Closing in on Hill's conjecture

Borrowing L\'aszl\'o Sz\'ekely's lively expression, we show that Hill's conjecture is "asymptotically at least 98.5% true". This long-standing conjecture states that the crossing number cr($K_n$) of the complete graph $K_n$ is $H(n) := \frac{1}{4}\lfloor \frac{n}{2}\rfloor \lfloor \frac{n-1}{2}\rfloor \lfloor \frac{n-2}{2}\rfloor \lfloor\frac{n-3}{2}\rfloor$, for all $n\ge 3$. This has been verified only for $n\le 12$. Using flag algebras, Norin and Zwols obtained the best known asymptotic lower bound for the crossing number of complete bipartite graphs, from which it follows that for every sufficiently large $n$, cr$(K_n) > 0.905\, H(n)$. Also using flag algebras, we prove that asymptotically cr$(K_n)$ is at least $0.985\, H(n)$. We also show that the spherical geodesic crossing number of $K_n$ is asymptotically at least $0.996\, H(n)$.

==> anc/Makefile.include <==
all:
	g++  $(CFLAGS) $(SRC) -Wall -O3

debug:
	g++  $(CFLAGS) $(SRC) -Wall -g

gcc:
	g++ -fopenmp $(CFLAGS) $(SRC)  -std=c++11 -Wall -O3

gccmac:
	g++-mp-5 -fopenmp $(CFLAGS) $(SRC)  -std=c++11 -Wall -O3

clean:
	rm -f SDP_*  *labeled.txt  a.out* *sdp_products.txt CSDP_checkpoint_* *log *aux  *__size*_type*.txt

# For running ramsey programs
run: a.out
	./a.out -n $N -lb -fp -v

## For different clusters

condo:
	module load intel
	icpc -std=c++11 -ipo -O3  -no-prec-div  -fp-model fast=2  -xHost -qopenmp $(CFLAGS) $(SRC)


colibri:
	g++ -fopenmp $(CFLAGS) $(SRC) -DDONT_USE_C11 -march=native -Wall -O3




==> anc/flag.cpp <==
/* 
 
Some hints:
  export OMP_NUM_THREADS=16

Use:
 Write Makefile that looks like:

CFLAGS= -DG_ROTATION_SYSTEM
SRC=../flag.cpp  
 
 -include ../Makefile.include

And compile. Different targets are available. 

 
Files and file formats:
 
 Problem:
    min/max c_1xG_1 + c_2xG_2 + c_3xG_3
 subject to
    c_4xG_4 + c_5xG_5 + c_6 \geq 0
    c_7xG_7 + c_8xG_8 + c_9 \geq 0
 
 Objective file: (F_edges2__objective.txt)
   c_1 G_1
   c_2 G_2
   c_3 G_3
 0
   c_6
   c_4 G_5
   c_5 G_5
 0
   c_9
   c_7 G_7
   c_8 G_8
 0
 Optional program description (that does not start with a number)

See the the beginning for different defines for compilation.
 
Features: 
  * Currently, the additional constraints are used as
     k( c_4xG_4 + c_5xG_5 + c_6 ) \geq 0  , where k is some variable
     k(c_4xG_4 + c_5xG_5 + c_6) * (G_i) \geq 0, where # of vertices of G_i+G_4 is at most -n 
  * Many parts of the program use OpenMP. You will experience a significant speedup when running
    the program on a multicore, shared memory machine
  * The whole thing is in one file because we hope that compiler might do some interprocedural optimization
    and it is easier to transfer the program between mutiple machines.
  * Provides many other small utilities to explore the solutions

 */

#include <iostream>
#include <fstream>
#include <sstream>
#include <istream>
#include <iterator>
#include <vector>
#include <set>
#include <utility>
#include <assert.h>
#include <cstring>
#include <algorithm>
#include <cstdarg>
#include <cstdlib>
#include <cmath>
#include <limits> 
#include <unistd.h>
#include <iomanip>  

using namespace std;

#ifndef V
#define V      11  // Maximum number of vertices of flags. If you know you need smaller, use smaller - will be faster and less memory consuming
#endif

#define G_NOT_ALL_FLAGS_USED // Some extra warnings if there are unexpected flags. This should be enabled

#define G_USING_ZERO_AS_ANY_COLOR // If something has color 0, it is considered to have anycolor or being uncolored. Usefull when trying to find extensions of some graph

#define G_BE_BRAVE_AND_IGNORE_SAFETY_ASSERTS // Will be slower, but if not defined. But if you don't trust the program, comment it :-)

#define USE_REDUCED_TYPES // 4 4 1:123  and 4 4 1:234 are considered redundant and only one is used. This you want to have on. Not having it is stupid unless you have ordered vertices


#define MAX_FLAG_TYPES  300000 // Just a constant - raise if neded - means different theta

//#define WRITE_INTEGER_DENSITIES_FOR_LINEAR_CONSTRAINTS


bool g_use_simple_linear_constraints = true;
vector<int>  g_use_simple_linear_constraints_list;

bool g_use_product_linear_constraints = false;
bool g_use_square_linear_constraints = false;
bool g_use_linear_constraints_self_products = false;


//#define USE_SQUARE_LINEAR_CONSTRAINTS


//#define DISABLE_UNLABELED_PRODUCTS





// This is the main class that holds a flag. 
class flag
{
public:
    flag()
    {
		m_Theta = 0;
		m_vertices = 0;
    }
    
    virtual ~flag()
    {
        
    }
    
    
    
    
    void make_all_vertices_labeled()
    {
        m_Theta = m_vertices;
    }
    
    bool is_labeled(const int v) const
    {
        assert(v < m_vertices);
        return  v < m_Theta;
    }
    
    // returns the number of labeled vertices
    int labeled_vertices_cnt() const
    {
        return m_Theta;
    }    

    
    // First m_Theta vertices are considered labeled in that order
    void set_Theta(int Theta)
    {
        // if !G_ORDERED_VERTICES, then the labeled vertices are first. Not true for ordered.
        //cerr << m_vertices << " " << Theta << endl;
        assert(Theta <= m_vertices);
        m_Theta = Theta;
    }
    
	
    int get_Theta()
    {
        return m_Theta;
    }
    
    void set_vertices_and_Theta(int vertices, int Theta)
    {
        set_vertices(vertices);
        set_Theta(Theta);
    }
	
	
    // set the nymber of vertices and clears the graph
    void set_vertices(int vertices)
    {
        assert(vertices <= V);
        m_vertices = vertices;
        

		

        
        

#ifdef G_ROTATION_SYSTEM
        for (int u1 = 0; u1 < V; u1++)
        {
            for (int u2 = 0; u2 < V; u2++)
            {
                m_rotation_system[u1][u2] = -1;
            }
            m_rotation_system_neighbors[u1] = 0;
        }
        m_rotation_system_noncrosssings = 0;
#endif
        
        
#ifdef G_CROSSINGS
        // now crossing of pairs of edges
        for (int u1 = 0; u1 < V; u1++)
            for (int u2 = 0; u2 < V; u2++)
                for (int v1 = 0; v1 < V; v1++)
                    for (int v2 = 0; v2 < V; v2++)
                        m_cross_edges[u1][u2][v1][v2] = 0;
        m_crossings_cnt = -1;
        m_crossings_in_type = 0;
#endif
        
        
    }



    

    
    
    
 
    
	
    
    
    
    
    
    



    
#ifdef G_ROTATION_SYSTEM
    void reverse_rotation_system()
    {
        for (int v = 0; v < m_vertices; v++)
        {
            for (int i = 0; i < m_rotation_system_neighbors[v]/2; i++)
            {
                swap(m_rotation_system[v][i], m_rotation_system[v][m_rotation_system_neighbors[v]-i-1]);
            }
        }
        // Reverse does not change m_rotation_system_noncrosssings
    }
#endif    
    
    
// Sequence of functions for checking if two flags have the same type //
private:
    // TODO: This sequence could be rewritten by using early check and no need
    // for creating copies of F - could be more effective.
    bool have_same_type_colorblind_colored_3edges(const flag &h) const
    {
        return have_same_type_colorblind_colored_edges(h);
    }
    
    
    bool have_same_type_colorblind_colored_edges(const flag &h) const
    {
        return have_same_type_colorblind_oriented_edges(h);
    }
    
    bool have_same_type_colorblind_oriented_edges(const flag &h) const
    {
        return have_same_type_colorblind_vertices(h);
    }
    
    bool have_same_type_colorblind_vertices(const flag &h) const
    {
        return have_same_type_rotation_reverse_blind(h);
    }



    bool have_same_type_rotation_reverse_blind(const flag &h) const
    {
#ifdef G_ROTATION_SYSTEM_REVERSE_BLIND
        if (have_same_type_not_colorblind(h)) return true;

        flag F=h;
        F.reverse_rotation_system();
        return have_same_type_not_colorblind(F);        
#endif
        return have_same_type_not_colorblind(h);
    }

    // See if the lists are identical up to a rotation
    bool same_lists_up_to_rotation(const int *L1, int L1sz, const int *L2, int L2sz) const
    {
        
        if (L1sz != L2sz)
        {
            return false;
        }

        if (L1sz == 0)
        {
            return true;
        }
        
        // Finds the smallest element in both lists
        int min1 = 0;
        int min2 = 0;
        for (int i = 1; i < L1sz; i++)
        {
            if (L1[i] < L1[min1]) min1 = i;
            if (L2[i] < L2[min2]) min2 = i;
        }
        
        // And now go from the min element and check all entries
        for (int i = 0; i < L1sz; i++)
        {
            if (L1[(i+min1)%L1sz] != L2[(i+min2)%L1sz]) return false;
        }
        
        return true;
    }

    bool have_same_type_not_colorblind(const flag &f) const
    {
        //if (m_Theta != f.m_Theta) return false;
        //if (m_Theta == 0) return true;
        
        
        
        
        
        
        
#ifdef G_ROTATION_SYSTEM
        for (int x = 0; x < m_Theta; x++)
        {
            int forX[V];
            int forfX[V];
            int forX_cnt = 0;
            int forfX_cnt = 0;
            
            for (int u = 0; u < m_rotation_system_neighbors[x]; u++)
            {
                if (m_rotation_system[x][u] < m_Theta)
                    forX[forX_cnt++] = m_rotation_system[x][u];
            }
            
            for (int u = 0; u < f.m_rotation_system_neighbors[x]; u++)
            {
                if (f.m_rotation_system[x][u] < m_Theta)
                    forfX[forfX_cnt++] = f.m_rotation_system[x][u];
            }
            
            if (forX_cnt != forfX_cnt) return false;
            
            
            if (!same_lists_up_to_rotation(forX, forX_cnt, forfX, forfX_cnt)) return false;
            
        }
 #endif
        
#ifdef G_CROSSINGS
        // Check crossings
        // now crossing of pairs of edges
        for (int u1 = 0; u1 < m_Theta; u1++)
            for (int u2 = u1+1; u2 < m_Theta; u2++)
                for (int v1 = u1+1; v1 < m_Theta; v1++)
                    for (int v2 = v1+1; v2 < m_Theta; v2++)
                        if (m_cross_edges[u1][u2][v1][v2] != f.m_cross_edges[u1][u2][v1][v2]) return false;
#endif
        
        
        return true;
    }
    

public:    
    // This is the function to call in general program
    bool have_same_type(const flag &f) const
    {
        if (m_Theta == 0 && f.m_Theta == 0) return true;
        if (labeled_vertices_cnt() != f.labeled_vertices_cnt()) return false;
        
        return have_same_type_colorblind_colored_3edges(f);
    }
    
    
    
    
    
    
    
    
    
    bool is_isomorphic_to_colorblind_colored_3edges(const flag &h) const
    {
        return is_isomorphic_to_colorblind_colored_edges(h);
    }
    
    bool is_isomorphic_to_colorblind_colored_edges(const flag &h) const
    {
        return is_isomorphic_to_colorblind_oriented_edges(h);
    }
    
    bool is_isomorphic_to_colorblind_oriented_edges(const flag &h) const
    {
        return is_isomorphic_to_colorblind_vertices(h);
    }
    
    bool is_isomorphic_to_colorblind_vertices(const flag &h) const
    {
        return is_isomorphic_to_reverseblind_rotation_system(h);
    }

    bool is_isomorphic_to_reverseblind_rotation_system(const flag &h) const
    {
#ifdef G_ROTATION_SYSTEM_REVERSE_BLIND
        if (is_isomorphic_to_not_colorblind(h))
            return true;
        
        flag F=h;
        F.reverse_rotation_system();
        return is_isomorphic_to_not_colorblind(F);
#else
        return is_isomorphic_to_not_colorblind(h);
#endif        
 
    }
        
    bool is_isomorphic_to(const flag &h) const
    {
        // Just a quick kill
        if (m_vertices != h.m_vertices) 
        {
            return false;
        }
        if (labeled_vertices_cnt() != h.labeled_vertices_cnt())
        {
            return false;
        }
       
        
#ifdef G_ROTATION_SYSTEM       
        if (m_rotation_system_noncrosssings != h.m_rotation_system_noncrosssings) return false;
        for (int i = 0; i < m_vertices; i++)
        {
            if (m_rotation_system_noncrosssings_v_sorted[i] != h.m_rotation_system_noncrosssings_v_sorted[i]) return false;
        }
#endif
        
        //cerr << "Testing " << h.print() << " and " << print() << endl;
        
        return is_isomorphic_to_colorblind_colored_3edges(h);
    }
	
	
	// perm is mapping vertices of h to vertices of this. pv is a candidate for
	// mapping of v, all vertices before v are already mapped.
	bool is_map_up_to_v_correct(int v, int pv, const int *perm, const flag &h) const
	{
			
						


        
        
#ifdef G_ROTATION_SYSTEM
        /*
        // Test type at v
        if (m_rotation_system_neighbors[perm[v]] != h.m_rotation_system_neighbors[v]) return false;
        
        // test types at v
        // Notice that this test is not perfect as it may ignore some mistakes in previous
        // lists. But the test is expensive to run for all I think...
        for (int x = 0; x <= v; x++)
        {
            int permuted[V];
            int original[V];

            for (int i = 0; i < m_rotation_system_neighbors[perm[x]]; i++)
            {
                //cerr << "i="<< i << " v=" << v << " perm[x]="<<perm[x] << endl;
                if (m_rotation_system[perm[x]][i] <= v)
                    permuted[i] = perm[m_rotation_system[perm[x]][i]];
                else
                    permuted[i] = V+1;
                
                if (m_rotation_system[perm[x]][i] <= v)
                    original[i] = h.m_rotation_system[x][i];
                else
                    permuted[i] = V+1;
            }
            
            if (!same_lists_up_to_rotation(permuted, h.m_rotation_system_neighbors[x], original, h.m_rotation_system_neighbors[x]) ) return false;

        }
         */
#endif
        
#ifdef G_CROSSINGS
		// check crossings
		// now crossing of pairs of edge
		for (int u2 = 0; u2 < v; u2++)
		for (int v1 = 0; v1 < v; v1++)
		{
			if (v1 == u2) continue;
			for (int v2 = v1+1; v2 < v; v2++)
			{
				if (v2 == u2) continue;
				if (m_cross_edges[pv][perm[u2]][perm[v1]][perm[v2]] != h.m_cross_edges[v][u2][v1][v2]) return false;
			}
		}
#endif

        
		return true;
	}

    bool is_mapping_an_equality(int *perm, const flag &h) const
    {
        
        
        
        

        
#ifdef G_ROTATION_SYSTEM
        // perm is going from h to this
        // quick check
        for (int x = 0; x < m_vertices; x++)
        {
            if (m_rotation_system_noncrosssings_v[perm[x]] != h.m_rotation_system_noncrosssings_v[x]) return false;
        }
        
        for (int x = 0; x < m_vertices; x++)
        {
            if ( m_rotation_system_neighbors[perm[x]] !=  h.m_rotation_system_neighbors[x] ) return false;
            int permuted[V];
            for (int i = 0; i < h.m_rotation_system_neighbors[x]; i++)
            {
                permuted[i] = perm[h.m_rotation_system[x][i]];
            }
            
            if (!same_lists_up_to_rotation(permuted, h.m_rotation_system_neighbors[x], m_rotation_system[perm[x]], h.m_rotation_system_neighbors[x]) )
            {
/*
                cerr << "x= " << x << " perm[x]=" << perm[x] << endl;
                cerr << endl << "Original at " << x << endl;
                for (int i = 0; i < 6; i++) cerr << h.m_rotation_system[x][i]+1 << " ";
                cerr << endl << "Permuted" << endl;
                for (int i = 0; i < 6; i++) cerr << permuted[i]+1 << " ";
                cerr << endl << "Target at " << perm[x] << endl;
                for (int i = 0; i < 6; i++) cerr << m_rotation_system[perm[x]][i]+1 << " ";
                
                cerr << "Failed at x=" << x << endl;
 */
                return false;
            }
        }
#endif
        
        
#ifdef G_CROSSINGS
        // Check crossings
        // now crossing of pairs of edges
        for (int u1 = 0; u1 < m_vertices; u1++)
            for (int u2 = u1+1; u2 < m_vertices; u2++)
                for (int v1 = u1+1; v1 < m_vertices; v1++)
                    for (int v2 = v1+1; v2 < m_vertices; v2++)
                    {
                        if (m_cross_edges[perm[u1]][perm[u2]][perm[v1]][perm[v2]] != h.m_cross_edges[u1][u2][v1][v2]) return false;
                    }
#endif
        
        
        return true;
    }
    
    // Real isomorphism testing
	bool make_perm_isomorphic(int v, int *perm, bool *used, const flag &h) const
	{
		// Test if the permutation is isomorphism
		if (v >= m_vertices)
		{
#ifndef G_BE_BRAVE_AND_IGNORE_SAFETY_ASSERTS
            assert(is_mapping_an_equality(perm,h) == true);
#endif
            
            
#ifdef G_ROTATION_SYSTEM
            return is_mapping_an_equality(perm,h);
#endif
			return true;
		}

		for (int pv = m_Theta; pv < m_vertices; pv++)
		{
			// check if used
			if (used[pv]) continue;

			if (!is_map_up_to_v_correct(v, pv, perm, h)) continue;

            
			perm[v] = pv;
			used[pv]  = true;
			
			if (make_perm_isomorphic(v+1, perm, used, h)) return true;
			
			used[pv]  = false;
		}
		
		return false;
	}
	
	
	bool is_isomorphic_to_not_colorblind(const flag &h) const
	{
        //if (labeled_vertices_cnt() > 0)
        //    cerr << "Starting testing not colorblind " << print() <<" and "<< h.print() << endl;

        // cerr << endl << "Testing " << endl << h.print() << endl << print() << endl;

        
        // quick check
        if (m_vertices != h.m_vertices) 
        {
        if (labeled_vertices_cnt() > 0)
            //cerr << "Wrong number of vertices " << endl;
            return false;
        }
        if (labeled_vertices_cnt() != h.labeled_vertices_cnt())
        {
        if (labeled_vertices_cnt() > 0)
            //cerr << "Wrong number of labeled vertices " << labeled_vertices_cnt() << " " << h.labeled_vertices_cnt() << endl;
            return false;
        }
        
#ifdef G_CROSSINGS
        if (m_crossings_cnt != h.m_crossings_cnt) return false;
#endif
		
		
		
#ifdef G_CROSSINGS
		if (m_crossings_cnt != -1 && h.m_crossings_cnt != -1 && m_crossings_cnt != h.m_crossings_cnt) return false;
#endif

		


        
        

//        if (m_vertices == 0)
//            cerr << "Testing not colorblind " << print() <<" and "<< h.print() << endl;

        //cerr << "Testing not colorblind " << print() <<" and "<< h.print() << endl;


		
#ifdef G_ROTATION_SYSTEM
        //return use_rotation_system_for_isomorphis(h);
#endif

        // Check for same type
        if (!have_same_type_not_colorblind(h)) return false;

		// try check all permutations --- WASTING HERE!!!!!!!!
		int perm[V];
		bool used[V];

		// Theta is preserved by the mapping
        for (int i = 0; i < m_Theta; i++)
        {
            perm[i] = i;
            used[i] = true;
        }
        
        for (int i = m_Theta; i < V; i++)
        {
            perm[i] = 0;
            used[i] = false;
        }
		
/*
#ifdef G_ROTATION_SYSTEM
        bool new_test = use_rotation_system_for_isomorphis(h);
        bool old_test = make_perm_isomorphic(m_Theta, perm, used, h);

        if (new_test != old_test)
        {
            cerr << "h=" << h.print() << endl;
            cerr << "g=" << print() << endl;  
            cerr << "new=" << new_test << endl;
            cerr << "old=" << old_test << endl;
        }
        
        //assert(new_test == old_test);

        return new_test;
#endif
*/ 
        return make_perm_isomorphic(m_Theta, perm, used, h);

        
	}

#ifdef G_ROTATION_SYSTEM
    bool use_rotation_system_for_isomorphis(const flag &h) const
    {
        if (m_vertices == 0)
        {
            return true;
        }
        
        // Check for the same type
        if (m_Theta > 0 && !have_same_type_not_colorblind(h)) return false;
    
        // Works only for full length neighbors!
        //cerr << "h=" << h.print() << endl;
        //cerr << "g=" << print() << endl;
        //cerr << m_rotation_system_neighbors[0] << " " << m_vertices-1 << endl;
        assert(m_vertices == 0 || (m_rotation_system_neighbors[0] == m_vertices-1));
        
        //cerr << endl << "Testing " << endl << h.print() << endl << print() << endl;
        
        
        // Theta should be mapped to Theta as identity....
        
        int p0_lb = m_Theta, p0_ub = m_vertices;
        int p1_lb = m_Theta, p1_ub = m_vertices;
        if (m_Theta >= 1)
        {
            p0_lb = 0;
            p0_ub = 1;
        }
        
        if (m_Theta >= 2)
        {
            p1_lb = 1;
            p1_ub = 2;            
        }
        
        // Where is vertex 0 permuted
        for (int p0 = p0_lb; p0 < p0_ub; p0++)
        {
            
            if (m_rotation_system_noncrosssings_v[p0] != h.m_rotation_system_noncrosssings_v[0]) continue;
            
            assert(m_rotation_system_neighbors[p0] == h.m_rotation_system_neighbors[0]);
            int list_length = m_rotation_system_neighbors[p0];
            
            // Where is vertex 1 permuted
            for (int p1 = p1_lb; p1 < p1_ub; p1++)
            {
                if (p0 == p1) continue;
                if (m_rotation_system_noncrosssings_v[p0] != h.m_rotation_system_noncrosssings_v[0]) continue;
                
                //cerr << "p0=" << p0 << " p1=" << p1 << endl;
                
                // Now we find the shift at vertex 0 for 1 and from here we reconstruct
                // the whole permutation (if it is isomorphism)
                int l1inH = -1;  // location of  1 in neighbors of  0 in H
                int lp1inG = -1; // location of p1 in neighbors of p0 in *this
                
                for (int id = 0; id < h.m_rotation_system_neighbors[0]; id++)
                {
                    if (h.m_rotation_system[0][id] == 1)
                    {
                        l1inH = id;
                        break;
                    }
                }
                assert(l1inH != -1);

                
                for (int id = 0; id < m_rotation_system_neighbors[p0]; id++)
                {
                    if (m_rotation_system[p0][id] == p1)
                    {
                        lp1inG = id;
                        break;
                    }
                }
                assert(lp1inG != -1);

                // Now we can construct the whole permutation:
                int perm[V];
                perm[0] = p0;
                for (int id = 0; id < h.m_rotation_system_neighbors[0]; id++)
                {
                    perm[ h.m_rotation_system[0][  (id + l1inH)%list_length ] ]  = 
                            m_rotation_system[p0][ (id + lp1inG)%list_length ];
                }
                
                //cerr << "p0=" << p0 << " p1=" << p1 << " l1inH=" << l1inH << " lp1inG=" << lp1inG << endl;
                //for (int i = 0; i < m_vertices; i++)
                //    cerr << perm[i] << " ";
                //cerr << endl;
                
                // Test if the permutation preserves Theta...
                if (m_Theta > 0)
                {
                    bool theta_OK = true;
                    for (int t = 0; t < m_Theta; t++)
                    {
                        if (perm[t] != t)
                        {
                            theta_OK = false;
                            break;
                        }
                    }
                    if (!theta_OK) continue;
                }
                
                assert(perm[1] == p1);
                assert(perm[0] == p0);
                
                if (is_mapping_an_equality(perm, h))
                {
                    //cerr << endl;
                    //cerr << "h=" << h.print() << endl;
                    //cerr << "g=" << print() << endl;

                    //cerr << "p0=" << p0 << " p1=" << p1 << " l1inH=" << l1inH << " lp1inG=" << lp1inG << endl;
                    //for (int i = 0; i < m_vertices; i++)
                    //    cerr << perm[i] << " ";
                    //cerr << endl;
                    
                    return true;
                }
            }
        }
        
        return false;

        //cerr << "Safety test" << endl;

        /*
        //{1: 5, 2: 1, 3: 2, 4: 3, 5: 4, 6: 7, 7: 6}
        // 0: 4  1: 0  2: 1  3: 2, 4: 3, 5: 6, 6: 5
        int perm[] = {4,0,1,2,3,6,5};
        //int perm[] = {1,2,3,4,0,6,5};
        
        cerr << "test ";
        cerr << is_mapping_an_equality(perm, h) << " ";
        //cerr << "test ";
        //cerr << h.is_mapping_an_equality(perm, *this) << endl;
        
        return false;
        */
        
        /*
        //return false;
        // Test all permutations
        cerr << "Testing all" << endl;
        int perm[] = {0,1,2,3,4,5,6,7,8,9,10};
        
        std::sort (perm,perm+m_vertices);
        
        do {
            if (is_mapping_an_equality(perm, h))
            {
                cerr << "Found one that fits!" << endl;
                return true;
            }
        } while ( std::next_permutation(perm,perm+m_vertices) );
        
        return false;
        */
        
    }
#endif

/*    
    // perm is mapping vertices of h to vertices of this. pv is a candidate for
    // mapping of v, all vertices before v are already mapped.
    bool is_map_up_to_v_correct_notinduced(int v, int pv, const int *perm, const flag &h) const
    {
                
#ifdef G_3EDGES
        for (int x = 0; x < v-1; x++)
            for (int y = x+1; y < v; y++)
            {
                if (m_3edge[perm[x]][perm[y]][pv] == 0 && h.m_3edge[x][y][v] == 1)
                {
                    return false;
                }
            }
#endif   

#ifdef G_COLORED_VERTICES
        if ((m_color_vertex[pv] != h.m_color_vertex[v]) && (m_color_vertex[pv] != 0) && (0 != h.m_color_vertex[v])) return false;
#endif       
        return true;
    }
    

    // Real isomorphism testing
    bool make_perm_for_noninuced_subflags(int v, int *perm, bool *used, const flag &h) const
    {
        
        // Test if the permutation is isomorphism
        if (v >= h.m_vertices)
        {
#ifdef G_3EDGES
            for (int x = 0; x < m_vertices; x++)
                for (int y = x+1; y < m_vertices; y++)
                    for (int z = y+1; z < m_vertices; z++)
                    {
                        assert(!(m_3edge[perm[x]][perm[y]][perm[z]] == 0 && 1 == h.m_3edge[x][y][z]));
                    }
#endif   
            return true;
        }
        
        for (int pv = m_Theta; pv < m_vertices; pv++)
        {
            // check if used
            if (used[pv]) continue;
            
            if (!is_map_up_to_v_correct_notinduced(v, pv, perm, h)) continue;
            
            perm[v] = pv;
            used[pv]  = true;
            
            if (make_perm_for_noninuced_subflags(v+1, perm, used, h)) return true;
            
            used[pv]  = false;
        }
        
        return false;
    }    
        
    bool has_as_notinduced_subflag(const flag &h) const
    {
        
#ifdef G_3EDGES
        if (m_3edges_cnt < h.m_3edges_cnt) return false;
#endif   
        
        // Check for same type
        if (!have_same_type(h)) return false;
        
        // try check all permutations --- WASTING HERE!!!!!!!!
        int perm[V];
        bool used[V];
        
        // Theta is preserved by the mapping
        for (int i = 0; i < m_Theta; i++)
        {
            perm[i] = i;
            used[i] = true;
        }
        
        for (int i = m_Theta; i < V; i++)
        {
            perm[i] = 0;
            used[i] = false;
        }
        
        return make_perm_for_noninuced_subflags(m_Theta, perm, used, h);        
    }
*/    

    
    void create_minlex_signature_blind_3edges(const flag &h, string &lex_min) const
    {
        string Hprint = h.print("");
        if (Hprint.compare(lex_min) < 0)
        {
            lex_min = Hprint;
        }
    }
    
    void create_minlex_signature_blind_edges(const flag &h, string &lex_min) const
    {
        create_minlex_signature_blind_3edges(h, lex_min);
    }
    
    void create_minlex_signature_oriented_edges(const flag &h, string &lex_min) const
    {
        create_minlex_signature_blind_edges(h,lex_min);
    }
    
    
    void create_minlex_signature_blind_vertices(const flag &h, string &lex_min) const
    {
        create_minlex_signature_oriented_edges(h, lex_min);
    }

        
    void create_minlex_signature()
    {
    }


    void get_type_subflag(flag &f) const
    {
        const int mapping[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
        f.as_subflag(*this,mapping,m_Theta,m_Theta);        
    }
    
    
    // removes two vertices
    void remove_vertices(int u, int v)
    {
        int mapping[V];
        
        int id = 0;
        for (int i = 0; i < m_vertices;i++)
        {
            if (i == u || i == v) continue;
            mapping[id++] = i;
        }
        
        flag h;
        h.as_subflag(*this, mapping, m_vertices-2, 0);
        
        *this = h;
    }

    void remove_labeled_vertices()
    {
        if (m_Theta == 0)
            return;
        
        int mapping[V];
        
        for (int i = 0; i < m_vertices-m_Theta;i++)
        {
            mapping[i] = i+m_Theta;
        }
        
        flag h;
        h.as_subflag(*this, mapping, m_vertices-m_Theta, 0);
        
        *this = h;
    }


#ifdef G_ROTATION_SYSTEM
    bool is_rotation_even(int a,  int b, int c, int n)
    {
            assert(b < c);
            assert(c < n);
            
            int rotation=0;
            for( int i  = 0; i < m_rotation_system_neighbors[a]; i++)
            {
                if (m_rotation_system[a][i] == b) rotation = 10*rotation+1;
                if (m_rotation_system[a][i] == c) rotation = 10*rotation+2;
                if (m_rotation_system[a][i] == n) rotation = 10*rotation+3;
            }
            
            if (rotation == 123) return true;
            if (rotation == 231) return true;
            if (rotation == 312) return true;
            
            return false;
    }

    void rotation_systems_count_noncrossings()
    {
        // Did not work before but seems to work now....
        // assume u,v,w,x are picked vertices
        // the good rotation is uvw, uwx, uvx, vxw 
        m_rotation_system_noncrosssings = 0;
        for (int i = 0; i < m_vertices; i++)
        {
            m_rotation_system_noncrosssings_v[i] = 0;
        }
        
        for (int u=0; u < m_vertices-3; u++)
            for (int v=u+1; v < m_vertices-2; v++)
                for (int w=v+1; w < m_vertices-1; w++)
                    for (int x=w+1; x < m_vertices; x++)
                    {
                        bool r_u = is_rotation_even(u,  v,w,x); 
                        bool r_v = is_rotation_even(v,  u,w,x); 
                        bool r_w = is_rotation_even(w,  u,v,x); 
                        bool r_x = is_rotation_even(x,  u,v,w); 
                        
                        if ((r_u && !r_v && r_w && !r_x) || (!r_u && r_v && !r_w && r_x))
                        {
                            m_rotation_system_noncrosssings++;
                            m_rotation_system_noncrosssings_v[u]++;
                            m_rotation_system_noncrosssings_v[v]++;
                            m_rotation_system_noncrosssings_v[w]++;
                            m_rotation_system_noncrosssings_v[x]++;
                        }
                    }
        //m_rotation_system_noncrosssings = 0;
        
        for (int i = 0; i < m_vertices; i++) m_rotation_system_noncrosssings_v_sorted[i] = m_rotation_system_noncrosssings_v[i];
        std::sort(m_rotation_system_noncrosssings_v_sorted, m_rotation_system_noncrosssings_v_sorted+m_vertices);

    }
#endif

    void as_subflag(const flag &h,const int *mapping, int vertices, int theta, bool create_signature=true)
    {
        set_vertices_and_Theta(vertices,theta);
		
        

        

#ifdef G_ROTATION_SYSTEM
        // we neeed to construct inverse map and remove neighbors of x that are not
        // mapped - this is then used to map take only subgraphs
        int inverse_map[V];
        for (int i = 0; i < V; i++) inverse_map[i] = -1;
        for (int x = 0; x < m_vertices; x++) inverse_map[mapping[x]] = x;
            
        for (int x = 0; x < m_vertices; x++)
        {
            int mx = mapping[x];
            m_rotation_system_neighbors[x] = 0;
            for (int u = 0; u < h.m_rotation_system_neighbors[mx]; u++)
            {
                if (inverse_map[ h.m_rotation_system[mx][u] ] != -1)
                {
                    m_rotation_system[x][m_rotation_system_neighbors[x]++] = inverse_map[ h.m_rotation_system[mx][u] ];
                }
                
            }
        }
        rotation_systems_count_noncrossings();        
#endif
        
        

#ifdef G_CROSSINGS
		// copy crosings
		for (int u1 = 0; u1 < m_vertices; u1++)
		for (int u2 = 0; u2 < m_vertices; u2++)
		for (int v1 = 0; v1 < m_vertices; v1++)
		for (int v2 = 0; v2 < m_vertices; v2++)
		{
			m_cross_edges[u1][u2][v1][v2] = h.m_cross_edges[mapping[u1]][mapping[u2]][mapping[v1]][mapping[v2]];
		}
		m_crossings_cnt = count_crossings();
#endif
		
        

    }
    

    void as_subflag_in_blowup(const flag &h,const int *mapping, int vertices, int theta, bool create_signature=true)
    {
        set_vertices_and_Theta(vertices,theta);
        
        
        
        

#ifdef G_ROTATION_SYSTEM
        assert(0);
#endif
        
        
        
#ifdef G_CROSSINGS
        // copy crosings
        for (int u1 = 0; u1 < m_vertices; u1++)
            for (int u2 = 0; u2 < m_vertices; u2++)
                for (int v1 = 0; v1 < m_vertices; v1++)
                    for (int v2 = 0; v2 < m_vertices; v2++)
                    {
                        m_cross_edges[u1][u2][v1][v2] = h.m_cross_edges[mapping[u1]][mapping[u2]][mapping[v1]][mapping[v2]];
                    }
        m_crossings_cnt = count_crossings();
#endif
        
        
        
    }
    
    
        
    int e()
    {
        return (m_vertices*(m_vertices-1))/2;
    }
    
    int e3()
    {
        return (m_vertices*(m_vertices-1)*(m_vertices-2))/6;
    }	
	
	
    bool contains_as_subflag_map_rest(const flag &g, int* mapping, int next_to_map, int first_available) const
    {
        if (next_to_map >= g.m_vertices)
        {
            flag h;
            h.as_subflag(*this, mapping,g.m_vertices, g.m_Theta);
            
            //This may happen!!
            // assert(g.m_Theta == 0);
         
            //cerr << "Testing " << h.print() << " and " << g.print() << endl;

            
            if (h.is_isomorphic_to(g))
            {
                return true;
            }
                         
            return false;
        }
        
        if (first_available < g.m_Theta)
        {
            mapping[next_to_map] = first_available;
            if (contains_as_subflag_map_rest(g,mapping,next_to_map+1,first_available+1)) return true;            
        }
        else
        {
        for (int i = first_available; i < m_vertices; i++)
        {
            mapping[next_to_map] = i;
            if (contains_as_subflag_map_rest(g,mapping,next_to_map+1,i+1)) return true;
        }
        }
        
        return false;
    }
    
    // Count density of g as a subflags
    bool contains_as_subflag(const flag &g) const
    {
        if (g.m_vertices > m_vertices) return false;
        
        int mapping[g.m_vertices];
                
        return contains_as_subflag_map_rest(g,mapping,0,0);        
    }
    
    
	void density_subflag_map_rest(const flag &g, int &total, int &good, int* mapping, int next_to_map, int first_available) const
	{
		if (next_to_map >= g.m_vertices)
		{
			flag h;
			h.as_subflag(*this, mapping,g.m_vertices, g.m_Theta);
			
			assert(g.m_Theta == 0);
			
			if (h.is_isomorphic_to(g)) good++;
			
			total++;
			return;
		}
		
		for (int i = first_available; i < m_vertices; i++)
		{
			mapping[next_to_map] = i;
			density_subflag_map_rest(g,total,good,mapping,next_to_map+1,i+1);
		}
	}
	
	// Count density of g as a subflags
    double density_subflag(const flag &g) const
    {
		if (g.m_vertices > m_vertices) return 0;
		
		int mapping[g.m_vertices];
		
		int total = 0;
		int good = 0;
		
		density_subflag_map_rest(g,total,good,mapping,0,0);
		
        return (double)good/(double)total;
	}

	int count_subflag(const flag &g) const
	{
		if (g.m_vertices > m_vertices) return 0;
		
		int mapping[g.m_vertices];
		
		int total = 0;
		int good = 0;
		
		density_subflag_map_rest(g,total,good,mapping,0,0);
		
      return good;
	}
    

    
    
    
    
    void count_labeled_copies_of_map_rest(const flag &g_labeled, int &good_maps, int* mapping, int *used, int next_to_map) const
    {
        if (next_to_map >= g_labeled.m_vertices)
        {
            flag h;
            h.as_subflag(*this, mapping,g_labeled.m_vertices, g_labeled.m_Theta);
            
            assert(g_labeled.m_Theta == g_labeled.m_vertices);
            
            if (h.have_same_type(g_labeled)) good_maps++;

            return;
        }
        
        for (int i = 0; i < m_vertices; i++)
        {
            if (used[i]) continue;
            mapping[next_to_map] = i;
            used[i] = 1;
            count_labeled_copies_of_map_rest(g_labeled,good_maps,mapping,used,next_to_map+1);
            used[i] = 0;
        }
    }
    

    int count_labeled_copies_of(const flag &g) const
    {
        if (g.m_vertices > m_vertices) return 0;
       
        // This does not work correctly for unlabeled graphs
        assert(g.m_Theta == 0 && m_Theta == 0);
        
        
        // We use have_same_type to check correct mappings...
        flag g_labeled = g;
        g_labeled.m_Theta = g.m_vertices;
        
        int mapping[g.m_vertices];
        int used[m_vertices];
        for (int i = 0; i < m_vertices; i++)
        {
            used[i] = 0;
        }
        
        int good_maps = 0;
        
        count_labeled_copies_of_map_rest(g_labeled,good_maps,mapping,used,0);
        
        return good_maps;
    }
    
    
    
    void generate_subflags_of_size_n_rest(int n, vector<flag> &subflags, int* mapping, int next_to_map, int first_available, const vector<int> &available_to_map) const
    {
        if (next_to_map >= n)
        {
            flag h;
            h.as_subflag(*this, mapping, n, 0);
            bool h_is_new = true;
            for (int i = 0; i < (int)subflags.size(); ++i)
            {
                if (h.is_isomorphic_to(subflags[i])) 
                {
                    h_is_new = false;
                    break;
                } 
            }
            if (h_is_new) subflags.push_back(h);            
            return;
        }
        
        for (int i = first_available; i < (int)available_to_map.size()-(n-next_to_map); i++)
        {
            mapping[next_to_map] = available_to_map[i];
            generate_subflags_of_size_n_rest(n,subflags,mapping,next_to_map+1,i+1,available_to_map);
        }
    }
   
    
    // Could be written as a template with size of in_subflag - should be faster
    // an/or with arrays
    // if in_subrgaph is specified, then only subflags containing in_subrgaph are generated
    int generate_subflags_of_size_n(int n, vector<flag> &subflags, const vector<int> &in_subflag = vector<int>()) const
    {
        if (n > m_vertices) return 0;
        
        // This does not work correctly for unlabeled graphs
        assert(m_Theta == 0);
                
        int mapping[n];
        
        vector<int> available_to_map;
        for (int i = 0; i < m_vertices; i++)
            if (find(in_subflag.begin(), in_subflag.end(), i) == in_subflag.end()) 
                available_to_map.push_back(i);
        
        for (int i = 0; i < (int)in_subflag.size(); i++)
            mapping[i] = in_subflag[i];
        
        generate_subflags_of_size_n_rest(n, subflags, mapping, (int)in_subflag.size(),0,in_subflag);
        
        return (int)subflags.size();
    }
    
    
    
    
    // Copy data from g if the number of vertices of g is <= current number
    void copy_from(const flag &g)
    {
        assert(m_vertices >= g.m_vertices);
     
        

        

#ifdef G_ROTATION_SYSTEM
        assert(0);
#endif
        
        
    }
    
/***************************************************************************************************************** Printing ****************/
	void print_for_human() const
	{
		// Prints the number of vertices, zero as not type and then part of the diagonal matrix
		cout << m_vertices << " " << m_Theta << " ";
		
		
#ifdef G_CROSSINGS
		for (int u1 = 0; u1 < m_vertices; u1++)
		{
			for (int u2 = u1+1; u2 < m_vertices; u2++)
			{
				for (int v1 = u1+1; v1 < m_vertices; v1++)
				{
					for (int v2 = v1+1; v2 < m_vertices; v2++)
					{
						if (m_cross_edges[u1][u2][v1][v2] == 1)
						{
							cout << " " << u1 << u2 << "X" << v1 << v2;
						}
					}
				}
			}
		}
		cout << " ";
#endif
		cout << endl;
	}

    template<typename T>
    string print_latex(bool use_label, const T &graph_label) const
    {
        if (m_vertices == 0)
        {
            return "";
        }
        
        stringstream ss;
        
        // Prints the number of vertices, zero as not type and then part of the diagonal matrix
        ss << "\\begin{tikzpicture}\\outercycle{" << m_vertices+1 << "}{" << m_vertices << "}\n";
        
      
        for (int i = 0; i < m_vertices; i++)
        {
            if (i < m_Theta)
                ss << "\\draw (x"<<i<<") node[labeled_vertex]{};";
            else
                ss << "\\draw (x"<<i<<") node[unlabeled_vertex]{};";
        }
        ss << endl;
        
#ifdef G_ROTATION_SYSTEM
        assert(0);
#endif
        
        
        
        
#ifdef G_CROSSINGS
        assert(0);
#endif
        
        
        if (use_label)
        {
            ss << "\\draw (labelpoint) node{"<<graph_label<<"};" << endl;
        }
        ss << "\\end{tikzpicture}" << endl;
        
        return ss.str();
    }
    
    
	
	string print(const string &delimeter=" ") const
	{
		stringstream ss;
		
		// Prints the number of vertices, zero as not type and then part of the diagonal matrix
		ss << m_vertices << delimeter << m_Theta << delimeter << delimeter;



        
        
#ifdef G_ROTATION_SYSTEM
        ss << delimeter << delimeter;
        for (int x = 0; x < m_vertices; x++)
        {
            ss << delimeter << (char)(x+'1') << ":";
            for (int y = 0; y < m_rotation_system_neighbors[x]; y++)
                ss << (char)(m_rotation_system[x][y]+'1');
        }
        ss << delimeter << delimeter;
#endif
        
        
#ifdef G_CROSSINGS
		print_crossings(ss, delimeter);
		ss << delimeter;
#endif
		
		
        
		return ss.str();
	}
    
	
#ifdef G_CROSSINGS
	void print_crossings(ostream &ostr, const string &delimiter) const
	{
		for (int u1 = 0; u1 < m_vertices; u1++)
		{
			for (int u2 = u1+1; u2 < m_vertices; u2++)
			{
				for (int v1 = u1+1; v1 < m_vertices; v1++)
				{
					for (int v2 = v1+1; v2 < m_vertices; v2++)
					{
						if (u2 == v1 || u2==v2)  continue;
						ostr << delimiter << m_cross_edges[u1][u2][v1][v2];
					}
				}
			}
		}
	}
#endif
	
    
/***************************************************************************************************************** Loading ****************/	
	void load_from_string(const char *str)
	{
		stringstream s(str);
		load_from_stream(s, -1, -1);
	}
		
	
   bool load_from_stream(istream &stream, int assumed_vertices, int assumed_theta)
   {
		int vertices, theta;
		stream >> vertices >> theta;
		if (!stream.good()) return false; 

#ifdef G_VERBOSE_OUTPUT
        if (assumed_theta != -1 && theta != assumed_theta)
        {
            cerr << "Err: assumed theta " << assumed_theta << " but loaded " <<  theta << " for " << vertices << " vertices " << endl;
        }
#endif       
		assert(assumed_theta == -1 || theta == assumed_theta);
        assert(assumed_vertices == -1 || assumed_vertices == vertices);
		set_vertices_and_Theta(vertices, theta);
       
       //cerr << "Set " <<vertices << " " << theta << endl;
		
		


#ifdef G_CROSSINGS
//		clear_crossing_table();
		//assert (m_crossings_cnt == 0);
		
//		int cnt = 0;
		// now crossing of pairs of edges
		for (int u1 = 0; u1 < m_vertices; u1++)
		{
			for (int u2 = u1+1; u2 < m_vertices; u2++)
			{
				for (int v1 = u1+1; v1 < m_vertices; v1++)
				{
					for (int v2 = v1+1; v2 < m_vertices; v2++)
					{
						if (u2 == v1 || u2==v2)  continue;

						//set_line_intersection(u1,u2,v1,v2,0);
												
						int is_crossing;
						stream >> is_crossing;
						if (is_crossing)
							set_line_intersection(u1,u2,v1,v2,is_crossing);
					}
				}
			}
		}
		
		//		print_for_human();
		//cerr << m_vertices << " " << count_crossings() << " " << m_crossings_cnt << endl;
//		assert(count_crossings() == m_crossings_cnt);
		m_crossings_cnt = count_crossings();
#endif


       
       
       

       
       

#ifdef G_ROTATION_SYSTEM
       string str_order;
       for (int cnt = 0; cnt < m_vertices; cnt++)
       {
           stream >> str_order;
           int x = str_order[0]-'1';
           m_rotation_system_neighbors[x] = str_order.size()-2;
           assert(str_order[1] == ':');
           assert(m_rotation_system_neighbors[x] >= 0);

           for (int y = 0; y < m_rotation_system_neighbors[x]; y++)
               m_rotation_system[x][y] = str_order[y+2]-'1';
       }
       rotation_systems_count_noncrossings();
#endif
       //cerr << print() << endl;
       
       create_minlex_signature();

		return true;
	}
	
    


	
#ifdef G_CROSSINGS
	void set_line_intersection(int u1, int u2, int v1, int v2, int crossing)
	{
		if (m_cross_edges[u1][u2][v1][v2] == crossing) return;
		
		m_cross_edges[u1][u2][v1][v2] = crossing;
		m_cross_edges[u1][u2][v2][v1] = crossing;
		m_cross_edges[u2][u1][v1][v2] = crossing;
		m_cross_edges[u2][u1][v2][v1] = crossing;
		
		m_cross_edges[v1][v2][u1][u2] = crossing;
		m_cross_edges[v1][v2][u2][u1] = crossing;
		m_cross_edges[v2][v1][u1][u2] = crossing;
		m_cross_edges[v2][v1][u2][u1] = crossing;
	
       // if (crossing)
       //                 cerr << "xxxx" << endl;
		if (m_color_vertex[u1] != m_color_vertex[u2] && m_color_vertex[v1] != m_color_vertex[v2])
		{
			//if (crossing == 1) m_crossings_cnt++;
			//else m_crossings_cnt--;
		}
	}
	
	int count_crossings()
	{
		int crossings_cnt = 0;
		m_crossings_in_type = 0;
		
			// now crossing of pairs of edges
			for (int u1 = 0; u1 < m_vertices; u1++)
			{
				for (int u2 = u1+1; u2 < m_vertices; u2++)
				{
					for (int v1 = u1+1; v1 < m_vertices; v1++)
					{
						for (int v2 = v1+1; v2 < m_vertices; v2++)
						{
							if (m_cross_edges[u1][u2][v1][v2] == 1)
							{
								crossings_cnt++;
								if (u1 < m_Theta && u2 < m_Theta && v1 < m_Theta && v2 < m_Theta)
								{
									m_crossings_in_type++;
								}
							}
						}
					}
				}
			}
        return crossings_cnt;
	}
#endif

	  

public:
    
    flag& operator=(const flag& f)
    {
        m_vertices = f.m_vertices;
        m_Theta    = f.m_Theta;

        
        
        
        
        
#ifdef G_CROSSINGS
        for (int i = 0; i < m_vertices; i++)
            for (int j = 0; j < m_vertices; j++)
                for (int k = 0; k < m_vertices; k++)
                    for (int l = 0; l < m_vertices; l++)
                        m_cross_edges[i][j][k][l] = f.m_cross_edges[i][j][k][l];
        m_crossings_cnt = f.m_crossings_cnt;
        m_crossings_in_type = f.m_crossings_in_type; 
#endif	    
        
        
        

#ifdef G_ROTATION_SYSTEM
        for (int i = 0; i < m_vertices; i++)
        {
            m_rotation_system_neighbors[i] = f.m_rotation_system_neighbors[i];
            for (int j = 0; j < m_rotation_system_neighbors[i]; j++)
                m_rotation_system[i][j] = f.m_rotation_system[i][j];
        }
        m_rotation_system_noncrosssings = f.m_rotation_system_noncrosssings;
        for (int i = 0; i < m_vertices; i++)
        {
            m_rotation_system_noncrosssings_v[i] = f.m_rotation_system_noncrosssings_v[i];
            m_rotation_system_noncrosssings_v_sorted[i] = f.m_rotation_system_noncrosssings_v_sorted[i];
        }

#endif
        return *this;
    }
    
		
	int m_vertices;  // number of vertices
    int m_Theta;     // number of labeled vertices in case of not ordered. Binary string which are labeled in ordered
 	
//	int m_id; // id of the original flag

    
	
	

	
#ifdef G_CROSSINGS
	int m_cross_edges[V][V][V][V];
	int m_crossings_cnt;
	int m_crossings_in_type; // number of crossings that are only part of the type
#endif	    
	

    
    

#ifdef G_ROTATION_SYSTEM
    int m_rotation_system[V][V];  // m_rotation_system[x] is a cyclic list of neighbors
    int m_rotation_system_neighbors[V]; // m_rotation_system_neighbors[x] is saying how many neighbors are there for [x]
    int m_rotation_system_noncrosssings;  // counts number of non-crossing K_4s. Should speed-up the isomorphism testing
    int m_rotation_system_noncrosssings_v[V]; // counts number of non-crossing K_4s at every vertex
    int m_rotation_system_noncrosssings_v_sorted[V]; // previous sorted
#endif
    
};


class flag_and_coefficient
{
public:
	flag   g;
	double coefficient;
};


// Try if the number should be actuallly rounded
double smart_round(double d)
{
    double dr = round(d);
    if (abs(dr-d) < 0.00000001) return dr;
    return d;
}


// constraint is of the form...  m_flag + m_constant >= 0
class linear_constraint
{
public:
    linear_constraint()
    {
        m_checked = false; 
        m_labeled_vertices_in_type_cnt = 0;
    }
    
    
    bool check_constraint()
    {
        if (m_entries.size() == 0) 
        {
            m_checked = false;
            //m_same_types = false;
            return false;
        }
        
        m_entries_max_size = m_entries[0].g.m_vertices;
        
        for (int i = 1; i < (int)m_entries.size(); i++)
        {
            if (! m_entries[0].g.have_same_type(m_entries[i].g))
            {
                m_checked = false;
                return false;
            }
            if (m_entries_max_size < m_entries[i].g.m_vertices)
            {
                m_entries_max_size = m_entries[i].g.m_vertices;
            }
        }
        
        m_labeled_vertices_in_type_cnt = m_entries[0].g.labeled_vertices_cnt();
        
        m_entries[0].g.get_type_subflag(m_type);
        
        m_checked = true;

//        m_same_types = true;
        
        if (m_constant != 0)
        {
            flag_and_coefficient fc;
            fc.g = m_type;
            fc.coefficient = m_constant;
            m_entries.push_back(fc);
            m_constant = 0;
        }
        
        return false;
    }
    
    string print()
    {
        stringstream ss;
        ss << "0 " << m_constant << endl;
        for (int i = 0; i < (int)m_entries.size(); i++)
        {
            ss.precision(17);
            ss << m_entries[i].coefficient << " " << m_entries[i].g.print() << endl;
        }
        return ss.str();
    }
    
    void add_entry(const flag_and_coefficient& fc)
    {
        for (int i = 0; i < (int)m_entries.size(); i++)
        {
            if (m_entries[i].g.is_isomorphic_to(fc.g))
            {
                m_entries[i].coefficient += fc.coefficient;
                if (m_entries[i].coefficient == 0)
                {
                    m_entries.erase(m_entries.begin()+i);
                }
                return;
            }
        }
        m_entries.push_back(fc);
    }
    
public:
	vector<flag_and_coefficient> m_entries;
	double m_constant;
    
    bool   m_checked;
    //bool   m_same_types;  // true if the entries are of same type and size 
    int    m_entries_max_size;
    int    m_labeled_vertices_in_type_cnt;
    
    flag   m_type;
};




vector<flag> g_unlabeled_flags[V+1];
vector<flag> g_types[V+1]; // types - it is just same as g_unlabeled_flags, but all vertices are labeled :-) Used for reduced types
vector<vector<flag> >  g_flags; // flags to process using multiplication - every type&size is a separate list
vector<vector<flag> >  g_flag_square_linear_constraints; // flag used only for linear constraints


vector<linear_constraint> g_linear_constraints;
vector<flag_and_coefficient> g_objective_combination;
vector<flag> g_forbidden_subflags;
vector<flag> g_forbidden_subflags_by_size[V+1];
vector<flag> g_no_slack_flags; // means no slack in CSDP
string       g_program_description;  // loaded from the objective function




// When using the program for crossing number, it may happen that there is a fixed
// number of vertices in each color (for the -n ? we try to compute). Then it makes
// no sense to use some flags that will 'clearly' never be used because their sqaure
// is never used. This helps avoid such situations.




int binomial(int n, int k) {
    int b = 1;
    for (int i = 0; i < k; ++i) {
        b *= (n - i);
        b /= (i + 1);
    }
    return b;
}

int factorial(int n) {
    int b = 1;
    for (int i = 2; i <= n; i++) {
        b *= i;
    }
    return b;
}


#ifdef DONT_USE_C11
double stod(const string&  str)
{
    stringstream ss(str);
    double d;
    ss >> d;
    return d;
}

string to_string (long long val)
{
    stringstream ss;
    ss << val;
    return ss.str();
}
#endif


string filename_prefix()
{
    stringstream filename;
    
    filename << "F"
#ifdef G_ROTATION_SYSTEM
    << "_rotationsystem"
#endif
#ifdef G_ROTATION_SYSTEM_REVERSE_BLIND
    << "blind"
#endif    
#ifdef G_CROSSINGS
    << "_crossings"
#endif
    ;
    return filename.str();
}




inline int find_flag_in_list(const flag &f, const vector<flag> &fv)
{
    for (int i = 0; i < (int)fv.size(); ++i)
    {
        if (f.is_isomorphic_to(fv[i]))
        {
            return i;
        }
    }
    return -1;
}

inline int get_flag_type_in_list(const flag& f, vector< vector<flag> > &flags)
{
#ifdef USE_REDUCED_TYPES
    const int identity[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30};
    flag f_type;
    f_type.as_subflag(f,identity,f.m_Theta,0);
#endif 
    
    // Find correct type
    for (int i = 0; i < (int)flags.size(); i++)
    {
        if (flags[i].size() == 0)
        {
            cerr << "Some bug" << endl;
        }
        if (f.have_same_type(flags[i][0])) return i;
#ifdef USE_REDUCED_TYPES
        if (f.m_Theta == flags[i][0].m_Theta)
        {
            flag g_flags_type;
            g_flags_type.as_subflag(flags[i][0],identity,flags[i][0].m_Theta,0);
            if (g_flags_type.is_isomorphic_to(f_type))
                return -2;
        }
#endif        
        
    }
    
    return -1;
}

inline void include_flag_in_list(const flag& f, vector< vector<flag> > &flags, int id = -3, bool ignore_reduced_types = true)
{
    if (id == -3)
    {
        id = get_flag_type_in_list(f, flags);
    }
#ifdef  USE_REDUCED_TYPES   
    if (id == -2 && ignore_reduced_types) return;
#endif   
    if (id == -1 || id == -2)
    {
        vector<flag> new_type_list;
        new_type_list.push_back(f);
        flags.push_back(new_type_list);
        return;
    }
    
    flags[id].push_back(f);
}


inline void include_flag_in_list_if_new(const flag& f, vector< vector<flag> > &flags, bool ignore_reduced_types = true)
{
    int id = get_flag_type_in_list(f, flags);
#ifdef USE_REDUCED_TYPES
    if (id == -2 && ignore_reduced_types) 
    {
        return;
    }
#endif
    if (id == -1 || id == -2)
    {
//        cerr << "new type" << endl;
        include_flag_in_list(f, flags, id,ignore_reduced_types);
        return;
    }
    
    if (find_flag_in_list(f,flags[id]) != -1)
    {
//        cerr << "duplicate" << endl;
        return;   
    }
//    cerr << "new for known type" << f.print() << endl;
    flags[id].push_back(f);
}





inline bool is_flag_forbidden(const flag &g)
{
    for (int i = 0; i < (int)g_forbidden_subflags.size(); i++)
    {
        //cerr << "Testing " << g.print() << " and " << g_forbidden_subflags[i].print() << endl;
        if (g.contains_as_subflag(g_forbidden_subflags[i])) 
        {
            //cerr << "Forbidding " << g.print() << " because of " << g_forbidden_subflags[i].print() << endl;
            return true;
        }
    }
    return false;
}

//#ifdef G_USE_PERMITTED_SUBFLAGS  not used in early generation - maybe should be... ?
inline bool is_flag_forbidden_avoid_zeros(const flag &g, const vector<int> &in_subrgaph = vector<int>())
{
    vector<flag> subflags_list;
    for (int i = 1; i <= g.m_vertices; i++)
    {
        //if (g_permitted_subflags[i].size() == 0) continue;        
        if (g_forbidden_subflags_by_size[i].size() == 0) continue;
        
        subflags_list.clear();
        g.generate_subflags_of_size_n(i, subflags_list, in_subrgaph);
                
        for (int j = 0; j < (int)subflags_list.size(); j++)
        {
// Do not check subgraphs that are not fully colored
            if (find_flag_in_list(subflags_list[j], g_forbidden_subflags_by_size[i]) != -1) return true;
        }
    }
    return false;
}

/*
inline bool is_flag_forbidden_noninduced(const flag &g)
{
    for (int i = 0; i < (int)g_forbidden_subflags.size(); i++)
    {
        if (g.has_as_notinduced_subflag(g_forbidden_subflags[i])) return true;
    }
    return false;
}
*/

inline bool g_already_in_known_flags(flag &g, vector<flag> &flag_list)
{
    for (unsigned int i = 0; i < flag_list.size(); i++)
    {
        if (flag_list[i].is_isomorphic_to(g))
        {
            return true;
        }
    }
    return false;
}

inline void add_g_to_known_flags(flag &g, vector<flag> &flag_list)
{
    flag_list.push_back(g);
    //if (g.m_3edges_cnt >= 20)
    {
    //    cerr << g.print() << endl;
    }
}







#ifdef G_4EDGES_HACK
inline bool test_partly_forbidden(int x, int y, int z, int w, const flag &g)
{
    for (int q = 0; q < g.m_vertices; q++)
    {
        if (q == x || q == y || q == z || q == w) continue;
        int edges = g.m_4edge[x][y][z][w]+g.m_4edge[x][y][z][q]+g.m_4edge[x][y][q][w]+g.m_4edge[x][q][z][w]+g.m_4edge[q][y][z][w];
        if (edges == 5) return true;
        if (edges == 3 && q < y) return true;
        if (edges == 1 && q < y) return true;
    }
    return false;
}

inline bool test_forbidden(const flag &g)
{
    for (int x = 0; x < g.m_vertices-4; x++)
        for (int y = x+1; y < g.m_vertices-3; y++)
            for (int z = y+1; z < g.m_vertices-2; z++)
                for (int w = z+1; w < g.m_vertices-1; w++)
                    for (int q = w+1; q < g.m_vertices; q++)
                    {
                        //if (q == x || q == y || q == z || q == w) continue;
                        
                        int edges = g.m_4edge[x][y][z][w]+g.m_4edge[x][y][z][q]+g.m_4edge[x][y][q][w]+g.m_4edge[x][q][z][w]+g.m_4edge[q][y][z][w];
                        if (edges == 5) return true;
                        if (edges == 3) return true;
                        if (edges == 1) return true;
                    }
    return false;
}

int max_edges = 0;


void try_add_4edges(flag &g, int x, int y, int z, int w, vector<flag> &flag_list)
{
    if (w >= g.m_vertices || w == x)
    {
        z++;
        if (z >= g.m_vertices-1)
        {
            y++;
            if (y >= g.m_vertices-2)
            {
                x++;
                if (x >= g.m_vertices-3)
                {
                    if (test_forbidden(g)) return;
                    if (is_flag_forbidden(g)) return;
                    
                    if (!g_already_in_known_flags(g, flag_list)) add_g_to_known_flags(g, flag_list);
                    
                    return;
                }
                y = x+1;
            }
            z = y+1;
        }
        w = z+1;
        try_add_4edges(g, x,y,z,w,flag_list);
        return;
    }

    //cerr << "Testing " << x << " " << y << " " << z << " " << w << endl;

    
    if (g.m_4edge[x][y][z][w] != 0) try_add_4edges(g, x,y,z,w+1,flag_list);
    else
    {
        g.set_4edge(x,y,z,w,1);
        
        if(!test_partly_forbidden(x,y,z,w,g))
        {
            try_add_4edges(g, x,y,z,w+1,flag_list);
        }
        g.set_4edge(x,y,z,w,0);
        
        if(!test_partly_forbidden(x,y,z,w,g))
        {
            try_add_4edges(g, x,y,z,w+1,flag_list);
        }
    }
}
#endif



void extensions_of_g_edges(flag &g, vector<flag> &flag_list)
{
    //cerr << "Generating extensions of " << g.print() << endl;
    

#ifdef G_ROTATION_SYSTEM
    cerr << "This program cannot rotation systems. They must be provided externally." << endl;
    exit(0);
#endif
    
}





void extensions_of_g(flag &g, vector<flag> &flag_list)
{
    extensions_of_g_edges(g,flag_list);
}



// u is original, v will be a copy
// edges containing both will have color 1
void duplicate_vertex_u_to_v(flag &g, int u, int v)
{
#if defined(G_4EDGES) || defined(G_3EDGES)  || defined(G_ROTATION_SYSTEM)
    assert(0); // this is not implemented
#endif

    


    
}



/*
 void generate_permutations(vector<flag> &flag_list, int vertices)
 {
 g.set_vertices(vertices);
 int perm[g.m_vertices];
 for (int i = 0; i < g.m_vertices; i++) perm[i] = i;
 
 do {
 
 g.set_vertices(g.m_vertices);
 for (int u = 0; u < g.m_vertices; u++)
 for (int v = u+1; v < g.m_vertices; v++)
 {
 if (perm[u]<perm[v]) g.color_edge(u,v,1);
 else g.color_edge(u,v,2);
 }
 
 if (!g_already_in_known_flags(flag_list)) add_g_to_known_flags(flag_list);
 
 
 } while ( std::next_permutation(perm,perm+g.m_vertices) );
 }
*/



///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)


// Rest of F2 is also piskced as a subset
void pick_F2_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_F2, int next_to_map,  bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F2.m_vertices)
    {
        flag H_F2;
        H_F2.as_subflag(H, mapping_F2, F2.m_vertices, F2.m_Theta);
        if (!H_F2.is_isomorphic_to(F2)) return;
		
        good_maps++;
        
        return;
    }
    
    int min_vertex = 0;
    if (next_to_map > F2.m_Theta) min_vertex = mapping_F2[next_to_map-1]+1;
    
    for (int v = min_vertex; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        used_from_H[v] = true;
        mapping_F2[next_to_map] = v;
        pick_F2_mapping(F1,F2,H,mapping_F2,next_to_map+1,used_from_H,good_maps);
        used_from_H[v] = false;
    }
    
}

// Rest of F1 is picked only as a subset
void pick_F1_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_F1, int *mapping_F2, int next_to_map,  bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F1.m_vertices)
    {
		//cout << "." << endl;

        // Check if the mapping is corect!
        flag H_F1;
        H_F1.as_subflag(H, mapping_F1, F1.m_vertices,F1.m_Theta);
		
        if (!H_F1.is_isomorphic_to(F1)) return;
        
        pick_F2_mapping(F1,F2,H,mapping_F2,F2.m_Theta,used_from_H,good_maps);
        return;
    }
    
    int min_vertex = 0;
    if (next_to_map > F1.m_Theta) min_vertex = mapping_F1[next_to_map-1]+1;
    
    for (int v = min_vertex; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        used_from_H[v] = true;
        mapping_F1[next_to_map] = v;
        pick_F1_mapping(F1,F2,H,mapping_F1,mapping_F2,next_to_map+1,used_from_H,good_maps);
        used_from_H[v] = false;
    }
}

// Theta mapping is picked as all permutations...
void pick_theta_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_theta, int next_to_map, bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F1.m_Theta)
    {
        int mapping_F1[F1.m_vertices];
        int mapping_F2[F2.m_vertices];
        for (int i = 0; i < F1.m_Theta; i++)
        {
            mapping_F2[i] = mapping_F1[i] = mapping_theta[i];
        }
				
        pick_F1_mapping(F1,F2,H,mapping_F1,mapping_F2, F1.m_Theta, used_from_H,good_maps);
        return;
    }
	
    for (int v = 0; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        if (!H.is_map_up_to_v_correct(next_to_map, v, mapping_theta, F1)) continue;
       
         used_from_H[v] = true;
         mapping_theta[next_to_map] = v;
         pick_theta_mapping(F1,F2,H,mapping_theta,next_to_map+1,used_from_H,good_maps);
		 used_from_H[v] = false;
    }
}

inline double P_F1_F2_IN_H(const flag &F1, const flag &F2, const flag &H)
{
    assert(F1.m_Theta == F2.m_Theta);


    

    
    
#ifdef G_ROTATION_SYSTEM
    assert(0);
#endif
    
	
#ifdef G_CROSSINGS	
//	 if (F1.m_crossings_cnt > H.m_crossings_cnt) return 0;
//	 if (F2.m_crossings_cnt > H.m_crossings_cnt) return 0;
	 if (F1.m_crossings_cnt + F2.m_crossings_cnt - F1.m_crossings_in_type > H.m_crossings_cnt) return 0;
#endif
		
    int mapping_theta[F1.m_Theta];
    bool used_from_H[H.m_vertices];
    
    for (int i = 0; i < H.m_vertices; i++)
    {
        used_from_H[i] = false;
    }
	
    int good_maps = 0;
    pick_theta_mapping(F1,F2,H,mapping_theta,0,used_from_H,good_maps);
	
    
    int all_maps = 1;
    for (int i = 0; i < F1.m_Theta; i++) all_maps *= (H.m_vertices-i);
    all_maps *= binomial(H.m_vertices-F1.m_Theta,F1.m_vertices-F1.m_Theta);
    all_maps *= binomial(H.m_vertices-F1.m_vertices,F2.m_vertices-F1.m_Theta);
    
	//    if (good_maps > 0)
	//        cout << "good_maps/all_maps: " << good_maps << "/" << all_maps << endl;
    
    
    return (double)good_maps/(double)all_maps;
}



inline double P_F1_F2_F3_IN_H(const flag &F1, const flag &F2, const flag &F3, const flag &H)
{
    assert(F1.m_Theta == F2.m_Theta);
    assert(F1.m_Theta == F3.m_Theta);
    
    assert(F1.m_vertices+F2.m_vertices+F3.m_vertices - 2*F1.labeled_vertices_cnt() <= H.m_vertices);
    
    flag type;
    F1.get_type_subflag(type);    

    
    // Some easy checks...
    
    
    
    

#ifdef G_ROTATION_SYSTEM
    assert(0);
#endif
    
    
#ifdef G_CROSSINGS	
    if (F1.m_crossings_cnt + F2.m_crossings_cnt - F1.m_crossings_in_type > H.m_crossings_cnt) return 0;
#endif


    

    int good_maps = 0;
    int all_maps = 0;
    
    int vertex_split[V];

    int t = 0;
    for (int i = 0; i < type.m_vertices; i++) vertex_split[t++] = i;
    for (int i = type.m_vertices; i < F1.m_vertices; i++) vertex_split[t++] = -1;
    for (int i = type.m_vertices; i < F2.m_vertices; i++) vertex_split[t++] = -2;
    for (int i = type.m_vertices; i < F3.m_vertices; i++) vertex_split[t++] = -3;
    for (;t < H.m_vertices; t++) vertex_split[t] = -4;
    
    std::sort (vertex_split,vertex_split+H.m_vertices);
    
    flag tmp;
    int mapping[V];
    int next_to_map; // temporary
    do {
        all_maps++;
        
        
        //cerr << "split: ";
        //for (int i = 0; i < H.m_vertices; i++)
        //    cerr << vertex_split[i] << " " ;
        //cerr << endl;        
        
        
        // check if Theta correct
        for (int j = 0; j < H.m_vertices; j++)
        {
            if (vertex_split[j] < 0) continue;
            if (vertex_split[j] < type.m_vertices) mapping[vertex_split[j]] = j;
        }
        tmp.as_subflag(H,mapping,type.m_vertices,type.m_Theta);
        //cerr << tmp.print() << " vs " << type.print();
        if (!tmp.is_isomorphic_to(type)) continue;

        
        // check if F1 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -1) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F1.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F1)) continue;


        // check if F2 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -2) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F2.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F2)) continue;


        
        // check if F3 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -3) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F3.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F3)) continue;
        
        good_maps++;
        
    } while ( std::next_permutation(vertex_split,vertex_split+H.m_vertices) ); 

    //cerr << "Good/All: " << good_maps << "/" << all_maps << endl;
    
    return (double)good_maps/(double)all_maps;
}


inline double P_F1_F2_IN_labeled_H(const flag &F1, const flag &F2, const flag &H)
{

    //cerr << F1.m_Theta << " " << F2.m_Theta << endl;
    assert(F1.m_Theta == F2.m_Theta);
    assert(F1.m_vertices+F2.m_vertices - F1.labeled_vertices_cnt() <= H.m_vertices);
    assert(F1.labeled_vertices_cnt() >= H.labeled_vertices_cnt());
    
    flag type;
    F1.get_type_subflag(type);    
    
    if (H.labeled_vertices_cnt() > 0)
    {
        flag typeH;
        H.get_type_subflag(typeH);    
        if (!type.contains_as_subflag(typeH)) return 0;
    }
    
    // Some easy checks...
#ifdef G_ROTATION_SYSTEM
    assert(0);
#endif
#ifdef G_CROSSINGS	
    if (F1.m_crossings_cnt + F2.m_crossings_cnt - F1.m_crossings_in_type > H.m_crossings_cnt) return 0;
#endif
    
    
    
    int good_maps = 0;
    int all_maps = 0;
    
    int vertex_split[V];
    
    int t = 0;
    for (int i = 0; i < type.m_vertices; i++) vertex_split[t++] = i;
    for (int i = type.m_vertices; i < F1.m_vertices; i++) vertex_split[t++] = -1;
    for (int i = type.m_vertices; i < F2.m_vertices; i++) vertex_split[t++] = -2;
    //for (int i = type.m_vertices; i < F3.m_vertices; i++) vertex_split[t++] = -3;
    for (;t < H.m_vertices; t++) vertex_split[t] = -4;
    
    std::sort (vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices);
    
    flag tmp;
    int mapping[V];
    int next_to_map; // temporary
    do {
        all_maps++;
        
        
        
        // check if Theta correct
        for (int j = 0; j < H.m_vertices; j++)
        {
            if (vertex_split[j] < 0) continue;
            if (vertex_split[j] < type.m_vertices) mapping[vertex_split[j]] = j;
        }
        tmp.as_subflag(H,mapping,type.m_vertices,type.m_Theta);
        //cerr << tmp.print() << " vs " << type.print();
        if (!tmp.is_isomorphic_to(type)) continue;
        
        
        // check if F1 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -1) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F1.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F1)) continue;
        
        
        // check if F2 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -2) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F2.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F2)) continue;
        
        
        good_maps++;
        
    } while ( std::next_permutation(vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices) ); 
    
    //cerr << "Good/All: " << good_maps << "/" << all_maps << endl;
    
    return (double)good_maps/(double)all_maps;
}


inline double P_F1_IN_H(const flag &F1, const flag &H, bool density=true)
{
    
    assert(F1.m_vertices <= H.m_vertices);
    
    flag type;
    F1.get_type_subflag(type);    

    if (H.labeled_vertices_cnt() > 0)
    {
        flag typeH;
        H.get_type_subflag(typeH);    
        if (!type.contains_as_subflag(typeH)) return 0;
    }    
    
    // Some easy checks...
    
    
    
    
    
#ifdef G_ROTATION_SYSTEM
//#error TODO  // Could be usefull for some speedup...
#endif
    
    
#ifdef G_CROSSINGS	
    if (F1.m_crossings_cnt > H.m_crossings_cnt) return 0;
#endif
    
    
    
    int good_maps = 0;
    int all_maps = 0;
    
    int vertex_split[V];
    
    int t = 0;
    for (int i = 0; i < type.m_vertices; i++) vertex_split[t++] = i;
    for (int i = type.m_vertices; i < F1.m_vertices; i++) vertex_split[t++] = -1;
    for (;t < H.m_vertices; t++) vertex_split[t] = -4;
    
    std::sort (vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices);
    
    flag tmp;
    int mapping[V];
    int next_to_map; // temporary
    do {
        all_maps++;
        
        
        // check if Theta correct
        for (int j = 0; j < H.m_vertices; j++)
        {
            if (vertex_split[j] < 0) continue;
            if (vertex_split[j] < type.m_vertices) mapping[vertex_split[j]] = j;
        }
        tmp.as_subflag(H,mapping,type.m_vertices,type.m_Theta);
        //cerr << tmp.print() << " vs " << type.print();
        if (!tmp.is_isomorphic_to(type)) continue;
        
        
        // check if F1 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -1) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F1.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F1)) continue;
        
        good_maps++;
        
    } while ( std::next_permutation(vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices) ); 
    
    //cerr << "Good/All: " << good_maps << "/" << all_maps << endl;
    
    if (density)
        return (double)good_maps/(double)all_maps;
    else
        return good_maps;
}



bool load_flags_from_file(string filename, vector<flag> &flag_list,bool verbose_output=false)
{
    istream *istr = &cin;
    
    ifstream infile;
    if (filename != "cin")
    {
        infile.open (filename.c_str(), ifstream::in);
        if (!infile.good())
        {
            cerr << "Failed opening file " << filename << endl;
            return false;
        }
        istr = &infile;
    }
    
    if (verbose_output)
        cerr << "Loading labeled flags from file " << filename << endl;
    
    
    flag f;
    while (f.load_from_stream((*istr),-1,-1))
    {
        flag_list.push_back(f);
    }
    
    ///infile.close();
    
    return true;    
}

bool dump_flags_to_file(string filename, vector<flag> &flag_list)
{
    ofstream outfile;
    outfile.open(filename.c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename << endl;
        return false;
    }
    
    cerr << "Writing flags to file " << filename << endl;
    
    for (unsigned int x = 0; x < flag_list.size(); x++)
    {
        outfile << flag_list[x].print() << endl;
    }
    
    outfile.close();
    
    return true;
}

bool load_flags_and_coefficients_from_file(string filename, vector<flag_and_coefficient> &flag_list, bool verbose_output=false)
{
    istream *istr = &cin;
    
    ifstream infile;
    if (filename != "cin")
    {
        infile.open (filename.c_str(), ifstream::in);
        if (!infile.good())
        {
            cerr << "Failed opening file " << filename << endl;
            return false;
        }
        istr = &infile;
    }
    
    if (verbose_output)
        cerr << "Loading labeled flags from file " << filename << endl;
    
    
    flag_and_coefficient fc;
    (*istr) >> fc.coefficient;
    while ((*istr) && fc.g.load_from_stream((*istr),-1,-1))
    {
        flag_list.push_back(fc);
        (*istr) >> fc.coefficient;
    }
    
    infile.close();
    
    return true;
}

void dump_flags_and_coefficients(vector<flag_and_coefficient> &flag_list)
{
    for (unsigned int x = 0; x < flag_list.size(); x++)
    {
        cout.precision(17);
        cout << flag_list[x].coefficient << "  " << flag_list[x].g.print() << endl;
    }
}



// final_flags means that the flags will not be used any further
// for genertin other flags. Important when combined with G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY
bool load_unlabeled_flags_from_file(int sizeKn, bool final_flags = true, bool remove_duplicates_while_loading=false, bool remove_forbidden_wile_loading=false)
{
    stringstream filename;
    
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with unlabeled flags " << filename.str() << endl;
        return false;
    }
    
    cerr << "Loading unlabeled flags from file " << filename.str() << endl;
    
    // For large instances, it really helps to reserve the space in containers
    //  before loading... so we read the file twice
    int sizes_cnt[V], duplicates_cnt[V], forbidden_cnt[V];
    for (int i = 0; i < V; i++)
    {
        sizes_cnt[i] = 0;
        duplicates_cnt[i] = 0;
        forbidden_cnt[i] = 0;
    }
    flag g;
    while (g.load_from_stream(infile,-1,0))
    {
        sizes_cnt[g.m_vertices]++;
    }
    for (int i = 0; i < V; i++) g_unlabeled_flags[i].reserve(sizes_cnt[i]);
    
    //    infile.seek(0);
    infile.close();
    infile.open (filename.str().c_str(), ifstream::in);
    
    
    int tested=0;
    
    while (g.load_from_stream(infile,-1,0))
    {
        
        tested++;
        assert(sizeKn >= g.m_vertices);
        
        if (remove_forbidden_wile_loading && is_flag_forbidden(g))
        {
            forbidden_cnt[g.m_vertices]++;
            continue;
        }
        
        if (remove_duplicates_while_loading)
        {
            bool new_flag = true;
            for (int i = 0; i < (int)g_unlabeled_flags[g.m_vertices].size();i++)
            {
                if (g.is_isomorphic_to(g_unlabeled_flags[g.m_vertices][i]))
                {
                    new_flag = false;
                    break;
                }
            }
            if (!new_flag)
            {
                duplicates_cnt[g.m_vertices]++;
                continue;
            }
        }
        g_unlabeled_flags[g.m_vertices].push_back(g);
        //g.reverse_rotation_system();
        //g_unlabeled_flags[g.m_vertices].push_back(g);
        //cerr << g.print() << " " << g_unlabeled_flags[g.m_vertices].size() << " tested " << tested << endl;
    }
    
    infile.close();
    
    for (int i = 0; i <= sizeKn; i++)
    {
        cerr << "Loaded # of unlabeled flags of size " << i << " is " << g_unlabeled_flags[i].size();
        if (remove_forbidden_wile_loading)
        {
            cerr << " and " << forbidden_cnt[i] << " forbiddens";            
        }
        if (remove_duplicates_while_loading)
        {
            cerr << " and " << duplicates_cnt[i] << " duplicates";
        }
        cerr << endl;
    }
    
    
    return true;
}



bool dump_unlabeled_flags(int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return false;
    }
    
    cerr << "Writing unlabeled flags to file " << filename.str() << endl;
    
    for (int f = 0; f < V; f++)
    {
        for (unsigned int x = 0; x < g_unlabeled_flags[f].size(); x++)
        {
            outfile << g_unlabeled_flags[f][x].print() << endl;
        }
    }
    
    outfile.close();
    
    return true;
}


// Creates all subflags of flags of size sizeKn
void generate_all_unlabeled_subflags_from_size(int sizeKn, bool verbose_output)
{
    cerr << "Generating smaller unlabeled flags from size " << sizeKn << endl;
    
    int mapping[V];

    for (int n = sizeKn; n > 0; n--)
    {
        // graph to be processed
        for (int id = 0; id < (int)g_unlabeled_flags[n].size(); id++)
        {
            // vertex to be skipped
            for (int skip=0; skip < n; skip++)
            {
                int mapID = 0;
                for (int u = 0; u < n; u++)
                {
                    if (u == skip) continue;
                    mapping[mapID++] = u;                    
                }
                
                flag F;
                F.as_subflag(g_unlabeled_flags[n][id], mapping, n-1, 0);
                

                bool new_flag = true;
                for (int i = 0; i < (int)g_unlabeled_flags[F.m_vertices].size();i++)
                {
                    if (F.is_isomorphic_to(g_unlabeled_flags[F.m_vertices][i]))
                    {
                        new_flag = false;
                        break;
                    }
                }
                if (!new_flag) continue;
                
                g_unlabeled_flags[F.m_vertices].push_back(F);
            } 
        }
        if (verbose_output)
        {
            cerr << "# of unlabeled flags of size " << n-1 << " is " << g_unlabeled_flags[n-1].size() << endl;
        }
    }
}




void try_extensions_of_g_to_last_vertex_edges(flag &g, vector<flag> &flag_list)
{
    
    
    int v = g.m_vertices;    

#ifdef G_ROTATION_SYSTEM
    if (is_flag_forbidden(g)) return; 
    
    g.create_minlex_signature();
        
    if (!g_already_in_known_flags(g,flag_list)) add_g_to_known_flags(g,flag_list);
    return;
#endif    
    
    assert(0);
}


void try_extensions_of_g_to_last_vertex(flag &g, vector<flag> &flag_list)
{
    try_extensions_of_g_to_last_vertex_edges(g, flag_list);
}


#ifdef G_ROTATION_SYSTEM

// for each size, we have a vector of rotations
// Bonus feature: 0 is always first one
// Also, notice that rotations for n do NOT include n itself
vector< vector<int> > g_all_rotations[V];

int rotation_at_a_is_even(int a, int b, int c, int n, flag &f)
{
    assert(b < c);
    assert(c < n);
    
    int rotation=0;
    for( int i  = 0; i < f.m_rotation_system_neighbors[a]; i++)
    {
        if (f.m_rotation_system[a][i] == b) rotation = 10*rotation+1;
        if (f.m_rotation_system[a][i] == c) rotation = 10*rotation+2;
        if (f.m_rotation_system[a][i] == n) rotation = 10*rotation+3;
    }
        
    if (rotation == 123) return 1;
    if (rotation == 231) return 1;
    if (rotation == 312) return 1;
    
    return 0;
}

bool is_rotation_at_ID_of_size_n_even(int ID, int a, int b, int c,  int n)
{
    assert(a < b);
    assert(b < c);
    
    assert((int)g_all_rotations[n].size() > ID);
    
    int rotation=0;
    for( int i  = 0; i < (int)g_all_rotations[n][ID].size(); i++)
    {
        if (g_all_rotations[n][ID][i] == a) rotation = 10*rotation+1;
        if (g_all_rotations[n][ID][i] == b) rotation = 10*rotation+2;
        if (g_all_rotations[n][ID][i] == c) rotation = 10*rotation+3;
    }
    
    if (rotation == 123) return true;
    if (rotation == 231) return true;
    if (rotation == 312) return true;

    return false;
}


// Here we get three vertices a,b,c and a set of available rotations. We try to remove
// those that are NOT compatible with a < b < c, where the new vertex is n
// expected that list at a,b,c in f are valid
void remove_unavailable_rotations(int a, int b, int c, int n, set<int>& available_rotations, flag &f)
{    
    assert(a < b);
    assert(b < c);
    assert(c < n);
    
    // Sum of even rotations must be even
    int rotations = rotation_at_a_is_even(a, b, c, n, f) + rotation_at_a_is_even(b, a, c, n, f) + rotation_at_a_is_even(c, a, b, n, f);    
    
    bool desired_is_even;
    if (rotations == 1 || rotations == 3)
    {
        // The remaining rotations in available_rotations must be even
        desired_is_even = true;
        
    }
    else
    {
        // remaining rotations in available_rotations must be odd
        desired_is_even = false;        
    }
    
    
    //cerr << "Removing rotations for " << f.print() << " rotations=" << rotations << " desired_even=" << desired_is_even << endl;

    
    set<int> new_available_rotations;
    
#ifdef DONT_USE_C11    
    std::set<int>::iterator it;
    for (it = available_rotations.begin(); it != available_rotations.end(); ++it)
    {
        int ID = *it;
#else
    for (auto ID : available_rotations)
    {
#endif        
        if (is_rotation_at_ID_of_size_n_even(ID, a, b, c, f.m_vertices) == desired_is_even)
        {
            new_available_rotations.insert(ID);
        }
    }
    available_rotations = new_available_rotations;
}

void calculate_small_rotations(int n)
{
    if ( g_all_rotations[n].size() > 0)
        return;
    
    if (n == 1)
    {
        vector<int> v;
        g_all_rotations[1].push_back(v);
        return;
    }
    
    // generating all rotations
    int small_ints[] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15};

    std::sort (small_ints,small_ints+n-1);
    
    do {
        vector<int> v(small_ints, small_ints+n-1);
        g_all_rotations[n].push_back(v);
    } while ( std::next_permutation(small_ints+1,small_ints+n-1) );    
    
    cerr << "Generated " << g_all_rotations[n].size() << " rotations." << endl;
}

// Tests if f is realizable
bool is_realizable_test_on_5(flag &f)
{
    if (f.m_vertices <= 5) return true;
        
    int mapping[5];
    mapping[4] = f.m_vertices-1;
    
    // Test if the whole thing is realizable by taking all subgraphs on 5
    // vertices and testing if each is isomorphic to something in the list
    // To speed up the test we always include the LAST vertex since the
    // previous ones were already tested....
    for (mapping[0] = 0;            mapping[0] < f.m_vertices-4; mapping[0]++)
    for (mapping[1] = mapping[0]+1; mapping[1] < f.m_vertices-3; mapping[1]++)
    for (mapping[2] = mapping[1]+1; mapping[2] < f.m_vertices-2; mapping[2]++)
    for (mapping[3] = mapping[2]+1; mapping[3] < f.m_vertices-1; mapping[3]++)
    {
        flag tmp;        
        tmp.as_subflag(f, mapping, 5, 0);
        
        //cerr << "Testing " << tmp.print() << endl;
        
        if (!g_already_in_known_flags(tmp, g_unlabeled_flags[5])) return false;        
    }
    
    return true;
}

void try_insert_new_vertex_in_rotations(flag &g, flag &f, vector<flag> &flag_list, set<int>& available_rotations, int v)
{
    //cerr << "size == " << available_rotations.size() << endl;
    
    if (available_rotations.size() == 0)
    {
        //cerr << "No rotations available" << endl;
        return;
    }
    
    if (v >= g.m_vertices)
    {
        //if (available_rotations.size() > 1)
         //   cerr << "Rotations many left " << available_rotations.size() << endl;
        
        // Test all rotations
#ifdef DONT_USE_C11    
        std::set<int>::iterator it;
        for (it = available_rotations.begin(); it != available_rotations.end(); ++it)
        {
            int ID = *it;
#else        
        for (auto ID : available_rotations)
        {
#endif
            
            //cerr << it << endl;
            
            assert((int)g_all_rotations[f.m_vertices].size() > ID);
            
            for (int j = 0; j < (int)g_all_rotations[f.m_vertices][ID].size(); j++ )
            {
                //cerr << "dbg: " << g_all_rotations[f.m_vertices][it][j] << endl;
                f.m_rotation_system[v][j] = g_all_rotations[f.m_vertices][ID][j]; 
            }
            f.m_rotation_system_neighbors[v] = g_all_rotations[f.m_vertices][ID].size();
            
            if (!is_realizable_test_on_5(f)) continue;
            
            //cerr << "Found " <<  f.print()  << endl; 
            f.rotation_systems_count_noncrossings();
            
            try_extensions_of_g_to_last_vertex(f, flag_list);
        }
                
        
        return;
    }

    // index of last vertex
    int n = f.m_vertices-1;
    
    // Try all insertions at vertex v
    // and do NOT put it last - it would make the lists rotations the same....
    //
    int insert_up_to = g.m_rotation_system_neighbors[v];
    if (insert_up_to < 1) insert_up_to = 1;
    //cerr << insert_up_to << endl;

    f.m_rotation_system_neighbors[v] = g.m_rotation_system_neighbors[v]+1; 
    for (int i = 0; i < insert_up_to; i++)
    {
        // Inserting n into the list to the right position
        for (int j = 0; j < i; j++)
            f.m_rotation_system[v][j] = g.m_rotation_system[v][j];
        f.m_rotation_system[v][i] = n;
        for (int j = i; j < g.m_rotation_system_neighbors[v]; j++)
            f.m_rotation_system[v][1+j] = g.m_rotation_system[v][j];
        
        // Update available_rotations
        set<int> new_available_rotations = available_rotations;
        for (int a = 0; a < v-1; a++)
            for (int b = a+1; b < v; b++)
            {
                remove_unavailable_rotations(a, b, v, n, new_available_rotations, f);
            }
        
        // Call next 
        try_insert_new_vertex_in_rotations(g, f, flag_list, new_available_rotations, v+1);        
    }
}


void try_rotation_extensions_of_g_by_adding_vertex(flag &g, vector<flag> &flag_list)
{
    
    int n = g.m_vertices+1;

    flag f;
    f.set_vertices_and_Theta(n,0);
    
    // At the beginning, say all rotations are available    
    set<int> available_rotations;
    for (int i = 0; i < (int) g_all_rotations[n].size(); i++)
    {
        available_rotations.insert(i);
    }
 
    if (n == 5)
    {
        cerr << "WARNING! This program is not really able to generate rotations on 5 vertices reliably" << endl;
        cerr << "It does not check if they are actually realizable. The list on 5 is used to check graphs" << endl;
        cerr << "on bigger n for being realizable." << endl;
        cerr << "As a courtesy, here are lists all realizable 5-rotations\n"
        "5 0     1:2345 2:1345 3:1245 4:1235 5:1234\n"   
        "5 0     1:2345 2:1534 3:1254 4:1235 5:1432\n"
        "5 0     1:2345 2:1435 3:1245 4:1325 5:1234\n"   
        "5 0     1:2345 2:1354 3:1245 4:1253 5:1423\n"   
        "5 0     1:2345 2:1354 3:1254 4:1523 5:1234\n" 
#ifndef G_ROTATION_SYSTEM_REVERSE_BLIND
        "5 0     1:5432 2:4531 3:4521 4:3251 5:4321\n"
#endif        
        "As a courtesy, here are lists all convex 5-rotations \n"
        "5 0     1:2345 2:1345 3:1245 4:1235 5:1234\n"  
        "5 0     1:2345 2:1534 3:1254 4:1235 5:1432\n"  
        "5 0     1:2345 2:1435 3:1245 4:1325 5:1234\n" 
        "extra bonus, for hereditary convex rotations, one needs to forbid\n"
        "6 0  1:26345 6:25341 2:16345 3:12645 4:12635 5:12346"
        << endl;
        exit(0);
    }
    
    // Start inserting last vertex into the preivous lists...
    try_insert_new_vertex_in_rotations(g, f, flag_list, available_rotations, 0);
}
#endif


void dump_vector_of_flags(vector <flag> *flag_lists, int previous_size, int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled_dump.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return;
    }
    
    // dumping of flag lists...
    for (int i = 0; i < previous_size; i++)
    {
        for (int f = 0; f < (int)flag_lists[i].size(); f++)
        {
            outfile << flag_lists[i][f].print() << endl;
        }
        outfile << endl;
    }
    
    outfile.close();
}



// The following function megres dest_flags with src_flags and clears src_flags
void merge_flags_lists_parallel(vector<flag> &dest_flags, vector<flag> &src_flags)
{
    
    //    cout << flag_list.size() << endl;
    
    vector<flag> new_flags;
    new_flags.reserve(src_flags.size());
    
#pragma omp parallel for
    for (int k = 0; k < (int)src_flags.size(); k++)
    {
        if (!g_already_in_known_flags(src_flags[k],dest_flags))
        {
#pragma omp critical (merging_lists)
            {
                new_flags.push_back(src_flags[k]);
            }
        }
    }
    //#ifdef DONT_USE_C11
    dest_flags.insert(dest_flags.end(), new_flags.begin(), new_flags.end() );
    src_flags.clear();
    vector<flag>().swap( src_flags ); // free the memory
    //#else
    //    dest_flags.insert(dest_flags.end(), std::make_move_iterator(new_flags.begin()), std::make_move_iterator(new_flags.end()) );
    //    src_flags.clear();
    //    src_flags.shrink_to_fit(); // free the memory - does not work well on icc
    //#endif  
}



void generate_unlabeled_flags_of_size(int i, bool verbose_output, bool dump_unlabeled_while_generating)
{

#ifdef G_ROTATION_SYSTEM    
    calculate_small_rotations(i);
#endif 
    
    int previous_size = (int)g_unlabeled_flags[i-1].size();
    
    //vector <flag> flag_lists[previous_size]; // does not work on mac (llvm :-( )
    vector <flag> *flag_lists;
    flag_lists = new vector<flag>[previous_size];
    if (flag_lists == NULL)
    {
        cerr << "Memory allocation failed" << endl;
        exit(1);
    }
    
    if ( (int)g_unlabeled_flags[i-1].size() < 1 )
    {
        cerr << "No flags of size " << i-1 << endl;
        cerr << "Generating flags of size " << i << " failed." << endl;
        exit(0);
    }
    
    //            #pragma omp parallel for
#pragma omp parallel for ordered schedule(dynamic)
    for (int j = 0; j < (int)g_unlabeled_flags[i-1].size(); j++)
    {
        flag_lists[j].reserve(previous_size);

        
#ifdef G_ROTATION_SYSTEM
        try_rotation_extensions_of_g_by_adding_vertex(g_unlabeled_flags[i-1][j], flag_lists[j]);
#else        
        flag g;
        g.set_vertices(i);
        g.copy_from(g_unlabeled_flags[i-1][j]);
        //vector <flag> valid_extensions_of_g;
        //cout << "going for " << j << endl;
        try_extensions_of_g_to_last_vertex(g, flag_lists[j]);
#endif
        if (verbose_output)
        {
            cerr << "generated size " << i << ": " << j  << "/" << (int)g_unlabeled_flags[i-1].size() << " found " << flag_lists[j].size() << " flags " << endl;
        }
    }
    if (verbose_output)
    {
        cerr << "Flags generated. Merging part starts." << endl;
    }
    
    if (dump_unlabeled_while_generating)
        dump_vector_of_flags(flag_lists, previous_size, i);
    
    for (int power = 1; power < previous_size; power *= 2)
    {
        if (verbose_output)
        {
            cerr << "Trying " << power << " in " << previous_size << endl;
        }
        for (int j = 0; j < previous_size; j += 2*power)
        {
            if (j+power < previous_size)
            {
                if (verbose_output)
                {
                    cerr << "Merging  " << j << "<-" << j+power << "  of sizes " <<  flag_lists[j].size() << " " << flag_lists[j+power].size() << endl;
                }
                merge_flags_lists_parallel(flag_lists[j],flag_lists[j+power]);
                //flag_lists[j+power].clear();
            }
        }
        if (dump_unlabeled_while_generating)
            dump_vector_of_flags(flag_lists, previous_size, i);
    }
    
    g_unlabeled_flags[i].swap(flag_lists[0]);
    
    delete[] flag_lists;
}


void get_unlabeled_flags_of_size(int Kn, bool force_generate_flags = false, bool remove_duplicates_while_loading = false, bool remove_forbidden_wile_loading = false, bool verbose_output = false, bool dump_unlabeled_while_generating= false)
{
    // Already loaded
    if (g_unlabeled_flags[Kn].size() > 0)
    {
        return;
    }
    
    // Getting unlabeled flags...
    if (force_generate_flags || !load_unlabeled_flags_from_file(Kn,true,remove_duplicates_while_loading, remove_forbidden_wile_loading))
    {
#ifdef G_CROSSINGS
        cerr << "Cannot generate unlabeled flags. Must be provided." << endl;
        assert(0);
        return;
#endif
        // Try to reuse previous graphs...
        int loaded_size = 0;
        
        // blow-upping and generating would not work correctly...
        if (!force_generate_flags)
        {
            loaded_size = Kn-1;
            cerr << "Trying to load file with smaller flags..." << endl;
            while (loaded_size > 0 && !load_unlabeled_flags_from_file(loaded_size,false)) loaded_size--;
        }
        
        if (loaded_size == 0)
        {
            cerr << "Unable to load any smaller graphs. Starting from empty graph." << endl;
            flag g_zero;
            g_zero.set_vertices_and_Theta(0,0);
            g_unlabeled_flags[0].push_back(g_zero);
        }
        
        cerr << "Generating unlabeled flags of sizes " << loaded_size+1 << " to " << Kn << endl;
        
        for (int i = loaded_size+1; i <= Kn; i++)
        {
            generate_unlabeled_flags_of_size(i, verbose_output, dump_unlabeled_while_generating);
            cerr << "Unlabbeled flags of size "<< i << ": " << g_unlabeled_flags[i].size() << endl;
        }
        
        
        dump_unlabeled_flags(Kn);
    }
    
}



// Not paralel version - very slow and not completely correct - in particular for ordered version.
void generate_labeled_flags_of_one_type(int flag_size, const flag &type, vector<flag> &flag_list)
{
    
    // Saving of the flags to a separate file and/or loading them
    string filename = filename_prefix() + "__size"+to_string((long long)flag_size)+"_type"+ type.print("")+".txt";
    
    if (load_flags_from_file(filename,flag_list))
    {
        // cerr << "Loaded " <<  flag_list.size() << " flags from " << filename << endl;
        return;
    }
    
    // Make sure we have the unlabeled flags of right size loaded
    get_unlabeled_flags_of_size(flag_size);
    
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
    int mapping[flag_size];
    flag F;
    
    int type_size = type.labeled_vertices_cnt();
    
    if (type_size != 0)
    {
    
        for (int i = 0; i < to_label_size; i++)
        {
            //if (verbose_output)
            //     cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;
        
            for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
            do {
                F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
                //cerr << "Found " << F.print() << " X " << F.have_same_type(type) << " " << !find_flag_in_list(F, flag_list) << endl;
                if (F.have_same_type(type) && find_flag_in_list(F, flag_list) == -1)
                    flag_list.push_back(F);
            } while ( std::next_permutation(mapping,mapping+flag_size) );
        }
    }
    else
    {
        //cerr << "Bubu " << flag_size << " "  << g_unlabeled_flags[flag_size].size() << endl;
        //flag_list.erase();
        flag_list = g_unlabeled_flags[flag_size];
    }
    
    
    if (dump_flags_to_file(filename,flag_list))
    {
        cerr << "Generated and written flags to " << filename << endl;
        return;
    }    
}



double unlabel_F1(const flag &F1, int remaining_labeled)
{
    
    flag H = F1;
    H.m_Theta = remaining_labeled;
    
    return P_F1_IN_H(F1, H);
}

vector<flag_and_coefficient> F1_times_F2(const flag &F1, const flag &F2, const flag &type)
{
    // do something with ID's
    assert(F1.have_same_type(F2));
    
    int labeled_vertices_cnt = F1.labeled_vertices_cnt();
    int result_size = F1.m_vertices + F2.m_vertices - labeled_vertices_cnt;

    //cout << labeled_vertices_cnt << " " << result_size << endl;
    
    vector<flag> big_list;

    generate_labeled_flags_of_one_type(result_size, type, big_list);
    
    //cout << big_list.size() << endl;
    
    vector<flag_and_coefficient> combination;
    
    for (int i = 0; i < (int)big_list.size(); i++)
    {
        double d = P_F1_F2_IN_labeled_H(F1,F2,big_list[i]);
        if (d != 0)
        {
            flag_and_coefficient fc;
            fc.g = big_list[i];
            fc.coefficient = d;
            combination.push_back(fc);
        }
    }

    return combination;
}


    
// f is an unlabeled flag
void count_flag_products(stringstream &ss, int matrixID, const flag &f)
{    
    int subset_split[V];
    int mapping_F1[V];
    int mapping_F2[V];
    flag F1, F2; 
 
    // Try to find decomposition of vertices of f into 3 sets.
    // first is of size typesize and the other two are of sizes privatesize
    // Then typesize+privatesize creates one flag.
    
    // We go through all possible type sizes
    for (int typesize = f.m_vertices-2; typesize >= 0; typesize -= 2)
    {
        vector<pair<string,int> > found_pairs;

        int privatesize = (f.m_vertices-typesize)/2; 
        int totalsize = typesize+privatesize;  // size of F1 and F2
        int label_f1 = typesize;
        int label_f2 = typesize+1;

        for (int i = 0; i < typesize; i++) subset_split[i] = i;
        assert(typesize+2*privatesize < V);
        for (int i = 0; i < privatesize; i++)
        {   
            subset_split[typesize+i] = label_f1;
            subset_split[typesize+i+privatesize] = label_f2; // I don't know why the warning is here...
        }
        
        do {
            //std::cout << subset_split[0] << ' ' << subset_split[1] << ' ' << subset_split[2] << ' ' << subset_split[3] << '\n';
        
            // Construction of inverz mapping
            int inF1 = typesize;
            int inF2 = typesize;            
            for (int i = 0; i < f.m_vertices; i++)
            {
                if (subset_split[i] < typesize) 
                {
                    mapping_F1[subset_split[i]] = i;
                    mapping_F2[subset_split[i]] = i;
                }
                if (subset_split[i] == label_f1) mapping_F1[inF1++] = i; 
                if (subset_split[i] == label_f2) mapping_F2[inF2++] = i; 
            }

            F1.as_subflag(f,mapping_F1, totalsize, typesize);
        
            int typeID = get_flag_type_in_list(F1, g_flags);
            if (typeID == -2) continue;
#ifdef G_NOT_ALL_FLAGS_USED
            if (typeID == -1) continue;
#endif            
            assert (typeID != -1);
            
            F2.as_subflag(f,mapping_F2, totalsize, typesize);

            int idF1 = find_flag_in_list(F1,g_flags[typeID]);
            int idF2 = find_flag_in_list(F2,g_flags[typeID]);
            if (idF1 > idF2 ) continue; // count only once when idF1 <= idF2         
            if (idF1 == -1)
            {
#ifdef G_NOT_ALL_FLAGS_USED
                continue;
#endif                
                cerr << "Missing " << F1.print() << endl;
            }
            assert(idF1 >= 0 && idF2 >= 0); 
            
            stringstream what_found_ss;
            what_found_ss << typeID+1 << " " << idF1+1 << " " << idF2+1;
            string what_found = what_found_ss.str();
            
            bool known = false;
            for(int i = 0; i < (int)found_pairs.size(); i++)
            {
                if (found_pairs[i].first == what_found) 
                {
                    found_pairs[i].second++;
                    known = true;
                    break;
                }
            }
            if (known == false)
            {
                found_pairs.push_back(make_pair(what_found,1));
            }
            
        } while ( std::next_permutation(subset_split,subset_split+f.m_vertices) );
        
        for(int i = 0; i < (int)found_pairs.size(); i++)
        {
            ss << matrixID << " " << found_pairs[i].first << " " <<  found_pairs[i].second << endl; 
        }
    }
}


double compute_objective_function_for_SDP(const flag &g)
{
#ifdef USE_FOR_CROSSINGS
    if (g.m_crossings_cnt == 0)
    {
        cerr << "Hey " << g.print() << endl;
    }
	return g.m_crossings_cnt;
#endif

	double total_density = 0;	

	for (int i = 0; i < (int)g_objective_combination.size(); i++)
	{
        total_density += g_objective_combination[i].coefficient * P_F1_IN_H(g_objective_combination[i].g, g);
        
        // HACK
        //cerr << P_F1_IN_H(g_objective_combination[i].g, g) << " " << g.m_rotation_system_noncrosssings << endl;
    }
    
	
	return total_density;
}




/*
 This is pocessing constraints like  F1+F2 >= 0 
 It tries
 (F1+F2)  [(F^T M F)]
 Let the type of the constraint be t. We take all types t_i that contain t as a subtype.
 The we compute  F_i^T M_i F_i  and do partial unlabeling down to t and finally multiply with (F1+F2).
So we have a set of constraints of form
 (F1+F2) [(F_i^T M_i F_i)]_t
 */
int print_CSDP_square_linear_constraints_v2(ostream &ostr, int Kn, int i, int matrixID, int blockID, bool print_blocks, bool print_products, bool verbose_output)
{  
  
    return 0;
}



bool has_slack(int Kn, int i)
{
    if (find_flag_in_list(g_unlabeled_flags[Kn][i],g_no_slack_flags) != -1)
    {
        cerr << "Flag " << i << " has no slack" << endl;
    }
    return (find_flag_in_list(g_unlabeled_flags[Kn][i],g_no_slack_flags) == -1);
}


// According to http://plato.asu.edu/ftp/sdpa_format.txt
//
// Solved program
//   max C.X
//   subject to A_1.X = b_1
//              A_2.X = b_2
//              A_mdim.X = b_mdim
//   where X is positive semidefinite matrix
//
// In our UPPER BOUND application
//
//      min    t
//      s.t.  D_i + [A.X]_i <= t
//
// We add a slack variable s_i to make the <= to = and move D_i (density - constant to the other side)
// and change to maximization:
//
//      max   -t
//      s.t.  [A.X]_i + s_i - t = -D_i
//
//   C.X is just entry 0 2 1 1 -1.0 which means that in the second block,
//   the first variable is with -1. Se we are maximizing -t which corresponds to minimizing t
//
// Now LOWER BOUND application
//
//      max    t
//      s.t.  D_i - [A.X]_i  >= t
//
// We add a slack variable s_i to make the >= to = and move D_i (density - constant to the other side)
// and change to maximization:
//
//      max   t
//      s.t.  [A.X]_i + s_i + t = D_i
//
// Finally, Additional constraints applications:
// Say we want to add  a*G >= c. Then we could add
//  k(a*G(sampled in H_i) -c) >= 0
//
// For lower bound we get (max t)
//     [A.X]_i + k*(a*G_i-c) + s_i + t = D_i
//
// For upper bound we get (min t)
//     [A.X]_i + k*(a*G_i-c) + s_i -t = D_i
//
//
void print_CSDP_specific_part(int Kn, bool upper_bound = true, ostream &ostr = cout, bool verbose_output = true)
{
    int mdim = 0;
    mdim = (int)g_unlabeled_flags[Kn].size();
    
    ostr << mdim << endl; //<<" =mdim" << endl; // number of constraint matrices
    
    stringstream ssblocks; // String stream for all blocks in the matrix
    int blocks = 0; // number of blocks in ssblocks
 
    // First blocks are flags products:
    for (int f = 0; f < (int)g_flags.size(); f++) ssblocks <<  g_flags[f].size() << " ";
    blocks = (int)g_flags.size();
    
    // next we have one diagonal block of slack variables
    ssblocks << -1-mdim << " ";  // get_number_of_slacks() but we don't go for it here...
    blocks++;

    // next we have linear constraints blocks
    int block_ID_simple_linear_constraints = -1;
    int block_ID_product_linear_constraints = -1;
#ifdef USE_SQUARE_LINEAR_CONSTRAINTS
    int block_ID_square_linear_constraints = -1;
#endif
    int block_ID_square_linear_constraints_v2 = -1;
    if (g_linear_constraints.size() != 0)
    {
        if (g_use_simple_linear_constraints)
        {
        // Simple linear constraints
            int simple_constraints = 0; //print_CSDP_simple_linear_constraints(ssblocks, Kn, 0, 0, 0, true, false, verbose_output);
        if (simple_constraints != 0)
        {
            block_ID_simple_linear_constraints = blocks+1;
            blocks++;
        }
        }
        
        if (g_use_product_linear_constraints)
        {
            int product_constraints = 0; //print_CSDP_product_linear_constraints(ssblocks, Kn, 0, 0, 0, true, false, verbose_output);
            if (product_constraints != 0)
            {
                block_ID_product_linear_constraints = blocks+1;
                blocks++;
            }
        }
        
#ifdef USE_SQUARE_LINEAR_CONSTRAINTS                
        int square_constraints = 0; print_CSDP_square_linear_constraints(ssblocks, Kn, 0, 0, 0, true, false, verbose_output);
        if (square_constraints != 0)
        {
            block_ID_square_linear_constraints = blocks+1;
            blocks += square_constraints;
        }
#endif
        
        if (g_use_square_linear_constraints)
        {
            int square_constraints_v2 = 0; //print_CSDP_square_linear_constraints_v2(ssblocks, Kn, 0, 0, 0, true, false, verbose_output);
            if (square_constraints_v2 != 0)
            {
                block_ID_square_linear_constraints_v2 = blocks+1;
                blocks += square_constraints_v2;
            }
        }
    }


    ostr << blocks << endl;
    ostr << ssblocks.str() << endl;
 
    for (unsigned int i = 0; i < g_unlabeled_flags[Kn].size(); i++)
    {
        ostr.precision(17);
        if (upper_bound) ostr << -1*smart_round(compute_objective_function_for_SDP(g_unlabeled_flags[Kn][i])) << " "; // outputing b_i
        else             ostr << smart_round(compute_objective_function_for_SDP(g_unlabeled_flags[Kn][i])) << " "; // outputing b_i
    }
    ostr << endl;
    
    if (upper_bound) ostr << "0 " << (int)g_flags.size()+1 << " 1 1 -1" << endl; // Objective function
    else             ostr << "0 " << (int)g_flags.size()+1 << " 1 1 1" << endl; // Objective function


    // printing of subflags
#pragma omp parallel for ordered schedule(dynamic)
        for (int i = 0; i < (int)g_unlabeled_flags[Kn].size(); i++)
        {            
            //cout << "flag: "; c4free_subrgaphs[e][i].print();
            if (verbose_output) cerr << "Computing specific part " << i+1 << "/" << g_unlabeled_flags[Kn].size() << endl;
            stringstream ss;
            
            int matrixID = i + 1;
         
            // variable for objective function
            if (upper_bound) ss << matrixID << " " << (int)g_flags.size()+1 << " 1 1 -1" << endl;
            else             ss << matrixID << " " << (int)g_flags.size()+1 << " 1 1 1" << endl;
            
            // variable for slack
            if (has_slack(Kn,i))
            {
                ss << matrixID << " " << (int)g_flags.size()+1 << " " << matrixID+1 << " " <<  matrixID+1 << " 1" << endl;
            }
            
        
#pragma omp ordered
{
            ostr << ss.str();
}
        }
    ostr.flush();
    
}

void print_CSDP_flag_products_part(int Kn, bool upper_bound = true, ostream &ostr = cout, bool verbose_output = true, int lowest_not_computed=0)
{
#pragma omp parallel for ordered schedule(dynamic)
    for (int i = lowest_not_computed; i < (int)g_unlabeled_flags[Kn].size(); i++)
    {            
        if (verbose_output) cerr << "Computing flag products " << i+1 << "/" << g_unlabeled_flags[Kn].size() << endl;

        stringstream ss;
        
        int matrixID = i + 1;
        
        count_flag_products(ss, matrixID, g_unlabeled_flags[Kn][i]);
        		
#pragma omp ordered
        {
            ostr << ss.str();
        }
    }
    ostr.flush();
}

void print_CSDP(int Kn, bool upper_bound = true, ostream &ostr = cout, bool verbose_output = true, bool use_sdp_temp=false)
{
    cerr << "Computing specific part of the SDP..." << endl;
    print_CSDP_specific_part(Kn, upper_bound, ostr, verbose_output);
    
    if (!use_sdp_temp)
    {
        cerr << "Computing flag products part of the SDP..." << endl;
        print_CSDP_flag_products_part(Kn, upper_bound, ostr, verbose_output);
        return;
    }
    
    cerr << "Getting flag products for SDP..." << endl;    
    
    stringstream filename;
    
    filename << filename_prefix() << "__n" << Kn << "_sdp_products.txt";

    // The sdp_product_file may not contain all products if the computation
    // was accidentally interrupted. We try to go from we stopped...
    // First find were we stopped
    
    int lowest_not_computed = 0;

    ifstream sdp_product_file;
    sdp_product_file.open (filename.str().c_str(),ifstream::in);
    while (sdp_product_file.good())
    {
        int id, type, f1, f2, d;
        sdp_product_file >> id >> type >> f1 >> f2 >> d;
        if (!sdp_product_file.good()) break; // if the read failed, do not use it...
        if (id > lowest_not_computed)
        {
            lowest_not_computed = id; // note that in file the ID is +1
        }
    }
    sdp_product_file.close();
    
    if (lowest_not_computed < (int)g_unlabeled_flags[Kn].size())
    {
        if (lowest_not_computed != 0)
        {
            cerr << "Warning: file " << filename.str() << " contains only products up to " << lowest_not_computed << " out of " << (int)g_unlabeled_flags[Kn].size() << endl;
            cerr << "          We assume it happened by accident so the rows starting with " << lowest_not_computed << " will be deleted and recomputed" << endl;
            stringstream mv_command;
            mv_command << "rm -f "<< filename.str() << "~ ;  mv " << filename.str() << " " << filename.str() << "~";
            cerr << "          Executing " << mv_command.str() << endl;
            if (system(mv_command.str().c_str()) != 0)
            {
                cerr << " Execution failed" << endl;
                exit(1);
            }
            // We remove the last line since it may be incoplete and not catched by the grep
            stringstream grep_command;
            grep_command << "sed \\$d " << filename.str() << "~ |   grep -v '^" << lowest_not_computed << " ' "  << " >" << filename.str();
            cerr << "          Executing " << grep_command.str() << endl;
            if (system(grep_command.str().c_str()) != 0)
            {
                cerr << " Execution failed" << endl;
                exit(1);
            }
            lowest_not_computed--;
        }
     
        ofstream sdp_product_file_out;
        sdp_product_file_out.open (filename.str().c_str(),ofstream::out|ofstream::app);
        if (!sdp_product_file_out.good())
        {
            cerr << "Failed creating file with sdp products " << filename.str() << endl;
            exit(1);
        }
        
        cerr << "Computing flag products of the SDP to file " << filename.str() << endl;
        print_CSDP_flag_products_part(Kn, upper_bound, sdp_product_file_out, verbose_output, lowest_not_computed);
        sdp_product_file_out.close();
    }

   
    sdp_product_file.open (filename.str().c_str(),ifstream::in);
    if (!sdp_product_file.good())
    {
        cerr << "Failed obtaining file with sdp products " << filename.str() << endl;
        exit(1);
    }
    
    cerr << "Copying flag products of the SDP from " << filename.str() << endl;
    ostr << sdp_product_file.rdbuf();
    sdp_product_file.close();
    
}



void process_csdp_solution(istream &ist, int Kn, double lower_bound, double upper_bound, bool print_density)
{

    // First line is just solution to the dual - Y
	// which mean combination of flags...
	
	double sum = 0;
    double sum_print = 0;
    double count_printed = 0;
	
	for (int i = 0; i < (int)g_unlabeled_flags[Kn].size(); i++)
	{
		double density;
		ist >> density;
		
		sum += density;
		
		if (lower_bound <= density && density < upper_bound)
		{
            count_printed++;
            sum_print += density;
            if (print_density)
            {
                std::cout.fill(' ');
                std::cout.width(18);
                std::cout.precision(17);
                std::cout << std::left << density << " ";
            }
            
			//cout << density << " ";
			//if (g_unlabeled_flags[Kn][i].count_crossings() == 2)
			{
                std::cout << g_unlabeled_flags[Kn][i].print() << endl;
			}
		}
	}
	
	cerr << "Printed: " << count_printed << "/" <<  g_unlabeled_flags[Kn].size() << "  Sum of coefficients: " << sum_print << "/" << sum  << endl;
	
	return;

}





// Not paralel version - very slow and not completely correct - in particular for ordered version.
void generate_labeled_flags_old(int flag_size, int type_size, bool verbose_output)
{
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
    int mapping[flag_size];
    flag F;
    
    for (int i = 0; i < to_label_size; i++)
    {
        if (verbose_output)
            cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;

        for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
        do {
            F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
            include_flag_in_list_if_new(F,g_flags);
        } while ( std::next_permutation(mapping,mapping+flag_size) );
    }
}


//vector<flag> g_types[V];
void create_types_of_size(int type_size, bool check_sensible_flags=false)
{
    if (g_types[type_size].size() != 0) return;


    // Look if there are already some flags with given types...
    for (int i = 0; i < (int)g_flags.size(); i++)
    {
        if (g_flags[i].size() == 0) continue;
        
        if (g_flags[i][0].labeled_vertices_cnt() == type_size)
        {
            flag type;
            g_flags[i][0].get_type_subflag(type);
            g_types[type_size].push_back(type);
        }
    }
    if (g_types[type_size].size() != 0) return;
    
    
    // if not, just label graphs of apropriate size
    get_unlabeled_flags_of_size(type_size);
    
    if (!check_sensible_flags)
    {
        g_types[type_size] = g_unlabeled_flags[type_size];
    }
    else
    {
        for (int i = 0; i < (int)g_unlabeled_flags[type_size].size(); i++)
        {
            g_types[type_size].push_back(g_unlabeled_flags[type_size][i]);
        }
    }
    
#pragma omp parallel for
    for (int i = 0; i < (int)g_types[type_size].size(); i++)
    {
        g_types[type_size][i].make_all_vertices_labeled();
        //
        cerr << "New type: " << g_types[type_size][i].print() << endl;
    }
    
    
    cerr << "Generated " << g_types[type_size].size()  << " types of size " << type_size << endl;
}

int get_reduced_type_id(const flag &f)
{
    int type_size = f.labeled_vertices_cnt();
    
    //cerr << "Testing size " << type_size << endl;
    
    for (int i = 0; i < (int)g_types[type_size].size(); i++)
    {
        if (f.have_same_type(g_types[type_size][i]))
        {
            return i;
        }
    }    
    return -1;
}


void get_types_of_size(int type_size, bool types_from_file, bool check_sensible_flags=false)
{
//    create_types_of_size(type_size);
//    return;
        
    if (!types_from_file)
    {
        create_types_of_size(type_size, check_sensible_flags);
        return;
    }
    
    string filename = filename_prefix() + "__type_"+ to_string(type_size) +".txt";
    
    if (!load_flags_from_file(filename, g_types[type_size]))
    {
        create_types_of_size(type_size, check_sensible_flags);
        dump_flags_to_file(filename, g_types[type_size]);
    }
    else
    {
        cerr << "Types loaded from file " << filename << endl;
    }
}


//
void generate_labeled_flags(int flag_size, int type_size, bool verbose_output, bool types_from_file=false, bool check_sensible_flags=false)
{        
    get_types_of_size(type_size, types_from_file, check_sensible_flags);
    //cerr << "B:EEEE  " << g_types[type_size].size() << endl;
    //cerr <<  "flag_size=" << flag_size << " type_size=" << type_size << endl;
    
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    
    // 
    vector< vector<flag> >  *flags;
    flags = new vector< vector<flag> >[to_label_size];
    
    int types = (int)g_types[type_size].size();
    
    // Avoid copying flags
    for (int i = 0; i < to_label_size; i++)
    {
        flags[i].resize(types);
    }
    
    cerr << "Generating labeled flags for Cauchy-Swartz in parallel " << endl;
#pragma omp parallel for ordered
    for (int i = 0; i < to_label_size; i++)
    {
        if (verbose_output)
            cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;

        //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
        // Permutations for labeling... Could be improved to distinguish only the first type_size vertices.
        int mapping[flag_size];
        flag F;
        for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
        //int found_good_type = 0;
        do {
            F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
            //cerr << "Got one" << endl;
            int type_of_F = get_reduced_type_id(F);
            if (type_of_F == -1)
            {
                // We have each type only once -  3 3   1 1  2  and  3 3   1 2  1 are different types but enough to use just one
                continue;
            }
            //found_good_type++;
            if (!g_already_in_known_flags(F,flags[i][type_of_F]))
            {
                if (check_sensible_flags)
                {                    
                    bool flag_OK = true;
                    if (!flag_OK) continue;
                }

                
                    flags[i][type_of_F].push_back(F);
            }
            //include_flag_in_list_if_new(F,flags[i],false);
        } while ( std::next_permutation(mapping,mapping+flag_size) );
        //cout << "Found good type " << found_good_type << endl;
    }
    
    // Todo: this might be also maybe paralelized
    for (int i = 0; i < to_label_size; i++)
    {
        for (int j = 0; j < (int)flags[i].size(); j++)
            for (int k = 0; k < (int)flags[i][j].size(); k++)
                include_flag_in_list_if_new(flags[i][j][k], g_flags);
        
        //merge_typed_flags_lists_parallel(g_flags, flags[i]);
    }
  

/*        
    // Merging together to flags[0]
    cerr << "Merging flags  " << endl;
    for (int power = 1; power < to_label_size; power *= 2)
    {
//        if (verbose_output)
        {
        //    cerr << "Trying " << power << " in " << to_label_size << endl;
        }                
        for (int j = 0; j < to_label_size; j += 2*power)
        {   
            if (j+power < to_label_size)
            {
                //if (verbose_output)
                {
                //    cerr << "Merging  " << j << "<-" << j+power << "  of sizes " <<  flags[j].size() << " " << flags[j+power].size() << endl;
                }
                for (int t = 0; t < types; t++)
                {
                    merge_flags_lists_parallel(flags[j][t],flags[j+power][t]);
                }
            }
        }
    }
    
    // Merging to g_flags
    cerr << "Final merge " << g_flags.size() << " " << flags[0].size() << endl;
    for (int t = 0; t < types; t++)
    {
        g_flags.push_back(flags[0][t]);
    }
*/    
    //merge_typed_flags_lists_parallel(g_flags, flags[0]);

    //cerr << "delete[] " << endl;

    delete[] flags;

    //cerr << "done " << endl;
}


//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP

void load_linear_constraints_from_stream(istream &instream, bool verbose_output)
{

}


bool load_linear_constraints_from_file(const string &filename, bool verbose_output)
{
        return true;
}


bool load_objective_from_file(const string &filename, bool verbose_output)
{
    ifstream infile;
    infile.open (filename.c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with objective function " << filename << endl;
        return false;
    }
    
    cerr << "Loading objective function from file " << filename << endl;
        
    flag_and_coefficient fc;
    
    infile >> fc.coefficient;
    assert (fc.coefficient != 0);
    while (infile && fc.g.load_from_stream(infile,-1,-1))
    {
        // check if the flag is labeled
        if (fc.g.labeled_vertices_cnt() != 0)
        {
            cerr << "WARNING: You are using labeled flags in th objective function" << endl;
        }
        // check if there are no repetitions in the objective function..
        for (int i = 0; i < (int)g_objective_combination.size(); i++)
        {
            if (g_objective_combination[i].g.is_isomorphic_to(fc.g))
            {
                cerr << "WARNING: In the objecive function, flags " << g_objective_combination[i].g.print() << " and " <<
                fc.g.print() << " are the same " << endl;
                //exit(1);
            }
        }
        g_objective_combination.push_back(fc);
        infile >> fc.coefficient;
        
        if (fc.coefficient == 0)
        {
            load_linear_constraints_from_stream(infile, verbose_output);
            break;
        }
    }
    
    infile.close();
    
    cerr << "# of entries in objective is " << g_objective_combination.size() << endl;
    cerr << "# of linear constraints is " << g_linear_constraints.size() << endl;
    
    return true;
}





bool load_labeled_flags_from_file(int sizeKn, bool verbose_output = false)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_labeled.txt";
    
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with labeled flags " << filename.str() << endl;
        return false;
    }

    if (verbose_output)
    {
        cerr << "Loading labeled flags from file " << filename.str() << endl;
    }

    
   flag f;
	while (f.load_from_stream(infile,-1,-1))
	{
		include_flag_in_list(f, g_flags);
	}
	
	infile.close();
    
	return true;
}

bool dump_labeled_flags(int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_labeled.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return false;
    }
    
    cerr << "Writing labeled flags to file " << filename.str() << endl;
    
    for (int f = 0; f < (int)g_flags.size(); f++)
    {
        for (unsigned int x = 0; x < g_flags[f].size(); x++)
        {
            outfile << g_flags[f][x].print() << endl;
        }
        if (f < (int)g_flags.size()-1) outfile << endl;
    }
    
    outfile.close();
    
    return true;
}



bool compare_flag_sizes(const flag&f1, const flag &f2)
{
    return f1.m_vertices < f2.m_vertices;
}

void sort_flags_by_size(vector<flag> &flag_list)
{
    sort(flag_list.begin(), flag_list.end(), compare_flag_sizes);
}



void load_forbidden()
{
    stringstream filename;
    filename <<  filename_prefix() << "__forbidden.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << " no forbidden structures are used" << endl;
        return;
    }
    
    int flags_in_file = 0;
    
    flag h;
    while (h.load_from_stream(infile,-1,0))
    {
        flags_in_file++;
        // check if h is not already there
        if (!(g_already_in_known_flags(h,g_forbidden_subflags)))
        {
            g_forbidden_subflags.push_back(h);
            g_forbidden_subflags_by_size[h.m_vertices].push_back(h);
            //cerr << "Loaded forbidden graph " << h.print() << endl;
        }
    }
    
    infile.close();
    
    // Idea is that it is faster to test smaller subflags than bigger
    // so lets first test smaller ones
    sort_flags_by_size(g_forbidden_subflags);
    
    cerr << "Loaded " << g_forbidden_subflags.size() << " forbidden graphs from " << filename.str() << endl;
    if (flags_in_file != (int)g_forbidden_subflags.size())
    {
        cerr << "File " << filename.str() << " contains " << flags_in_file-g_forbidden_subflags.size() << " duplicate  graphs." << endl;    
    }
    
    //for (int i = 0; i < g_forbidden_subflags.size(); i++)
    //{
    //    cerr << g_forbidden_subflags[i].print() << endl;
    //}
}







// THis prints extensive help
void help()
{
    cout << "Extensive help for flag.cpp program" << endl
    << "Compile flags: "
    

    
#ifdef G_ROTATION_SYSTEM    
    << " G_ROTATION_SYSTEM"
#endif

#ifdef G_ROTATION_SYSTEM_REVERSE_BLIND    
    << " G_ROTATION_SYSTEM_REVERSE_BLIND"
#endif

    
#ifdef USE_FOR_CROSSINGS    
    << " USE_FOR_CROSSINGS"
#endif

#ifdef G_CROSSINGS    
    << " G_CROSSINGS"
#endif


        
    << endl
    << "File format:" << endl
    << "n         Number of vertices, integer >= 0" << endl
    
    << "Theta     Number of lableled vertices. First Theta vertices are\n"
    << "          considered labeled\n"

    
    
    
#ifdef G_CROSSINGS
    << "crossings matrix 0/1 of crossings\n"
#endif
    

    
#ifdef G_ROTATION_SYSTEM
    << "Rotation systems Contains entries  v:abc   which means vertex v has neighbors in clockwise\n"
    << "                 order abc. The number of type v:abc must be equal to the number of vertices n\n"
    << "                 Current implementation loads any v:abc even if abc does not contain all other\n"
    << "                 vertices but isomorphism tesing will fail. Vertices start by 1.\n"
#endif    
    ;
    
#ifdef USE_FOR_CROSSINGS    
    cerr << " Note that the objective function is using the number of crossings instead of whatever you wrote\n"
         << " in the file for objective function :-) Constraints are used.\n"
         << " There are also some tweaks in generation of labeled flags in case you are trying to run biparteite or so.\n";
#endif    
}

    void extra_arguments(int extra, int processed, int argc)
    {
        if (processed+extra >= argc)
        {
            cerr << "Expected more arguments..." << endl;
            exit(1);
        }
    }

    
#ifndef G_DISABLE_MAIN
int main(int argc, char *argv[])
{
    // Parse command line
    int Kn = 0;
    string objective_file = "";
    string output_file = "";
    bool verbose_output = false;
    bool use_sdp_temp = false;
    bool extension = false;
    bool extension_count_copies = false;
    flag g_extensions;
    bool forbidden_test = false;
    flag g_forbidden_test;    
    bool use_sdpa = false;
    
    bool dump_unlabeled = false;
    bool dump_unlabeled_while_generating = false;
    bool generate_small_unlabeled_from_large = false;
    bool quit_after_generating_unlabeled = false;
    bool quit_after_generating_labeled = false;
    bool force_generate_flags = false;
    bool force_generate_labeled_flags = false;
    bool remove_duplicates_while_loading = false;
    bool remove_forbidden_wile_loading=false;
    bool types_from_file = false;
    
    bool upper_bound = false;
    bool lower_bound = false;
    bool force_generating_constriants = false;
    
    bool don_run_csdp = false;

    bool find_extremal_vectors = false;
    flag find_extremal_vectors_construction;

    bool find_density_vectors_in_iterated = false;
    flag find_density_vectors_in_iterated_construction;
    
    
    bool print_problem_in_latex_and_quit = false;
    bool generate_baber_equalities_and_quit = false;
    
    bool draw_graphs_in_file = false;
    string draw_graphs_in_filename = "";
    bool draw_graphs_with_densities = false;
    bool draw_graphs_color_1_nonedge = false;

    bool process_solution = false;
    double process_solution_lower_bound = 0;
    double process_solution_upper_bound = 0.000001;
    bool process_solution_print_density = false;

    bool compute_denisties_in_file = false;
    string compute_denisties_in_filename = "";

    bool no_slack_flags = false;
    string no_slack_flags_filename = "";

    bool jan_to_nice = false;
    bool jan_to_nice_with_coefficiantes = false;
    string jan_to_nice_filename = "";
    
    bool filter_flags_in_file_allowed = false;
    bool filter_flags_in_file_forbidden = false;
    bool filter_flags_coefficients_in_input = false;
    string filter_flags_in_file_input = "";
    string filter_flags_in_file_filter = "";
    
    string csdp_binary="csdp";

    bool P_F_ISO_H_test = false;
    flag P_F_ISO_H_test_F;
    flag P_F_ISO_H_test_H;
    
    bool P_F_IN_H_test = false;
    flag P_F_IN_H_test_F;
    flag P_F_IN_H_test_H;

    
    bool P_F_IN_blowup_of_H_test = false;
    flag P_F_IN_blowup_of_H_test_F;
    flag P_F_IN_blowup_of_H_test_H;

    bool EXISTS_F_IN_blowup_of_H_test = false;
    flag EXISTS_F_IN_blowup_of_H_test_F;
    flag EXISTS_F_IN_blowup_of_H_test_H;

    bool P_F1_TIMES_F2_test = false;
    flag P_F1_TIMES_F2_test_F1;
    flag P_F1_TIMES_F2_test_F2;
    double P_F1_TIMES_F2_test_consts = 1;

    bool flag_calculator_CtimesF = false;
    bool flag_calculator_addCtoF = false;
    bool flag_calculator_F1timesF2 = false;
    bool flag_calculator_F1plusF2 = false;
    bool flag_calculator_unlabelF = false;
    bool flag_calculator_uplabelF = false;
    string flag_calculator_F1 = "";
    string flag_calculator_F2 = "";
    double flag_calculator_C = 1;
    string flag_calculator_TYPE = "";
    
    vector<string> additional_constraints;
    
    string csdp_OMP = "";
    

    
    bool use_hack = false;
    
    if (argc <= 1)
    {
        cerr << endl;
        cerr << "Usage: " << argv[0] << " -n SIZE_OF_UNLABELED_FLAGS [-obj OBJECTIVE_FILENAME] [-v] [-o OUTPUT_DAT-S] [-lb | -ub]" << endl;
        cerr << " -help                        Prints extra extensive help" << endl;
        cerr << " -n SIZE_OF_UNLABELED_FLAGS   Size of unlabeled graphs" << endl;
        cerr << " -obj OBJECTIVE_FILENAME      File containing objective function" << endl;
        cerr << " -v                           Display progress when creating SDP and generating graphs" << endl;
        cerr << " -o OUTPUT_DAT-S              Write sdp to a file OUTPUT_DAT-S, usable 'stdout', default test.dat-s" << endl;
        cerr << " -ub                          Creates SDP computing UPPER BOUND on the objective" << endl;        
        cerr << " -lb                          Creates SDP computing LOWER BOUND on the objective" << endl;
        cerr << endl;
        
        
        cerr << "Filenames:" << endl;
        cerr << "    " << filename_prefix() << "__n?_unlabeled.txt    unlabeled flags" << endl;
        cerr << "    " << filename_prefix() << "__n?_labeled.txt      labeled flags" << endl;
        cerr << "    " << filename_prefix() << "__n?_sdp_products.txt part of sdp" << endl;
        cerr << "    " << filename_prefix() << "__forbidden.txt       forbidden flags" << endl;
        cerr << "    " << filename_prefix() << "__objective.txt       default objective" << endl;
        cerr << endl;
        return 0;
    }  
    
    
    int i = 1;
    while (i < argc)
    {        
        if (string(argv[i]) == "-help") {
            help();
            return 0;
        } else if (string(argv[i]) == "-n") {
            extra_arguments(1,i,argc);
            Kn = atoi(argv[i+1]);
            i++;
        } else if (string(argv[i]) == "-obj") {
            extra_arguments(1,i,argc);
            objective_file = argv[i + 1];
            i++;            
        } else if (string(argv[i]) == "-o") {
            extra_arguments(1,i,argc);
            output_file = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-csdp") {
            extra_arguments(1,i,argc);
            csdp_binary = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-v") {
            verbose_output = true;
        } else if (string(argv[i]) == "-latex") {
            print_problem_in_latex_and_quit = true;
        } else if (string(argv[i]) == "-df") {
            extra_arguments(1,i,argc);
            draw_graphs_in_filename = argv[i + 1];
            draw_graphs_in_file = true;
            draw_graphs_with_densities = false;
            i++;            
        } else if (string(argv[i]) == "-dfd") {
            extra_arguments(1,i,argc);
            draw_graphs_in_filename = argv[i + 1];
            draw_graphs_in_file = true;
            draw_graphs_with_densities = true;
            i++;
        } else if (string(argv[i]) == "-dfno1") {
            draw_graphs_color_1_nonedge = true;
        } else if (string(argv[i]) == "-jtn") {
            extra_arguments(1,i,argc);
            jan_to_nice_filename = argv[i + 1];
            jan_to_nice = true;
            i++;
        } else if (string(argv[i]) == "-jtnc") {
            extra_arguments(1,i,argc);
            jan_to_nice_filename = argv[i + 1];
            jan_to_nice = true;
            jan_to_nice_with_coefficiantes = true;
            i++;
        } else if (string(argv[i]) == "-ffa") {
            extra_arguments(2,i,argc);
            filter_flags_in_file_input = argv[i + 1];
            filter_flags_in_file_filter = argv[i+2];
            filter_flags_in_file_allowed = true;
            filter_flags_coefficients_in_input = false;
            i+=2;              
        } else if (string(argv[i]) == "-fff") {
            extra_arguments(2,i,argc);
            filter_flags_in_file_input = argv[i + 1];
            filter_flags_in_file_filter = argv[i+2];
            filter_flags_in_file_forbidden = true;
            filter_flags_coefficients_in_input = false;
            i+=2;
        } else if (string(argv[i]) == "-ffac") {
            extra_arguments(2,i,argc);
            filter_flags_in_file_input = argv[i + 1];
            filter_flags_in_file_filter = argv[i+2];
            filter_flags_in_file_allowed = true;
            filter_flags_coefficients_in_input = true;
            i+=2;
        } else if (string(argv[i]) == "-fffc") {
            extra_arguments(2,i,argc);
            filter_flags_in_file_input = argv[i + 1];
            filter_flags_in_file_filter = argv[i+2];
            filter_flags_in_file_forbidden = true;
            filter_flags_coefficients_in_input = true;
            i+=2;
        } else if (string(argv[i]) == "-lb") {
            lower_bound = true;
        } else if (string(argv[i]) == "-ub") {
            upper_bound = true;
        } else if (string(argv[i]) == "-rd") {
            remove_duplicates_while_loading = true;
        } else if (string(argv[i]) == "-rf") {
            remove_forbidden_wile_loading = true;
        } else if (string(argv[i]) == "-du") {
            dump_unlabeled = true;
        } else if (string(argv[i]) == "-dug") {
            dump_unlabeled_while_generating = true;
        } else if (string(argv[i]) == "-gsul") {
            generate_small_unlabeled_from_large = true;
        } else if (string(argv[i]) == "-qagu") {
            quit_after_generating_unlabeled = true;
        } else if (string(argv[i]) == "-qagl") {
            quit_after_generating_labeled = true;
        } else if (string(argv[i]) == "-cdin") {
            extra_arguments(1,i,argc);
            compute_denisties_in_file = true;
            compute_denisties_in_filename = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-ps") {
            process_solution = true;
        } else if (string(argv[i]) == "-psd") {
            process_solution = true;
            process_solution_print_density = true;
        } else if (string(argv[i]) == "-pslb") {
            extra_arguments(1,i,argc);
            process_solution = true;
            process_solution_lower_bound = strtod(argv[i+1], NULL);
            if (process_solution_lower_bound == 0.0)
            {
                cerr << "Setting lower bound to 0 is not allowed since it starts as 0" << endl;
                return 1;
            }
            //if (process_solution_lower_bound  > process_solution_upper_bound) 
            {
                process_solution_upper_bound = 1;
            }
            i++;            
        } else if (string(argv[i]) == "-psub") {
            extra_arguments(1,i,argc);
            process_solution = true;
            process_solution_upper_bound = strtod(argv[i+1], NULL);
            if (process_solution_upper_bound == 0.0)
            {
                cerr << "Setting upper bound to 0 is not allowed since it the program makes no sense after." << endl;
                return 1;
            }
            //if (process_solution_lower_bound  > process_solution_upper_bound) 
            {
                process_solution_lower_bound = 0;
            }
            i++;            
        } else if (string(argv[i]) == "-gbe") {
            generate_baber_equalities_and_quit = true;
        } else if (string(argv[i]) == "-ncsdp") {
            don_run_csdp = true; 
        } else if (string(argv[i]) == "-nocsdp") {
            don_run_csdp = true; 
        } else if (string(argv[i]) == "-csdp_OMP") {
            extra_arguments(1,i,argc);
            csdp_OMP = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-sdpa") {
            use_sdpa = true;     
        } else if (string(argv[i]) == "-fgf") {
            force_generate_flags = true;
            force_generate_labeled_flags = true;
        } else if (string(argv[i]) == "-tff") {
            types_from_file = true;
        } else if (string(argv[i]) == "-fglf") {
            force_generate_labeled_flags = true;
        } else if (string(argv[i]) == "-fev") {
            extra_arguments(1,i,argc);
            find_extremal_vectors = true;
            find_extremal_vectors_construction.load_from_string(argv[i + 1]);
            i++;
        } else if (string(argv[i]) == "-fdvi") {
            extra_arguments(1,i,argc);
            find_density_vectors_in_iterated = true;
            find_density_vectors_in_iterated_construction.load_from_string(argv[i + 1]);
            i++;
        } else if (string(argv[i]) == "-fgc") {
            force_generating_constriants = true;
        } else if (string(argv[i]) == "-fp") {
            use_sdp_temp = true;
            
        } else if (string(argv[i]) == "-dlcs") {
            g_use_simple_linear_constraints = false;
        } else if (string(argv[i]) == "-lcsuse") {
            extra_arguments(1,i,argc);
            int uselc = (int)strtol(argv[i+1],NULL,0);
            g_use_simple_linear_constraints_list.push_back(uselc);
            i++;
        } else if (string(argv[i]) == "-elcp") {
            g_use_product_linear_constraints = true;
        } else if (string(argv[i]) == "-elcsq") {
            g_use_square_linear_constraints = true;
        } else if (string(argv[i]) == "-elcsp") {
            g_use_linear_constraints_self_products = true;
        } else if (string(argv[i]) == "-ac") {
            extra_arguments(1,i,argc);
            additional_constraints.push_back(argv[i+1]);
            i++;
        } else if (string(argv[i]) == "-nsf") {
            extra_arguments(1,i,argc);
            no_slack_flags=true;
            no_slack_flags_filename = argv[i+1];
            i++;
        } else if (string(argv[i]) == "-extensions" || string(argv[i]) == "-e" || string(argv[i]) == "-ec") {
            extra_arguments(1,i,argc);
            extension_count_copies = string(argv[i]) == "-ec";
            g_extensions.load_from_string(argv[i + 1]);
            extension = true;
            i++;
        } else if (string(argv[i]) == "-forbidden_test" || string(argv[i]) == "-ft" ) {
            extra_arguments(1,i,argc);
            g_forbidden_test.load_from_string(argv[i + 1]);
            forbidden_test = true;
            i++;
        } else if (string(argv[i]) == "-FisoH" ) {
            extra_arguments(2,i,argc);
            P_F_ISO_H_test_F.load_from_string(argv[i + 1]);
            P_F_ISO_H_test_H.load_from_string(argv[i + 2]);
            P_F_ISO_H_test = true;
            i += 2;
        } else if (string(argv[i]) == "-FinH" ) {
            extra_arguments(2,i,argc);
            P_F_IN_H_test_F.load_from_string(argv[i + 1]);
            P_F_IN_H_test_H.load_from_string(argv[i + 2]);
            P_F_IN_H_test = true;
            i += 2;
        } else if (string(argv[i]) == "-FinbupH" ) {
            extra_arguments(2,i,argc);
            P_F_IN_blowup_of_H_test_F.load_from_string(argv[i + 1]);
            P_F_IN_blowup_of_H_test_H.load_from_string(argv[i + 2]);
            P_F_IN_blowup_of_H_test = true;
            i += 2;
        } else if (string(argv[i]) == "-eFinbupH" ) {
            extra_arguments(2,i,argc);
            EXISTS_F_IN_blowup_of_H_test_F.load_from_string(argv[i + 1]);
            EXISTS_F_IN_blowup_of_H_test_H.load_from_string(argv[i + 2]);
            EXISTS_F_IN_blowup_of_H_test = true;
            i += 2;
        } else if (string(argv[i]) == "-cF1timesF2" ) {
            extra_arguments(3,i,argc);
            P_F1_TIMES_F2_test_consts=stod(argv[i + 1]);
            P_F1_TIMES_F2_test_F1.load_from_string(argv[i + 2]);
            P_F1_TIMES_F2_test_F2.load_from_string(argv[i + 3]);
            P_F1_TIMES_F2_test = true;
            i += 3;
        } else if (string(argv[i]) == "-fc_addCtoF") {
            extra_arguments(2,i,argc);
            flag_calculator_addCtoF = true;
            flag_calculator_C  = stod(argv[i + 1]);
            flag_calculator_F1 = argv[i + 2];
            i += 2;
        } else if (string(argv[i]) == "-fc_CtimesF") {
            extra_arguments(2,i,argc);
            flag_calculator_CtimesF = true;
            flag_calculator_C  = stod(argv[i + 1]);
            flag_calculator_F1 = argv[i + 2];
            i += 2;
        } else if (string(argv[i]) == "-fc_F1timesF2") {
            extra_arguments(2,i,argc);
            flag_calculator_F1timesF2 = true;
            flag_calculator_F1 = argv[i + 1];
            flag_calculator_F2 = argv[i + 2];
            i += 2;
        } else if (string(argv[i]) == "-fc_F1plusF2") {
            extra_arguments(2,i,argc);
            flag_calculator_F1plusF2 = true;
            flag_calculator_F1 = argv[i + 1];
            flag_calculator_F2 = argv[i + 2];
            i += 2;
        } else if (string(argv[i]) == "-fc_unlabelF") {
            extra_arguments(1,i,argc);
            flag_calculator_unlabelF = true;
            flag_calculator_F1 = argv[i + 1];
            i += 1;
        } else if (string(argv[i]) == "-fc_uplabelF") {
            extra_arguments(2,i,argc);
            flag_calculator_uplabelF = true;
            flag_calculator_F1 = argv[i + 1];
            flag_calculator_TYPE = argv[i + 2];
            i += 2;
        } else if (string(argv[i]) == "-hack" ) {
            use_hack = true;
        } else {
            cerr << "Unsupported argument " << argv[i] << " " << endl;
            return 0;
        }
        i++;
    }
    
    if (i > argc)
    {
        cerr << "Probably some missing argument." << endl;
        return 1;
    }

    
    load_forbidden();

    
    //////////////////////////////// Normal use....
    
    
    if (objective_file == "")
    {
        stringstream filename;
        filename <<  filename_prefix() << "__objective.txt";
    
        objective_file = filename.str();
        cerr << "Objective file not provided, using default filename " << objective_file << endl;
    }
    
    if (!load_objective_from_file(objective_file, verbose_output))
    {
        return 1;
    }    

    assert(Kn <= V);
        


    get_unlabeled_flags_of_size(Kn, force_generate_flags, remove_duplicates_while_loading, remove_forbidden_wile_loading, verbose_output, dump_unlabeled_while_generating);
    if (generate_small_unlabeled_from_large) generate_all_unlabeled_subflags_from_size(Kn, verbose_output);
    if (dump_unlabeled) dump_unlabeled_flags(Kn);
    if (quit_after_generating_unlabeled)
    {
        cerr << "Quitting after generating unlabeled flags." << endl;
        return 0;
    }

    
    
    ///////// Now the standard thing......
    
    // labeled flags
    g_flags.reserve(MAX_FLAG_TYPES); // Should make live much faster
    if (force_generate_labeled_flags || !load_labeled_flags_from_file(Kn,true))
    {

        // Initialize g_exact_number_of_colored_vertices - currently important just
        // when computing with crossings of bipartite graphs...
        bool check_sensible_flags = false;
        
        cerr << "Generating labeled flags..." << endl;
        // Generating all labeled flags:
        int last_types = (int)g_flags.size();
//// TODO: Make this parallel        
        for (int i = 1; i <= Kn/2; i++)
        {
#ifdef DISABLE_UNLABELED_PRODUCTS
            if (Kn-2*i == 0) continue;
#endif
            cerr << "Getting labeled flags of size " << Kn-i << ":" << Kn-2*i << endl;
            generate_labeled_flags(Kn-i,Kn-2*i, verbose_output, types_from_file, check_sensible_flags);
            int gain = (int)g_flags.size() - last_types;
            cerr << "Got "  << gain << " types ";
            for (int j = last_types; j < (int)g_flags.size(); j++)
                cerr << g_flags[j].size() << " ";
            cerr << endl;
            last_types = (int)g_flags.size();
        }
//#endif
        dump_labeled_flags(Kn);
    }
    cerr << "Labeled flag have " << (int)g_flags.size() << " types. Counts: ";
    for (int i = 0; i < (int)g_flags.size(); i++) cerr << " " << g_flags[i].size();
    cerr << endl;
    if (g_flags.size() == 0)
    {
        cerr << "WARNING: No labeled flags. Computations might not work." << endl;
    }
    if (quit_after_generating_labeled)
    {
        return 0;
    }
    

    
    if (!upper_bound && !lower_bound)
    {
        cerr << "I dont know if I should try upper bound our lower bound - you need to tell me using -lb or -ub" << endl;
        return 1;
    }
    
    if (upper_bound && lower_bound)
    {
        cerr << "I'm sorry, but I cannot do both upper and lower bound at the same time." << endl;
        return 1;
    }    
    
    
    // 
    if (no_slack_flags)
    {
        load_flags_from_file(no_slack_flags_filename, g_no_slack_flags);
        cerr << "Loaded list of " << g_no_slack_flags.size() << " flags with no slack" << endl;
    }
    
    // create result_file
    if (output_file == "" )
    {
        stringstream filename;
        filename << "SDP_n" << Kn << "_";
        if (lower_bound) filename << "LB_";
        else  filename << "UB_";
        filename <<  objective_file << ".dat-s"; 
        output_file = filename.str();
    }
    stringstream filename;
    filename << output_file << ".result";
    string result_file = filename.str();   
    
    
        
    if (output_file == "stdout")
    {
        cerr << "Generating SDP program to stdout..." << endl;
        print_CSDP(Kn,upper_bound,cout,verbose_output,use_sdp_temp);
        
    } else {
        if (output_file == "" )
        {
            stringstream filename;
            filename << "SDP_n" << Kn << "_";
            if (lower_bound) filename << "LB_";
            else  filename << "UB_";
            filename <<  objective_file << ".dat-s"; 
            output_file = filename.str();
        }
        stringstream filename;
        filename << output_file << ".result";
        string result_file = filename.str();
               
        ofstream outfile;
        outfile.open (output_file.c_str(), ofstream::out);
        if (!outfile.good())
        {
            cerr << "Failed opening file " << output_file << endl;
            return -1;
        }
        cerr << "Generating SDP program to " << output_file << endl;
        print_CSDP(Kn,upper_bound,outfile,verbose_output,use_sdp_temp);
        outfile.close();
                
        if (!don_run_csdp)
        {
            if (!csdp_OMP.empty())
            {
                setenv("OMP_NUM_THREADS", csdp_OMP.c_str(), 1);
            }
            
            
            if (use_sdpa)
            {
                execlp("sdpa","sdpa","-ds",output_file.c_str(),"-o",result_file.c_str(),(char *)NULL);                
            }
            else
            {
                execlp(csdp_binary.c_str(),"csdp",output_file.c_str(),result_file.c_str(),(char *)NULL);
            }
        }
        //execlp("sdpa","sdpa","-ds",output_file.c_str(),"-o",result_file.c_str(),(char *)NULL);
        //system("csdp",output_file.c_str());
    }
    
    cerr << "Done." << endl;
    
    
    return 0;    
}
#endif





==> anc/rotation_systems/F_rotationsystem__n5_unlabeled.txt <==
0 0      
1 0     1:  
2 0     1:2 2:1  
3 0     1:32 2:31 3:12  
4 0     1:432 2:431 3:412 4:123  
4 0     1:432 2:341 3:142 4:123  
5 0     1:2345 2:1345 3:1245 4:1235 5:1234
5 0     1:2345 2:1534 3:1254 4:1235 5:1432
5 0     1:2345 2:1435 3:1245 4:1325 5:1234
5 0     1:2345 2:1354 3:1245 4:1253 5:1423
5 0     1:2345 2:1354 3:1254 4:1523 5:1234
5 0     1:5432 2:4531 3:4521 4:3251 5:4321



==> anc/rotation_systems/F_rotationsystem__n7_labeled.txt <==
6 5     1:62345 2:61345 3:61245 4:61235 5:61234 6:12345  
6 5     1:52346 2:51346 3:51246 4:51236 5:12346 6:51234  
6 5     1:52364 2:51364 3:51264 4:51236 5:12364 6:51234  
6 5     1:52634 2:51634 3:51264 4:51263 5:12634 6:51234  
6 5     1:56234 2:51634 3:51624 4:51623 5:16234 6:51234  
6 5     1:62345 2:61345 3:61245 4:61235 5:16234 6:15234  
6 5     1:52346 2:51346 3:51246 4:51236 5:16234 6:15234  
6 5     1:65234 2:65134 3:65124 4:56123 5:61234 6:54123  
6 5     1:56234 2:56134 3:56124 4:65123 5:64123 6:51234  
6 5     1:45236 2:45136 3:45126 4:56123 5:41236 6:54123  
6 5     1:64523 2:64513 3:46512 4:65123 5:64123 6:43512  
6 5     1:46523 2:46513 3:64512 4:63512 5:46123 6:45123  
6 5     1:34526 2:34516 3:46512 4:35126 5:34126 6:43512  
6 5     1:63452 2:36451 3:64512 4:63512 5:63412 6:32451  
6 5     1:36452 2:63451 3:62451 4:36512 5:36412 6:34512  
6 5     1:23456 2:36451 3:24516 4:23516 5:23416 6:32451  
6 5     1:26345 2:63451 3:62451 4:62351 5:62341 6:21345  
6 5     1:62345 2:61345 3:26451 4:26351 5:26341 6:23451  
6 5     1:26345 2:13456 3:12456 4:12356 5:12346 6:21345  
6 5     1:65234 2:16345 3:16245 4:16235 5:61234 6:12345  
6 5     1:62345 2:61345 3:61245 4:61235 5:12634 6:12534  
6 5     1:52346 2:51346 3:51246 4:51236 5:12634 6:12534  
6 5     1:65234 2:65134 3:65124 4:51623 5:61234 6:51423  
6 5     1:45236 2:45136 3:45126 4:51623 5:41236 6:51423  
6 5     1:64523 2:64513 3:45612 4:65123 5:64123 6:45312  
6 5     1:34526 2:34516 3:45612 4:35126 5:34126 6:45312  
6 5     1:63452 2:34651 3:64512 4:63512 5:63412 6:34251  
6 5     1:23456 2:34651 3:24516 4:23516 5:23416 6:34251  
6 5     1:23645 2:63451 3:62451 4:62351 5:62341 6:23145  
6 5     1:23645 2:13456 3:12456 4:12356 5:12346 6:23145  
6 5     1:62345 2:61345 3:61245 4:61235 5:12364 6:12354  
6 5     1:52346 2:51346 3:51246 4:51236 5:12364 6:12354  
6 5     1:52364 2:51364 3:51264 4:12356 5:12346 6:51234  
6 5     1:65234 2:65134 3:65124 4:51263 5:61234 6:51243  
6 5     1:45236 2:45136 3:45126 4:51263 5:41236 6:51243  
6 5     1:45263 2:45163 3:51246 4:51236 5:41263 6:45123  
6 5     1:64523 2:64513 3:45162 4:65123 5:64123 6:45132  
6 5     1:34526 2:34516 3:45162 4:35126 5:34126 6:45132  
6 5     1:34562 2:45136 3:45126 4:35162 5:34162 6:34512  
6 5     1:63452 2:34561 3:64512 4:63512 5:63412 6:34521  
6 5     1:23456 2:34561 3:24516 4:23516 5:23416 6:34521  
6 5     1:23465 2:63451 3:62451 4:62351 5:62341 6:23415  
6 5     1:34526 2:34516 3:24561 4:23561 5:23461 6:23451  
6 5     1:23465 2:13456 3:12456 4:12356 5:12346 6:23415  
6 5     1:23456 2:13465 3:12465 4:12365 5:23416 6:12345  
6 5     1:62345 2:61345 3:61245 4:16235 5:16234 6:14523  
6 5     1:65234 2:65134 3:56124 4:56123 5:61234 6:53412  
6 5     1:56234 2:56134 3:65124 4:65123 5:63412 6:51234  
6 5     1:64523 2:46513 3:46512 4:65123 5:64123 6:42351  
6 5     1:46523 2:64513 3:64512 4:62351 5:46123 6:45123  
6 5     1:36452 2:36451 3:64512 4:63512 5:63412 6:31245  
6 5     1:63452 2:63451 3:61245 4:36512 5:36412 6:34512  
6 5     1:26345 2:63451 3:62451 4:62351 5:26341 6:25134  
6 5     1:62345 2:65134 3:26451 4:26351 5:62341 6:23451  
6 5     1:64523 2:16345 3:16245 4:61235 5:61234 6:12345  
6 5     1:62345 2:61345 3:61245 4:12635 5:12634 6:12453  
6 5     1:65234 2:65134 3:51624 4:51623 5:61234 6:51342  
6 5     1:64523 2:45613 3:45612 4:65123 5:64123 6:45231  
6 5     1:34652 2:34651 3:64512 4:63512 5:63412 6:34125  
6 5     1:23645 2:63451 3:62451 4:62351 5:23641 6:23514  
6 5     1:62345 2:61345 3:61245 4:12365 5:61234 6:12354  
6 5     1:52346 2:51346 3:51246 4:12356 5:12364 6:51234  
6 5     1:52364 2:51364 3:51264 4:51236 5:12346 6:12354  
6 5     1:65234 2:65134 3:51264 4:65123 5:61234 6:51243  
6 5     1:45236 2:45136 3:51246 4:51263 5:41236 6:45123  
6 5     1:45263 2:45163 3:45126 4:51236 5:41263 6:51243  
6 5     1:64523 2:45163 3:64512 4:65123 5:64123 6:45132  
6 5     1:34526 2:45136 3:45162 4:35126 5:34126 6:34512  
6 5     1:34562 2:34516 3:45126 4:35162 5:34162 6:45132  
6 5     1:34562 2:63451 3:64512 4:63512 5:63412 6:34521  
6 5     1:34526 2:34561 3:24516 4:23516 5:23416 6:23451  
6 5     1:62345 2:63451 3:62451 4:62351 5:23461 6:23415  
6 5     1:23456 2:34516 3:24561 4:23561 5:23461 6:34521  
6 5     1:23465 2:13456 3:12456 4:12356 5:23416 6:12345  
6 5     1:23456 2:13465 3:12465 4:12365 5:12346 6:23415  
6 5     1:62345 2:61345 3:12645 4:61235 5:61234 6:12453  
6 5     1:52634 2:51634 3:51264 4:51263 5:12346 6:12534  
6 5     1:65234 2:51634 3:65124 4:65123 5:61234 6:51342  
6 5     1:45623 2:45163 3:45162 4:51236 5:41623 6:51423  
6 5     1:45623 2:64513 3:64512 4:65123 5:64123 6:45231  
6 5     1:62345 2:61345 3:12645 4:61235 5:12364 6:12543  
6 5     1:65234 2:51634 3:65124 4:51263 5:61234 6:51432  
6 5     1:45623 2:64513 3:45162 4:65123 5:64123 6:45321  
6 5     1:63452 2:34561 3:64512 4:63512 5:34612 6:34215  
6 5     1:23465 2:63451 3:62451 4:23651 5:62341 6:23154  
6 5     1:62345 2:61345 3:12645 4:12635 5:61234 6:12534  
6 5     1:65234 2:51634 3:51624 4:65123 5:61234 6:51423  
6 5     1:45623 2:45613 3:64512 4:65123 5:64123 6:45312  
6 5     1:34652 2:63451 3:64512 4:63512 5:34612 6:34251  
6 5     1:62345 2:63451 3:62451 4:23651 5:23641 6:23145  
6 5     1:62345 2:61345 3:12645 4:12365 5:61234 6:12543  
6 5     1:65234 2:51634 3:51264 4:65123 5:61234 6:51432  
6 5     1:45623 2:45163 3:64512 4:65123 5:64123 6:45321  
6 5     1:34562 2:63451 3:64512 4:63512 5:34612 6:34215  
6 5     1:62345 2:63451 3:62451 4:23651 5:23461 6:23154  
6 5     1:62345 2:61345 3:12645 4:12365 5:12634 6:12435  
6 5     1:65234 2:51634 3:51264 4:51623 5:61234 6:51324  
6 5     1:45623 2:45163 3:45612 4:65123 5:64123 6:45213  
6 5     1:34562 2:34651 3:64512 4:63512 5:34612 6:34152  
6 5     1:23645 2:63451 3:62451 4:23651 5:23461 6:23541  
6 5     1:62345 2:61345 3:12465 4:61235 5:12364 6:12534  
6 5     1:52346 2:51346 3:12456 4:51236 5:12634 6:12354  
6 5     1:65234 2:51364 3:65124 4:51263 5:61234 6:51423  
6 5     1:45236 2:51346 3:45126 4:51623 5:41236 6:51243  
6 5     1:45263 2:64513 3:45162 4:65123 5:64123 6:45312  
6 5     1:45236 2:34516 3:45612 4:35126 5:34126 6:45132  
6 5     1:63452 2:34561 3:64512 4:63512 5:34162 6:34251  
6 5     1:23456 2:34651 3:24516 4:23516 5:34126 6:34521  
6 5     1:23465 2:63451 3:62451 4:23561 5:62341 6:23145  
6 5     1:23645 2:13456 3:12456 4:23516 5:12346 6:23415  
6 5     1:62345 2:61345 3:12465 4:12635 5:61234 6:12543  
6 5     1:65234 2:51364 3:51624 4:65123 5:61234 6:51432  
6 5     1:45263 2:45613 3:64512 4:65123 5:64123 6:45321  
6 5     1:34652 2:63451 3:64512 4:63512 5:34162 6:34215  
6 5     1:62345 2:63451 3:62451 4:23561 5:23641 6:23154  
6 5     1:62345 2:61345 3:12465 4:12635 5:12634 6:12435  
6 5     1:65234 2:51364 3:51624 4:51623 5:61234 6:51324  
6 5     1:45263 2:45613 3:45612 4:65123 5:64123 6:45213  
6 5     1:34652 2:34651 3:64512 4:63512 5:34162 6:34152  
6 5     1:23645 2:63451 3:62451 4:23561 5:23641 6:23541  
6 5     1:62345 2:61345 3:12465 4:12635 5:12364 6:12453  
6 5     1:65234 2:51364 3:51624 4:51263 5:61234 6:51342  
6 5     1:45263 2:45613 3:45162 4:65123 5:64123 6:45231  
6 5     1:34652 2:34561 3:64512 4:63512 5:34162 6:34125  
6 5     1:23465 2:63451 3:62451 4:23561 5:23641 6:23514  
6 5     1:62345 2:61345 3:12465 4:12365 5:61234 6:12534  
6 5     1:52346 2:51346 3:12456 4:12356 5:12634 6:51234  
6 5     1:65234 2:51364 3:51264 4:65123 5:61234 6:51423  
6 5     1:45236 2:51346 3:51246 4:51623 5:41236 6:45123  
6 5     1:45263 2:45163 3:64512 4:65123 5:64123 6:45312  
6 5     1:45236 2:45136 3:45612 4:35126 5:34126 6:34512  
6 5     1:34562 2:63451 3:64512 4:63512 5:34162 6:34251  
6 5     1:34526 2:34651 3:24516 4:23516 5:34126 6:23451  
6 5     1:62345 2:63451 3:62451 4:23561 5:23461 6:23145  
6 5     1:23645 2:13456 3:12456 4:23516 5:23416 6:12345  
6 5     1:62345 2:16345 3:61245 4:61235 5:12634 6:15342  
6 5     1:56234 2:65134 3:65124 4:51623 5:61234 6:54231  
6 5     1:64523 2:64513 3:45612 4:65123 5:46123 6:43125  
6 5     1:63452 2:34651 3:64512 4:36512 5:63412 6:32514  
6 5     1:23645 2:63451 3:26451 4:62351 5:62341 6:21453  
6 5     1:62345 2:16345 3:61245 4:61235 5:12364 6:13542  
6 5     1:56234 2:65134 3:65124 4:51263 5:61234 6:52431  
6 5     1:64523 2:64513 3:45162 4:65123 5:46123 6:41325  
6 5     1:63452 2:34561 3:64512 4:36512 5:63412 6:35214  
6 5     1:23465 2:63451 3:26451 4:62351 5:62341 6:24153  
6 5     1:62345 2:16345 3:61245 4:12635 5:12634 6:14532  
6 5     1:56234 2:65134 3:51624 4:51623 5:61234 6:53421  
6 5     1:64523 2:45613 3:45612 4:65123 5:46123 6:42315  
6 5     1:34652 2:34651 3:64512 4:36512 5:63412 6:31254  
6 5     1:23645 2:63451 3:26451 4:62351 5:23641 6:25143  
6 5     1:62345 2:16345 3:61245 4:12365 5:61234 6:13542  
6 5     1:56234 2:65134 3:51264 4:65123 5:61234 6:52431  
6 5     1:64523 2:45163 3:64512 4:65123 5:46123 6:41325  
6 5     1:34562 2:63451 3:64512 4:36512 5:63412 6:35214  
6 5     1:62345 2:63451 3:26451 4:62351 5:23461 6:24153  
6 5     1:62345 2:16345 3:12645 4:61235 5:61234 6:14532  
6 5     1:56234 2:51634 3:65124 4:65123 5:61234 6:53421  
6 5     1:45623 2:64513 3:64512 4:65123 5:46123 6:42315  
6 5     1:63452 2:63451 3:64512 4:36512 5:34612 6:31254  
6 5     1:62345 2:63451 3:26451 4:23651 5:62341 6:25143  
6 5     1:62345 2:16345 3:12645 4:61235 5:12364 6:15432  
6 5     1:56234 2:51634 3:65124 4:51263 5:61234 6:54321  
6 5     1:45623 2:64513 3:45162 4:65123 5:46123 6:43215  
6 5     1:63452 2:34561 3:64512 4:36512 5:34612 6:32154  
6 5     1:23465 2:63451 3:26451 4:23651 5:62341 6:21543  
6 5     1:62345 2:16345 3:12645 4:12365 5:61234 6:15432  
6 5     1:62345 2:16345 3:12465 4:61235 5:12364 6:15342  
6 5     1:56234 2:51364 3:65124 4:51263 5:61234 6:54231  
6 5     1:45263 2:64513 3:45162 4:65123 5:46123 6:43125  
6 5     1:63452 2:34561 3:64512 4:36512 5:34162 6:32514  
6 5     1:23465 2:63451 3:26451 4:23561 5:62341 6:21453  
6 5     1:62345 2:16345 3:12465 4:12635 5:16234 6:14325  
6 5     1:56234 2:51364 3:51624 4:56123 5:61234 6:53214  
6 5     1:45263 2:45613 3:46512 4:65123 5:46123 6:42153  
6 5     1:34652 2:36451 3:64512 4:36512 5:34162 6:31542  
6 5     1:26345 2:63451 3:26451 4:23561 5:23641 6:25431  
6 5     1:62345 2:16345 3:12465 4:12635 5:12634 6:14352  
6 5     1:56234 2:51364 3:51624 4:51623 5:61234 6:53241  
6 5     1:45263 2:45613 3:45612 4:65123 5:46123 6:42135  
6 5     1:34652 2:34651 3:64512 4:36512 5:34162 6:31524  
6 5     1:23645 2:63451 3:26451 4:23561 5:23641 6:25413  
6 5     1:62345 2:16345 3:12465 4:12635 5:12364 6:14532  
6 5     1:56234 2:51364 3:51624 4:51263 5:61234 6:53421  
6 5     1:45263 2:45613 3:45162 4:65123 5:46123 6:42315  
6 5     1:34652 2:34561 3:64512 4:36512 5:34162 6:31254  
6 5     1:23465 2:63451 3:26451 4:23561 5:23641 6:25143  
6 5     1:62345 2:16345 3:12465 4:12365 5:16234 6:13425  
6 5     1:56234 2:51364 3:51264 4:56123 5:61234 6:52314  
6 5     1:45263 2:45163 3:46512 4:65123 5:46123 6:41253  
6 5     1:34562 2:36451 3:64512 4:36512 5:34162 6:35142  
6 5     1:26345 2:63451 3:26451 4:23561 5:23461 6:24531  
6 5     1:62345 2:16345 3:12465 4:12365 5:12634 6:13452  
6 5     1:56234 2:51364 3:51264 4:51623 5:61234 6:52341  
6 5     1:45263 2:45163 3:45612 4:65123 5:46123 6:41235  
6 5     1:34562 2:34651 3:64512 4:36512 5:34162 6:35124  
6 5     1:23645 2:63451 3:26451 4:23561 5:23461 6:24513  
6 5     1:62345 2:13645 3:61245 4:12635 5:12634 6:14523  
6 5     1:52634 2:65134 3:51624 4:51623 5:61234 6:53412  
6 5     1:64523 2:45613 3:45612 4:65123 5:41623 6:42351  
6 5     1:34652 2:34651 3:64512 4:35612 5:63412 6:31245  
6 5     1:23645 2:63451 3:24651 4:62351 5:23641 6:25134  
6 5     1:62345 2:13645 3:16245 4:12635 5:16234 6:13425  
6 5     1:26345 2:13465 3:12645 4:16235 5:12634 6:13245  
6 5     1:52634 2:56134 3:51624 4:56123 5:61234 6:52314  
6 5     1:46523 2:45613 3:46512 4:65123 5:41623 6:41253  
6 5     1:45623 2:46513 3:45612 4:56123 5:41263 6:41523  
6 5     1:34652 2:36451 3:64512 4:35612 5:36412 6:35142  
6 5     1:36452 2:34651 3:46512 4:35162 5:34612 6:35412  
6 5     1:26345 2:63451 3:24651 4:26351 5:23641 6:24531  
6 5     1:23645 2:36451 3:24561 4:23651 5:26341 6:24351  
6 5     1:52364 2:51634 3:56124 4:51623 5:16234 6:52134  
6 5     1:62345 2:13645 3:16245 4:12635 5:12634 6:13452  
6 5     1:26345 2:13456 3:12645 4:16235 5:16234 6:13245  
6 5     1:52634 2:56134 3:51624 4:51623 5:61234 6:52341  
6 5     1:46523 2:45613 3:45612 4:65123 5:41623 6:41235  
6 5     1:45623 2:46513 3:46512 4:56123 5:41236 6:41523  
6 5     1:34652 2:34651 3:64512 4:35612 5:36412 6:35124  
6 5     1:36452 2:36451 3:46512 4:35126 5:34612 6:35412  
6 5     1:23645 2:63451 3:24651 4:26351 5:23641 6:24513  
6 5     1:26345 2:36451 3:24516 4:23651 5:26341 6:24351  
6 5     1:52346 2:51634 3:56124 4:56123 5:16234 6:52134  
6 5     1:62345 2:13645 3:16245 4:12365 5:16234 6:14325  
6 5     1:52634 2:56134 3:51264 4:56123 5:61234 6:53214  
6 5     1:46523 2:45163 3:46512 4:65123 5:41623 6:42153  
6 5     1:34562 2:36451 3:64512 4:35612 5:36412 6:31542  
6 5     1:26345 2:63451 3:24651 4:26351 5:23461 6:25431  
6 5     1:62345 2:13645 3:16245 4:12365 5:12634 6:14352  
6 5     1:52634 2:56134 3:51264 4:51623 5:61234 6:53241  
6 5     1:46523 2:45163 3:45612 4:65123 5:41623 6:42135  
6 5     1:34562 2:34651 3:64512 4:35612 5:36412 6:31524  
6 5     1:23645 2:63451 3:24651 4:26351 5:23461 6:25413  
6 5     1:62345 2:13645 3:12465 4:12635 5:16234 6:14235  
6 5     1:52634 2:51364 3:51624 4:56123 5:61234 6:53124  
6 5     1:45263 2:45613 3:46512 4:65123 5:41623 6:42513  
6 5     1:34652 2:36451 3:64512 4:35612 5:34162 6:31452  
6 5     1:26345 2:63451 3:24651 4:23561 5:23641 6:25341  
6 5     1:62345 2:13645 3:12465 4:12635 5:12364 6:14523  
6 5     1:52634 2:51364 3:51624 4:51263 5:61234 6:53412  
6 5     1:45263 2:45613 3:45162 4:65123 5:41623 6:42351  
6 5     1:34652 2:34561 3:64512 4:35612 5:34162 6:31245  
6 5     1:23465 2:63451 3:24651 4:23561 5:23641 6:25134  
6 5     1:62345 2:13465 3:61245 4:16235 5:12634 6:14523  
6 5     1:52364 2:65134 3:56124 4:51623 5:61234 6:53412  
6 5     1:64523 2:46513 3:45612 4:65123 5:41263 6:42351  
6 5     1:36452 2:34651 3:64512 4:35162 5:63412 6:31245  
6 5     1:23645 2:63451 3:24561 4:62351 5:26341 6:25134  
6 5     1:62345 2:13465 3:12465 4:16235 5:16234 6:14235  
6 5     1:52364 2:51364 3:56124 4:56123 5:61234 6:53124  
6 5     1:45263 2:46513 3:46512 4:65123 5:41263 6:42513  
6 5     1:36452 2:36451 3:64512 4:35162 5:34162 6:31452  
6 5     1:26345 2:63451 3:24561 4:23561 5:26341 6:25341  
6 5     1:62345 2:13465 3:12465 4:16235 5:12364 6:14523  
6 5     1:52364 2:51364 3:56124 4:51263 5:61234 6:53412  
6 5     1:45263 2:46513 3:45162 4:65123 5:41263 6:42351  
6 5     1:36452 2:34561 3:64512 4:35162 5:34162 6:31245  
6 5     1:23465 2:63451 3:24561 4:23561 5:26341 6:25134  
6 5     1:62345 2:13465 3:12465 4:12635 5:16234 6:12435  
6 5     1:52364 2:51364 3:51624 4:56123 5:61234 6:51324  
6 5     1:45263 2:45613 3:46512 4:65123 5:41263 6:45213  
6 5     1:34652 2:36451 3:64512 4:35162 5:34162 6:34152  
6 5     1:26345 2:63451 3:24561 4:23561 5:23641 6:23541  
6 5     1:23645 2:13465 3:61245 4:16235 5:12634 6:12345  

6 5     1:25463 2:53146 3:52146 4:25163 5:21463 6:25143  
6 5     1:25643 2:53164 3:52164 4:25163 5:21643 6:25143  
6 5     1:25643 2:53614 3:52614 4:25613 5:26143 6:25143  
6 5     1:54326 2:45361 3:45261 4:51326 5:43261 6:45321  
6 5     1:54362 2:45361 3:45621 4:51362 5:43621 6:45321  
6 5     1:54632 2:45631 3:45621 4:51632 5:46321 6:45321  
6 5     1:25643 2:56314 3:56214 4:25613 5:26143 6:25143  
6 5     1:26543 2:65314 3:65214 4:26513 5:26143 6:25143  
6 5     1:56432 2:45631 3:45621 4:56132 5:46321 6:45321  
6 5     1:65432 2:46531 3:46521 4:65132 5:46321 6:45321  
6 5     1:25436 2:53614 3:52146 4:25136 5:21436 6:52143  
6 5     1:25463 2:56314 3:52146 4:25163 5:21463 6:52143  
6 5     1:54326 2:45316 3:45216 4:51632 5:43216 6:54321  
6 5     1:54326 2:45361 3:45261 4:56132 5:43261 6:54321  
6 5     1:54632 2:14563 3:14562 4:51632 5:14326 6:51432  
6 5     1:32564 2:53614 3:52614 4:32561 5:32146 6:53214  
6 5     1:54326 2:14536 3:14526 4:51326 5:14632 6:51432  
6 5     1:32546 2:53146 3:52146 4:32516 5:32614 6:53214  
6 5     1:54362 2:14536 3:14562 4:51362 5:14632 6:14352  
6 5     1:54632 2:14563 3:14652 4:51632 5:14362 6:14532  
6 5     1:32564 2:53164 3:52164 4:32516 5:32614 6:32154  
6 5     1:32654 2:53614 3:52614 4:32561 5:32164 6:32514  
6 5     1:54362 2:14536 3:14652 4:51362 5:14632 6:14532  
6 5     1:54632 2:14563 3:14562 4:51632 5:14362 6:14352  
6 5     1:32654 2:53164 3:52164 4:32516 5:32614 6:32514  
6 5     1:32564 2:53614 3:52614 4:32561 5:32164 6:32154  
6 5     1:46325 2:46531 3:46521 4:36251 5:46321 6:34251  
6 5     1:64325 2:64531 3:64521 4:36251 5:64321 6:34251  
6 5     1:26543 2:16453 3:26145 4:26513 5:26143 6:12453  
6 5     1:62543 2:16453 3:62145 4:62513 5:62143 6:12453  
6 5     1:54632 2:14653 3:14562 4:51632 5:14326 6:14352  
6 5     1:32564 2:53614 3:52614 4:32651 5:32146 6:32154  
6 5     1:25643 2:53146 3:56214 4:25613 5:26143 6:52143  
6 5     1:26543 2:63145 3:65214 4:26513 5:62143 6:25143  
6 5     1:56432 2:45631 3:45621 4:51326 5:46321 6:54321  
6 5     1:65432 2:46531 3:46521 4:61325 5:64321 6:45321  
6 5     1:43625 2:46531 3:45261 4:36251 5:46321 6:43251  
6 5     1:25463 2:16453 3:21645 4:26513 5:26143 6:21453  
6 5     1:46325 2:46531 3:45216 4:36251 5:46321 6:43251  
6 5     1:64325 2:64531 3:65214 4:63251 5:64321 6:34251  
6 5     1:25436 2:16453 3:26145 4:26513 5:26143 6:21453  
6 5     1:65432 2:61453 3:62145 4:62513 5:62143 6:12453  
6 5     1:43256 2:45361 3:45621 4:32561 5:43261 6:42351  
6 5     1:25643 2:14563 3:21456 4:25163 5:21463 6:24153  
6 5     1:43256 2:45361 3:46521 4:32561 5:43261 6:42531  
6 5     1:26543 2:14563 3:21456 4:25163 5:21463 6:24513  
6 5     1:43625 2:46531 3:45621 4:36251 5:46321 6:42351  
6 5     1:25643 2:16453 3:21645 4:26513 5:26143 6:24153  
6 5     1:54326 2:53614 3:52146 4:25136 5:21436 6:51243  
6 5     1:54326 2:45316 3:52146 4:51632 5:43216 6:53421  
6 5     1:54326 2:53146 3:52146 4:51326 5:21436 6:52143  
6 5     1:64325 2:63145 3:62145 4:61325 5:62143 6:21435  
6 5     1:54326 2:53146 3:52146 4:51326 5:43216 6:54321  
6 5     1:64325 2:63145 3:62145 4:61325 5:64321 6:43215  
6 5     1:43265 2:46531 3:45261 4:32651 5:43261 6:42531  
6 5     1:43625 2:46531 3:45621 4:36251 5:43621 6:42531  
6 5     1:25463 2:14653 3:21465 4:26513 5:21463 6:24513  
6 5     1:25643 2:16453 3:21645 4:26513 5:21643 6:24513  
6 5     1:54326 2:53614 3:52146 4:51326 5:21436 6:51423  
6 5     1:54326 2:53146 3:52146 4:51632 5:43216 6:53241  
6 5     1:43625 2:46531 3:46521 4:36251 5:46321 6:42531  
6 5     1:26543 2:16453 3:21645 4:26513 5:26143 6:24513  
6 5     1:25643 2:53614 3:52146 4:25163 5:21436 6:52341  
6 5     1:54326 2:45361 3:45621 4:51632 5:43216 6:54123  
6 5     1:43256 2:46531 3:45621 4:32516 5:43261 6:41352  
6 5     1:25643 2:14536 3:21456 4:26513 5:21463 6:23154  
6 5     1:25643 2:56314 3:52146 4:25163 5:21436 6:53241  
6 5     1:54326 2:45361 3:45621 4:56132 5:43216 6:51423  
6 5     1:25643 2:14536 3:21456 4:25163 5:21463 6:52341  
6 5     1:43256 2:45361 3:45621 4:32516 5:43261 6:54123  
6 5     1:54326 2:14536 3:14562 4:13625 5:14632 6:12435  
6 5     1:32564 2:31645 3:52146 4:32516 5:32614 6:34215  
6 5     1:54326 2:14536 3:14562 4:51632 5:14632 6:51234  
6 5     1:32564 2:53614 3:52146 4:32516 5:32614 6:53412  
6 5     1:32564 2:53146 3:21645 4:25136 5:32614 6:32415  
6 5     1:43625 2:45316 3:14562 4:51326 5:14632 6:14235  
6 5     1:43256 2:46531 3:46521 4:32516 5:43261 6:41532  
6 5     1:26543 2:14536 3:21456 4:26513 5:21463 6:23514  
6 5     1:54326 2:14536 3:14652 4:51632 5:14362 6:51234  
6 5     1:32654 2:53614 3:52146 4:32516 5:32164 6:53412  
6 5     1:25643 2:53164 3:56214 4:25163 5:26143 6:54213  
6 5     1:56432 2:45361 3:45621 4:51362 5:46321 6:52431  
6 5     1:56432 2:53614 3:52164 4:51362 5:61432 6:53412  
6 5     1:54362 2:53164 3:56214 4:51632 5:63214 6:51234  
6 5     1:54326 2:56314 3:52614 4:25163 5:21463 6:51234  
6 5     1:54632 2:45361 3:46521 4:56132 5:43261 6:41253  
6 5     1:54362 2:14536 3:14652 4:51632 5:14362 6:13452  
6 5     1:54632 2:14563 3:16452 4:51362 5:14632 6:14352  
6 5     1:32654 2:53614 3:52164 4:32516 5:32164 6:31254  
6 5     1:36254 2:53164 3:52614 4:32561 5:32614 6:32154  
6 5     1:32654 2:53614 3:21465 4:32561 5:32164 6:25314  
6 5     1:43265 2:14563 3:14652 4:51632 5:14362 6:45132  
6 5     1:43256 2:31456 3:14526 4:13265 5:14632 6:31542  
6 5     1:62543 2:16453 3:21465 4:16325 5:21643 6:12534  
6 5     1:43265 2:36145 3:64521 4:36251 5:43621 6:34512  
6 5     1:32546 2:31465 3:21456 4:13256 5:32614 6:13524  
6 5     1:43265 2:45631 3:45261 4:32651 5:43621 6:42531  
6 5     1:43625 2:46531 3:45621 4:36251 5:43261 6:45231  
6 5     1:25463 2:14653 3:21465 4:25613 5:21643 6:24513  
6 5     1:25643 2:16453 3:21645 4:26513 5:21463 6:25413  
6 5     1:43265 2:31465 3:14526 4:13625 5:14326 6:31245  
6 5     1:43625 2:31645 3:14562 4:13265 5:14362 6:31425  
6 5     1:25643 2:56314 3:56214 4:25163 5:62143 6:52413  
6 5     1:56432 2:45361 3:45621 4:56132 5:64321 6:54231  
6 5     1:32546 2:31645 3:21465 4:13265 5:32146 6:13425  
6 5     1:32564 2:31465 3:21645 4:13625 5:32164 6:13245  
6 5     1:54362 2:53164 3:52146 4:56132 5:16432 6:53142  
6 5     1:54326 2:56314 3:52164 4:51362 5:36214 6:51324  
6 5     1:25436 2:53164 3:52614 4:25163 5:21463 6:51324  
6 5     1:54632 2:45361 3:45216 4:51362 5:43261 6:53142  
6 5     1:25463 2:53614 3:52164 4:25136 5:21436 6:52314  
6 5     1:25436 2:56314 3:52614 4:25163 5:21463 6:52134  
6 5     1:54632 2:45361 3:45621 4:56132 5:43261 6:54123  
6 5     1:25643 2:56314 3:52614 4:25163 5:21463 6:52341  
6 5     1:54362 2:45316 3:45261 4:51632 5:43216 6:54132  
6 5     1:54632 2:45361 3:45216 4:56132 5:43261 6:54312  
6 5     1:43625 2:31645 3:14652 4:13265 5:14632 6:31425  
6 5     1:32654 2:31465 3:21645 4:13625 5:32614 6:13245  
6 5     1:25643 2:61453 3:52614 4:25163 5:21463 6:24153  
6 5     1:54632 2:45361 3:45621 4:63251 5:43261 6:42351  
6 5     1:43625 2:45316 3:45621 4:32561 5:43261 6:42315  
6 5     1:25643 2:14563 3:21645 4:25136 5:21463 6:24135  
6 5     1:65432 2:16453 3:14652 4:51632 5:14326 6:51342  
6 5     1:32564 2:53164 3:21645 4:25136 5:32614 6:21534  
6 5     1:32654 2:53614 3:65214 4:36251 5:32146 6:53124  
6 5     1:43625 2:45316 3:14562 4:51362 5:14632 6:43512  
6 5     1:26543 2:14563 3:21456 4:25613 5:21643 6:25143  
6 5     1:25643 2:14653 3:21465 4:26513 5:26143 6:21543  
6 5     1:43256 2:45631 3:46521 4:32561 5:43621 6:45321  
6 5     1:43265 2:46531 3:45621 4:32651 5:46321 6:43521  
6 5     1:25643 2:53146 3:52146 4:25163 5:21463 6:25413  
6 5     1:25463 2:53164 3:52164 4:25613 5:21643 6:25143  
6 5     1:25643 2:53614 3:52614 4:25163 5:26143 6:25413  
6 5     1:54326 2:45361 3:45621 4:51326 5:43261 6:45231  
6 5     1:54362 2:45631 3:45261 4:51362 5:43621 6:45321  
6 5     1:54632 2:45361 3:45621 4:51632 5:46321 6:45231  
6 5     1:65432 2:14653 3:14562 4:16325 5:16432 6:41352  
6 5     1:32564 2:36145 3:65214 4:32651 5:36214 6:23154  
6 5     1:43265 2:45361 3:46521 4:32651 5:46321 6:42531  
6 5     1:26543 2:14653 3:21465 4:25163 5:26143 6:24513  
6 5     1:56432 2:14563 3:16452 4:13625 5:14362 6:41532  
6 5     1:36254 2:31645 3:56214 4:32561 5:32164 6:23514  
6 5     1:26543 2:14563 3:21456 4:25163 5:21643 6:25413  
6 5     1:43256 2:45361 3:46521 4:32561 5:43621 6:45231  
6 5     1:56432 2:53146 3:52164 4:51362 5:14632 6:54132  
6 5     1:54632 2:53164 3:52146 4:56132 5:16432 6:51342  
6 5     1:54362 2:53164 3:56214 4:51326 5:32614 6:52314  
6 5     1:54326 2:56314 3:52614 4:51362 5:36214 6:53124  
6 5     1:25643 2:56314 3:56214 4:25163 5:26143 6:25413  
6 5     1:56432 2:45361 3:45621 4:56132 5:46321 6:45231  
6 5     1:54362 2:14536 3:14562 4:51632 5:14632 6:13452  
6 5     1:54632 2:14563 3:16452 4:51362 5:14362 6:14532  
6 5     1:32564 2:53614 3:52164 4:32516 5:32614 6:31254  
6 5     1:36254 2:53164 3:52614 4:32561 5:32164 6:32514  
6 5     1:43256 2:46531 3:46521 4:32561 5:43261 6:45321  
6 5     1:43265 2:45631 3:45621 4:32651 5:46321 6:43251  
6 5     1:54632 2:14653 3:16452 4:51362 5:14326 6:14532  
6 5     1:36254 2:53164 3:52614 4:32651 5:32146 6:32514  
6 5     1:26543 2:61453 3:26145 4:25163 5:21463 6:24513  
6 5     1:46325 2:45361 3:46521 4:63251 5:43261 6:42531  
6 5     1:43265 2:45631 3:45261 4:32651 5:46321 6:42351  
6 5     1:25463 2:14653 3:21465 4:25613 5:26143 6:24153  
6 5     1:25463 2:16453 3:21465 4:25613 5:26143 6:42153  
6 5     1:43265 2:45631 3:45261 4:36251 5:46321 6:24351  
6 5     1:25643 2:56314 3:52146 4:25163 5:21463 6:52413  
6 5     1:54326 2:45361 3:45621 4:56132 5:43261 6:54231  
6 5     1:65432 2:16453 3:14562 4:51632 5:16432 6:13542  
6 5     1:32564 2:53614 3:65214 4:36251 5:36214 6:31524  
6 5     1:56432 2:14563 3:14652 4:13265 5:14362 6:15432  
6 5     1:65432 2:14653 3:14562 4:13256 5:16432 6:14352  
6 5     1:25463 2:16453 3:21645 4:25613 5:26143 6:21543  
6 5     1:26543 2:61453 3:26145 4:25163 5:21643 6:25413  
6 5     1:43625 2:45631 3:45261 4:36251 5:46321 6:43521  
6 5     1:46325 2:45361 3:46521 4:63251 5:43621 6:45231  
6 5     1:56432 2:53614 3:52164 4:51362 5:36214 6:52341  
6 5     1:46325 2:45316 3:45621 4:32561 5:43261 6:42135  
6 5     1:25643 2:14563 3:26145 4:25136 5:21463 6:24315  
6 5     1:54362 2:53164 3:56214 4:51632 5:16432 6:54123  
6 5     1:43265 2:45361 3:45621 4:32651 5:43621 6:42531  
6 5     1:43625 2:46531 3:45261 4:36251 5:43261 6:45321  
6 5     1:25643 2:14653 3:21465 4:25163 5:21643 6:24513  
6 5     1:25463 2:16453 3:21645 4:26513 5:21463 6:25143  
6 5     1:32564 2:53146 3:21465 4:32651 5:32164 6:32514  
6 5     1:32654 2:63145 3:21456 4:32561 5:32614 6:32154  
6 5     1:32546 2:53164 3:21645 4:32516 5:32146 6:32451  
6 5     1:43265 2:14653 3:14562 4:51326 5:14362 6:14532  
6 5     1:43256 2:14563 3:14652 4:61325 5:14632 6:14352  
6 5     1:43625 2:14536 3:14526 4:51362 5:14326 6:14253  
6 5     1:36254 2:31645 3:14652 4:13625 5:14632 6:31245  
6 5     1:26543 2:64531 3:64521 4:62513 5:26143 6:25134  
6 5     1:43625 2:14536 3:16452 4:13625 5:14362 6:13452  
6 5     1:46325 2:14563 3:16452 4:16325 5:14632 6:13452  
6 5     1:64325 2:63145 3:61452 4:61325 5:63214 6:31452  
6 5     1:36254 2:31645 3:21645 4:32516 5:32164 6:31254  
6 5     1:36254 2:36145 3:26145 4:32561 5:32614 6:31254  
6 5     1:63254 2:63145 3:62145 4:61325 5:61432 6:13254  
6 5     1:65432 2:45631 3:45621 4:32651 5:43261 6:14532  
6 5     1:56432 2:46531 3:46521 4:32561 5:14632 6:43251  
6 5     1:54632 2:64531 3:64521 4:63251 5:16432 6:32541  
6 5     1:25463 2:14563 3:45261 4:63251 5:46321 6:45231  
6 5     1:25436 2:14536 3:45261 4:36251 5:43621 6:45231  
6 5     1:25463 2:61453 3:45261 4:32561 5:26143 6:25413  
6 5     1:46325 2:45361 3:45261 4:32516 5:43261 6:43251  
6 5     1:43256 2:45316 3:45216 4:32561 5:43216 6:41325  
6 5     1:63254 2:65314 3:65214 4:61325 5:63214 6:32541  
6 5     1:25463 2:14536 3:26145 4:25163 5:21463 6:21453  
6 5     1:25436 2:14563 3:21456 4:25136 5:21436 6:23145  
6 5     1:65432 2:63145 3:61452 4:65132 5:61432 6:14523  

6 5     1:34562 2:41356 3:41256 4:31562 5:34162 6:34152  
6 5     1:34652 2:41365 3:41265 4:31652 5:34162 6:34152  
6 5     1:23456 2:13564 3:12564 4:23156 5:12364 6:12354  
6 5     1:23465 2:13654 3:12654 4:23165 5:12364 6:12354  
6 5     1:34652 2:41635 3:41625 4:31652 5:34162 6:34152  
6 5     1:34652 2:46135 3:46125 4:36152 5:34612 6:34152  
6 5     1:36452 2:64135 3:64125 4:36152 5:36412 6:34152  
6 5     1:23645 2:13654 3:12654 4:23615 5:12364 6:12354  
6 5     1:26345 2:16354 3:12654 4:26315 5:12634 6:12354  
6 5     1:62345 2:16354 3:16254 4:62315 5:16234 6:12354  
6 5     1:45623 2:54163 3:54162 4:52316 5:41623 6:45123  
6 5     1:45623 2:54613 3:54612 4:52361 5:46123 6:45123  
6 5     1:52364 2:54136 3:25641 4:52361 5:23641 6:25341  
6 5     1:52634 2:54163 3:25641 4:52631 5:26341 6:25341  
6 5     1:34526 2:41356 3:41265 4:31526 5:34126 6:41352  
6 5     1:34562 2:41356 3:41625 4:31562 5:34162 6:41352  
6 5     1:45623 2:56413 3:56412 4:56231 5:46123 6:45123  
6 5     1:46523 2:65413 3:65412 4:65231 5:46123 6:45123  
6 5     1:56234 2:56413 3:25641 4:56231 5:26341 6:25341  
6 5     1:65234 2:65413 3:26541 4:65231 5:26341 6:25341  
6 5     1:23465 2:13546 3:12546 4:23156 5:12346 6:23154  
6 5     1:23645 2:13564 3:12564 4:23156 5:12364 6:23154  
6 5     1:34652 2:41635 3:41256 4:31652 5:34162 6:41352  
6 5     1:23456 2:13654 3:12654 4:23615 5:12364 6:23154  
6 5     1:34652 2:41635 3:41265 4:31652 5:34162 6:41532  
6 5     1:23465 2:13654 3:12654 4:23615 5:12364 6:23514  
6 5     1:34526 2:41356 3:41625 4:31526 5:41236 6:34152  
6 5     1:23645 2:13546 3:12546 4:23156 5:23416 6:12354  
6 5     1:34526 2:41356 3:41256 4:31526 5:41236 6:41352  
6 5     1:23456 2:13546 3:12546 4:23156 5:23416 6:23154  
6 5     1:34526 2:41356 3:41265 4:31526 5:41236 6:41532  
6 5     1:23465 2:13546 3:12546 4:23156 5:23416 6:23514  
6 5     1:34652 2:46135 3:41256 4:36152 5:34612 6:43152  
6 5     1:36452 2:64135 3:61254 4:63152 5:36412 6:34152  
6 5     1:23456 2:16354 3:12654 4:26315 5:12634 6:21354  
6 5     1:63452 2:61354 3:16254 4:62315 5:16234 6:12354  
6 5     1:45623 2:56413 3:56412 4:52316 5:46123 6:54123  
6 5     1:46523 2:65413 3:65412 4:62315 5:64123 6:45123  
6 5     1:56234 2:54136 3:25641 4:56231 5:26341 6:52341  
6 5     1:65234 2:64135 3:26541 4:65231 5:62341 6:25341  
6 5     1:56234 2:16354 3:16254 4:15623 5:12364 6:15234  
6 5     1:36452 2:35641 3:56412 4:36152 5:34162 6:35412  
6 5     1:56234 2:16354 3:16254 4:16523 5:12346 6:15234  
6 5     1:65234 2:61354 3:61254 4:61523 5:62341 6:51234  
6 5     1:36452 2:36541 3:56412 4:36152 5:34126 6:35412  
6 5     1:63452 2:63541 3:65412 4:63152 5:64123 6:53412  
6 5     1:45623 2:56413 3:56412 4:52361 5:46123 6:51423  
6 5     1:56234 2:54163 3:25641 4:56231 5:26341 6:53241  
6 5     1:52364 2:13564 3:12654 4:15236 5:16234 6:12534  
6 5     1:34652 2:35416 3:54162 4:31562 5:36412 6:34512  
6 5     1:45623 2:54613 3:56412 4:52361 5:46123 6:51243  
6 5     1:56234 2:54163 3:25641 4:52631 5:26341 6:53421  
6 5     1:52364 2:13654 3:12654 4:15236 5:16234 6:15234  
6 5     1:34652 2:35416 3:54162 4:31652 5:36412 6:35412  
6 5     1:52364 2:13654 3:12654 4:15236 5:12634 6:12534  
6 5     1:52634 2:16354 3:12564 4:15263 5:12364 6:12354  
6 5     1:45236 2:41356 3:41256 4:31526 5:41236 6:43152  
6 5     1:65234 2:61354 3:61254 4:63152 5:61234 6:31524  
6 5     1:34652 2:35416 3:54162 4:31652 5:34612 6:34512  
6 5     1:34562 2:35461 3:54612 4:36152 5:34162 6:34152  
6 5     1:23456 2:13546 3:25416 4:23156 5:23416 6:21354  
6 5     1:63452 2:61354 3:65412 4:63152 5:63412 6:13542  
6 5     1:52346 2:13654 3:12564 4:15236 5:12634 6:14235  
6 5     1:34562 2:35416 3:54126 4:31652 5:34612 6:32415  
6 5     1:34652 2:41356 3:46125 4:31526 5:34162 6:42351  
6 5     1:26345 2:13546 3:12654 4:23156 5:12364 6:24153  
6 5     1:45623 2:54163 3:54126 4:52361 5:41236 6:54321  
6 5     1:52346 2:54163 3:25641 4:52361 5:23416 6:52143  
6 5     1:45623 2:54163 3:41256 4:15236 5:41263 6:54321  
6 5     1:23456 2:35416 3:25641 4:52361 5:23461 6:52143  
6 5     1:52346 2:35641 3:54126 4:52361 5:23416 6:53142  
6 5     1:52346 2:54163 3:54126 4:15623 5:41236 6:51324  
6 5     1:52346 2:16354 3:12654 4:15236 5:12364 6:51432  
6 5     1:34652 2:35416 3:54126 4:36152 5:34162 6:53214  
6 5     1:45623 2:54163 3:54126 4:52631 5:41236 6:53421  
6 5     1:52346 2:54613 3:25641 4:52361 5:23416 6:51243  
6 5     1:45623 2:54163 3:54126 4:56231 5:41236 6:53241  
6 5     1:52346 2:56413 3:25641 4:52361 5:23416 6:51423  
6 5     1:52346 2:16354 3:12564 4:15236 5:12634 6:51432  
6 5     1:34562 2:35416 3:54126 4:36152 5:34612 6:53214  
6 5     1:26345 2:46135 3:25641 4:23165 5:23461 6:24135  
6 5     1:45623 2:41365 3:46125 4:26315 5:41263 6:42315  
6 5     1:64523 2:16354 3:12564 4:16523 5:16234 6:14352  
6 5     1:45623 2:41365 3:41625 4:15236 5:41236 6:43215  
6 5     1:52364 2:16354 3:12564 4:15236 5:12634 6:13254  
6 5     1:52634 2:13654 3:16254 4:15263 5:12364 6:12534  
6 5     1:34562 2:35416 3:54162 4:36152 5:34612 6:31452  
6 5     1:36452 2:35461 3:54612 4:31652 5:34162 6:34512  
6 5     1:65234 2:16354 3:12654 4:16523 5:12346 6:51324  
6 5     1:34652 2:36541 3:65412 4:36152 5:34126 6:53142  
6 5     1:52346 2:35641 3:54612 4:52631 5:23461 6:54231  
6 5     1:52364 2:35461 3:56412 4:56231 5:23641 6:52431  
6 5     1:52634 2:54613 3:54126 4:15623 5:41263 6:52413  
6 5     1:56234 2:56413 3:54162 4:15263 5:41623 6:54213  
6 5     1:26345 2:46135 3:26541 4:23165 5:23461 6:32415  
6 5     1:46523 2:41365 3:46125 4:26315 5:41263 6:14235  
6 5     1:34652 2:46135 3:41265 4:36152 5:34162 6:45312  
6 5     1:23465 2:16354 3:12654 4:26315 5:12364 6:25134  
6 5     1:56234 2:16354 3:12654 4:16523 5:16234 6:51324  
6 5     1:34652 2:36541 3:56412 4:36152 5:36412 6:53142  
6 5     1:45236 2:54163 3:54612 4:15263 5:41623 6:41352  
6 5     1:52634 2:35461 3:25416 4:52361 5:23641 6:23154  
6 5     1:52364 2:16354 3:12654 4:15236 5:16234 6:15324  
6 5     1:34652 2:35416 3:54162 4:36152 5:36412 6:35142  
6 5     1:23645 2:46135 3:25641 4:23165 5:23461 6:24315  
6 5     1:23465 2:64135 3:25461 4:26315 5:23641 6:23145  
6 5     1:45623 2:41365 3:41625 4:26315 5:41263 6:42135  
6 5     1:45263 2:46135 3:41265 4:62315 5:41623 6:41325  
6 5     1:45623 2:54163 3:54126 4:56231 5:41263 6:52413  
6 5     1:45263 2:56413 3:54162 4:52631 5:41623 6:54123  
6 5     1:52346 2:56413 3:25641 4:52361 5:23461 6:54231  
6 5     1:52364 2:54613 3:25461 4:56231 5:23641 6:52341  
6 5     1:23465 2:41635 3:25461 4:26315 5:23416 6:21435  
6 5     1:45263 2:46135 3:41265 4:23615 5:41236 6:43215  
6 5     1:36452 2:13564 3:12654 4:31652 5:16234 6:31425  
6 5     1:34562 2:41635 3:46125 4:31526 5:34126 6:43215  
6 5     1:26345 2:13546 3:12564 4:23615 5:12346 6:21435  
6 5     1:34652 2:13654 3:16254 4:31562 5:36412 6:13245  
6 5     1:52364 2:16354 3:12654 4:15236 5:12364 6:13254  
6 5     1:52634 2:13654 3:16254 4:15263 5:12634 6:12354  
6 5     1:56234 2:16354 3:12654 4:15623 5:16234 6:13254  
6 5     1:34652 2:35416 3:54162 4:36152 5:34162 6:31452  
6 5     1:36452 2:35461 3:54612 4:31652 5:34612 6:34152  
6 5     1:34652 2:35641 3:56412 4:36152 5:36412 6:31452  
6 5     1:45623 2:54163 3:41256 4:15263 5:41236 6:54213  
6 5     1:34652 2:46135 3:46125 4:63152 5:34162 6:43512  
6 5     1:23456 2:35461 3:25641 4:52361 5:23416 6:52431  
6 5     1:26345 2:61354 3:12654 4:26315 5:12364 6:21534  
6 5     1:52634 2:13564 3:12654 4:31526 5:16234 6:13254  
6 5     1:56234 2:13654 3:16254 4:31562 5:12634 6:13524  
6 5     1:34652 2:13546 3:54612 4:31562 5:36412 6:31452  
6 5     1:36452 2:13564 3:56412 4:31652 5:34612 6:31542  
6 5     1:23465 2:36541 3:25461 4:26315 5:23641 6:25314  
6 5     1:45263 2:46135 3:41265 4:16523 5:41623 6:45132  
6 5     1:52634 2:35461 3:56412 4:56231 5:23641 6:35241  
6 5     1:56234 2:56413 3:54612 4:15263 5:41623 6:15423  
6 5     1:65234 2:16354 3:12654 4:16523 5:12364 6:13254  
6 5     1:34652 2:36541 3:65412 4:36152 5:34162 6:31452  
6 5     1:34562 2:41635 3:41256 4:31652 5:34612 6:41352  
6 5     1:23456 2:13654 3:12564 4:23615 5:12634 6:23154  
6 5     1:56234 2:16354 3:12564 4:15623 5:12364 6:13524  
6 5     1:34562 2:35641 3:56412 4:36152 5:34162 6:31542  
6 5     1:65234 2:16354 3:12564 4:16523 5:12634 6:13254  
6 5     1:34562 2:36541 3:65412 4:36152 5:34612 6:31452  
6 5     1:56234 2:13654 3:16254 4:15263 5:12364 6:21534  
6 5     1:36452 2:35461 3:56412 4:31652 5:34162 6:43512  
6 5     1:56234 2:13654 3:12654 4:15623 5:12364 6:15234  
6 5     1:65234 2:13564 3:12564 4:16523 5:16234 6:12354  
6 5     1:34652 2:41356 3:41256 4:31562 5:34162 6:34512  
6 5     1:34562 2:41365 3:41265 4:31652 5:34612 6:34152  
6 5     1:23456 2:13564 3:12654 4:23156 5:12364 6:12534  
6 5     1:23465 2:13654 3:12564 4:23165 5:12634 6:12354  
6 5     1:46523 2:41365 3:41256 4:15623 5:41263 6:45123  
6 5     1:45623 2:41356 3:41265 4:16523 5:46123 6:41253  
6 5     1:56234 2:13654 3:16254 4:15623 5:12364 6:15324  
6 5     1:36452 2:35641 3:56412 4:31652 5:34162 6:35142  
6 5     1:52364 2:16354 3:12564 4:15236 5:16234 6:13524  
6 5     1:34562 2:35416 3:54162 4:36152 5:36412 6:31542  
6 5     1:52634 2:35461 3:54162 4:56231 5:23641 6:52341  
6 5     1:52364 2:56413 3:54612 4:15263 5:41623 6:54123  
6 5     1:45263 2:54613 3:54162 4:16523 5:46123 6:41523  
6 5     1:46523 2:54163 3:54612 4:61523 5:41623 6:45213  
6 5     1:52364 2:36541 3:25461 4:52631 5:26341 6:23541  
6 5     1:52634 2:63541 3:26541 4:52361 5:23641 6:25431  
6 5     1:45263 2:54613 3:54162 4:52316 5:41623 6:45123  
6 5     1:45623 2:54163 3:54612 4:52361 5:46123 6:45213  
6 5     1:52364 2:54136 3:25461 4:52631 5:23641 6:25341  
6 5     1:52634 2:54163 3:25641 4:52361 5:26341 6:25431  
6 5     1:65234 2:16354 3:12564 4:15623 5:12634 6:51324  
6 5     1:34562 2:35641 3:65412 4:36152 5:34612 6:53142  
6 5     1:46523 2:54163 3:41256 4:15263 5:41263 6:42513  
6 5     1:23456 2:35461 3:26541 4:52361 5:23461 6:24531  
6 5     1:45263 2:54136 3:54162 4:52361 5:41236 6:54312  
6 5     1:45236 2:54163 3:54612 4:52631 5:41263 6:54132  
6 5     1:52364 2:54163 3:25461 4:52316 5:23416 6:52134  
6 5     1:23465 2:36541 3:25416 4:23615 5:23641 6:32514  
6 5     1:52634 2:54613 3:25416 4:52361 5:23461 6:52314  
6 5     1:45236 2:41635 3:41265 4:16523 5:41623 6:14532  
6 5     1:52364 2:13546 3:12654 4:16523 5:16234 6:12453  
6 5     1:26345 2:46135 3:26541 4:23615 5:23461 6:21453  
6 5     1:34652 2:36541 3:54162 4:31526 5:36412 6:34251  
6 5     1:46523 2:41635 3:46125 4:26315 5:41263 6:43251  
6 5     1:26345 2:61354 3:61254 4:61523 5:61234 6:13452  
6 5     1:34652 2:41365 3:41625 4:16523 5:41236 6:41325  
6 5     1:23645 2:36541 3:12654 4:23165 5:23416 6:23145  
6 5     1:63452 2:63541 3:46125 4:63152 5:63412 6:31254  
6 5     1:36452 2:36541 3:61254 4:36152 5:36412 6:43125  
6 5     1:63452 2:16354 3:16254 4:16523 5:16234 6:21345  
6 5     1:62345 2:61354 3:61254 4:15263 5:16234 6:15243  
6 5     1:63452 2:35461 3:64125 4:63152 5:36412 6:35421  
6 5     1:62345 2:13654 3:12654 4:16523 5:16234 6:12345  
6 5     1:52346 2:13564 3:12564 4:15623 5:12346 6:15234  
6 5     1:52364 2:13546 3:12546 4:15236 5:12364 6:15423  
6 5     1:34652 2:36541 3:64125 4:31652 5:36412 6:34125  
6 5     1:34562 2:35641 3:54126 4:31562 5:34126 6:35412  
6 5     1:34526 2:35416 3:54162 4:31526 5:34162 6:35241  
6 5     1:62345 2:13654 3:12654 4:15623 5:16234 6:12354  
6 5     1:52346 2:13564 3:12564 4:16523 5:12364 6:15234  
6 5     1:52364 2:13546 3:12546 4:15236 5:12346 6:14523  
6 5     1:23645 2:13654 3:16254 4:15236 5:12364 6:13254  
6 5     1:26345 2:16354 3:16254 4:15263 5:12634 6:13254  
6 5     1:36452 2:35416 3:41625 4:31652 5:34162 6:31452  
6 5     1:62345 2:13654 3:16254 4:15623 5:16234 6:13254  
6 5     1:23645 2:16354 3:16254 4:15236 5:12364 6:12354  
6 5     1:26345 2:13654 3:12654 4:15263 5:12634 6:13254  
6 5     1:36452 2:35416 3:41625 4:36152 5:34162 6:34152  
6 5     1:36452 2:35641 3:64125 4:31652 5:36412 6:31452  
6 5     1:34652 2:35461 3:46125 4:31652 5:34612 6:31452  

6 5     1:45623 2:51643 3:45162 4:51632 5:41623 6:45123  
6 5     1:45623 2:56143 3:45612 4:56132 5:46123 6:45123  
6 5     1:46523 2:65143 3:46512 4:65132 5:46123 6:45123  
6 5     1:45236 2:51436 3:45126 4:51362 5:41236 6:45123  
6 5     1:45263 2:51463 3:45126 4:51632 5:41263 6:45123  
6 5     1:45236 2:51436 3:45126 4:51632 5:41236 6:51243  
6 5     1:45263 2:51463 3:51246 4:51362 5:41263 6:45123  
6 5     1:45263 2:51463 3:45126 4:51326 5:41263 6:51423  
6 5     1:45623 2:51463 3:45162 4:51362 5:41623 6:51423  
6 5     1:36452 2:43651 3:46512 4:36251 5:36412 6:43512  
6 5     1:63452 2:46351 3:46512 4:63251 5:63412 6:43512  
6 5     1:45236 2:51436 3:51246 4:51632 5:41236 6:45123  
6 5     1:45263 2:51463 3:45126 4:51362 5:41263 6:51243  
6 5     1:45623 2:51643 3:45162 4:51326 5:41623 6:51423  
6 5     1:26345 2:16435 3:16245 4:16325 5:16234 6:21345  
6 5     1:45236 2:51436 3:51246 4:51326 5:41236 6:51423  
6 5     1:26345 2:61435 3:61245 4:61325 5:61234 6:21345  
6 5     1:45263 2:51643 3:51246 4:51326 5:41263 6:45123  
6 5     1:45263 2:51643 3:45126 4:51362 5:41263 6:51423  
6 5     1:45623 2:51463 3:45162 4:51326 5:41623 6:51243  
6 5     1:45263 2:51643 3:51246 4:51632 5:41263 6:51423  
6 5     1:45263 2:51643 3:45126 4:51326 5:41263 6:51243  
6 5     1:45623 2:51643 3:45162 4:51362 5:41623 6:51243  
6 5     1:46523 2:46351 3:24651 4:26513 5:46123 6:24513  
6 5     1:64523 2:64351 3:26451 4:26513 5:64123 6:24513  
6 5     1:23456 2:36514 3:24516 4:32516 5:23416 6:34251  
6 5     1:23456 2:35614 3:24516 4:32516 5:23416 6:34521  
6 5     1:34526 2:35164 3:24561 4:32561 5:23461 6:23451  
6 5     1:23465 2:43651 3:24651 4:25163 5:23461 6:42351  
6 5     1:45623 2:56143 3:45612 4:51326 5:46123 6:54123  
6 5     1:46523 2:65143 3:46512 4:61325 5:64123 6:45123  
6 5     1:34526 2:35614 3:24516 4:32516 5:23416 6:23451  
6 5     1:23456 2:35164 3:24561 4:32561 5:23461 6:34521  
6 5     1:23465 2:35164 3:24651 4:32651 5:23461 6:34251  
6 5     1:23645 2:35146 3:26451 4:36251 5:23641 6:32451  
6 5     1:26345 2:65143 3:62451 4:63251 5:26341 6:23451  
6 5     1:23456 2:36514 3:24516 4:32516 5:34126 6:34521  
6 5     1:23465 2:16435 3:12465 4:13625 5:12346 6:13245  
6 5     1:23645 2:14635 3:12645 4:13265 5:12364 6:13425  
6 5     1:23456 2:43561 3:24561 4:26513 5:23641 6:23451  
6 5     1:23465 2:43651 3:24651 4:25613 5:23461 6:23541  
6 5     1:23645 2:43651 3:24651 4:25163 5:23461 6:23541  
6 5     1:23465 2:14635 3:12465 4:13625 5:12346 6:13425  
6 5     1:23645 2:16435 3:12645 4:13625 5:12364 6:13425  
6 5     1:34526 2:35146 3:24516 4:32516 5:34126 6:32451  
6 5     1:64523 2:65143 3:62451 4:62513 5:64123 6:24513  
6 5     1:34526 2:35164 3:24516 4:32516 5:34126 6:34251  
6 5     1:23456 2:43561 3:24561 4:25613 5:23641 6:23541  
6 5     1:23465 2:43651 3:24651 4:26513 5:23641 6:23541  
6 5     1:23465 2:43651 3:26451 4:25136 5:23461 6:42351  
6 5     1:62345 2:64351 3:65124 4:36251 5:62341 6:32451  
6 5     1:23645 2:16435 3:16245 4:13265 5:12364 6:12345  
6 5     1:23465 2:43651 3:26451 4:26513 5:23461 6:24351  
6 5     1:62345 2:64351 3:64512 4:63251 5:62341 6:32451  
6 5     1:23645 2:14635 3:16245 4:13625 5:12364 6:12345  
6 5     1:26345 2:14365 3:12645 4:16325 5:12634 6:13245  
6 5     1:26345 2:14356 3:12645 4:16325 5:16234 6:13245  
6 5     1:23465 2:43651 3:26451 4:25613 5:23641 6:24351  
6 5     1:23645 2:14365 3:16245 4:13265 5:12364 6:13425  
6 5     1:62345 2:61435 3:64512 4:61325 5:61234 6:31245  
6 5     1:45623 2:46351 3:45126 4:25163 5:41263 6:45213  
6 5     1:23645 2:43651 3:26451 4:25136 5:23461 6:23541  
6 5     1:63452 2:64351 3:61245 4:65132 5:36412 6:34512  
6 5     1:65234 2:63514 3:62451 4:65132 5:61234 6:35124  
6 5     1:45623 2:46351 3:45126 4:25163 5:41623 6:42513  
6 5     1:26345 2:16435 3:12645 4:13265 5:12364 6:31245  
6 5     1:45236 2:46351 3:45126 4:51362 5:46123 6:54132  
6 5     1:65234 2:64351 3:65124 4:56132 5:64123 6:51342  
6 5     1:34562 2:43516 3:45126 4:32561 5:34612 6:32145  
6 5     1:23456 2:14635 3:12465 4:13625 5:12346 6:15342  
6 5     1:36452 2:35146 3:24561 4:32516 5:34126 6:32451  
6 5     1:63452 2:65143 3:62451 4:62513 5:64123 6:24531  
6 5     1:45263 2:43516 3:46512 4:65132 5:46123 6:41253  
6 5     1:45623 2:51643 3:51246 4:56132 5:41236 6:53421  
6 5     1:56234 2:51643 3:51624 4:51326 5:12346 6:15423  
6 5     1:23456 2:14635 3:12465 4:13265 5:12346 6:41532  
6 5     1:52634 2:43561 3:24516 4:25136 5:23416 6:24351  
6 5     1:56234 2:64351 3:64512 4:65132 5:63412 6:43521  
6 5     1:46523 2:14365 3:45612 4:56132 5:41263 6:45123  
6 5     1:45623 2:14356 3:46512 4:65132 5:46123 6:41253  
6 5     1:34652 2:35164 3:51624 4:32561 5:36412 6:35142  
6 5     1:45623 2:43516 3:45612 4:56132 5:41263 6:42153  
6 5     1:45623 2:43516 3:46512 4:65132 5:41263 6:45213  
6 5     1:52346 2:51436 3:56124 4:51326 5:41263 6:54123  
6 5     1:62345 2:61435 3:65124 4:61325 5:64123 6:41253  
6 5     1:52634 2:56143 3:24516 4:26513 5:23641 6:52314  
6 5     1:63452 2:16435 3:65124 4:16325 5:64123 6:14253  
6 5     1:52346 2:51643 3:51624 4:51326 5:16234 6:15423  
6 5     1:52364 2:51643 3:24561 4:25163 5:23416 6:52134  
6 5     1:52634 2:56143 3:24516 4:25613 5:23461 6:52314  
6 5     1:64523 2:16435 3:16245 4:65132 5:61234 6:12354  
6 5     1:45623 2:14365 3:45612 4:56132 5:41263 6:41523  
6 5     1:46523 2:14356 3:46512 4:65132 5:41623 6:41253  
6 5     1:45623 2:43516 3:45612 4:65132 5:46123 6:54213  
6 5     1:34562 2:35146 3:45126 4:36251 5:34612 6:43215  
6 5     1:34562 2:35146 3:45126 4:32516 5:34612 6:34215  
6 5     1:56234 2:51436 3:51246 4:51632 5:12364 6:52314  
6 5     1:45623 2:14365 3:45612 4:51632 5:41263 6:14523  
6 5     1:52634 2:51463 3:51264 4:51362 5:12346 6:12543  
6 5     1:45623 2:51463 3:45126 4:51362 5:41236 6:45321  
6 5     1:23456 2:14635 3:12465 4:16325 5:12346 6:15432  
6 5     1:46523 2:43516 3:45126 4:32561 5:41236 6:43251  
6 5     1:64523 2:63514 3:65124 4:63251 5:61234 6:32541  
6 5     1:52364 2:56143 3:56124 4:51326 5:61234 6:15423  
6 5     1:63452 2:61435 3:65124 4:65132 5:16234 6:51342  
6 5     1:65234 2:64351 3:64512 4:56132 5:62341 6:45321  
6 5     1:45623 2:43516 3:45612 4:65132 5:41236 6:45213  
6 5     1:63452 2:61435 3:61245 4:65132 5:61234 6:21354  
6 5     1:52364 2:51436 3:56124 4:51326 5:41263 6:51423  
6 5     1:65234 2:16435 3:65124 4:65132 5:16234 6:15342  
6 5     1:52364 2:14356 3:12456 4:51632 5:12346 6:15234  
6 5     1:65234 2:64351 3:62451 4:56132 5:62341 6:52314  
6 5     1:45263 2:51436 3:51624 4:51326 5:12364 6:14253  
6 5     1:26345 2:51643 3:12465 4:25613 5:12364 6:12534  
6 5     1:23456 2:14356 3:12645 4:13265 5:12346 6:12543  
6 5     1:56234 2:51463 3:51264 4:51362 5:12634 6:52143  
6 5     1:52634 2:56143 3:51624 4:51326 5:16234 6:51423  
6 5     1:23456 2:14365 3:12645 4:13265 5:12346 6:15243  
6 5     1:45263 2:43561 3:45162 4:51632 5:46123 6:41523  
6 5     1:46523 2:43516 3:45612 4:56132 5:41623 6:45213  
6 5     1:23456 2:43516 3:24651 4:26513 5:23461 6:42153  
6 5     1:23456 2:43516 3:24651 4:25136 5:23461 6:24153  
6 5     1:52364 2:56143 3:56124 4:51326 5:16234 6:51423  
6 5     1:63452 2:61435 3:65124 4:65132 5:61234 6:15342  
6 5     1:56234 2:51643 3:51624 4:13256 5:12346 6:14523  
6 5     1:64523 2:56143 3:56124 4:63251 5:62341 6:51234  
6 5     1:23456 2:35164 3:24516 4:36251 5:23461 6:31524  
6 5     1:34652 2:35146 3:12465 4:13256 5:36412 6:13245  
6 5     1:36452 2:35164 3:12645 4:13265 5:34612 6:13254  
6 5     1:46523 2:14356 3:45126 4:13265 5:41623 6:43125  
6 5     1:65234 2:64351 3:64512 4:65132 5:62341 6:54321  
6 5     1:23456 2:14365 3:12645 4:13625 5:12346 6:15423  
6 5     1:45263 2:43651 3:45162 4:51632 5:46123 6:41253  
6 5     1:52364 2:51643 3:24561 4:25163 5:26341 6:25134  
6 5     1:45623 2:43516 3:45612 4:56132 5:41236 6:54213  
6 5     1:63452 2:16435 3:61245 4:65132 5:61234 6:12354  
6 5     1:52346 2:51463 3:26451 4:25136 5:23461 6:25143  
6 5     1:52364 2:51643 3:24651 4:25163 5:23641 6:25134  
6 5     1:56234 2:64351 3:65124 4:65132 5:62341 6:51342  
6 5     1:23456 2:51463 3:26451 4:25136 5:23416 6:25143  
6 5     1:34652 2:35164 3:51624 4:32651 5:34612 6:35142  
6 5     1:63452 2:65143 3:62451 4:65132 5:63412 6:51423  
6 5     1:52346 2:51643 3:56124 4:51326 5:16234 6:54213  
6 5     1:56234 2:51643 3:51624 4:13256 5:12364 6:15423  
6 5     1:65234 2:64351 3:56124 4:56132 5:63412 6:51342  
6 5     1:23456 2:35146 3:24516 4:32651 5:23461 6:31524  
6 5     1:34526 2:35614 3:24516 4:32651 5:23461 6:23154  
6 5     1:52364 2:51436 3:12456 4:51632 5:12634 6:51234  
6 5     1:52634 2:51463 3:51264 4:51362 5:12364 6:12453  
6 5     1:45623 2:51643 3:45126 4:51326 5:41236 6:45321  
6 5     1:26345 2:16435 3:12645 4:26513 5:12346 6:12543  
6 5     1:34526 2:36514 3:24516 4:36251 5:23461 6:31254  
6 5     1:45263 2:14356 3:45126 4:13265 5:46123 6:43215  
6 5     1:26345 2:14365 3:24516 4:25136 5:12634 6:12435  
6 5     1:23645 2:14635 3:12465 4:25163 5:12364 6:24513  
6 5     1:23465 2:16435 3:12645 4:26513 5:12346 6:25143  
6 5     1:62345 2:16435 3:64512 4:65132 5:16234 6:14325  
6 5     1:52364 2:51436 3:12456 4:51632 5:12346 6:12534  
6 5     1:56234 2:51643 3:51624 4:51326 5:12364 6:14523  
6 5     1:23456 2:35146 3:24516 4:36251 5:23461 6:23154  
6 5     1:23645 2:14365 3:12456 4:25136 5:12634 6:12435  
6 5     1:26345 2:14635 3:12465 4:25163 5:12364 6:12453  
6 5     1:23456 2:36514 3:24516 4:36251 5:23461 6:32154  
6 5     1:45263 2:14356 3:45126 4:13265 5:41623 6:14325  
6 5     1:45623 2:14365 3:45162 4:13625 5:41263 6:14352  
6 5     1:34562 2:43516 3:45126 4:32651 5:34612 6:43215  
6 5     1:34562 2:43516 3:45126 4:32516 5:34612 6:32415  
6 5     1:56234 2:51436 3:51246 4:56132 5:12364 6:15234  
6 5     1:65234 2:61435 3:61245 4:65132 5:16234 6:12354  
6 5     1:45623 2:51463 3:51246 4:51632 5:41236 6:45321  
6 5     1:56234 2:64351 3:64512 4:56132 5:64123 6:54321  
6 5     1:45623 2:51463 3:51246 4:56132 5:41236 6:53241  
6 5     1:63452 2:56143 3:62451 4:62513 5:61234 6:52431  
6 5     1:23465 2:61435 3:12645 4:61325 5:16234 6:12453  
6 5     1:62345 2:14635 3:61245 4:61325 5:12634 6:15324  
6 5     1:56234 2:63514 3:56124 4:62513 5:64123 6:52134  
6 5     1:26345 2:14356 3:12456 4:25136 5:12346 6:24135  
6 5     1:23465 2:16435 3:12465 4:13625 5:16234 6:15324  
6 5     1:62345 2:14365 3:12645 4:13265 5:16234 6:12435  
6 5     1:26345 2:16435 3:16245 4:13625 5:12634 6:14325  
6 5     1:26345 2:61435 3:12465 4:13265 5:12634 6:13452  
6 5     1:45236 2:14356 3:12456 4:51326 5:12364 6:14523  
6 5     1:23465 2:16435 3:61245 4:13625 5:16234 6:13524  
6 5     1:65234 2:63514 3:56124 4:65132 5:63412 6:13254  
6 5     1:62345 2:14635 3:61245 4:61325 5:12364 6:13524  
6 5     1:34526 2:35146 3:24561 4:36251 5:23461 6:23541  
6 5     1:23645 2:14356 3:12456 4:25136 5:12346 6:24315  
6 5     1:62345 2:14635 3:16245 4:61325 5:12364 6:15243  
6 5     1:62345 2:61435 3:12465 4:13265 5:12634 6:12345  
6 5     1:52346 2:51436 3:12456 4:13256 5:12346 6:12534  
6 5     1:26345 2:61435 3:12645 4:61325 5:61234 6:14532  
6 5     1:23645 2:35146 3:62451 4:36251 5:23461 6:23541  
6 5     1:23645 2:51436 3:12456 4:25136 5:12346 6:12543  
6 5     1:62345 2:14365 3:12465 4:16325 5:16234 6:14235  
6 5     1:26345 2:16435 3:61245 4:61325 5:12634 6:12534  
6 5     1:64523 2:16435 3:16245 4:61325 5:64123 6:41235  
6 5     1:23465 2:16435 3:12645 4:16325 5:16234 6:15324  
6 5     1:62345 2:61435 3:16245 4:13625 5:16234 6:14352  
6 5     1:26345 2:14356 3:12645 4:13265 5:12634 6:21435  
6 5     1:52346 2:51436 3:24516 4:25136 5:23461 6:25143  
6 5     1:56234 2:63514 3:65124 4:65132 5:62341 6:51324  
6 5     1:23465 2:14635 3:16245 4:13265 5:16234 6:15243  
6 5     1:62345 2:16435 3:61245 4:13625 5:61234 6:13524  
6 5     1:65234 2:63514 3:56124 4:56132 5:63412 6:51324  
6 5     1:45623 2:51463 3:45612 4:51362 5:46123 6:54213  
6 5     1:36452 2:43561 3:45612 4:36251 5:34162 6:43512  
6 5     1:23456 2:35146 3:24561 4:32651 5:23461 6:35241  
6 5     1:62345 2:16435 3:16245 4:16325 5:61234 6:15234  
6 5     1:34652 2:43561 3:45612 4:32561 5:34162 6:34512  
6 5     1:34562 2:43651 3:46512 4:32651 5:34612 6:34152  
6 5     1:62345 2:14365 3:12465 4:13265 5:16234 6:12345  
6 5     1:52346 2:14356 3:12456 4:13256 5:12346 6:15234  
6 5     1:65234 2:64351 3:62451 4:63251 5:62341 6:52341  
6 5     1:26345 2:16435 3:61245 4:61325 5:12364 6:12354  
6 5     1:63452 2:16435 3:61245 4:16325 5:63412 6:31425  
6 5     1:23465 2:14365 3:16245 4:16325 5:61234 6:13425  
6 5     1:26345 2:61435 3:61245 4:13265 5:12364 6:13452  
6 5     1:45236 2:51436 3:12456 4:51326 5:12364 6:14253  
6 5     1:62345 2:14635 3:16245 4:13625 5:12364 6:14523  
6 5     1:34526 2:35146 3:51246 4:32516 5:34612 6:31254  
6 5     1:26345 2:14365 3:12465 4:13265 5:12634 6:13425  
6 5     1:45236 2:14356 3:12456 4:13256 5:12346 6:14523  
6 5     1:64523 2:64351 3:62451 4:63251 5:62341 6:45231  
6 5     1:62345 2:61435 3:12645 4:61325 5:12364 6:12543  
6 5     1:45623 2:51463 3:51246 4:51362 5:41263 6:45213  
6 5     1:56234 2:63514 3:56124 4:63251 5:63412 6:53214  
6 5     1:62345 2:61435 3:61245 4:61325 5:16234 6:15234  
6 5     1:52346 2:51436 3:51246 4:51326 5:16234 6:15234  
6 5     1:65234 2:16435 3:16245 4:16325 5:61234 6:12345  
6 5     1:23645 2:61435 3:12645 4:16325 5:16234 6:12453  
6 5     1:23465 2:46351 3:24516 4:32561 5:23641 6:24351  
6 5     1:62345 2:14365 3:12645 4:61325 5:12364 6:15243  
6 5     1:45263 2:43561 3:45126 4:25163 5:46123 6:24153  
6 5     1:62345 2:14635 3:12465 4:13625 5:16234 6:13425  
6 5     1:23465 2:14635 3:16245 4:13625 5:12346 6:14235  
6 5     1:34526 2:35146 3:12456 4:32516 5:34126 6:31245  
6 5     1:64523 2:65143 3:61245 4:62513 5:64123 6:12453  
6 5     1:23645 2:16435 3:61245 4:13625 5:16234 6:14352  
6 5     1:65234 2:63514 3:56124 4:65132 5:62341 6:13524  
6 5     1:26345 2:14365 3:12465 4:13625 5:12634 6:13245  
6 5     1:23645 2:14635 3:16245 4:16325 5:12364 6:12435  
6 5     1:23645 2:16435 3:61245 4:13625 5:12634 6:14325  
6 5     1:23465 2:14365 3:12645 4:13265 5:16234 6:15243  
6 5     1:23645 2:16435 3:12645 4:16325 5:12364 6:14325  
6 5     1:23465 2:14635 3:12465 4:16325 5:12346 6:14325  
6 5     1:62345 2:61435 3:61245 4:61325 5:12634 6:12534  
6 5     1:52346 2:51436 3:51246 4:51326 5:12634 6:12534  
6 5     1:64523 2:16435 3:16245 4:16325 5:64123 6:14235  
6 5     1:62345 2:61435 3:12645 4:13265 5:12634 6:12435  
6 5     1:26345 2:16435 3:16245 4:13625 5:16234 6:21435  
6 5     1:65234 2:63514 3:65124 4:65132 5:16234 6:15324  
6 5     1:62345 2:14365 3:16245 4:13625 5:16234 6:14325  
6 5     1:26345 2:14365 3:12645 4:13265 5:12634 6:14325  
6 5     1:62345 2:14365 3:16245 4:13625 5:12364 6:14532  
6 5     1:26345 2:46351 3:24651 4:25136 5:23461 6:25341  
6 5     1:62345 2:61435 3:12645 4:13265 5:12364 6:12453  
6 5     1:45623 2:51463 3:51246 4:51632 5:41263 6:52143  
6 5     1:63452 2:64351 3:64512 4:56132 5:64123 6:54312  
6 5     1:26345 2:46351 3:26451 4:26513 5:23641 6:42531  
6 5     1:62345 2:14365 3:16245 4:16325 5:61234 6:15342  
6 5     1:34562 2:43651 3:46512 4:32516 5:34612 6:31542  
6 5     1:23465 2:14365 3:12645 4:13265 5:12634 6:12543  
6 5     1:23645 2:16435 3:12465 4:13625 5:12364 6:14325  
6 5     1:23465 2:14635 3:12645 4:16325 5:12346 6:13425  
6 5     1:62345 2:14365 3:12645 4:13625 5:16234 6:14235  
6 5     1:26345 2:14635 3:16245 4:13265 5:12634 6:14325  
6 5     1:62345 2:14365 3:12645 4:13625 5:12364 6:14523  
6 5     1:45263 2:46351 3:45126 4:25163 5:46123 6:41253  
6 5     1:23645 2:14635 3:61245 4:13265 5:12634 6:14325  
6 5     1:26345 2:61435 3:12645 4:13265 5:12364 6:14532  
6 5     1:63452 2:64351 3:64512 4:56132 5:61234 6:45312  
6 5     1:26345 2:64351 3:26451 4:25136 5:23641 6:42531  
6 5     1:23645 2:51436 3:24516 4:25136 5:12346 6:25413  
6 5     1:26345 2:61435 3:12465 4:13625 5:61234 6:15324  
6 5     1:23645 2:16435 3:12645 4:61325 5:61234 6:13245  
6 5     1:23465 2:14635 3:12465 4:13265 5:41236 6:41325  
6 5     1:52346 2:43516 3:24516 4:25136 5:23416 6:52431  
6 5     1:62345 2:61435 3:61245 4:16325 5:16234 6:14523  
6 5     1:64523 2:16435 3:16245 4:61325 5:61234 6:12345  
6 5     1:26345 2:61435 3:12465 4:13625 5:16234 6:13245  
6 5     1:23465 2:43651 3:26451 4:32561 5:26341 6:24531  
6 5     1:26345 2:14635 3:61245 4:13625 5:12364 6:12345  
6 5     1:23645 2:14365 3:12645 4:16325 5:12634 6:31245  
6 5     1:23645 2:16435 3:12645 4:16325 5:16234 6:14532  
6 5     1:23645 2:14635 3:12465 4:13265 5:12364 6:14325  
6 5     1:23465 2:16435 3:12645 4:16325 5:12346 6:13245  
6 5     1:62345 2:14635 3:12465 4:16325 5:16234 6:14325  
6 5     1:23465 2:16435 3:16245 4:13625 5:12346 6:12435  
6 5     1:45236 2:43516 3:45126 4:13256 5:41236 6:41325  
6 5     1:65234 2:63514 3:65124 4:61325 5:61234 6:13254  

6 5     1:46523 2:46135 3:24651 4:26531 5:46231 6:24531  
6 5     1:64523 2:64135 3:26451 4:26531 5:64231 6:24531  
6 5     1:56234 2:16354 3:51624 4:16253 5:16423 6:51234  
6 5     1:56234 2:61354 3:56124 4:61253 5:61423 6:51234  
6 5     1:56234 2:56413 3:56124 4:25631 5:26314 6:25314  
6 5     1:65234 2:65413 3:65124 4:26531 5:26314 6:25314  
6 5     1:36452 2:36541 3:46512 4:36125 5:36142 6:43512  
6 5     1:63452 2:63541 3:46512 4:63125 5:63142 6:43512  
6 5     1:45236 2:41365 3:24561 4:25361 5:42361 6:24531  
6 5     1:45263 2:41635 3:24561 4:25631 5:42631 6:24531  
6 5     1:45623 2:46135 3:24561 4:25631 5:42631 6:24531  
6 5     1:45236 2:41635 3:24516 4:25316 5:42316 6:45231  
6 5     1:45236 2:46135 3:24561 4:25361 5:42361 6:45231  
6 5     1:45623 2:41365 3:24561 4:25631 5:42631 6:45231  
6 5     1:46523 2:41356 3:24651 4:26531 5:46231 6:42531  
6 5     1:64523 2:61354 3:26451 4:62531 5:64231 6:24531  
6 5     1:56234 2:16354 3:51624 4:16253 5:14236 6:15234  
6 5     1:65234 2:61354 3:56124 4:61253 5:64231 6:51234  
6 5     1:45623 2:41635 3:24561 4:25631 5:42631 6:45321  
6 5     1:45236 2:41356 3:45126 4:25316 5:42316 6:42531  
6 5     1:65234 2:61354 3:65124 4:62531 5:62314 6:25314  
6 5     1:45236 2:41365 3:45126 4:25316 5:42316 6:45231  
6 5     1:36452 2:36541 3:46512 4:31256 5:36142 6:34512  
6 5     1:63452 2:63541 3:64512 4:61253 5:63142 6:43512  
6 5     1:45236 2:41635 3:45126 4:25316 5:42316 6:45321  
6 5     1:52346 2:13546 3:51246 4:12536 5:14623 6:12534  
6 5     1:52364 2:13564 3:51264 4:12536 5:16423 6:12534  
6 5     1:34526 2:35416 3:45126 4:31256 5:31426 6:34512  
6 5     1:64523 2:65413 3:64512 4:61253 5:61423 6:45123  
6 5     1:34526 2:35416 3:45126 4:31265 5:31426 6:35412  
6 5     1:34562 2:35416 3:45162 4:31625 5:31462 6:35412  
6 5     1:52346 2:54136 3:51246 4:53126 5:23146 6:52314  
6 5     1:62345 2:64135 3:61245 4:63125 5:62314 6:23145  
6 5     1:34562 2:35416 3:45162 4:36125 5:31462 6:35142  
6 5     1:52346 2:54163 3:51246 4:53126 5:23146 6:53214  
6 5     1:63452 2:63541 3:64512 4:65312 5:61423 6:53412  
6 5     1:52346 2:13546 3:12456 4:12536 5:14236 6:15234  
6 5     1:65234 2:63541 3:62451 4:62531 5:64231 6:52341  
6 5     1:52346 2:13546 3:12456 4:12536 5:14623 6:12354  
6 5     1:36452 2:36541 3:46512 4:31265 5:36142 6:35412  
6 5     1:52364 2:13654 3:51264 4:12536 5:16423 6:15234  
6 5     1:34562 2:35461 3:45612 4:31256 5:36142 6:43512  
6 5     1:34562 2:35641 3:45612 4:31256 5:36142 6:35142  
6 5     1:34652 2:36541 3:46512 4:31265 5:36142 6:35142  
6 5     1:45236 2:41365 3:45612 4:12653 5:14263 6:41235  
6 5     1:52346 2:16354 3:51264 4:12536 5:14623 6:15432  
6 5     1:34562 2:13654 3:16245 4:12536 5:31426 6:14352  
6 5     1:56234 2:54613 3:51264 4:53612 5:36142 6:53124  
6 5     1:34562 2:16354 3:12465 4:31256 5:14236 6:14532  
6 5     1:34562 2:41635 3:45126 4:31625 5:42361 6:41532  
6 5     1:34562 2:13654 3:16245 4:31256 5:31426 6:13452  
6 5     1:34526 2:13564 3:12645 4:31265 5:31462 6:13254  
6 5     1:34562 2:13654 3:16245 4:31625 5:31426 6:13524  
6 5     1:34526 2:35416 3:12465 4:31256 5:36142 6:31245  
6 5     1:64523 2:65413 3:61245 4:61253 5:63142 6:12435  
6 5     1:56234 2:54163 3:51264 4:53162 5:31642 6:51324  
6 5     1:34562 2:16354 3:12465 4:31256 5:31426 6:14352  
6 5     1:34562 2:41365 3:45126 4:31625 5:42361 6:34152  
6 5     1:34652 2:13546 3:12465 4:31256 5:31642 6:31245  
6 5     1:36452 2:13564 3:12645 4:31265 5:31462 6:31254  
6 5     1:34562 2:16354 3:12645 4:31256 5:31426 6:13452  
6 5     1:34526 2:13654 3:45162 4:31256 5:31426 6:34512  
6 5     1:64523 2:16354 3:64512 4:61253 5:61423 6:45132  
6 5     1:45623 2:54163 3:51246 4:53126 5:14236 6:54321  
6 5     1:52634 2:35461 3:51264 4:53162 5:23614 6:53241  
6 5     1:62345 2:16354 3:64512 4:61253 5:61423 6:14532  
6 5     1:23465 2:35641 3:24561 4:25631 5:23164 6:23514  
6 5     1:23456 2:36541 3:24651 4:26531 5:23614 6:23154  
6 5     1:63452 2:61354 3:64512 4:61253 5:61423 6:14532  
6 5     1:23465 2:13546 3:12456 4:31256 5:31642 6:12435  
6 5     1:26345 2:61354 3:12645 4:12536 5:26314 6:21435  
6 5     1:64523 2:16354 3:64512 4:61253 5:16423 6:41532  
6 5     1:23645 2:13564 3:12456 4:12653 5:23146 6:12354  
6 5     1:52634 2:54163 3:51264 4:53612 5:36142 6:53124  
6 5     1:52364 2:54136 3:56124 4:56312 5:63142 6:51234  
6 5     1:52346 2:35416 3:51624 4:53612 5:23164 6:52314  
6 5     1:52364 2:35461 3:56124 4:53162 5:23614 6:52341  
6 5     1:23645 2:35416 3:12456 4:31265 5:31426 6:32541  
6 5     1:52346 2:35416 3:56124 4:53612 5:23164 6:52134  
6 5     1:52634 2:35461 3:51624 4:53162 5:23614 6:52341  
6 5     1:23456 2:63541 3:24561 4:26531 5:26314 6:32154  
6 5     1:23465 2:13654 3:26451 4:25361 5:23164 6:23145  
6 5     1:23456 2:13564 3:12456 4:12653 5:23146 6:23154  
6 5     1:23465 2:13654 3:12465 4:12563 5:23164 6:23145  
6 5     1:52634 2:35461 3:51624 4:53162 5:31642 6:51234  
6 5     1:56234 2:35416 3:56124 4:53612 5:36142 6:52134  
6 5     1:23456 2:61354 3:12645 4:12536 5:26314 6:12435  
6 5     1:65234 2:16354 3:64512 4:16253 5:16423 6:41532  
6 5     1:26345 2:35461 3:26451 4:25316 5:23146 6:32541  
6 5     1:62345 2:36541 3:62451 4:65312 5:63142 6:35421  
6 5     1:23645 2:35461 3:24561 4:25316 5:23146 6:23541  
6 5     1:26345 2:35461 3:24516 4:25316 5:23146 6:23541  
6 5     1:62345 2:63541 3:64512 4:65312 5:63142 6:35421  
6 5     1:23645 2:35461 3:24651 4:25316 5:23146 6:25341  
6 5     1:23465 2:35641 3:26451 4:25361 5:23164 6:25314  
6 5     1:45236 2:41635 3:24561 4:25316 5:46231 6:42135  
6 5     1:34526 2:13654 3:16245 4:36125 5:31426 6:35124  
6 5     1:64523 2:16354 3:65124 4:63125 5:61423 6:13245  
6 5     1:52364 2:54163 3:51264 4:53162 5:14623 6:15432  
6 5     1:23645 2:35461 3:26451 4:25316 5:23146 6:25431  
6 5     1:23465 2:35641 3:24651 4:25631 5:23164 6:25314  
6 5     1:23456 2:36541 3:24561 4:26531 5:26314 6:23154  
6 5     1:56234 2:54136 3:51624 4:53612 5:36142 6:53214  
6 5     1:45236 2:41356 3:46512 4:12563 5:42316 6:41253  
6 5     1:65234 2:61354 3:64512 4:61253 5:62314 6:12543  
6 5     1:34562 2:13546 3:12465 4:31256 5:36142 6:31245  
6 5     1:34562 2:35416 3:45126 4:31265 5:36142 6:34215  
6 5     1:34652 2:35416 3:12465 4:31256 5:31642 6:32145  
6 5     1:56234 2:54163 3:51264 4:53612 5:14623 6:51432  
6 5     1:45623 2:41356 3:46512 4:12563 5:14236 6:14253  
6 5     1:46523 2:41365 3:45612 4:12653 5:14263 6:14235  
6 5     1:23456 2:16354 3:12645 4:12536 5:26314 6:21435  
6 5     1:65234 2:16354 3:64512 4:61253 5:16423 6:14532  
6 5     1:34652 2:46135 3:45126 4:36125 5:42316 6:45312  
6 5     1:36452 2:64135 3:65124 4:65312 5:62314 6:34125  
6 5     1:52364 2:54163 3:56124 4:53126 5:23146 6:52413  
6 5     1:65234 2:63541 3:61245 4:63125 5:64231 6:35214  
6 5     1:23456 2:36541 3:24516 4:26531 5:23614 6:21534  
6 5     1:36452 2:35416 3:12465 4:31256 5:31642 6:32415  
6 5     1:52634 2:54613 3:51264 4:53612 5:14623 6:51432  
6 5     1:56234 2:35416 3:56124 4:56312 5:36142 6:35214  
6 5     1:62345 2:36541 3:62451 4:62531 5:36142 6:32415  
6 5     1:23645 2:13654 3:12465 4:12563 5:23164 6:23415  
6 5     1:52634 2:35461 3:51264 4:53162 5:31642 6:51324  
6 5     1:23456 2:13564 3:24516 4:12653 5:23146 6:21354  
6 5     1:63452 2:61354 3:64512 4:16253 5:63142 6:13524  
6 5     1:62345 2:36541 3:64512 4:36125 5:36142 6:31452  
6 5     1:36452 2:13546 3:12456 4:31625 5:31642 6:12345  
6 5     1:62345 2:63541 3:62451 4:36125 5:36142 6:31452  
6 5     1:45263 2:41365 3:45162 4:12653 5:14263 6:41235  
6 5     1:45623 2:41635 3:45126 4:16253 5:14623 6:41325  
6 5     1:23465 2:13564 3:12456 4:12653 5:23146 6:23514  
6 5     1:23456 2:13654 3:12465 4:12563 5:23614 6:23145  
6 5     1:34526 2:41356 3:45162 4:31265 5:46231 6:41235  
6 5     1:34562 2:41635 3:45126 4:31625 5:42631 6:41352  
6 5     1:23645 2:41635 3:12465 4:12653 5:14236 6:41325  
6 5     1:46523 2:54163 3:45612 4:61253 5:46231 6:54213  
6 5     1:52634 2:13564 3:51624 4:12563 5:14623 6:51234  
6 5     1:45236 2:41356 3:24561 4:25361 5:46231 6:24351  
6 5     1:45623 2:13546 3:12456 4:12653 5:14623 6:15243  
6 5     1:46523 2:41356 3:45126 4:25316 5:42316 6:41253  
6 5     1:64523 2:61354 3:65124 4:61253 5:62314 6:25314  
6 5     1:23645 2:13564 3:12645 4:12563 5:14623 6:12453  
6 5     1:23465 2:13546 3:12465 4:12653 5:16423 6:12543  
6 5     1:23456 2:13546 3:24516 4:25316 5:23146 6:21354  
6 5     1:63452 2:61354 3:64512 4:65312 5:63142 6:13542  
6 5     1:62345 2:36541 3:64512 4:62531 5:64231 6:23451  
6 5     1:62345 2:13564 3:61245 4:12653 5:16423 6:14523  
6 5     1:52346 2:13654 3:51246 4:12563 5:14623 6:15423  
6 5     1:62345 2:41635 3:12465 4:12563 5:14623 6:14325  
6 5     1:45623 2:54163 3:45126 4:12653 5:42316 6:42513  
6 5     1:45623 2:41356 3:45126 4:25316 5:14236 6:41253  
6 5     1:52634 2:13564 3:51624 4:12653 5:16423 6:51234  
6 5     1:36452 2:64135 3:61245 4:65312 5:36142 6:34152  
6 5     1:52634 2:13564 3:51624 4:12653 5:14236 6:15234  
6 5     1:52346 2:35416 3:56124 4:53126 5:31426 6:51432  
6 5     1:62345 2:36541 3:62451 4:62531 5:64231 6:32451  
6 5     1:23645 2:36541 3:12465 4:31265 5:23146 6:23415  
6 5     1:36452 2:36541 3:61245 4:65312 5:36142 6:53412  
6 5     1:26345 2:16354 3:61245 4:12563 5:61423 6:12435  
6 5     1:23645 2:13654 3:12465 4:12536 5:31426 6:31245  
6 5     1:36452 2:36541 3:64512 4:63125 5:64231 6:43152  
6 5     1:23645 2:16354 3:61245 4:12563 5:16423 6:13524  
6 5     1:34526 2:13546 3:12456 4:12536 5:14236 6:13452  
6 5     1:63452 2:63541 3:62451 4:62531 5:64231 6:34521  
6 5     1:23456 2:13546 3:12645 4:31256 5:31426 6:12345  
6 5     1:45623 2:13546 3:12456 4:12653 5:14263 6:12543  
6 5     1:23456 2:54136 3:26451 4:25316 5:23146 6:23541  
6 5     1:63452 2:63541 3:62451 4:65312 5:63142 6:54132  
6 5     1:64523 2:13654 3:12645 4:12653 5:14623 6:15243  
6 5     1:52346 2:54136 3:56124 4:53126 5:14236 6:53142  
6 5     1:62345 2:64135 3:65124 4:63125 5:63142 6:14235  
6 5     1:45623 2:41356 3:45126 4:12536 5:14236 6:14253  
6 5     1:62345 2:61354 3:61245 4:12563 5:16423 6:15243  
6 5     1:34652 2:13546 3:12456 4:31625 5:14236 6:31452  
6 5     1:36452 2:63541 3:62451 4:36125 5:64231 6:34152  
6 5     1:62345 2:61354 3:61245 4:16253 5:16423 6:14523  
6 5     1:34526 2:13654 3:12645 4:31256 5:31426 6:13245  
6 5     1:64523 2:16354 3:16245 4:61253 5:61423 6:12345  
6 5     1:23456 2:13546 3:12465 4:31256 5:31426 6:12435  
6 5     1:34526 2:35416 3:24516 4:31256 5:31426 6:13245  
6 5     1:64523 2:65413 3:16245 4:61253 5:61423 6:24513  
6 5     1:62345 2:13654 3:16245 4:12653 5:16423 6:13425  
6 5     1:34526 2:35461 3:45126 4:31256 5:31462 6:34251  
6 5     1:23456 2:35641 3:26451 4:25316 5:26314 6:23541  
6 5     1:63452 2:63541 3:62451 4:65312 5:62314 6:35241  
6 5     1:65234 2:65413 3:64512 4:16253 5:16423 6:41523  
6 5     1:36452 2:35641 3:45612 4:31256 5:31462 6:34512  
6 5     1:46523 2:46135 3:24561 4:26531 5:46231 6:24351  
6 5     1:23645 2:13546 3:12456 4:12536 5:23146 6:23514  
6 5     1:23465 2:41635 3:12465 4:12653 5:14236 6:14325  
6 5     1:63452 2:63541 3:65124 4:65312 5:36142 6:54312  
6 5     1:45263 2:41356 3:45126 4:53126 5:14236 6:41532  
6 5     1:52634 2:13654 3:51624 4:12653 5:14236 6:12534  
6 5     1:46523 2:41635 3:24561 4:26531 5:46231 6:43521  
6 5     1:26345 2:13546 3:24516 4:12536 5:23146 6:23514  
6 5     1:64523 2:16354 3:65124 4:65312 5:62314 6:15324  
6 5     1:45623 2:54163 3:45126 4:12563 5:46231 6:42513  
6 5     1:52346 2:35416 3:51264 4:53126 5:42316 6:53421  
6 5     1:34562 2:35641 3:64512 4:53612 5:31426 6:35142  
6 5     1:23456 2:41356 3:24516 4:25316 5:23146 6:24135  
6 5     1:63452 2:64135 3:64512 4:65312 5:63142 6:41352  
6 5     1:63452 2:61354 3:64512 4:65312 5:36142 6:15342  
6 5     1:52346 2:35416 3:51246 4:53126 5:42316 6:54321  
6 5     1:34562 2:36541 3:64512 4:53612 5:31462 6:35142  
6 5     1:23456 2:35461 3:24651 4:26531 5:42361 6:25431  
6 5     1:64523 2:13654 3:12645 4:16253 5:14623 6:15423  
6 5     1:26345 2:35416 3:24516 4:25316 5:23146 6:21354  
6 5     1:62345 2:61354 3:64512 4:65312 5:63142 6:35412  
6 5     1:23456 2:13546 3:12456 4:25316 5:23146 6:23154  
6 5     1:52364 2:56413 3:56124 4:53126 5:23164 6:51234  
6 5     1:23465 2:13546 3:12456 4:25316 5:23146 6:23514  
6 5     1:52364 2:54163 3:56124 4:25316 5:23164 6:52134  
6 5     1:52634 2:54613 3:51624 4:25361 5:23614 6:52314  
6 5     1:36452 2:35416 3:12456 4:31256 5:31426 6:13245  
6 5     1:63452 2:65413 3:16245 4:61253 5:61423 6:12453  
6 5     1:64523 2:16354 3:16245 4:16253 5:14623 6:15423  
6 5     1:52346 2:54136 3:51246 4:53126 5:42316 6:54231  
6 5     1:62345 2:64135 3:61245 4:63125 5:64231 6:42315  
6 5     1:45236 2:41356 3:45126 4:31256 5:42316 6:43125  
6 5     1:65234 2:61354 3:65124 4:63125 5:62314 6:31254  
6 5     1:45236 2:41356 3:45612 4:31256 5:42316 6:41235  
6 5     1:34652 2:36541 3:64512 4:53612 5:31462 6:31542  
6 5     1:23456 2:35461 3:26451 4:26531 5:42361 6:25341  
6 5     1:23456 2:54136 3:24516 4:12536 5:23146 6:25143  
6 5     1:65234 2:16354 3:65124 4:63125 5:62314 6:32154  
6 5     1:23645 2:36541 3:12465 4:31265 5:31426 6:34125  
6 5     1:45263 2:56413 3:45162 4:53612 5:14623 6:51243  
6 5     1:23645 2:35416 3:12465 4:31625 5:23146 6:34215  
6 5     1:36452 2:36541 3:64512 4:65312 5:63142 6:54312  
6 5     1:34526 2:13546 3:12645 4:31256 5:31426 6:13452  
6 5     1:34652 2:35416 3:45162 4:53612 5:31462 6:31542  
6 5     1:23456 2:41356 3:24516 4:12536 5:23146 6:21435  
6 5     1:65234 2:16354 3:65124 4:61253 5:62314 6:21534  
6 5     1:34526 2:41356 3:45126 4:53126 5:42316 6:45132  
6 5     1:62345 2:64135 3:16245 4:63125 5:62314 6:21345  
6 5     1:45263 2:16354 3:12456 4:12653 5:14263 6:12543  
6 5     1:23456 2:54136 3:24516 4:25316 5:23146 6:25413  
6 5     1:63452 2:65413 3:64512 4:65312 5:63142 6:54132  
6 5     1:62345 2:61354 3:16245 4:16253 5:16423 6:13452  
6 5     1:36452 2:13654 3:12645 4:31256 5:31426 6:31245  
6 5     1:63452 2:16354 3:61245 4:61253 5:61423 6:12345  
6 5     1:62345 2:13654 3:16245 4:12563 5:14623 6:13425  
6 5     1:34526 2:35641 3:45126 4:31256 5:31462 6:32451  
6 5     1:46523 2:46135 3:45126 4:12653 5:42316 6:41253  
6 5     1:64523 2:64135 3:65124 4:61253 5:62314 6:12453  
6 5     1:62345 2:13654 3:12465 4:12563 5:14623 6:14235  
6 5     1:52346 2:13564 3:12456 4:12653 5:14236 6:14523  
6 5     1:62345 2:64135 3:62451 4:65312 5:64231 6:34521  
6 5     1:45263 2:46135 3:45126 4:12653 5:42316 6:42513  

6 5     1:56234 2:16534 3:16254 4:51623 5:16432 6:51234  
6 5     1:56234 2:61534 3:61254 4:56123 5:61432 6:51234  
6 5     1:46523 2:46153 3:54612 4:56123 5:46321 6:54123  
6 5     1:64523 2:64153 3:56412 4:56123 5:64321 6:54123  
6 5     1:36452 2:53641 3:56412 4:36512 5:36214 6:53412  
6 5     1:63452 2:56341 3:56412 4:63512 5:63214 6:53412  
6 5     1:52634 2:56341 3:26541 4:26351 5:26143 6:52341  
6 5     1:56234 2:56341 3:62541 4:62351 5:62143 6:52341  
6 5     1:52634 2:15634 3:12654 4:51263 5:16432 6:51234  
6 5     1:45623 2:41653 3:54162 4:51623 5:46321 6:54123  
6 5     1:34652 2:53461 3:54612 4:35612 5:36214 6:53412  
6 5     1:52364 2:53641 3:25641 4:23651 5:26143 6:52341  
6 5     1:52346 2:15346 3:12546 4:51236 5:14632 6:51234  
6 5     1:52364 2:15364 3:12564 4:51236 5:16432 6:51234  
6 5     1:45236 2:41536 3:54126 4:51236 5:43621 6:54123  
6 5     1:45263 2:41563 3:54126 4:51263 5:46321 6:54123  
6 5     1:34526 2:53416 3:54126 4:35126 5:32614 6:53412  
6 5     1:34562 2:53416 3:54162 4:35162 5:36214 6:53412  
6 5     1:52346 2:53416 3:25416 4:23516 5:21643 6:52341  
6 5     1:52346 2:53461 3:25461 4:23561 5:26143 6:52341  
6 5     1:52346 2:15346 3:12546 4:51236 5:16432 6:12354  
6 5     1:52364 2:15364 3:12564 4:12356 5:14632 6:51234  
6 5     1:45236 2:41536 3:54126 4:51236 5:46321 6:41253  
6 5     1:45263 2:41563 3:41256 4:51263 5:43621 6:54123  
6 5     1:34526 2:53416 3:54126 4:35126 5:36214 6:34152  
6 5     1:34562 2:34156 3:54162 4:35162 5:32614 6:53412  
6 5     1:52346 2:53416 3:25416 4:23516 5:26143 6:23451  
6 5     1:23456 2:53461 3:25461 4:23561 5:21643 6:52341  
6 5     1:52346 2:15346 3:12546 4:12356 5:16432 6:51234  
6 5     1:52364 2:15364 3:12564 4:51236 5:14632 6:12354  
6 5     1:52634 2:15634 3:12654 4:51263 5:14362 6:12534  
6 5     1:56234 2:16534 3:16254 4:51623 5:14326 6:15234  
6 5     1:52364 2:15364 3:12654 4:12356 5:14362 6:51234  
6 5     1:45263 2:41653 3:41256 4:51263 5:43261 6:54123  
6 5     1:34652 2:34156 3:54162 4:35162 5:32164 6:53412  
6 5     1:23456 2:53461 3:25461 4:23651 5:21463 6:52341  
6 5     1:52364 2:15364 3:12654 4:12356 5:16432 6:12534  
6 5     1:45263 2:41653 3:41256 4:51263 5:46321 6:41523  
6 5     1:34652 2:34156 3:54162 4:35162 5:36214 6:34512  
6 5     1:23456 2:53461 3:25461 4:23651 5:26143 6:23541  
6 5     1:62345 2:16534 3:16254 4:61235 5:14362 6:14253  
6 5     1:46523 2:41653 3:12546 4:12635 5:14632 6:14352  
6 5     1:46523 2:46153 3:64125 4:61235 5:43261 6:43152  
6 5     1:36452 2:63415 3:64125 4:36512 5:32164 6:32451  
6 5     1:62345 2:63415 3:26541 4:26351 5:21463 6:21354  
6 5     1:34652 2:41536 3:41625 4:36512 5:43621 6:43251  
6 5     1:34526 2:34615 3:26541 4:23651 5:32614 6:32154  
6 5     1:23645 2:16534 3:12654 4:23516 5:21643 6:21453  
6 5     1:62345 2:15364 3:61254 4:12635 5:16432 6:14523  
6 5     1:45263 2:64153 3:41625 4:61235 5:46321 6:43512  
6 5     1:64523 2:63415 3:61254 4:62351 5:26143 6:21534  
6 5     1:63452 2:34615 3:64125 4:35162 5:36214 6:32541  
6 5     1:23645 2:16534 3:12654 4:12365 5:14362 6:13524  
6 5     1:46523 2:41653 3:41265 4:12635 5:43261 6:42513  
6 5     1:34652 2:34165 3:41625 4:36512 5:32164 6:31542  
6 5     1:23465 2:34615 3:26541 4:23651 5:21463 6:24531  
6 5     1:62345 2:61534 3:12564 4:12365 5:14632 6:15243  
6 5     1:36452 2:15346 3:12654 4:16235 5:16432 6:31245  
6 5     1:64523 2:41563 3:41265 4:61235 5:43621 6:45132  
6 5     1:36452 2:61534 3:64125 4:62351 5:61432 6:31524  
6 5     1:26345 2:46153 3:25416 4:23651 5:26143 6:42315  
6 5     1:34562 2:34165 3:64125 4:63512 5:32614 6:35421  
6 5     1:23465 2:63415 3:62541 4:23561 5:21643 6:25314  
6 5     1:64523 2:63415 3:61254 4:26351 5:64321 6:24513  
6 5     1:63452 2:46153 3:62541 4:61235 5:62143 6:42531  
6 5     1:45236 2:41653 3:46125 4:26351 5:46321 6:24135  
6 5     1:34652 2:36415 3:16254 4:35126 5:36214 6:13425  
6 5     1:62345 2:64153 3:16254 4:63512 5:63214 6:13542  
6 5     1:62345 2:16534 3:61254 4:61235 5:61432 6:13452  
6 5     1:45263 2:41536 3:41625 4:12635 5:14326 6:41523  
6 5     1:45623 2:41563 3:41265 4:16235 5:14362 6:41532  
6 5     1:46523 2:64153 3:64125 4:61235 5:64321 6:42351  
6 5     1:64523 2:46153 3:46125 4:62351 5:46321 6:41235  
6 5     1:63452 2:63415 3:64125 4:36512 5:63214 6:31254  
6 5     1:36452 2:36415 3:61254 4:63512 5:36214 6:34125  
6 5     1:34526 2:34615 3:41625 4:35162 5:43216 6:34512  
6 5     1:23645 2:16534 3:12654 4:12365 5:61432 6:13254  
6 5     1:46523 2:41653 3:41265 4:12635 5:64321 6:42153  
6 5     1:34652 2:34165 3:41625 4:36512 5:63214 6:31452  
6 5     1:23465 2:34615 3:26541 4:23651 5:62143 6:24351  
6 5     1:62345 2:61534 3:61254 4:16235 5:16432 6:14523  
6 5     1:64523 2:64153 3:46125 4:61235 5:46321 6:43512  
6 5     1:46523 2:46153 3:64125 4:63512 5:64321 6:41235  
6 5     1:63452 2:36415 3:64125 4:63512 5:36214 6:32541  
6 5     1:36452 2:63415 3:62541 4:36512 5:63214 6:34125  
6 5     1:26345 2:63415 3:62541 4:62351 5:26143 6:21534  
6 5     1:62345 2:61534 3:26541 4:26351 5:62143 6:23415  
6 5     1:64523 2:16534 3:16254 4:61235 5:61432 6:12345  
6 5     1:62345 2:15364 3:16254 4:16235 5:14632 6:13524  
6 5     1:45263 2:46153 3:46125 4:61235 5:43621 6:42513  
6 5     1:36452 2:36415 3:64125 4:35162 5:32614 6:31542  
6 5     1:26345 2:63415 3:25461 4:26351 5:21643 6:24531  
6 5     1:26345 2:16534 3:16254 4:12635 5:14632 6:13524  
6 5     1:46523 2:46153 3:41625 4:16235 5:43621 6:42513  
6 5     1:36452 2:34615 3:46125 4:36512 5:32614 6:31542  
6 5     1:23645 2:36415 3:26541 4:26351 5:21643 6:24531  
6 5     1:62345 2:61534 3:61254 4:12635 5:14632 6:15243  
6 5     1:64523 2:64153 3:41625 4:61235 5:43621 6:45132  
6 5     1:63452 2:34615 3:64125 4:63512 5:32614 6:35421  
6 5     1:23645 2:63415 3:62541 4:62351 5:21643 6:25314  
6 5     1:62345 2:61534 3:16254 4:16235 5:16432 6:13452  
6 5     1:64523 2:46153 3:46125 4:61235 5:46321 6:42351  
6 5     1:46523 2:64153 3:64125 4:62351 5:64321 6:41235  
6 5     1:36452 2:36415 3:64125 4:63512 5:36214 6:31254  
6 5     1:63452 2:63415 3:61254 4:36512 5:63214 6:34125  
6 5     1:26345 2:63415 3:62541 4:26351 5:26143 6:24153  
6 5     1:62345 2:64153 3:26541 4:62351 5:62143 6:23415  
6 5     1:63452 2:16534 3:61254 4:61235 5:61432 6:12345  
6 5     1:62345 2:61534 3:61254 4:16235 5:14632 6:15423  
6 5     1:64523 2:64153 3:46125 4:61235 5:43621 6:45312  
6 5     1:63452 2:36415 3:64125 4:63512 5:32614 6:35241  
6 5     1:26345 2:63415 3:62541 4:62351 5:21643 6:25134  
6 5     1:23645 2:16534 3:16254 4:12365 5:61432 6:12354  
6 5     1:46523 2:46153 3:41265 4:12635 5:64321 6:41253  
6 5     1:36452 2:34165 3:41625 4:36512 5:63214 6:34152  
6 5     1:23465 2:34615 3:26541 4:26351 5:62143 6:23451  
6 5     1:26345 2:61534 3:16254 4:16235 5:14632 6:12354  
6 5     1:52364 2:15346 3:12546 4:16235 5:21436 6:12534  
6 5     1:36452 2:36415 3:46125 4:63512 5:32614 6:34152  
6 5     1:34526 2:36415 3:54162 4:35126 5:43216 6:34512  
6 5     1:26345 2:61534 3:16254 4:12365 5:16432 6:14235  
6 5     1:52364 2:16534 3:12546 4:12635 5:21436 6:15324  
6 5     1:64523 2:46153 3:41265 4:16235 5:46321 6:43125  
6 5     1:23465 2:36415 3:62541 4:26351 5:26143 6:21345  
6 5     1:62345 2:16534 3:16254 4:12365 5:61432 6:15423  
6 5     1:23465 2:15634 3:12546 4:12356 5:21643 6:13425  
6 5     1:34526 2:34156 3:41265 4:35612 5:43621 6:31245  
6 5     1:46523 2:46153 3:41265 4:61235 5:64321 6:45312  
6 5     1:52364 2:53416 3:25461 4:51623 5:21643 6:52134  
6 5     1:23456 2:34165 3:25641 4:23516 5:32614 6:24135  
6 5     1:36452 2:34165 3:64125 4:36512 5:63214 6:35241  
6 5     1:52634 2:53461 3:25416 4:56123 5:26143 6:52314  
6 5     1:23465 2:63415 3:26541 4:26351 5:62143 6:25134  
6 5     1:52634 2:53461 3:54126 4:35162 5:32614 6:53241  
6 5     1:56234 2:53641 3:54162 4:35126 5:36214 6:53421  
6 5     1:45263 2:53641 3:54162 4:51236 5:43621 6:54312  
6 5     1:45236 2:56341 3:54612 4:51263 5:46321 6:54132  
6 5     1:45623 2:41536 3:41256 4:12365 5:14632 6:42315  
6 5     1:52346 2:15364 3:54612 4:51263 5:14632 6:51423  
6 5     1:52364 2:15346 3:56412 4:51623 5:16432 6:51243  
6 5     1:62345 2:16534 3:16254 4:12365 5:16432 6:14235  
6 5     1:46523 2:46153 3:41265 4:61235 5:46321 6:43125  
6 5     1:36452 2:34165 3:64125 4:36512 5:36214 6:32415  
6 5     1:23465 2:63415 3:26541 4:26351 5:26143 6:21345  
6 5     1:26345 2:16534 3:61254 4:12365 5:61432 6:12354  
6 5     1:46523 2:64153 3:41265 4:16235 5:64321 6:41253  
6 5     1:63452 2:34165 3:46125 4:36512 5:63214 6:34152  
6 5     1:23465 2:36415 3:26541 4:62351 5:62143 6:23451  
6 5     1:62345 2:61534 3:12654 4:61235 5:61432 6:12453  
6 5     1:46523 2:41653 3:41256 4:16235 5:16432 6:41352  
6 5     1:64523 2:41653 3:64125 4:61235 5:64321 6:41352  
6 5     1:26345 2:61534 3:26541 4:61235 5:26143 6:21453  
6 5     1:62345 2:36415 3:62541 4:36512 5:36214 6:32154  
6 5     1:34652 2:63415 3:64125 4:63512 5:63214 6:34251  
6 5     1:62345 2:63415 3:62541 4:23651 5:62143 6:23154  
6 5     1:34652 2:34156 3:46125 4:36512 5:46321 6:34251  
6 5     1:46523 2:63415 3:46125 4:63512 5:46321 6:43251  
6 5     1:23456 2:36415 3:26541 4:23651 5:36214 6:23154  
6 5     1:26345 2:16534 3:12654 4:12356 5:26143 6:12453  
6 5     1:64523 2:16534 3:64125 4:16235 5:16432 6:14352  
6 5     1:23645 2:16534 3:12654 4:12365 5:14632 6:15324  
6 5     1:46523 2:41653 3:41265 4:12635 5:43621 6:45213  
6 5     1:34652 2:34165 3:41625 4:36512 5:32614 6:35142  
6 5     1:23465 2:34615 3:26541 4:23651 5:21643 6:25431  
6 5     1:26345 2:61534 3:12654 4:12635 5:16432 6:13425  
6 5     1:64523 2:41653 3:41625 4:16235 5:46321 6:42315  
6 5     1:34652 2:34615 3:46125 4:63512 5:36214 6:31245  
6 5     1:23645 2:36415 3:62541 4:23651 5:26143 6:24135  
6 5     1:26345 2:61534 3:12654 4:12365 5:16432 6:14325  
6 5     1:64523 2:41653 3:41265 4:16235 5:46321 6:43215  
6 5     1:34652 2:34165 3:46125 4:63512 5:36214 6:32145  
6 5     1:23465 2:36415 3:62541 4:23651 5:26143 6:21435  
6 5     1:26345 2:16534 3:16254 4:16235 5:14632 6:13542  
6 5     1:46523 2:46153 3:46125 4:16235 5:43621 6:42531  
6 5     1:36452 2:36415 3:46125 4:36512 5:32614 6:31524  
6 5     1:26345 2:36415 3:26541 4:26351 5:21643 6:24513  
6 5     1:62345 2:61534 3:12654 4:12635 5:61432 6:12534  
6 5     1:26345 2:16534 3:16254 4:16235 5:21436 6:21534  
6 5     1:64523 2:41653 3:41625 4:61235 5:64321 6:41523  
6 5     1:34652 2:34615 3:64125 4:63512 5:63214 6:34512  
6 5     1:36452 2:36415 3:46125 4:36512 5:43216 6:43512  
6 5     1:23645 2:63415 3:62541 4:23651 5:62143 6:23541  
6 5     1:26345 2:36415 3:26541 4:26351 5:32146 6:32541  
6 5     1:46523 2:46153 3:46125 4:16235 5:14326 6:14523  
6 5     1:62345 2:15364 3:12564 4:16235 5:61432 6:12354  
6 5     1:45263 2:41563 3:46125 4:61235 5:64321 6:41253  
6 5     1:34562 2:36415 3:64125 4:35162 5:63214 6:34152  
6 5     1:26345 2:63415 3:25461 4:23561 5:62143 6:23451  
6 5     1:26345 2:61534 3:61254 4:12365 5:61432 6:13542  
6 5     1:64523 2:64153 3:41265 4:16235 5:64321 6:42531  
6 5     1:63452 2:34165 3:46125 4:63512 5:63214 6:31524  
6 5     1:23465 2:36415 3:62541 4:62351 5:62143 6:24513  
6 5     1:62345 2:16534 3:12654 4:61235 5:61432 6:14532  
6 5     1:52346 2:15634 3:12564 4:51236 5:14632 6:51432  
6 5     1:45623 2:41563 3:41265 4:12365 5:14362 6:15432  
6 5     1:46523 2:41653 3:41256 4:12356 5:16432 6:14352  
6 5     1:62345 2:16534 3:12654 4:61235 5:14632 6:14325  
6 5     1:52346 2:15634 3:12564 4:51236 5:14326 6:14532  
6 5     1:46523 2:41653 3:64125 4:61235 5:43621 6:43215  
6 5     1:45623 2:41563 3:54126 4:51236 5:43216 6:43521  
6 5     1:62345 2:16534 3:12654 4:16235 5:16432 6:13245  
6 5     1:46523 2:41653 3:46125 4:61235 5:46321 6:42135  
6 5     1:62345 2:64153 3:62541 4:61235 5:62143 6:21453  
6 5     1:62345 2:63415 3:61254 4:63512 5:63214 6:32154  
6 5     1:34652 2:36415 3:64125 4:36512 5:36214 6:31425  
6 5     1:26345 2:63415 3:26541 4:23651 5:26143 6:24315  
6 5     1:64523 2:63415 3:64125 4:62351 5:64321 6:43251  
6 5     1:63452 2:61534 3:64125 4:61235 5:61432 6:14352  
6 5     1:62345 2:16534 3:12654 4:16235 5:14632 6:13254  
6 5     1:46523 2:41653 3:46125 4:61235 5:43621 6:42153  
6 5     1:34652 2:36415 3:64125 4:36512 5:32614 6:31452  
6 5     1:26345 2:63415 3:26541 4:23651 5:21643 6:24351  
6 5     1:62345 2:16534 3:12654 4:12635 5:61432 6:15342  
6 5     1:26345 2:15346 3:16254 4:16235 5:21436 6:12534  
6 5     1:46523 2:41653 3:41625 4:61235 5:64321 6:45231  
6 5     1:52346 2:53461 3:25641 4:51236 5:21463 6:51243  
6 5     1:52364 2:53641 3:25461 4:51263 5:21643 6:51234  
6 5     1:23645 2:63415 3:26541 4:23651 5:62143 6:25413  
6 5     1:26345 2:36415 3:25416 4:26351 5:32146 6:23541  
6 5     1:52364 2:53461 3:54612 4:35162 5:32614 6:52341  
6 5     1:62345 2:16534 3:12654 4:12635 5:16432 6:13425  
6 5     1:46523 2:41653 3:41625 4:61235 5:46321 6:42315  
6 5     1:34652 2:34615 3:64125 4:36512 5:36214 6:31245  
6 5     1:23645 2:63415 3:26541 4:23651 5:26143 6:24135  
6 5     1:62345 2:15634 3:61254 4:61235 5:14362 6:13452  
6 5     1:45623 2:64153 3:64125 4:61235 5:43261 6:42351  
6 5     1:63452 2:63415 3:64125 4:35612 5:32164 6:31254  
6 5     1:62345 2:63415 3:25641 4:62351 5:21463 6:24153  
6 5     1:62345 2:15634 3:61254 4:12635 5:16432 6:14532  
6 5     1:45623 2:64153 3:41625 4:61235 5:46321 6:43521  
6 5     1:63452 2:34615 3:64125 4:35612 5:36214 6:32514  
6 5     1:23645 2:63415 3:25641 4:62351 5:26143 6:21543  
6 5     1:62345 2:16534 3:12654 4:12365 5:16432 6:14325  
6 5     1:52346 2:15634 3:12564 4:12356 5:14326 6:15432  
6 5     1:46523 2:41653 3:41265 4:61235 5:46321 6:43215  
6 5     1:45623 2:41563 3:41256 4:51236 5:43216 6:45321  
6 5     1:34652 2:34165 3:64125 4:36512 5:36214 6:32145  
6 5     1:34562 2:34156 3:54126 4:35612 5:32146 6:35214  
6 5     1:23465 2:63415 3:26541 4:23651 5:26143 6:21435  
6 5     1:23456 2:53416 3:25641 4:23561 5:21436 6:25143  
6 5     1:62345 2:16534 3:12564 4:16235 5:14362 6:13254  
6 5     1:46523 2:41563 3:46125 4:61235 5:43261 6:42153  
6 5     1:34562 2:36415 3:64125 4:36512 5:32164 6:31452  
6 5     1:26345 2:63415 3:26541 4:23561 5:21463 6:24351  
6 5     1:62345 2:61534 3:16254 4:16235 5:14632 6:13542  
6 5     1:64523 2:46153 3:46125 4:61235 5:43621 6:42531  
6 5     1:36452 2:36415 3:64125 4:63512 5:32614 6:31524  
6 5     1:26345 2:63415 3:62541 4:26351 5:21643 6:24513  
6 5     1:62345 2:61534 3:16254 4:16235 5:14362 6:15342  
6 5     1:26345 2:15346 3:12654 4:12635 5:14326 6:21534  
6 5     1:64523 2:46153 3:46125 4:61235 5:43261 6:45231  
6 5     1:36452 2:36415 3:64125 4:63512 5:32164 6:35124  
6 5     1:34652 2:34615 3:46125 4:35126 5:32146 6:43512  
6 5     1:26345 2:63415 3:62541 4:26351 5:21463 6:25413  
6 5     1:23645 2:36415 3:25416 4:23651 5:21436 6:32541  
6 5     1:45236 2:41653 3:41625 4:16235 5:43216 6:14523  
6 5     1:62345 2:15364 3:16254 4:16235 5:14362 6:15324  
6 5     1:26345 2:15364 3:12654 4:12635 5:14326 6:15324  
6 5     1:45263 2:46153 3:46125 4:61235 5:43261 6:45213  
6 5     1:36452 2:36415 3:64125 4:35162 5:32164 6:35142  
6 5     1:34652 2:34615 3:46125 4:35162 5:32146 6:35142  
6 5     1:26345 2:63415 3:25461 4:26351 5:21463 6:25431  
6 5     1:23645 2:36415 3:25461 4:23651 5:21436 6:25431  
6 5     1:45263 2:41653 3:41625 4:16235 5:43216 6:45213  
6 5     1:62345 2:15364 3:16254 4:12635 5:16432 6:13452  
6 5     1:45263 2:46153 3:41625 4:61235 5:46321 6:42351  
6 5     1:64523 2:65341 3:61254 4:62351 5:62143 6:21534  
6 5     1:36452 2:34615 3:64125 4:35162 5:36214 6:31254  
6 5     1:23645 2:63415 3:25461 4:26351 5:26143 6:24153  
6 5     1:63452 2:64153 3:62541 4:65123 5:64321 6:43512  
6 5     1:63452 2:61534 3:65412 4:62351 5:63214 6:32541  
6 5     1:65234 2:64153 3:61254 4:63512 5:61432 6:14523  
6 5     1:62345 2:16534 3:61254 4:61235 5:14362 6:13425  
6 5     1:46523 2:64153 3:64125 4:61235 5:43261 6:42315  
6 5     1:63452 2:63415 3:64125 4:36512 5:32164 6:31245  
6 5     1:62345 2:63415 3:26541 4:62351 5:21463 6:24135  
6 5     1:62345 2:16534 3:61254 4:12365 5:61432 6:13542  
6 5     1:45263 2:41536 3:41625 4:12365 5:14326 6:15243  
6 5     1:46523 2:64153 3:41265 4:61235 5:64321 6:42531  
6 5     1:52364 2:56341 3:25461 4:51623 5:21643 6:25134  
6 5     1:63452 2:34165 3:64125 4:36512 5:63214 6:31524  
6 5     1:34526 2:34615 3:41265 4:35162 5:43216 6:45132  
6 5     1:23465 2:63415 3:26541 4:62351 5:62143 6:24513  
6 5     1:52634 2:53461 3:56412 4:35162 5:32614 6:35241  
6 5     1:45263 2:53641 3:54162 4:56123 5:43621 6:45312  
6 5     1:23645 2:34165 3:25461 4:23516 5:32146 6:35421  
6 5     1:23465 2:15364 3:12546 4:12635 5:21436 6:25314  
6 5     1:56234 2:15364 3:54612 4:51263 5:14632 6:15423  
6 5     1:62345 2:61534 3:12564 4:61235 5:61432 6:12435  
6 5     1:64523 2:41563 3:64125 4:61235 5:64321 6:41325  
6 5     1:34562 2:63415 3:64125 4:63512 5:63214 6:34215  
6 5     1:65234 2:36415 3:65412 4:36512 5:36214 6:35142  
6 5     1:62345 2:63415 3:62541 4:23561 5:62143 6:23145  
6 5     1:46523 2:65341 3:46125 4:65123 5:46321 6:45213  
6 5     1:26345 2:65341 3:26541 4:65123 5:26143 6:25431  
6 5     1:65234 2:16534 3:65412 4:16235 5:16432 6:15324  
6 5     1:62345 2:15634 3:61254 4:12365 5:14632 6:15342  
6 5     1:34652 2:15364 3:12654 4:12365 5:14632 6:31425  
6 5     1:23465 2:41653 3:25461 4:23651 5:21643 6:42135  
6 5     1:45623 2:64153 3:41265 4:61235 5:43621 6:45231  
6 5     1:63452 2:34165 3:64125 4:35612 5:32614 6:35124  
6 5     1:23465 2:63415 3:25641 4:62351 5:21643 6:25413  
6 5     1:45263 2:41653 3:41265 4:23651 5:43621 6:24315  
6 5     1:34652 2:34165 3:12654 4:35162 5:32614 6:13245  
6 5     1:62345 2:15634 3:12564 4:61235 5:61432 6:14325  
6 5     1:52346 2:16534 3:12654 4:51236 5:14326 6:51432  
6 5     1:45623 2:41563 3:64125 4:61235 5:64321 6:43215  
6 5     1:46523 2:41653 3:54126 4:51236 5:43216 6:54321  
6 5     1:34562 2:63415 3:64125 4:35612 5:63214 6:32145  
6 5     1:34652 2:53416 3:54126 4:36512 5:32146 6:53214  
6 5     1:62345 2:63415 3:25641 4:23561 5:62143 6:21435  
6 5     1:52346 2:53416 3:26541 4:23651 5:21436 6:52143  
6 5     1:62345 2:15364 3:16254 4:12365 5:16432 6:14352  
6 5     1:45263 2:46153 3:41265 4:61235 5:46321 6:43251  
6 5     1:36452 2:34165 3:64125 4:35162 5:36214 6:32154  
6 5     1:23465 2:63415 3:25461 4:26351 5:26143 6:21453  
6 5     1:62345 2:61534 3:12564 4:12635 5:61432 6:12354  
6 5     1:64523 2:41563 3:41625 4:61235 5:64321 6:41253  
6 5     1:34562 2:34615 3:64125 4:63512 5:63214 6:34152  
6 5     1:23645 2:63415 3:62541 4:23561 5:62143 6:23451  
6 5     1:62345 2:15364 3:12654 4:16235 5:61432 6:12534  
6 5     1:26345 2:16534 3:16254 4:12635 5:21436 6:15324  
6 5     1:45263 2:41653 3:46125 4:61235 5:64321 6:41523  
6 5     1:34652 2:36415 3:64125 4:35162 5:63214 6:34512  
6 5     1:36452 2:34615 3:46125 4:36512 5:43216 6:35142  
6 5     1:26345 2:63415 3:25461 4:23651 5:62143 6:23541  
6 5     1:23645 2:36415 3:26541 4:26351 5:32146 6:25431  
6 5     1:46523 2:46153 3:41625 4:16235 5:14326 6:45213  
6 5     1:62345 2:15634 3:61254 4:61235 5:61432 6:13425  
6 5     1:45623 2:64153 3:64125 4:61235 5:64321 6:42315  
6 5     1:63452 2:63415 3:64125 4:35612 5:63214 6:31245  
6 5     1:62345 2:63415 3:25641 4:62351 5:62143 6:24135  
6 5     1:62345 2:15634 3:61254 4:61235 5:16432 6:15342  
6 5     1:45623 2:64153 3:64125 4:61235 5:46321 6:45231  
6 5     1:63452 2:63415 3:64125 4:35612 5:36214 6:35124  
6 5     1:62345 2:63415 3:25641 4:62351 5:26143 6:25413  
6 5     1:62345 2:16534 3:16254 4:61235 5:61432 6:14523  
6 5     1:45623 2:41563 3:41265 4:12356 5:14362 6:14532  
6 5     1:46523 2:41653 3:41256 4:12365 5:14632 6:14352  
6 5     1:23465 2:16534 3:12546 4:12356 5:21643 6:21345  
6 5     1:34526 2:34156 3:41265 4:36512 5:43621 6:43125  
6 5     1:46523 2:46153 3:64125 4:61235 5:64321 6:43512  
6 5     1:64523 2:64153 3:46125 4:63512 5:46321 6:41235  
6 5     1:23456 2:34165 3:26541 4:23516 5:32614 6:32415  
6 5     1:36452 2:63415 3:64125 4:36512 5:63214 6:32541  
6 5     1:63452 2:36415 3:62541 4:63512 5:36214 6:34125  
6 5     1:62345 2:63415 3:26541 4:26351 5:62143 6:21534  
6 5     1:34562 2:34165 3:41256 4:35612 5:43261 6:43521  
6 5     1:34652 2:34156 3:41265 4:36512 5:43621 6:43251  
6 5     1:26345 2:61534 3:62541 4:62351 5:26143 6:23415  
6 5     1:23465 2:34156 3:25641 4:23561 5:32164 6:32514  
6 5     1:23456 2:34165 3:26541 4:23651 5:32614 6:32154  
6 5     1:23456 2:15634 3:12564 4:12365 5:21463 6:21543  
6 5     1:23465 2:16534 3:12654 4:12356 5:21643 6:21453  
6 5     1:46523 2:41536 3:41256 4:12365 5:14632 6:14235  
6 5     1:64523 2:61534 3:61254 4:16235 5:16432 6:12345  
6 5     1:62345 2:16534 3:16254 4:61235 5:14632 6:14235  
6 5     1:46523 2:46153 3:64125 4:61235 5:43621 6:43125  
6 5     1:36452 2:63415 3:64125 4:36512 5:32614 6:32415  
6 5     1:62345 2:63415 3:26541 4:26351 5:21643 6:21345  
6 5     1:62345 2:61534 3:12654 4:12365 5:61432 6:12543  
6 5     1:64523 2:41653 3:41265 4:61235 5:64321 6:41532  
6 5     1:34652 2:34165 3:64125 4:63512 5:63214 6:34521  
6 5     1:56234 2:56341 3:25416 4:56123 5:26143 6:25314  
6 5     1:23465 2:63415 3:62541 4:23651 5:62143 6:23514  
6 5     1:56234 2:56341 3:56412 4:35126 5:36214 6:35421  
6 5     1:45236 2:56341 3:56412 4:56123 5:46321 6:45132  
6 5     1:56234 2:15346 3:56412 4:56123 5:16432 6:15243  
6 5     1:62345 2:61534 3:12654 4:12365 5:14362 6:15243  
6 5     1:64523 2:41653 3:41265 4:61235 5:43261 6:45132  
6 5     1:34652 2:34165 3:64125 4:63512 5:32164 6:35421  
6 5     1:56234 2:53641 3:54126 4:56123 5:26143 6:25314  
6 5     1:23465 2:63415 3:62541 4:23651 5:21463 6:25314  
6 5     1:56234 2:56341 3:54612 4:51236 5:36214 6:35421  
6 5     1:52346 2:56341 3:56412 4:51623 5:46321 6:45132  
6 5     1:52634 2:53416 3:56412 4:56123 5:16432 6:15243  

5 3     1:2345 2:1345 3:1245 4:1235 5:1234  
5 3     1:2435 2:1435 3:1245 4:1235 5:1243  
5 3     1:2453 2:1453 3:1245 4:1253 5:1243  
5 3     1:3245 2:1345 3:1245 4:1325 5:1324  
5 3     1:4235 2:1435 3:1425 4:1235 5:1423  
5 3     1:4253 2:1453 3:1425 4:1253 5:1423  
5 3     1:3425 2:1345 3:1425 4:1325 5:1342  
5 3     1:4325 2:1435 3:1425 4:1325 5:1432  
5 3     1:4523 2:1453 3:1452 4:1523 5:1423  
5 3     1:3452 2:1345 3:1452 4:1352 5:1342  
5 3     1:4352 2:1435 3:1452 4:1352 5:1432  
5 3     1:4532 2:1453 3:1452 4:1532 5:1432  
5 3     1:2345 2:1534 3:1254 4:1235 5:1432  
5 3     1:2435 2:1543 3:1245 4:1253 5:1342  
5 3     1:2453 2:1345 3:1542 4:1235 5:1243  
5 3     1:3245 2:1354 3:1524 4:1325 5:1423  
5 3     1:4235 2:1453 3:1425 4:1523 5:1324  
5 3     1:4253 2:1435 3:1524 4:1325 5:1423  
5 3     1:3425 2:1345 3:1542 4:1352 5:1243  
5 3     1:4325 2:1435 3:1452 4:1532 5:1234  
5 3     1:4523 2:1453 3:1254 4:1352 5:1432  
5 3     1:3452 2:1543 3:1245 4:1325 5:1342  
5 3     1:4352 2:1534 3:1425 4:1235 5:1432  
5 3     1:4532 2:1354 3:1452 4:1253 5:1423  
5 3     1:2543 2:3451 3:2145 4:2315 5:2341  
5 3     1:2534 2:4351 3:2415 4:2135 5:2431  
5 3     1:2354 2:4531 3:2451 4:2153 5:2413  
5 3     1:2345 2:1435 3:1245 4:1325 5:1234  
5 3     1:2435 2:1345 3:1425 4:1235 5:1243  
5 3     1:2453 2:1543 3:1245 4:1253 5:1423  
5 3     1:3245 2:1345 3:1425 4:1235 5:1324  
5 3     1:4235 2:1435 3:1245 4:1325 5:1423  
5 3     1:4253 2:1453 3:1425 4:1523 5:1243  
5 3     1:3425 2:1435 3:1245 4:1325 5:1342  
5 3     1:4325 2:1345 3:1425 4:1235 5:1432  
5 3     1:4523 2:1543 3:1452 4:1253 5:1423  
5 3     1:3452 2:1345 3:1542 4:1352 5:1432  
5 3     1:4352 2:1435 3:1452 4:1532 5:1342  
5 3     1:4532 2:1453 3:1542 4:1352 5:1432  
5 3     1:2435 2:1345 3:2145 4:2315 5:2134  
5 3     1:2345 2:1435 3:2415 4:2135 5:2143  
5 3     1:2543 2:1453 3:2145 4:2153 5:2413  
5 3     1:3425 2:3145 3:1245 4:3215 5:3124  
5 3     1:4325 2:4135 3:4215 4:1235 5:4123  
5 3     1:4523 2:4153 3:4125 4:1253 5:4213  
5 3     1:3245 2:3415 3:1425 4:3125 5:3142  
5 3     1:4235 2:4315 3:4125 4:1325 5:4132  
5 3     1:4253 2:4513 3:4152 4:1523 5:4123  
5 3     1:3542 2:3145 3:1452 4:3152 5:3412  
5 3     1:4532 2:4135 3:4152 4:1352 5:4312  
5 3     1:4352 2:4153 3:4512 4:1532 5:4132  
5 3     1:2345 2:3145 3:2415 4:2135 5:2314  
5 3     1:2435 2:4135 3:2145 4:2315 5:2413  
5 3     1:2453 2:4153 3:2415 4:2513 5:2143  
5 3     1:3245 2:3415 3:2145 4:3125 5:3214  
5 3     1:4235 2:4315 3:4125 4:2135 5:4213  
5 3     1:4253 2:4513 3:4215 4:2153 5:4123  
5 3     1:3425 2:3145 3:4125 4:3215 5:3412  
5 3     1:4325 2:4135 3:4215 4:3125 5:4312  
5 3     1:4523 2:4153 3:4512 4:5123 5:4213  
5 3     1:3452 2:3415 3:4152 4:3512 5:3142  
5 3     1:4352 2:4315 3:4512 4:3152 5:4132  
5 3     1:4532 2:4513 3:4152 4:5132 5:4312  
5 3     1:2435 2:3415 3:2145 4:2315 5:2341  
5 3     1:2345 2:4315 3:2415 4:2135 5:2431  
5 3     1:2543 2:4513 3:2451 4:2153 5:2413  
5 3     1:3425 2:3145 3:2415 4:3215 5:3241  
5 3     1:4325 2:4135 3:4215 4:2315 5:4231  
5 3     1:4523 2:4153 3:4251 4:2513 5:4213  
5 3     1:3245 2:3415 3:4215 4:3125 5:3421  
5 3     1:4235 2:4315 3:4125 4:3215 5:4321  
5 3     1:4253 2:4513 3:4521 4:5213 5:4123  
5 3     1:3542 2:3451 3:4512 4:3152 5:3412  
5 3     1:4532 2:4351 3:4152 4:3512 5:4312  
5 3     1:4352 2:4531 3:4512 4:5312 5:4132  
5 3     1:2345 2:3451 3:2541 4:2351 5:2431  
5 3     1:2435 2:4351 3:2451 4:2531 5:2341  
5 3     1:2453 2:4531 3:2541 4:2351 5:2431  
5 3     1:3245 2:3541 3:2451 4:3251 5:3421  
5 3     1:4235 2:4531 3:4251 4:2351 5:4321  
5 3     1:4253 2:4351 3:4521 4:2531 5:4231  
5 3     1:3425 2:3451 3:4251 4:3521 5:3241  
5 3     1:4325 2:4351 3:4521 4:3251 5:4231  
5 3     1:4523 2:4531 3:4251 4:5231 5:4321  
5 3     1:3452 2:3541 3:4521 4:3251 5:3421  
5 3     1:4352 2:4531 3:4251 4:3521 5:4321  
5 3     1:4532 2:4351 3:4521 4:5321 5:4231  
5 3     1:2345 2:1354 3:1245 4:1253 5:1423  
5 3     1:2435 2:1453 3:1254 4:1235 5:1324  
5 3     1:2453 2:1435 3:1524 4:1253 5:1234  
5 3     1:3245 2:1345 3:1254 4:1352 5:1432  
5 3     1:4235 2:1435 3:1452 4:1253 5:1342  
5 3     1:4253 2:1453 3:1542 4:1235 5:1432  
5 3     1:3425 2:1354 3:1452 4:1325 5:1234  
5 3     1:4325 2:1453 3:1425 4:1352 5:1243  
5 3     1:4523 2:1435 3:1245 4:1532 5:1423  
5 3     1:3452 2:1534 3:1425 4:1352 5:1324  
5 3     1:4352 2:1543 3:1452 4:1325 5:1423  
5 3     1:4532 2:1345 3:1425 4:1523 5:1432  
5 3     1:2354 2:1345 3:2145 4:2153 5:2413  
5 3     1:2453 2:1435 3:2154 4:2135 5:2314  
5 3     1:2435 2:1453 3:2514 4:2153 5:2134  
5 3     1:3254 2:3145 3:1245 4:3152 5:3412  
5 3     1:4253 2:4135 3:4152 4:1235 5:4312  
5 3     1:4235 2:4153 3:4512 4:1253 5:4132  
5 3     1:3452 2:3154 3:1425 4:3125 5:3214  
5 3     1:4352 2:4153 3:4125 4:1325 5:4213  
5 3     1:4532 2:4135 3:4215 4:1523 5:4123  
5 3     1:3425 2:3514 3:1452 4:3152 5:3124  
5 3     1:4325 2:4513 3:4152 4:1352 5:4123  
5 3     1:4523 2:4315 3:4125 4:1532 5:4132  
5 3     1:2345 2:3145 3:2154 4:2351 5:2431  
5 3     1:2435 2:4135 3:2451 4:2153 5:2341  
5 3     1:2453 2:4153 3:2541 4:2135 5:2431  
5 3     1:3245 2:3154 3:2145 4:3251 5:3421  
5 3     1:4235 2:4153 3:4251 4:2135 5:4321  
5 3     1:4253 2:4135 3:4521 4:2153 5:4231  
5 3     1:3425 2:3451 3:4125 4:3152 5:3241  
5 3     1:4325 2:4351 3:4152 4:3125 5:4231  
5 3     1:4523 2:4531 3:4251 4:5123 5:4132  
5 3     1:3452 2:3541 3:4152 4:3125 5:3421  
5 3     1:4352 2:4531 3:4125 4:3152 5:4321  
5 3     1:4532 2:4351 3:4521 4:5132 5:4123  
5 3     1:2354 2:3415 3:2451 4:2315 5:2134  
5 3     1:2453 2:4315 3:2415 4:2351 5:2143  
5 3     1:2435 2:4513 3:2145 4:2531 5:2413  
5 3     1:3254 2:3451 3:2415 4:3215 5:3124  
5 3     1:4253 2:4351 3:4215 4:2315 5:4123  
5 3     1:4235 2:4531 3:4125 4:2513 5:4213  
5 3     1:3452 2:3415 3:4215 4:3251 5:3142  
5 3     1:4352 2:4315 3:4251 4:3215 5:4132  
5 3     1:4532 2:4513 3:4152 4:5213 5:4231  
5 3     1:3425 2:3145 3:4512 4:3521 5:3412  
5 3     1:4325 2:4135 3:4521 4:3512 5:4312  
5 3     1:4523 2:4153 3:4512 4:5312 5:4321  
5 3     1:2534 2:3451 3:2415 4:2351 5:2314  
5 3     1:2543 2:4351 3:2451 4:2315 5:2413  
5 3     1:2345 2:4531 3:2415 4:2513 5:2431  
5 3     1:3524 2:3415 3:2451 4:3251 5:3214  
5 3     1:4523 2:4315 3:4251 4:2351 5:4213  
5 3     1:4325 2:4513 3:4215 4:2531 5:4231  
5 3     1:3542 2:3451 3:4251 4:3215 5:3412  
5 3     1:4532 2:4351 3:4215 4:3251 5:4312  
5 3     1:4352 2:4531 3:4512 4:5231 5:4213  
5 3     1:3245 2:3415 3:4521 4:3512 5:3421  
5 3     1:4235 2:4315 3:4512 4:3521 5:4321  
5 3     1:4253 2:4513 3:4521 4:5321 5:4312  
5 3     1:2345 2:1354 3:1254 4:1523 5:1234  
5 3     1:2435 2:1453 3:1524 4:1253 5:1243  
5 3     1:2453 2:1435 3:1245 4:1235 5:1324  
5 3     1:3245 2:1354 3:1254 4:1532 5:1324  
5 3     1:4235 2:1453 3:1542 4:1253 5:1423  
5 3     1:4253 2:1435 3:1425 4:1235 5:1342  
5 3     1:3425 2:1534 3:1452 4:1352 5:1342  
5 3     1:4325 2:1543 3:1452 4:1352 5:1432  
5 3     1:4523 2:1345 3:1452 4:1532 5:1432  
5 3     1:3452 2:1345 3:1425 4:1325 5:1234  
5 3     1:4352 2:1435 3:1425 4:1325 5:1243  
5 3     1:4532 2:1453 3:1245 4:1523 5:1423  
5 3     1:2354 2:1345 3:2154 4:2513 5:2134  
5 3     1:2453 2:1435 3:2514 4:2153 5:2143  
5 3     1:2435 2:1453 3:2145 4:2135 5:2314  
5 3     1:3254 2:3154 3:1245 4:3512 5:3124  
5 3     1:4253 2:4153 3:4512 4:1235 5:4123  
5 3     1:4235 2:4135 3:4125 4:1253 5:4312  
5 3     1:3452 2:3514 3:1425 4:3152 5:3142  
5 3     1:4352 2:4513 3:4152 4:1325 5:4132  
5 3     1:4532 2:4315 3:4152 4:1523 5:4132  
5 3     1:3425 2:3145 3:1452 4:3125 5:3214  
5 3     1:4325 2:4135 3:4125 4:1352 5:4213  
5 3     1:4523 2:4153 3:4215 4:1532 5:4123  
5 3     1:2345 2:3451 3:2415 4:2315 5:2134  
5 3     1:2435 2:4351 3:2415 4:2315 5:2143  
5 3     1:2453 2:4531 3:2145 4:2513 5:2413  
5 3     1:3245 2:3415 3:2451 4:3215 5:3124  
5 3     1:4235 2:4315 3:4215 4:2351 5:4123  
5 3     1:4253 2:4513 3:4125 4:2531 5:4213  
5 3     1:5432 2:4531 3:4521 4:3251 5:4321  
5 3     1:5342 2:3541 3:4251 4:3521 5:3421  
5 3     1:3542 2:5341 3:5421 4:5321 5:4231  
5 3     1:5423 2:4531 3:4521 4:2351 5:4231  
5 3     1:5324 2:3541 3:2451 4:3521 5:3241  
5 3     1:3524 2:5341 3:5241 4:5321 5:2431  
5 3     1:5243 2:4351 3:2541 4:2531 5:2431  
5 3     1:5234 2:3451 3:2541 4:2531 5:2341  
5 3     1:3254 2:5431 3:2541 4:2351 5:2341  
5 3     1:2543 2:5431 3:5241 4:5231 5:4321  
5 3     1:2534 2:5341 3:5241 4:5231 5:3421  
5 3     1:2354 2:3541 3:5421 4:3251 5:3241  
5 3     1:4532 2:5431 3:4512 4:3152 5:4312  
5 3     1:3542 2:5341 3:4152 4:3512 5:3412  
5 3     1:5342 2:3541 3:5412 4:5312 5:4132  
5 3     1:4523 2:4513 3:5421 4:2153 5:4213  
5 3     1:3524 2:3514 3:2154 4:5321 5:3214  
5 3     1:5324 2:5314 3:5214 4:3521 5:2134  
5 3     1:2543 2:4153 3:5241 4:2513 5:2413  
5 3     1:2534 2:3154 3:2514 4:5231 5:2314  
5 3     1:2354 2:5134 3:2514 4:3251 5:2314  
5 3     1:5243 2:5413 3:2541 4:5213 5:4123  
5 3     1:5234 2:5314 3:5214 4:2531 5:3124  
5 3     1:3254 2:3514 3:5124 4:2351 5:3214  
5 3     1:5432 2:1543 3:5142 4:5132 5:4312  
5 3     1:5342 2:1534 3:5142 4:5132 5:3412  
5 3     1:3542 2:1354 3:5412 4:3152 5:3142  
5 3     1:5423 2:5143 3:1542 4:5123 5:4213  
5 3     1:5324 2:5134 3:5124 4:1532 5:3214  
5 3     1:3524 2:3154 3:5214 4:1352 5:3124  

4 1     1:432 2:431 3:412 4:123  
4 1     1:432 2:341 3:142 4:123  


==> anc/rotation_systems/F_rotationsystem__objective.txt <==
35 4 0  1:243  2:134 3:142  4:312

# Scaled for computing on 7 vertices
\binom{7}{4} = 35
This will make all entires in the SDP
integers - more precise rounding


==> anc/rotation_systems/Makefile <==
CFLAGS=-DG_ROTATION_SYSTEM 
SRC=../flag.cpp  

-include ../Makefile.include



==> anc/rotation_systems/run.sh <==
#!/bin/bash


# This generates roations, creates SDP and runs CSDP to solve the SDP
make
./a.out -n 7 -ub -v
#./a.out -n 7 -ub -v -csdp ~/bin/csdp -csdp_OMP 16

# This performs the rounding
sage -c 'load("../rounding_Integer.sage"); round_program("SDP_n7_UB_F_rotationsystem__objective.txt.dat-s", 35)'



==> anc/rotation_systems_blind/F_rotationsystemblind__n5_unlabeled.txt <==
0 0      
1 0     1:  
2 0     1:2 2:1  
3 0     1:23 2:13 3:12  
4 0     1:243 2:143 3:124 4:312  
4 0     1:243 2:134 3:142 4:312  
5 0     1:2345 2:1345 3:1245 4:1235 5:1234
5 0     1:2345 2:1534 3:1254 4:1235 5:1432
5 0     1:2345 2:1435 3:1245 4:1325 5:1234
5 0     1:2345 2:1354 3:1245 4:1253 5:1423
5 0     1:2345 2:1354 3:1254 4:1523 5:1234



==> anc/rotation_systems_blind/F_rotationsystemblind__n7_labeled.txt <==
6 5     1:62345 2:61345 3:61245 4:61235 5:61234 6:12345  
6 5     1:52346 2:51346 3:51246 4:51236 5:12346 6:51234  
6 5     1:52364 2:51364 3:51264 4:51236 5:12364 6:51234  
6 5     1:52634 2:51634 3:51264 4:51263 5:12634 6:51234  
6 5     1:56234 2:51634 3:51624 4:51623 5:16234 6:51234  
6 5     1:62345 2:61345 3:61245 4:61235 5:16234 6:15234  
6 5     1:52346 2:51346 3:51246 4:51236 5:16234 6:15234  
6 5     1:65432 2:16543 3:61542 4:61532 5:61432 6:12543  
6 5     1:25436 2:16543 3:21546 4:21536 5:21436 6:12543  
6 5     1:62543 2:61543 3:26154 4:62153 5:62143 6:23154  
6 5     1:32546 2:31546 3:26154 4:32156 5:32146 6:23154  
6 5     1:65234 2:65134 3:65124 4:56123 5:61234 6:54123  
6 5     1:56234 2:56134 3:56124 4:65123 5:64123 6:51234  
6 5     1:45236 2:45136 3:45126 4:56123 5:41236 6:54123  
6 5     1:26543 2:63154 3:62154 4:26153 5:26143 6:21543  
6 5     1:63254 2:63154 3:62154 4:36215 5:63214 6:34215  
6 5     1:43256 2:43156 3:42156 4:36215 5:43216 6:34215  
6 5     1:36254 2:36154 3:64215 4:63215 5:36214 6:32154  
6 5     1:64523 2:64513 3:46512 4:65123 5:64123 6:43512  
6 5     1:46523 2:46513 3:64512 4:63512 5:46123 6:45123  
6 5     1:34526 2:34516 3:46512 4:35126 5:34126 6:43512  
6 5     1:64325 2:64315 3:64215 4:63215 5:46321 6:45321  
6 5     1:54326 2:54316 3:54216 4:53216 5:46321 6:45321  
6 5     1:46325 2:46315 3:46215 4:65321 5:64321 6:43215  
6 5     1:63452 2:36451 3:64512 4:63512 5:63412 6:32451  
6 5     1:36452 2:63451 3:62451 4:36512 5:36412 6:34512  
6 5     1:23456 2:36451 3:24516 4:23516 5:23416 6:32451  
6 5     1:26345 2:63451 3:62451 4:62351 5:62341 6:21345  
6 5     1:56432 2:65431 3:65421 4:65321 5:64321 6:51432  
6 5     1:65432 2:56431 3:56421 4:56321 5:61432 6:54321  
6 5     1:62345 2:61345 3:26451 4:26351 5:26341 6:23451  
6 5     1:26345 2:13456 3:12456 4:12356 5:12346 6:21345  
6 5     1:65234 2:16345 3:16245 4:16235 5:61234 6:12345  
6 5     1:56432 2:15436 3:15426 4:15326 5:14326 6:51432  
6 5     1:62543 2:61543 3:16542 4:16532 5:16432 6:15432  
6 5     1:62345 2:61345 3:61245 4:61235 5:12634 6:12534  
6 5     1:52346 2:51346 3:51246 4:51236 5:12634 6:12534  
6 5     1:65432 2:15643 3:61542 4:61532 5:61432 6:15243  
6 5     1:25436 2:15643 3:21546 4:21536 5:21436 6:15243  
6 5     1:62543 2:61543 3:21654 4:62153 5:62143 6:21354  
6 5     1:32546 2:31546 3:21654 4:32156 5:32146 6:21354  
6 5     1:65234 2:65134 3:65124 4:51623 5:61234 6:51423  
6 5     1:45236 2:45136 3:45126 4:51623 5:41236 6:51423  
6 5     1:23645 2:63451 3:62451 4:62351 5:62341 6:23145  
6 5     1:54632 2:65431 3:65421 4:65321 5:64321 6:54132  
6 5     1:62345 2:61345 3:61245 4:16235 5:16234 6:14523  
6 5     1:62543 2:61543 3:26154 4:26153 5:62143 6:24315  
6 5     1:65234 2:65134 3:56124 4:56123 5:61234 6:53412  
6 5     1:56234 2:56134 3:65124 4:65123 5:63412 6:51234  
6 5     1:26543 2:64315 3:62154 4:62153 5:26143 6:21543  
6 5     1:63254 2:63154 3:62154 4:36215 5:36214 6:35421  
6 5     1:36254 2:36154 3:65421 4:63215 5:63214 6:32154  
6 5     1:64523 2:46513 3:46512 4:65123 5:64123 6:42351  
6 5     1:46523 2:64513 3:64512 4:62351 5:46123 6:45123  
6 5     1:64523 2:16345 3:16245 4:61235 5:61234 6:12345  
6 5     1:62345 2:61345 3:61245 4:12635 5:12634 6:12453  
6 5     1:65432 2:15643 3:15642 4:61532 5:61432 6:15324  
6 5     1:62543 2:61543 3:21654 4:21653 5:62143 6:21435  
6 5     1:65234 2:65134 3:51624 4:51623 5:61234 6:51342  
6 5     1:63254 2:63154 3:62154 4:32615 5:32614 6:32541  
6 5     1:64523 2:45613 3:45612 4:65123 5:64123 6:45231  
6 5     1:43625 2:64315 3:64215 4:63215 5:43621 6:43152  
6 5     1:34652 2:34651 3:64512 4:63512 5:63412 6:34125  
6 5     1:23645 2:63451 3:62451 4:62351 5:23641 6:23514  
6 5     1:54632 2:54631 3:65421 4:65321 5:64321 6:54213  
6 5     1:62345 2:61345 3:61245 4:12365 5:61234 6:12354  
6 5     1:52346 2:51346 3:51246 4:12356 5:12364 6:51234  
6 5     1:52364 2:51364 3:51264 4:51236 5:12346 6:12354  
6 5     1:65432 2:61543 3:15462 4:61532 5:61432 6:15423  
6 5     1:25436 2:15463 3:15426 4:21536 5:21436 6:21543  
6 5     1:25463 2:15436 3:21546 4:21563 5:21463 6:15423  
6 5     1:62543 2:61543 3:62154 4:21563 5:62143 6:21534  
6 5     1:32546 2:31546 3:21564 4:21536 5:32146 6:32154  
6 5     1:32564 2:31564 3:21546 4:32156 5:32164 6:21534  
6 5     1:43265 2:64315 3:64215 4:63215 5:64321 6:43251  
6 5     1:43256 2:54316 3:54216 4:53216 5:43261 6:54321  
6 5     1:34562 2:63451 3:64512 4:63512 5:63412 6:34521  
6 5     1:34526 2:34561 3:24516 4:23516 5:23416 6:23451  
6 5     1:62345 2:63451 3:62451 4:62351 5:23461 6:23415  
6 5     1:65432 2:54361 3:65421 4:65321 5:64321 6:54312  
6 5     1:62345 2:61345 3:12645 4:61235 5:61234 6:12453  
6 5     1:52634 2:51634 3:51264 4:51263 5:12346 6:12534  
6 5     1:65432 2:61543 3:61542 4:15632 5:61432 6:15324  
6 5     1:25643 2:15436 3:21564 4:21563 5:21643 6:15243  
6 5     1:32654 2:63154 3:62154 4:63215 5:63214 6:32541  
6 5     1:62345 2:61345 3:12645 4:61235 5:12364 6:12543  
6 5     1:65432 2:15463 3:61542 4:15632 5:61432 6:15234  
6 5     1:62543 2:61543 3:21564 4:62153 5:21643 6:21345  
6 5     1:65234 2:51634 3:65124 4:51263 5:61234 6:51432  
6 5     1:32654 2:63154 3:62154 4:32165 5:63214 6:32451  
6 5     1:45623 2:64513 3:45162 4:65123 5:64123 6:45321  
6 5     1:64325 2:43615 3:64215 4:63215 5:43261 6:43512  
6 5     1:63452 2:34561 3:64512 4:63512 5:34612 6:34215  
6 5     1:23465 2:63451 3:62451 4:23651 5:62341 6:23154  
6 5     1:54362 2:65431 3:54621 4:65321 5:64321 6:54123  
6 5     1:62345 2:61345 3:12645 4:12635 5:61234 6:12534  
6 5     1:65432 2:61543 3:15642 4:15632 5:61432 6:15243  
6 5     1:62543 2:61543 3:62154 4:21653 5:21643 6:21354  
6 5     1:65234 2:51634 3:51624 4:65123 5:61234 6:51423  
6 5     1:32654 2:63154 3:62154 4:63215 5:32614 6:32415  
6 5     1:45623 2:45613 3:64512 4:65123 5:64123 6:45312  
6 5     1:43625 2:43615 3:64215 4:63215 5:64321 6:43521  
6 5     1:34652 2:63451 3:64512 4:63512 5:34612 6:34251  
6 5     1:62345 2:63451 3:62451 4:23651 5:23641 6:23145  
6 5     1:65432 2:54631 3:54621 4:65321 5:64321 6:54132  
6 5     1:62345 2:61345 3:12645 4:12365 5:61234 6:12543  
6 5     1:65432 2:61543 3:15462 4:15632 5:61432 6:15234  
6 5     1:62543 2:61543 3:62154 4:21563 5:21643 6:21345  
6 5     1:65234 2:51634 3:51264 4:65123 5:61234 6:51432  
6 5     1:32654 2:63154 3:62154 4:63215 5:32164 6:32451  
6 5     1:45623 2:45163 3:64512 4:65123 5:64123 6:45321  
6 5     1:43265 2:43615 3:64215 4:63215 5:64321 6:43512  
6 5     1:34562 2:63451 3:64512 4:63512 5:34612 6:34215  
6 5     1:62345 2:63451 3:62451 4:23651 5:23461 6:23154  
6 5     1:65432 2:54361 3:54621 4:65321 5:64321 6:54123  
6 5     1:62345 2:61345 3:12645 4:12365 5:12634 6:12435  
6 5     1:65432 2:15643 3:15462 4:15632 5:61432 6:15342  
6 5     1:62543 2:61543 3:21654 4:21563 5:21643 6:21453  
6 5     1:65234 2:51634 3:51264 4:51623 5:61234 6:51324  
6 5     1:32654 2:63154 3:62154 4:32615 5:32164 6:32514  
6 5     1:45623 2:45163 3:45612 4:65123 5:64123 6:45213  
6 5     1:43265 2:43615 3:64215 4:63215 5:43621 6:43125  
6 5     1:34562 2:34651 3:64512 4:63512 5:34612 6:34152  
6 5     1:23645 2:63451 3:62451 4:23651 5:23461 6:23541  
6 5     1:54632 2:54361 3:54621 4:65321 5:64321 6:54231  
6 5     1:62345 2:61345 3:12465 4:61235 5:12364 6:12534  
6 5     1:52346 2:51346 3:12456 4:51236 5:12634 6:12354  
6 5     1:65432 2:15463 3:61542 4:15362 5:61432 6:15243  
6 5     1:25436 2:15643 3:21546 4:15326 5:21436 6:15423  
6 5     1:62543 2:61543 3:21564 4:62153 5:21463 6:21354  
6 5     1:32546 2:31546 3:21654 4:32156 5:21436 6:21534  
6 5     1:65234 2:51364 3:65124 4:51263 5:61234 6:51423  
6 5     1:45236 2:51346 3:45126 4:51623 5:41236 6:51243  
6 5     1:32564 2:63154 3:62154 4:32165 5:63214 6:32415  
6 5     1:32546 2:43156 3:42156 4:32615 5:43216 6:32145  
6 5     1:45263 2:64513 3:45162 4:65123 5:64123 6:45312  
6 5     1:45236 2:34516 3:45612 4:35126 5:34126 6:45132  
6 5     1:64325 2:43165 3:64215 4:63215 5:43261 6:43521  
6 5     1:54326 2:43156 3:54216 4:53216 5:43621 6:43251  
6 5     1:63452 2:34561 3:64512 4:63512 5:34162 6:34251  
6 5     1:23456 2:34651 3:24516 4:23516 5:34126 6:34521  
6 5     1:23465 2:63451 3:62451 4:23561 5:62341 6:23145  
6 5     1:54362 2:65431 3:54261 4:65321 5:64321 6:54132  
6 5     1:23645 2:13456 3:12456 4:23516 5:12346 6:23415  
6 5     1:54632 2:15436 3:54216 4:15326 5:14326 6:54312  
6 5     1:62345 2:61345 3:12465 4:12635 5:61234 6:12543  
6 5     1:65432 2:61543 3:15642 4:15362 5:61432 6:15234  
6 5     1:62543 2:61543 3:62154 4:21653 5:21463 6:21345  
6 5     1:65234 2:51364 3:51624 4:65123 5:61234 6:51432  
6 5     1:32564 2:63154 3:62154 4:63215 5:32614 6:32451  
6 5     1:45263 2:45613 3:64512 4:65123 5:64123 6:45321  
6 5     1:43625 2:43165 3:64215 4:63215 5:64321 6:43512  
6 5     1:34652 2:63451 3:64512 4:63512 5:34162 6:34215  
6 5     1:62345 2:63451 3:62451 4:23561 5:23641 6:23154  
6 5     1:65432 2:54631 3:54261 4:65321 5:64321 6:54123  
6 5     1:62345 2:61345 3:12465 4:12635 5:12634 6:12435  
6 5     1:65432 2:15643 3:15642 4:15362 5:61432 6:15342  
6 5     1:62543 2:61543 3:21654 4:21653 5:21463 6:21453  
6 5     1:65234 2:51364 3:51624 4:51623 5:61234 6:51324  
6 5     1:32564 2:63154 3:62154 4:32615 5:32614 6:32514  
6 5     1:45263 2:45613 3:45612 4:65123 5:64123 6:45213  
6 5     1:43625 2:43165 3:64215 4:63215 5:43621 6:43125  
6 5     1:34652 2:34651 3:64512 4:63512 5:34162 6:34152  
6 5     1:23645 2:63451 3:62451 4:23561 5:23641 6:23541  
6 5     1:54632 2:54631 3:54261 4:65321 5:64321 6:54231  
6 5     1:62345 2:61345 3:12465 4:12635 5:12364 6:12453  
6 5     1:65432 2:15463 3:15642 4:15362 5:61432 6:15324  
6 5     1:62543 2:61543 3:21564 4:21653 5:21463 6:21435  
6 5     1:65234 2:51364 3:51624 4:51263 5:61234 6:51342  
6 5     1:32564 2:63154 3:62154 4:32165 5:32614 6:32541  
6 5     1:45263 2:45613 3:45162 4:65123 5:64123 6:45231  
6 5     1:43625 2:43165 3:64215 4:63215 5:43261 6:43152  
6 5     1:34652 2:34561 3:64512 4:63512 5:34162 6:34125  
6 5     1:23465 2:63451 3:62451 4:23561 5:23641 6:23514  
6 5     1:54362 2:54631 3:54261 4:65321 5:64321 6:54213  
6 5     1:62345 2:61345 3:12465 4:12365 5:61234 6:12534  
6 5     1:52346 2:51346 3:12456 4:12356 5:12634 6:51234  
6 5     1:65432 2:61543 3:15462 4:15362 5:61432 6:15243  
6 5     1:25436 2:15643 3:15426 4:15326 5:21436 6:21543  
6 5     1:62543 2:61543 3:62154 4:21563 5:21463 6:21354  
6 5     1:32546 2:31546 3:21654 4:21536 5:21436 6:32154  
6 5     1:65234 2:51364 3:51264 4:65123 5:61234 6:51423  
6 5     1:45236 2:51346 3:51246 4:51623 5:41236 6:45123  
6 5     1:62345 2:63451 3:62451 4:23561 5:23461 6:23145  
6 5     1:23645 2:13456 3:12456 4:23516 5:23416 6:12345  
6 5     1:62345 2:16345 3:61245 4:61235 5:12634 6:15342  
6 5     1:65432 2:15643 3:61542 4:61532 5:16432 6:12435  
6 5     1:26543 2:61543 3:21654 4:62153 5:62143 6:23541  
6 5     1:56234 2:65134 3:65124 4:51623 5:61234 6:54231  
6 5     1:63254 2:36154 3:62154 4:32615 5:63214 6:34152  
6 5     1:64523 2:64513 3:45612 4:65123 5:46123 6:43125  
6 5     1:64325 2:64315 3:46215 4:63215 5:43621 6:45213  
6 5     1:63452 2:34651 3:64512 4:36512 5:63412 6:32514  
6 5     1:23645 2:63451 3:26451 4:62351 5:62341 6:21453  
6 5     1:54632 2:65431 3:65421 4:56321 5:64321 6:51324  
6 5     1:62345 2:16345 3:61245 4:61235 5:12364 6:13542  
6 5     1:65432 2:15463 3:61542 4:61532 5:16432 6:14235  
6 5     1:26543 2:61543 3:21564 4:62153 5:62143 6:25341  
6 5     1:56234 2:65134 3:65124 4:51263 5:61234 6:52431  
6 5     1:63254 2:36154 3:62154 4:32165 5:63214 6:31452  
6 5     1:64523 2:64513 3:45162 4:65123 5:46123 6:41325  
6 5     1:64325 2:64315 3:46215 4:63215 5:43261 6:42513  
6 5     1:63452 2:34561 3:64512 4:36512 5:63412 6:35214  
6 5     1:23465 2:63451 3:26451 4:62351 5:62341 6:24153  
6 5     1:54362 2:65431 3:65421 4:56321 5:64321 6:53124  
6 5     1:62345 2:16345 3:61245 4:12365 5:61234 6:13542  
6 5     1:65432 2:61543 3:15462 4:61532 5:16432 6:14235  
6 5     1:26543 2:61543 3:62154 4:21563 5:62143 6:25341  
6 5     1:56234 2:65134 3:51264 4:65123 5:61234 6:52431  
6 5     1:63254 2:36154 3:62154 4:63215 5:32164 6:31452  
6 5     1:62345 2:16345 3:12645 4:61235 5:12364 6:15432  
6 5     1:65432 2:15463 3:61542 4:15632 5:16432 6:12345  
6 5     1:26543 2:61543 3:21564 4:62153 5:21643 6:23451  
6 5     1:64325 2:43615 3:46215 4:63215 5:43261 6:45123  
6 5     1:63452 2:34561 3:64512 4:36512 5:34612 6:32154  
6 5     1:62345 2:16345 3:12645 4:12365 5:61234 6:15432  
6 5     1:62345 2:16345 3:12465 4:61235 5:12364 6:15342  
6 5     1:65432 2:15463 3:61542 4:15362 5:16432 6:12435  
6 5     1:26543 2:61543 3:21564 4:62153 5:21463 6:23541  
6 5     1:56234 2:51364 3:65124 4:51263 5:61234 6:54231  
6 5     1:32564 2:36154 3:62154 4:32165 5:63214 6:34152  
6 5     1:45263 2:64513 3:45162 4:65123 5:46123 6:43125  
6 5     1:64325 2:43165 3:46215 4:63215 5:43261 6:45213  
6 5     1:63452 2:34561 3:64512 4:36512 5:34162 6:32514  
6 5     1:23465 2:63451 3:26451 4:23561 5:62341 6:21453  
6 5     1:54362 2:65431 3:54261 4:56321 5:64321 6:51324  
6 5     1:62345 2:13645 3:61245 4:12635 5:12634 6:14523  
6 5     1:65432 2:15643 3:15642 4:61532 5:14632 6:13254  
6 5     1:25643 2:61543 3:21654 4:21653 5:62143 6:24315  
6 5     1:52634 2:65134 3:51624 4:51623 5:61234 6:53412  
6 5     1:63254 2:31654 3:62154 4:32615 5:32614 6:35421  
6 5     1:64523 2:45613 3:45612 4:65123 5:41623 6:42351  
6 5     1:43625 2:64315 3:42615 4:63215 5:43621 6:41532  
6 5     1:34652 2:34651 3:64512 4:35612 5:63412 6:31245  
6 5     1:23645 2:63451 3:24651 4:62351 5:23641 6:25134  
6 5     1:54632 2:54631 3:65421 4:53621 5:64321 6:52143  
6 5     1:62345 2:13645 3:16245 4:12635 5:12634 6:13452  
6 5     1:65432 2:15643 3:15642 4:16532 5:14632 6:14325  
6 5     1:56432 2:16543 3:16542 4:15632 5:14326 6:14532  
6 5     1:26345 2:13456 3:12645 4:16235 5:16234 6:13245  
6 5     1:25643 2:61543 3:21654 4:21653 5:26143 6:25431  
6 5     1:52634 2:56134 3:51624 4:51623 5:61234 6:52341  
6 5     1:43625 2:46315 3:42615 4:63215 5:43621 6:42153  
6 5     1:46325 2:43615 3:42156 4:36215 5:46321 6:42315  
6 5     1:34652 2:34651 3:64512 4:35612 5:36412 6:35124  
6 5     1:36452 2:36451 3:46512 4:35126 5:34612 6:35412  
6 5     1:62345 2:13645 3:16245 4:12365 5:12634 6:14352  
6 5     1:65432 2:15643 3:15462 4:16532 5:14632 6:13425  
6 5     1:25643 2:61543 3:21654 4:21563 5:26143 6:24531  
6 5     1:52634 2:56134 3:51264 4:51623 5:61234 6:53241  
6 5     1:23645 2:63451 3:24651 4:26351 5:23461 6:25413  
6 5     1:62345 2:13645 3:12465 4:12635 5:12364 6:14523  
6 5     1:25643 2:61543 3:21564 4:21653 5:21463 6:24315  
6 5     1:52634 2:51364 3:51624 4:51263 5:61234 6:53412  
6 5     1:32564 2:31654 3:62154 4:32165 5:32614 6:35421  
6 5     1:45263 2:45613 3:45162 4:65123 5:41623 6:42351  
6 5     1:62345 2:13465 3:61245 4:16235 5:12634 6:14523  
6 5     1:25463 2:61543 3:21654 4:26153 5:62143 6:24315  
6 5     1:52364 2:65134 3:56124 4:51623 5:61234 6:53412  
6 5     1:63254 2:31564 3:62154 4:32615 5:36214 6:35421  
6 5     1:64523 2:46513 3:45612 4:65123 5:41263 6:42351  
6 5     1:23645 2:13465 3:61245 4:16235 5:12634 6:12345  

6 5     1:25463 2:53146 3:52146 4:25163 5:21463 6:25143  
6 5     1:25643 2:53164 3:52164 4:25163 5:21643 6:25143  
6 5     1:25643 2:53614 3:52614 4:25613 5:26143 6:25143  
6 5     1:54326 2:45361 3:45261 4:51326 5:43261 6:45321  
6 5     1:54362 2:45361 3:45621 4:51362 5:43621 6:45321  
6 5     1:54632 2:45631 3:45621 4:51632 5:46321 6:45321  
6 5     1:34562 2:41356 3:41256 4:31562 5:34162 6:34152  
6 5     1:34652 2:41365 3:41265 4:31652 5:34162 6:34152  
6 5     1:56432 2:45631 3:45621 4:56132 5:46321 6:45321  
6 5     1:65432 2:46531 3:46521 4:65132 5:46321 6:45321  
6 5     1:45623 2:54163 3:54162 4:52316 5:41623 6:45123  
6 5     1:25436 2:53614 3:52146 4:25136 5:21436 6:52143  
6 5     1:25463 2:56314 3:52146 4:25163 5:21463 6:52143  
6 5     1:45623 2:54613 3:54612 4:52361 5:46123 6:45123  
6 5     1:54632 2:14563 3:14562 4:51632 5:14326 6:51432  
6 5     1:34526 2:41356 3:41265 4:31526 5:34126 6:41352  
6 5     1:34562 2:41356 3:41625 4:31562 5:34162 6:41352  
6 5     1:45623 2:56413 3:56412 4:56231 5:46123 6:45123  
6 5     1:46523 2:65413 3:65412 4:65231 5:46123 6:45123  
6 5     1:32564 2:53614 3:52614 4:32561 5:32146 6:53214  
6 5     1:56234 2:56413 3:25641 4:56231 5:26341 6:25341  
6 5     1:65234 2:65413 3:26541 4:65231 5:26341 6:25341  
6 5     1:23465 2:13546 3:12546 4:23156 5:12346 6:23154  
6 5     1:23645 2:13564 3:12564 4:23156 5:12364 6:23154  
6 5     1:34652 2:41635 3:41256 4:31652 5:34162 6:41352  
6 5     1:23456 2:13654 3:12654 4:23615 5:12364 6:23154  
6 5     1:54326 2:14536 3:14526 4:51326 5:14632 6:51432  
6 5     1:32546 2:53146 3:52146 4:32516 5:32614 6:53214  
6 5     1:54362 2:14536 3:14562 4:51362 5:14632 6:14352  
6 5     1:54632 2:14563 3:14652 4:51632 5:14362 6:14532  
6 5     1:32564 2:53164 3:52164 4:32516 5:32614 6:32154  
6 5     1:32654 2:53614 3:52614 4:32561 5:32164 6:32514  
6 5     1:34652 2:41635 3:41265 4:31652 5:34162 6:41532  
6 5     1:23465 2:13654 3:12654 4:23615 5:12364 6:23514  
6 5     1:34526 2:41356 3:41625 4:31526 5:41236 6:34152  
6 5     1:23645 2:13546 3:12546 4:23156 5:23416 6:12354  
6 5     1:54362 2:14536 3:14652 4:51362 5:14632 6:14532  
6 5     1:54632 2:14563 3:14562 4:51632 5:14362 6:14352  
6 5     1:34526 2:41356 3:41256 4:31526 5:41236 6:41352  
6 5     1:32654 2:53164 3:52164 4:32516 5:32614 6:32514  
6 5     1:32564 2:53614 3:52614 4:32561 5:32164 6:32154  
6 5     1:46325 2:46531 3:46521 4:36251 5:46321 6:34251  
6 5     1:64325 2:64531 3:64521 4:36251 5:64321 6:34251  
6 5     1:23456 2:13546 3:12546 4:23156 5:23416 6:23154  
6 5     1:26543 2:16453 3:26145 4:26513 5:26143 6:12453  
6 5     1:62543 2:16453 3:62145 4:62513 5:62143 6:12453  
6 5     1:54632 2:14653 3:14562 4:51632 5:14326 6:14352  
6 5     1:34526 2:41356 3:41265 4:31526 5:41236 6:41532  
6 5     1:32564 2:53614 3:52614 4:32651 5:32146 6:32154  
6 5     1:23465 2:13546 3:12546 4:23156 5:23416 6:23514  
6 5     1:25643 2:53146 3:56214 4:25613 5:26143 6:52143  
6 5     1:26543 2:63145 3:65214 4:26513 5:62143 6:25143  
6 5     1:56432 2:45631 3:45621 4:51326 5:46321 6:54321  
6 5     1:65432 2:46531 3:46521 4:61325 5:64321 6:45321  
6 5     1:34652 2:46135 3:41256 4:36152 5:34612 6:43152  
6 5     1:36452 2:64135 3:61254 4:63152 5:36412 6:34152  
6 5     1:23456 2:16354 3:12654 4:26315 5:12634 6:21354  
6 5     1:63452 2:61354 3:16254 4:62315 5:16234 6:12354  
6 5     1:45623 2:56413 3:56412 4:52361 5:46123 6:51423  
6 5     1:56234 2:54163 3:25641 4:56231 5:26341 6:53241  
6 5     1:54326 2:53614 3:52146 4:25136 5:21436 6:51243  
6 5     1:45623 2:54613 3:56412 4:52361 5:46123 6:51243  
6 5     1:45623 2:54163 3:54126 4:56231 5:41236 6:53241  
6 5     1:52346 2:56413 3:25641 4:52361 5:23416 6:51423  
6 5     1:43256 2:46531 3:45621 4:32516 5:43261 6:41352  
6 5     1:25643 2:14536 3:21456 4:26513 5:21463 6:23154  
6 5     1:45623 2:54163 3:54126 4:52361 5:41236 6:54321  
6 5     1:52346 2:54163 3:25641 4:52361 5:23416 6:52143  
6 5     1:25643 2:53614 3:52146 4:25163 5:21436 6:52341  
6 5     1:54326 2:45361 3:45621 4:51632 5:43216 6:54123  
6 5     1:34652 2:41356 3:46125 4:31526 5:34162 6:42351  
6 5     1:26345 2:13546 3:12654 4:23156 5:12364 6:24153  
6 5     1:52346 2:16354 3:12654 4:15236 5:12364 6:51432  
6 5     1:34652 2:35416 3:54126 4:36152 5:34162 6:53214  
6 5     1:54326 2:14536 3:14652 4:51632 5:14362 6:51234  
6 5     1:32654 2:53614 3:52146 4:32516 5:32164 6:53412  
6 5     1:45623 2:54163 3:54126 4:52631 5:41236 6:53421  
6 5     1:52346 2:54613 3:25641 4:52361 5:23416 6:51243  
6 5     1:25643 2:56314 3:52146 4:25163 5:21436 6:53241  
6 5     1:54326 2:45361 3:45621 4:56132 5:43216 6:51423  
6 5     1:56432 2:14563 3:16452 4:13625 5:14362 6:41532  
6 5     1:36254 2:31645 3:56214 4:32561 5:32164 6:23514  
6 5     1:25643 2:53164 3:56214 4:25163 5:26143 6:54213  
6 5     1:56432 2:45361 3:45621 4:51362 5:46321 6:52431  
6 5     1:34562 2:41635 3:41256 4:31652 5:34612 6:41352  
6 5     1:23456 2:13654 3:12564 4:23615 5:12634 6:23154  
6 5     1:54632 2:14653 3:16452 4:51362 5:14326 6:14532  
6 5     1:36254 2:53164 3:52614 4:32651 5:32146 6:32514  
6 5     1:56234 2:13654 3:16254 4:15263 5:12364 6:21534  
6 5     1:36452 2:35461 3:56412 4:31652 5:34162 6:43512  
6 5     1:54326 2:56314 3:52614 4:25163 5:21463 6:51234  
6 5     1:54632 2:45361 3:46521 4:56132 5:43261 6:41253  
6 5     1:65234 2:16354 3:12564 4:15623 5:12634 6:51324  
6 5     1:34562 2:35641 3:65412 4:36152 5:34612 6:53142  
6 5     1:25463 2:53614 3:52164 4:25136 5:21436 6:52314  
6 5     1:25436 2:56314 3:52614 4:25163 5:21463 6:52134  
6 5     1:54632 2:45361 3:45621 4:56132 5:43261 6:54123  
6 5     1:25643 2:56314 3:52614 4:25163 5:21463 6:52341  
6 5     1:54362 2:45316 3:45261 4:51632 5:43216 6:54132  
6 5     1:54632 2:45361 3:45216 4:56132 5:43261 6:54312  
6 5     1:25643 2:53146 3:52146 4:25163 5:21463 6:25413  
6 5     1:25463 2:53164 3:52164 4:25613 5:21643 6:25143  
6 5     1:25643 2:53614 3:52614 4:25163 5:26143 6:25413  
6 5     1:54326 2:45361 3:45621 4:51326 5:43261 6:45231  
6 5     1:54362 2:45631 3:45261 4:51362 5:43621 6:45321  
6 5     1:54632 2:45361 3:45621 4:51632 5:46321 6:45231  
6 5     1:52364 2:16354 3:12564 4:15236 5:16234 6:13524  
6 5     1:34562 2:35416 3:54162 4:36152 5:36412 6:31542  
6 5     1:43265 2:45631 3:45261 4:32651 5:46321 6:42351  
6 5     1:25463 2:14653 3:21465 4:25613 5:26143 6:24153  
6 5     1:52364 2:16354 3:12564 4:15236 5:12634 6:13254  
6 5     1:52634 2:13654 3:16254 4:15263 5:12364 6:12534  
6 5     1:34562 2:35416 3:54162 4:36152 5:34612 6:31452  
6 5     1:36452 2:35461 3:54612 4:31652 5:34162 6:34512  
6 5     1:65234 2:16354 3:12654 4:16523 5:12346 6:51324  
6 5     1:34652 2:36541 3:65412 4:36152 5:34126 6:53142  
6 5     1:52346 2:35641 3:54612 4:52631 5:23461 6:54231  
6 5     1:52364 2:35461 3:56412 4:56231 5:23641 6:52431  
6 5     1:52634 2:54613 3:54126 4:15623 5:41263 6:52413  
6 5     1:56234 2:56413 3:54162 4:15263 5:41623 6:54213  
6 5     1:36452 2:13564 3:12654 4:31652 5:16234 6:31425  
6 5     1:34562 2:41635 3:46125 4:31526 5:34126 6:43215  
6 5     1:25436 2:53164 3:52614 4:25163 5:21463 6:51324  
6 5     1:54632 2:45361 3:45216 4:51362 5:43261 6:53142  
6 5     1:26345 2:13546 3:12564 4:23615 5:12346 6:21435  
6 5     1:34652 2:13654 3:16254 4:31562 5:36412 6:13245  
6 5     1:65234 2:16354 3:12564 4:16523 5:12634 6:13254  
6 5     1:26543 2:14563 3:21456 4:25163 5:21643 6:25413  
6 5     1:45263 2:54613 3:54162 4:52316 5:41623 6:45123  
6 5     1:25643 2:56314 3:52146 4:25163 5:21463 6:52413  
6 5     1:45623 2:54163 3:54612 4:52361 5:46123 6:45213  
6 5     1:54326 2:45361 3:45621 4:56132 5:43261 6:54231  
6 5     1:52364 2:54136 3:25461 4:52631 5:23641 6:25341  
6 5     1:52634 2:54163 3:25641 4:52361 5:26341 6:25431  
6 5     1:23645 2:46135 3:25641 4:23165 5:23461 6:24315  
6 5     1:23465 2:64135 3:25461 4:26315 5:23641 6:23145  
6 5     1:45623 2:41365 3:41625 4:26315 5:41263 6:42135  
6 5     1:45263 2:46135 3:41265 4:62315 5:41623 6:41325  
6 5     1:54362 2:14536 3:14562 4:51632 5:14632 6:13452  
6 5     1:54632 2:14563 3:16452 4:51362 5:14362 6:14532  
6 5     1:32564 2:53614 3:52164 4:32516 5:32614 6:31254  
6 5     1:36254 2:53164 3:52614 4:32561 5:32164 6:32514  
6 5     1:43256 2:46531 3:46521 4:32561 5:43261 6:45321  
6 5     1:43265 2:45631 3:45621 4:32651 5:46321 6:43251  
6 5     1:56432 2:53614 3:52164 4:51362 5:36214 6:52341  
6 5     1:46325 2:45316 3:45621 4:32561 5:43261 6:42135  
6 5     1:25643 2:14563 3:26145 4:25136 5:21463 6:24315  
6 5     1:54362 2:53164 3:56214 4:51632 5:16432 6:54123  
6 5     1:56432 2:14563 3:14652 4:13265 5:14362 6:15432  
6 5     1:65432 2:14653 3:14562 4:13256 5:16432 6:14352  
6 5     1:52364 2:16354 3:12654 4:15236 5:16234 6:15324  
6 5     1:34652 2:35416 3:54162 4:36152 5:36412 6:35142  
6 5     1:43265 2:45631 3:45261 4:32651 5:43621 6:42531  
6 5     1:43625 2:46531 3:45621 4:36251 5:43261 6:45231  
6 5     1:25463 2:14653 3:21465 4:25613 5:21643 6:24513  
6 5     1:25643 2:16453 3:21645 4:26513 5:21463 6:25413  
6 5     1:23465 2:36541 3:25461 4:26315 5:23641 6:25314  
6 5     1:43625 2:45316 3:45621 4:32561 5:43261 6:42315  
6 5     1:34652 2:41356 3:41256 4:31562 5:34162 6:34512  
6 5     1:34562 2:41365 3:41265 4:31652 5:34612 6:34152  
6 5     1:25643 2:56314 3:56214 4:25163 5:26143 6:25413  
6 5     1:56432 2:45361 3:45621 4:56132 5:46321 6:45231  
6 5     1:23456 2:13564 3:12654 4:23156 5:12364 6:12534  
6 5     1:23465 2:13654 3:12564 4:23165 5:12634 6:12354  
6 5     1:45623 2:54163 3:54126 4:56231 5:41263 6:52413  
6 5     1:45263 2:56413 3:54162 4:52631 5:41623 6:54123  
6 5     1:52346 2:56413 3:25641 4:52361 5:23461 6:54231  
6 5     1:52364 2:54613 3:25461 4:56231 5:23641 6:52341  
6 5     1:56432 2:53614 3:52164 4:51362 5:61432 6:53412  
6 5     1:26345 2:46135 3:25641 4:23165 5:23461 6:24135  
6 5     1:45623 2:41365 3:46125 4:26315 5:41263 6:42315  
6 5     1:54362 2:53164 3:56214 4:51632 5:63214 6:51234  
6 5     1:56234 2:16354 3:12564 4:15623 5:12364 6:13524  
6 5     1:34562 2:35641 3:56412 4:36152 5:34162 6:31542  
6 5     1:65432 2:16453 3:14652 4:51632 5:14326 6:51342  
6 5     1:32564 2:53164 3:21645 4:25136 5:32614 6:21534  
6 5     1:32654 2:53614 3:65214 4:36251 5:32146 6:53124  
6 5     1:52634 2:35461 3:56412 4:56231 5:23641 6:35241  
6 5     1:56234 2:56413 3:54612 4:15263 5:41623 6:15423  
6 5     1:43625 2:45316 3:14562 4:51362 5:14632 6:43512  
6 5     1:65432 2:16453 3:14562 4:51632 5:16432 6:13542  
6 5     1:46523 2:54163 3:41256 4:15263 5:41263 6:42513  
6 5     1:62345 2:13654 3:12654 4:16523 5:16234 6:12345  
6 5     1:52346 2:13564 3:12564 4:15623 5:12346 6:15234  
6 5     1:52364 2:13546 3:12546 4:15236 5:12364 6:15423  
6 5     1:43625 2:14536 3:16452 4:13625 5:14362 6:13452  
6 5     1:46325 2:14563 3:16452 4:16325 5:14632 6:13452  
6 5     1:64325 2:63145 3:61452 4:61325 5:63214 6:31452  
6 5     1:36254 2:31645 3:21645 4:32516 5:32164 6:31254  
6 5     1:34652 2:36541 3:64125 4:31652 5:36412 6:34125  
6 5     1:34562 2:35641 3:54126 4:31562 5:34126 6:35412  
6 5     1:34526 2:35416 3:54162 4:31526 5:34162 6:35241  
6 5     1:36254 2:36145 3:26145 4:32561 5:32614 6:31254  
6 5     1:63254 2:63145 3:62145 4:61325 5:61432 6:13254  
6 5     1:62345 2:61354 3:61254 4:15263 5:16234 6:15243  
6 5     1:36254 2:31645 3:14652 4:13625 5:14632 6:31245  
6 5     1:62345 2:13654 3:16254 4:15623 5:16234 6:13254  
6 5     1:23645 2:16354 3:16254 4:15236 5:12364 6:12354  
6 5     1:26345 2:13654 3:12654 4:15263 5:12634 6:13254  
6 5     1:36452 2:35416 3:41625 4:36152 5:34162 6:34152  
6 5     1:36452 2:35641 3:64125 4:31652 5:36412 6:31452  
6 5     1:34652 2:35461 3:46125 4:31652 5:34612 6:31452  
6 5     1:62345 2:13654 3:12654 4:15623 5:16234 6:12354  
6 5     1:52346 2:13564 3:12564 4:16523 5:12364 6:15234  
6 5     1:52364 2:13546 3:12546 4:15236 5:12346 6:14523  
6 5     1:23645 2:13654 3:16254 4:15236 5:12364 6:13254  
6 5     1:26345 2:16354 3:16254 4:15263 5:12634 6:13254  
6 5     1:36452 2:35416 3:41625 4:31652 5:34162 6:31452  

6 5     1:25643 2:15634 3:21564 4:15623 5:21643 6:21543  
6 5     1:26543 2:16534 3:21654 4:16523 5:21643 6:21543  
6 5     1:45623 2:51643 3:45162 4:51632 5:41623 6:45123  
6 5     1:25436 2:15364 3:21546 4:15236 5:21436 6:21543  
6 5     1:25463 2:15634 3:21546 4:15263 5:21463 6:21543  
6 5     1:25436 2:15634 3:21546 4:15236 5:21436 6:15423  
6 5     1:25463 2:15364 3:15426 4:15263 5:21463 6:21543  
6 5     1:45236 2:51436 3:45126 4:51632 5:41236 6:51243  
6 5     1:45263 2:51463 3:51246 4:51362 5:41263 6:45123  
6 5     1:25463 2:15346 3:21546 4:15263 5:21463 6:15243  
6 5     1:25643 2:15364 3:21564 4:15263 5:21643 6:15243  
6 5     1:45263 2:51463 3:45126 4:51326 5:41263 6:51423  
6 5     1:45623 2:51463 3:45162 4:51362 5:41623 6:51423  
6 5     1:36254 2:36415 3:26154 4:23615 5:36214 6:23154  
6 5     1:63254 2:63415 3:26154 4:26315 5:63214 6:23154  
6 5     1:36452 2:43651 3:46512 4:36251 5:36412 6:43512  
6 5     1:63452 2:46351 3:46512 4:63251 5:63412 6:43512  
6 5     1:25436 2:15634 3:15426 4:15236 5:21436 6:21543  
6 5     1:25463 2:15364 3:21546 4:15263 5:21463 6:15423  
6 5     1:25643 2:15346 3:21564 4:15623 5:21643 6:15243  
6 5     1:45236 2:51436 3:51246 4:51632 5:41236 6:45123  
6 5     1:45263 2:51463 3:45126 4:51362 5:41263 6:51243  
6 5     1:45623 2:51643 3:45162 4:51326 5:41623 6:51423  
6 5     1:26345 2:16435 3:16245 4:16325 5:16234 6:21345  
6 5     1:25436 2:15346 3:15426 4:15236 5:21436 6:15243  
6 5     1:45236 2:51436 3:51246 4:51326 5:41236 6:51423  
6 5     1:26345 2:61435 3:61245 4:61325 5:61234 6:21345  
6 5     1:56432 2:56341 3:56421 4:56231 5:46321 6:45321  
6 5     1:65432 2:65341 3:65421 4:65231 5:46321 6:45321  
6 5     1:25463 2:15346 3:15426 4:15623 5:21463 6:21543  
6 5     1:45263 2:51643 3:51246 4:51326 5:41263 6:45123  
6 5     1:25463 2:15364 3:21546 4:15623 5:21463 6:15243  
6 5     1:25643 2:15346 3:21564 4:15263 5:21643 6:15423  
6 5     1:45263 2:51643 3:45126 4:51362 5:41263 6:51423  
6 5     1:45623 2:51463 3:45162 4:51326 5:41623 6:51243  
6 5     1:25463 2:15634 3:15426 4:15623 5:21463 6:15243  
6 5     1:45263 2:51643 3:51246 4:51632 5:41263 6:51423  
6 5     1:25463 2:15346 3:21546 4:15623 5:21463 6:15423  
6 5     1:25643 2:15364 3:21564 4:15623 5:21643 6:15423  
6 5     1:45263 2:51643 3:45126 4:51326 5:41263 6:51243  
6 5     1:45623 2:51643 3:45162 4:51362 5:41623 6:51243  
6 5     1:43256 2:34156 3:42156 4:36152 5:43216 6:32415  
6 5     1:23456 2:36514 3:24516 4:32516 5:23416 6:34251  
6 5     1:43256 2:34156 3:42156 4:31652 5:43216 6:32145  
6 5     1:43265 2:34165 3:42165 4:31562 5:32146 6:43215  
6 5     1:23456 2:35614 3:24516 4:32516 5:23416 6:34521  
6 5     1:34526 2:35164 3:24561 4:32561 5:23461 6:23451  
6 5     1:26543 2:15346 3:21654 4:16523 5:21643 6:12543  
6 5     1:62543 2:65341 3:26154 4:61523 5:26143 6:21543  
6 5     1:43256 2:34156 3:42156 4:31652 5:32146 6:43215  
6 5     1:43265 2:34165 3:42165 4:31562 5:43216 6:32145  
6 5     1:32546 2:34156 3:42156 4:36152 5:43216 6:32145  
6 5     1:23456 2:36514 3:24516 4:32516 5:34126 6:34521  
6 5     1:64325 2:36415 3:61542 4:62315 5:64321 6:34215  
6 5     1:43265 2:41536 3:46215 4:23615 5:43261 6:24315  
6 5     1:23465 2:43651 3:26451 4:25136 5:23461 6:42351  
6 5     1:62345 2:64351 3:65124 4:36251 5:62341 6:32451  
6 5     1:64325 2:63415 3:62154 4:62315 5:64321 6:34215  
6 5     1:43265 2:46153 3:46215 4:23615 5:43261 6:42315  
6 5     1:26345 2:14356 3:12645 4:16325 5:16234 6:13245  
6 5     1:23465 2:43651 3:26451 4:25613 5:23641 6:24351  
6 5     1:25463 2:41563 3:21546 4:26315 5:21643 6:21453  
6 5     1:62345 2:61435 3:64512 4:61325 5:61234 6:31245  
6 5     1:45623 2:46351 3:45126 4:25163 5:41263 6:45213  
6 5     1:36254 2:61534 3:65421 4:62315 5:63214 6:32154  
6 5     1:26345 2:16435 3:12645 4:13265 5:12364 6:31245  
6 5     1:45236 2:46351 3:45126 4:51362 5:46123 6:54132  
6 5     1:65234 2:64351 3:65124 4:56132 5:64123 6:51342  
6 5     1:32654 2:34165 3:21546 4:23156 5:32164 6:34521  
6 5     1:34562 2:43516 3:45126 4:32561 5:34612 6:32145  
6 5     1:26543 2:15364 3:21546 4:26315 5:21436 6:12534  
6 5     1:62543 2:16534 3:61542 4:62315 5:61432 6:15324  
6 5     1:56234 2:51643 3:51624 4:13256 5:12346 6:14523  
6 5     1:64523 2:56143 3:56124 4:63251 5:62341 6:51234  
6 5     1:43265 2:36415 3:42156 4:31562 5:43216 6:35142  
6 5     1:23456 2:35164 3:24516 4:36251 5:23461 6:31524  
6 5     1:36254 2:53416 3:54261 4:31526 5:32614 6:53421  
6 5     1:32654 2:53461 3:54621 4:31562 5:36214 6:53412  
6 5     1:34652 2:35146 3:12465 4:13256 5:36412 6:13245  
6 5     1:36452 2:35164 3:12645 4:13265 5:34612 6:13254  
6 5     1:54326 2:53416 3:15642 4:15623 5:16432 6:52143  
6 5     1:64325 2:63415 3:16542 4:16523 5:62143 6:15432  
6 5     1:54362 2:15634 3:15426 4:15236 5:16432 6:14352  
6 5     1:32654 2:34156 3:21546 4:31526 5:32164 6:32451  
6 5     1:34562 2:35146 3:45126 4:32516 5:34612 6:34215  
6 5     1:56234 2:51436 3:51246 4:51632 5:12364 6:52314  
6 5     1:56432 2:15346 3:16542 4:15623 5:14326 6:12453  
6 5     1:32654 2:34615 3:21546 4:23156 5:32164 6:23451  
6 5     1:56234 2:51643 3:51624 4:13256 5:12364 6:15423  
6 5     1:65234 2:64351 3:56124 4:56132 5:63412 6:51342  
6 5     1:43265 2:34615 3:42156 4:31526 5:43216 6:35142  
6 5     1:23456 2:35146 3:24516 4:32651 5:23461 6:31524  
6 5     1:63254 2:16534 3:16542 4:62315 5:61432 6:15324  
6 5     1:54362 2:53416 3:15642 4:15623 5:16432 6:51243  
6 5     1:54632 2:41536 3:42156 4:52361 5:46321 6:54231  
6 5     1:56432 2:61534 3:62154 4:56231 5:64321 6:52341  
6 5     1:54362 2:41563 3:54261 4:52631 5:43621 6:42153  
6 5     1:54326 2:46153 3:54621 4:56231 5:43261 6:41523  
6 5     1:25436 2:15634 3:15426 4:15263 5:21643 6:21345  
6 5     1:45623 2:51463 3:51246 4:51632 5:41236 6:45321  
6 5     1:56234 2:64351 3:64512 4:56132 5:64123 6:54321  
6 5     1:62543 2:16534 3:62154 4:62315 5:16432 6:12345  
6 5     1:56234 2:51643 3:51624 4:51326 5:12346 6:15423  
6 5     1:43265 2:34615 3:42156 4:31562 5:43216 6:43512  
6 5     1:25436 2:16534 3:15426 4:15263 5:21643 6:13425  
6 5     1:45623 2:51463 3:51246 4:56132 5:41236 6:53241  
6 5     1:65234 2:64351 3:64512 4:65132 5:62341 6:54321  
6 5     1:52364 2:51436 3:12456 4:51632 5:12634 6:51234  
6 5     1:52634 2:51463 3:51264 4:51362 5:12364 6:12453  
6 5     1:25436 2:15346 3:21546 4:15623 5:21643 6:21345  
6 5     1:45623 2:51643 3:45126 4:51326 5:41236 6:45321  
6 5     1:43265 2:34615 3:42165 4:23156 5:43216 6:45312  
6 5     1:54362 2:16534 3:15426 4:15236 5:16432 6:51432  
6 5     1:32654 2:34156 3:21546 4:23156 5:32164 6:34251  
6 5     1:34562 2:43516 3:45126 4:32516 5:34612 6:32415  
6 5     1:56432 2:61534 3:65421 4:65231 5:61432 6:54312  
6 5     1:56234 2:51436 3:51246 4:56132 5:12364 6:15234  
6 5     1:65234 2:61435 3:61245 4:65132 5:16234 6:12354  
6 5     1:32654 2:36415 3:21546 4:31526 5:32164 6:23451  
6 5     1:43265 2:36415 3:42156 4:36152 5:43216 6:34512  
6 5     1:23456 2:36514 3:24516 4:36251 5:23461 6:32154  
6 5     1:25643 2:53461 3:21546 4:52316 5:21463 6:52341  
6 5     1:25463 2:53641 3:21564 4:52361 5:21643 6:52314  
6 5     1:45263 2:14356 3:45126 4:13265 5:41623 6:14325  
6 5     1:45623 2:14365 3:45162 4:13625 5:41263 6:14352  
6 5     1:25643 2:53461 3:21546 4:52316 5:26143 6:23541  
6 5     1:46523 2:14356 3:45126 4:13265 5:41623 6:43125  
6 5     1:52346 2:51463 3:26451 4:25136 5:23461 6:25143  
6 5     1:52364 2:51643 3:24651 4:25163 5:23641 6:25134  
6 5     1:56234 2:64351 3:65124 4:65132 5:62341 6:51342  
6 5     1:43265 2:41536 3:46215 4:15263 5:14326 6:41523  
6 5     1:64325 2:61534 3:61542 4:62315 5:16432 6:15324  
6 5     1:43625 2:41563 3:42615 4:15623 5:14362 6:41532  
6 5     1:52634 2:51463 3:51264 4:51362 5:12346 6:12543  
6 5     1:45623 2:51463 3:45126 4:51362 5:41236 6:45321  
6 5     1:34652 2:35164 3:51624 4:32561 5:36412 6:35142  
6 5     1:45623 2:43516 3:45612 4:56132 5:41263 6:42153  
6 5     1:25463 2:16534 3:21654 4:23156 5:21643 6:24513  
6 5     1:36254 2:34165 3:15642 4:31562 5:32614 6:31524  
6 5     1:56432 2:15346 3:15642 4:15623 5:14326 6:51243  
6 5     1:52346 2:51643 3:51624 4:51326 5:16234 6:15423  
6 5     1:52634 2:56143 3:24516 4:26513 5:23641 6:52314  
6 5     1:62543 2:56341 3:61542 4:56231 5:63214 6:52413  
6 5     1:63452 2:16435 3:65124 4:16325 5:64123 6:14253  
6 5     1:43625 2:46153 3:42156 4:16523 5:14632 6:14352  
6 5     1:52364 2:14356 3:12456 4:51632 5:12346 6:15234  
6 5     1:65234 2:64351 3:62451 4:56132 5:62341 6:52314  
6 5     1:54326 2:15634 3:54216 4:52316 5:14362 6:51432  
6 5     1:64325 2:16534 3:64215 4:62315 5:61432 6:14352  
6 5     1:52364 2:51436 3:12456 4:51632 5:12346 6:12534  
6 5     1:54326 2:15634 3:54216 4:15236 5:14362 6:54132  
6 5     1:52364 2:51643 3:24561 4:25163 5:26341 6:25134  
6 5     1:45623 2:43516 3:45612 4:56132 5:41236 6:54213  
6 5     1:65432 2:61534 3:65421 4:56231 5:63214 6:54312  
6 5     1:25436 2:16534 3:21654 4:23156 5:21643 6:12453  
6 5     1:63452 2:16435 3:61245 4:65132 5:61234 6:12354  
6 5     1:46325 2:41563 3:42165 4:15623 5:14362 6:41532  
6 5     1:52364 2:51643 3:24561 4:25163 5:23416 6:52134  
6 5     1:52634 2:56143 3:24516 4:25613 5:23461 6:52314  
6 5     1:65432 2:61534 3:56421 4:56231 5:62143 6:54312  
6 5     1:64523 2:16435 3:16245 4:65132 5:61234 6:12354  
6 5     1:43256 2:41563 3:42165 4:15623 5:14362 6:14532  
6 5     1:43265 2:41653 3:42156 4:16523 5:14632 6:14352  
6 5     1:25436 2:16534 3:15426 4:15623 5:21643 6:13245  
6 5     1:45623 2:51643 3:51246 4:56132 5:41236 6:53421  
6 5     1:56234 2:51643 3:51624 4:51326 5:12364 6:14523  
6 5     1:43265 2:36415 3:42156 4:31526 5:43216 6:43512  
6 5     1:23456 2:35146 3:24516 4:36251 5:23461 6:23154  
6 5     1:54632 2:41536 3:54216 4:52361 5:43621 6:54231  
6 5     1:54362 2:41563 3:54261 4:52631 5:46321 6:54213  
6 5     1:23645 2:14365 3:12456 4:25136 5:12634 6:12435  
6 5     1:26345 2:14635 3:12465 4:25163 5:12364 6:12453  
6 5     1:54362 2:15346 3:15642 4:15623 5:16432 6:52143  
6 5     1:62345 2:14365 3:12645 4:61325 5:12364 6:15243  
6 5     1:45263 2:43561 3:45126 4:25163 5:46123 6:24153  
6 5     1:23465 2:61435 3:12645 4:61325 5:16234 6:12453  
6 5     1:62345 2:14635 3:16245 4:13625 5:12364 6:14523  
6 5     1:34526 2:35146 3:51246 4:32516 5:34612 6:31254  
6 5     1:36254 2:36415 3:21564 4:31526 5:32164 6:35214  
6 5     1:43265 2:41563 3:42615 4:26315 5:46321 6:41235  
6 5     1:62345 2:16435 3:16245 4:16325 5:61234 6:15234  
6 5     1:32654 2:34156 3:21564 4:23156 5:32164 6:32514  
6 5     1:32564 2:34165 3:21654 4:23165 5:32614 6:32154  
6 5     1:23645 2:16435 3:61245 4:13625 5:16234 6:14352  
6 5     1:65234 2:63514 3:56124 4:65132 5:62341 6:13524  
6 5     1:56432 2:53641 3:65421 4:56231 5:43621 6:52314  
6 5     1:64325 2:61534 3:16542 4:63152 5:61432 6:53142  
6 5     1:62345 2:14635 3:61245 4:61325 5:12634 6:15324  
6 5     1:56234 2:63514 3:56124 4:62513 5:64123 6:52134  
6 5     1:54326 2:41536 3:54216 4:52316 5:46321 6:42531  
6 5     1:54632 2:65341 3:65421 4:52631 5:64321 6:51342  
6 5     1:26345 2:14356 3:12456 4:25136 5:12346 6:24135  
6 5     1:62543 2:64153 3:16542 4:63152 5:16432 6:14532  
6 5     1:62345 2:14635 3:16245 4:61325 5:12364 6:15243  
6 5     1:36254 2:34165 3:21564 4:31526 5:32164 6:23514  
6 5     1:62345 2:61435 3:12645 4:61325 5:12364 6:12543  
6 5     1:25463 2:15364 3:15426 4:15263 5:21643 6:21453  
6 5     1:45623 2:51463 3:51246 4:51362 5:41263 6:45213  
6 5     1:56234 2:63514 3:56124 4:63251 5:63412 6:53214  
6 5     1:54362 2:65341 3:54621 4:65231 5:64321 6:54123  
6 5     1:63254 2:63415 3:16542 4:63152 5:16432 6:13452  
6 5     1:62345 2:61435 3:12645 4:13265 5:12364 6:12453  
6 5     1:25463 2:15634 3:15426 4:15263 5:21643 6:14523  
6 5     1:45623 2:51463 3:51246 4:51632 5:41263 6:52143  
6 5     1:63452 2:64351 3:64512 4:56132 5:64123 6:54312  
6 5     1:43625 2:46153 3:46215 4:26315 5:46321 6:24135  
6 5     1:26345 2:46351 3:26451 4:26513 5:23641 6:42531  
6 5     1:54362 2:53461 3:54621 4:65231 5:64321 6:54213  
6 5     1:62543 2:16534 3:62154 4:62315 5:63214 6:12354  
6 5     1:23645 2:16435 3:61245 4:13625 5:12634 6:14325  
6 5     1:54632 2:53641 3:65421 4:56231 5:43621 6:52341  
6 5     1:26345 2:61435 3:12465 4:13625 5:16234 6:13245  
6 5     1:46325 2:34165 3:46215 4:23615 5:43261 6:42135  
6 5     1:23465 2:43651 3:26451 4:32561 5:26341 6:24531  
6 5     1:56432 2:53641 3:54261 4:65231 5:46321 6:53421  
6 5     1:62345 2:61435 3:61245 4:61325 5:16234 6:15234  
6 5     1:52346 2:51436 3:51246 4:51326 5:16234 6:15234  
6 5     1:56432 2:65341 3:65421 4:65231 5:64321 6:51432  
6 5     1:65432 2:56341 3:56421 4:56231 5:61432 6:54321  
6 5     1:65234 2:16435 3:16245 4:16325 5:61234 6:12345  
6 5     1:56432 2:15346 3:15426 4:15236 5:14326 6:51432  
6 5     1:62345 2:14365 3:12645 4:13625 5:16234 6:14235  
6 5     1:26345 2:14635 3:16245 4:13265 5:12634 6:14325  
6 5     1:56432 2:53641 3:54621 4:52361 5:64321 6:52431  
6 5     1:54632 2:53461 3:56421 4:52631 5:46321 6:52341  
6 5     1:62345 2:14365 3:12645 4:13625 5:12364 6:14523  
6 5     1:62543 2:64153 3:62154 4:61523 5:64321 6:52143  
6 5     1:62345 2:14365 3:12645 4:13265 5:16234 6:12435  
6 5     1:26345 2:16435 3:16245 4:13625 5:12634 6:14325  
6 5     1:56432 2:53461 3:54621 4:52361 5:64321 6:54231  
6 5     1:54632 2:53641 3:56421 4:56231 5:46321 6:52341  
6 5     1:62345 2:16435 3:61245 4:13625 5:61234 6:13524  
6 5     1:26543 2:15364 3:21654 4:15263 5:21643 6:12453  
6 5     1:65234 2:63514 3:56124 4:56132 5:63412 6:51324  
6 5     1:36452 2:43561 3:45612 4:36251 5:34162 6:43512  
6 5     1:65432 2:53641 3:65421 4:56231 5:64321 6:53142  
6 5     1:26345 2:61435 3:12465 4:13265 5:12634 6:13452  
6 5     1:45236 2:14356 3:12456 4:51326 5:12364 6:14523  
6 5     1:54632 2:53461 3:54261 4:65231 5:46321 6:53214  
6 5     1:54362 2:15346 3:54216 4:52316 5:21436 6:52143  
6 5     1:26345 2:14365 3:12465 4:13625 5:12634 6:13245  
6 5     1:23645 2:14635 3:16245 4:16325 5:12364 6:12435  
6 5     1:62345 2:61435 3:61245 4:16325 5:16234 6:14523  
6 5     1:56432 2:56341 3:65421 4:65231 5:64321 6:52143  
6 5     1:65432 2:65341 3:56421 4:56231 5:62143 6:54321  
6 5     1:64523 2:16435 3:16245 4:61325 5:61234 6:12345  
6 5     1:62345 2:14365 3:16245 4:16325 5:61234 6:15342  
6 5     1:34562 2:43651 3:46512 4:32516 5:34612 6:31542  
6 5     1:23465 2:16435 3:12645 4:16325 5:16234 6:15324  
6 5     1:56432 2:56341 3:54621 4:56231 5:43261 6:51342  
6 5     1:62345 2:61435 3:12645 4:13265 5:12634 6:12435  
6 5     1:26345 2:16435 3:16245 4:13625 5:16234 6:21435  
6 5     1:56432 2:61534 3:61542 4:63152 5:61432 6:51342  
6 5     1:54632 2:53461 3:54621 4:65231 5:64321 6:54231  
6 5     1:56432 2:53641 3:56421 4:56231 5:46321 6:45231  
6 5     1:65234 2:63514 3:65124 4:65132 5:16234 6:15324  
6 5     1:62345 2:14365 3:16245 4:13625 5:16234 6:14325  
6 5     1:26345 2:14365 3:12645 4:13265 5:12634 6:14325  
6 5     1:56432 2:53641 3:56421 4:52361 5:64321 6:52341  
6 5     1:54632 2:53461 3:54621 4:52361 5:46321 6:52341  
6 5     1:23645 2:16435 3:12645 4:16325 5:16234 6:14532  
6 5     1:56432 2:56341 3:54621 4:56231 5:43621 6:52134  
6 5     1:62345 2:14365 3:12465 4:16325 5:16234 6:14235  
6 5     1:56432 2:56341 3:54261 4:52361 5:64321 6:52431  
6 5     1:62345 2:61435 3:61245 4:61325 5:12634 6:12534  
6 5     1:52346 2:51436 3:51246 4:51326 5:12634 6:12534  
6 5     1:62543 2:56341 3:56421 4:56231 5:62143 6:52431  
6 5     1:54632 2:65341 3:65421 4:65231 5:64321 6:54132  
6 5     1:64523 2:16435 3:16245 4:16325 5:64123 6:14235  
6 5     1:54632 2:15346 3:15426 4:15236 5:14326 6:54132  
6 5     1:62345 2:61435 3:16245 4:13625 5:16234 6:14352  
6 5     1:26345 2:14356 3:12645 4:13265 5:12634 6:21435  
6 5     1:52346 2:51436 3:24516 4:25136 5:23461 6:25143  
6 5     1:56234 2:63514 3:65124 4:65132 5:62341 6:51324  
6 5     1:56432 2:53641 3:56421 4:65231 5:64321 6:52314  
6 5     1:54632 2:53461 3:54621 4:52316 5:46321 6:45231  
6 5     1:43265 2:41536 3:42156 4:15236 5:14326 6:41523  
6 5     1:64325 2:61534 3:61542 4:63152 5:16432 6:15342  
6 5     1:23465 2:16435 3:12465 4:13625 5:16234 6:15324  
6 5     1:56432 2:53641 3:54261 4:56231 5:43261 6:51342  
6 5     1:62345 2:14635 3:12465 4:13625 5:16234 6:13425  
6 5     1:23465 2:14635 3:16245 4:13625 5:12346 6:14235  
6 5     1:32546 2:34156 3:54216 4:31526 5:32146 6:35421  
6 5     1:62543 2:64153 3:65421 4:61523 5:62143 6:54213  
6 5     1:26345 2:61435 3:61245 4:13265 5:12364 6:13452  
6 5     1:45236 2:51436 3:12456 4:51326 5:12364 6:14253  
6 5     1:54362 2:53461 3:65421 4:65231 5:46321 6:53214  
6 5     1:54362 2:15346 3:54216 4:15236 5:21436 6:52413  
6 5     1:26345 2:14635 3:61245 4:13625 5:12364 6:12345  
6 5     1:23645 2:14365 3:12645 4:16325 5:12634 6:31245  

6 5     1:25643 2:56314 3:56421 4:56213 5:26413 6:25413  
6 5     1:26543 2:65314 3:65421 4:65213 5:26413 6:25413  
6 5     1:46523 2:46135 3:24651 4:26531 5:46231 6:24531  
6 5     1:64523 2:64135 3:26451 4:26531 5:64231 6:24531  
6 5     1:56234 2:16354 3:51624 4:16253 5:16423 6:51234  
6 5     1:56234 2:61354 3:56124 4:61253 5:61423 6:51234  
6 5     1:43625 2:36145 3:46215 4:36521 5:36241 6:43215  
6 5     1:46325 2:63145 3:46215 4:63521 5:63241 6:43215  
6 5     1:46325 2:46531 3:46215 4:26135 5:24613 6:24135  
6 5     1:64325 2:64531 3:64215 4:26135 5:26413 6:24135  
6 5     1:56234 2:56413 3:56124 4:25631 5:26314 6:25314  
6 5     1:65234 2:65413 3:65124 4:26531 5:26314 6:25314  
6 5     1:56432 2:16453 3:16542 4:16352 5:16324 6:51432  
6 5     1:56432 2:61453 3:61542 4:61352 5:61324 6:51432  
6 5     1:36452 2:36541 3:46512 4:36125 5:36142 6:43512  
6 5     1:63452 2:63541 3:46512 4:63125 5:63142 6:43512  
6 5     1:25463 2:53164 3:54216 4:52163 5:24163 6:25413  
6 5     1:25463 2:53614 3:54261 4:52613 5:24613 6:25413  
6 5     1:45236 2:41365 3:24561 4:25361 5:42361 6:24531  
6 5     1:45263 2:41635 3:24561 4:25631 5:42631 6:24531  
6 5     1:25463 2:56314 3:54621 4:52613 5:24613 6:25413  
6 5     1:45623 2:46135 3:24561 4:25631 5:42631 6:24531  
6 5     1:25463 2:53164 3:54621 4:52613 5:24613 6:54213  
6 5     1:25643 2:53146 3:56421 4:56213 5:26413 6:52413  
6 5     1:26543 2:63145 3:65421 4:65213 5:62413 6:25413  
6 5     1:56234 2:16354 3:51624 4:16253 5:14236 6:15234  
6 5     1:65234 2:61354 3:56124 4:61253 5:64231 6:51234  
6 5     1:43625 2:36145 3:46215 4:35216 5:36241 6:34215  
6 5     1:46325 2:63145 3:64215 4:65213 5:63241 6:43215  
6 5     1:25463 2:53614 3:54621 4:52613 5:24613 6:54123  
6 5     1:45623 2:41635 3:24561 4:25631 5:42631 6:45321  
6 5     1:52346 2:13546 3:51246 4:12536 5:14623 6:12534  
6 5     1:52364 2:13564 3:51264 4:12536 5:16423 6:12534  
6 5     1:43256 2:31456 3:42156 4:35621 5:32416 6:32415  
6 5     1:43265 2:31465 3:42165 4:36521 5:32416 6:32415  
6 5     1:54326 2:14536 3:15426 4:13526 5:13264 6:14532  
6 5     1:54362 2:14536 3:15462 4:13562 5:13624 6:14532  
6 5     1:54362 2:14536 3:15462 4:13562 5:16324 6:14352  
6 5     1:65432 2:61453 3:61542 4:63521 5:64132 6:41532  
6 5     1:43256 2:45361 3:42156 4:21356 5:41326 6:41235  
6 5     1:52346 2:13546 3:12456 4:12536 5:14623 6:12354  
6 5     1:32546 2:31456 3:42156 4:35621 5:32416 6:32145  
6 5     1:52364 2:13654 3:51264 4:12536 5:16423 6:15234  
6 5     1:43265 2:31645 3:42165 4:36521 5:32416 6:34215  
6 5     1:54632 2:53164 3:54216 4:35261 5:32641 6:53214  
6 5     1:45236 2:41365 3:45612 4:12653 5:14263 6:41235  
6 5     1:65432 2:63145 3:61542 4:63521 5:63241 6:35412  
6 5     1:23465 2:35641 3:24561 4:25631 5:23164 6:23514  
6 5     1:23456 2:36541 3:24651 4:26531 5:23614 6:23154  
6 5     1:25463 2:14653 3:21564 4:21365 5:24613 6:21435  
6 5     1:25643 2:16453 3:21546 4:21635 5:26413 6:21345  
6 5     1:63452 2:61354 3:64512 4:61253 5:61423 6:14532  
6 5     1:26345 2:35461 3:26451 4:25316 5:23146 6:32541  
6 5     1:54326 2:56314 3:54261 4:35621 5:36241 6:53124  
6 5     1:32564 2:14536 3:15642 4:13652 5:13246 6:12354  
6 5     1:54326 2:14536 3:15462 4:16352 5:13264 6:15234  
6 5     1:34562 2:35416 3:45126 4:31265 5:36142 6:34215  
6 5     1:52346 2:16354 3:51264 4:12536 5:14623 6:15432  
6 5     1:36254 2:31645 3:15462 4:13526 5:16324 6:14235  
6 5     1:34562 2:13654 3:16245 4:12536 5:31426 6:14352  
6 5     1:43265 2:36145 3:42156 4:35621 5:32416 6:34512  
6 5     1:56432 2:53146 3:54621 4:35216 5:32461 6:35241  
6 5     1:54632 2:53164 3:56421 4:35261 5:32641 6:35214  
6 5     1:45623 2:41356 3:46512 4:12563 5:14236 6:14253  
6 5     1:46523 2:41365 3:45612 4:12653 5:14263 6:14235  
6 5     1:32546 2:31465 3:21564 4:21356 5:32641 6:21435  
6 5     1:32564 2:31645 3:21546 4:21635 5:32461 6:21354  
6 5     1:23465 2:13564 3:12456 4:12653 5:23146 6:23514  
6 5     1:23456 2:13654 3:12465 4:12563 5:23614 6:23145  
6 5     1:34526 2:41356 3:45162 4:31265 5:46231 6:41235  
6 5     1:34562 2:41635 3:45126 4:31625 5:42631 6:41352  
6 5     1:23645 2:35461 3:26451 4:25316 5:23146 6:25431  
6 5     1:23465 2:35641 3:24651 4:25631 5:23164 6:25314  
6 5     1:23456 2:36541 3:24561 4:26531 5:26314 6:23154  
6 5     1:54362 2:53164 3:54261 4:35261 5:32641 6:53214  
6 5     1:54326 2:53614 3:54621 4:35621 5:36241 6:53124  
6 5     1:45263 2:41365 3:45162 4:12653 5:14263 6:41235  
6 5     1:45623 2:41635 3:45126 4:16253 5:14623 6:41325  
6 5     1:65432 2:36145 3:62154 4:63521 5:63241 6:35412  
6 5     1:36452 2:13546 3:12456 4:31625 5:31642 6:12345  
6 5     1:62345 2:63541 3:62451 4:36125 5:36142 6:31452  
6 5     1:32546 2:31456 3:16542 4:13652 5:13624 6:32154  
6 5     1:62543 2:61453 3:62154 4:16352 5:16324 6:13542  
6 5     1:36254 2:31645 3:15426 4:13526 5:16324 6:14325  
6 5     1:64325 2:36145 3:65421 4:63521 5:61324 6:31254  
6 5     1:25463 2:53614 3:54216 4:56213 5:24136 6:52314  
6 5     1:45236 2:41635 3:24561 4:25316 5:46231 6:42135  
6 5     1:43265 2:45361 3:42165 4:35621 5:41362 6:34512  
6 5     1:34526 2:13654 3:16245 4:36125 5:31426 6:35124  
6 5     1:64523 2:16354 3:65124 4:63125 5:61423 6:13245  
6 5     1:52364 2:54163 3:51264 4:53162 5:14623 6:15432  
6 5     1:32546 2:31465 3:21654 4:21356 5:32641 6:32145  
6 5     1:32564 2:14536 3:15426 4:16352 5:13246 6:13254  
6 5     1:63254 2:64531 3:65421 4:61352 5:63241 6:32514  
6 5     1:34526 2:35416 3:12465 4:31256 5:36142 6:31245  
6 5     1:64523 2:65413 3:61245 4:61253 5:63142 6:12435  
6 5     1:32564 2:31456 3:15642 4:13652 5:13246 6:13254  
6 5     1:32654 2:31465 3:16542 4:13562 5:13264 6:13245  
6 5     1:34652 2:13546 3:12465 4:31256 5:31642 6:31245  
6 5     1:36452 2:13564 3:12645 4:31265 5:31462 6:31254  
6 5     1:32654 2:31465 3:15426 4:13562 5:13264 6:31245  
6 5     1:36254 2:31645 3:15462 4:13526 5:13624 6:31425  
6 5     1:34562 2:13654 3:16245 4:31256 5:31426 6:13452  
6 5     1:34526 2:13564 3:12645 4:31265 5:31462 6:13254  
6 5     1:34562 2:13654 3:16245 4:31625 5:31426 6:13524  
6 5     1:36254 2:31645 3:15462 4:13526 5:13246 6:31542  
6 5     1:34562 2:16354 3:12465 4:31256 5:31426 6:14352  
6 5     1:34562 2:41365 3:45126 4:31625 5:42361 6:34152  
6 5     1:54326 2:53164 3:15462 4:52163 5:13624 6:15342  
6 5     1:32564 2:36145 3:15462 4:13526 5:13246 6:35142  
6 5     1:52634 2:35461 3:51624 4:53162 5:31642 6:51234  
6 5     1:56234 2:35416 3:56124 4:53612 5:36142 6:52134  
6 5     1:43625 2:14563 3:42615 4:13652 5:41362 6:43215  
6 5     1:46325 2:14536 3:46215 4:16352 5:41632 6:42315  
6 5     1:32564 2:31645 3:21654 4:21365 5:32461 6:21534  
6 5     1:56234 2:35416 3:56124 4:56312 5:36142 6:35214  
6 5     1:62345 2:36541 3:62451 4:62531 5:36142 6:32415  
6 5     1:23645 2:13654 3:12465 4:12563 5:23164 6:23415  
6 5     1:62543 2:16453 3:62154 4:16352 5:62413 6:12534  
6 5     1:46325 2:14536 3:46215 4:16352 5:46132 6:14235  
6 5     1:32564 2:31456 3:15462 4:16352 5:13246 6:13254  
6 5     1:34562 2:13546 3:12465 4:31256 5:36142 6:31245  
6 5     1:34562 2:16354 3:12645 4:31256 5:31426 6:13452  
6 5     1:32654 2:36145 3:15462 4:13526 5:13246 6:31542  
6 5     1:34562 2:16354 3:12465 4:31256 5:14236 6:14532  
6 5     1:34562 2:41635 3:45126 4:31625 5:42361 6:41532  
6 5     1:54326 2:53614 3:15462 4:52163 5:13624 6:53412  
6 5     1:32564 2:36145 3:15462 4:35216 5:13246 6:35412  
6 5     1:32564 2:14536 3:16542 4:13652 5:13246 6:12534  
6 5     1:46325 2:45361 3:42165 4:21356 5:41326 6:42531  
6 5     1:23456 2:36541 3:24516 4:26531 5:23614 6:21534  
6 5     1:25436 2:16453 3:21546 4:21635 5:26413 6:23415  
6 5     1:36452 2:35416 3:12465 4:31256 5:31642 6:32415  
6 5     1:62345 2:36541 3:64512 4:36125 5:36142 6:31452  
6 5     1:65432 2:16453 3:62154 4:16352 5:16324 6:13542  
6 5     1:52634 2:13654 3:51624 4:12653 5:14236 6:12534  
6 5     1:64325 2:36145 3:65421 4:62135 5:64132 6:34125  
6 5     1:43625 2:31645 3:42615 4:35216 5:32641 6:32415  
6 5     1:25463 2:53614 3:56421 4:56213 5:26413 6:51423  
6 5     1:23645 2:41635 3:12465 4:12653 5:14236 6:41325  
6 5     1:32564 2:53614 3:21654 4:35216 5:32641 6:53124  
6 5     1:54632 2:14653 3:16542 4:13562 5:13246 6:15432  
6 5     1:36452 2:35641 3:45612 4:31256 5:31462 6:34512  
6 5     1:65432 2:14653 3:15462 4:13526 5:41632 6:14352  
6 5     1:45623 2:54163 3:45126 4:12563 5:46231 6:42513  
6 5     1:52346 2:35416 3:51264 4:53126 5:42316 6:53421  
6 5     1:34562 2:35641 3:64512 4:53612 5:31426 6:35142  
6 5     1:54326 2:45361 3:54621 4:56213 5:32461 6:52431  
6 5     1:43265 2:14536 3:42156 4:52136 5:41326 6:41523  
6 5     1:52634 2:13564 3:51624 4:12563 5:14623 6:51234  
6 5     1:25463 2:53146 3:54216 4:56213 5:24163 6:25143  
6 5     1:43625 2:31465 3:42615 4:35621 5:32461 6:43215  
6 5     1:45236 2:41356 3:24561 4:25361 5:46231 6:24351  
6 5     1:52634 2:13564 3:51624 4:12653 5:14236 6:15234  
6 5     1:52346 2:35416 3:56124 4:53126 5:31426 6:51432  
6 5     1:43625 2:31465 3:42615 4:35216 5:32641 6:34215  
6 5     1:25463 2:53614 3:56421 4:52613 5:26413 6:51243  
6 5     1:32546 2:31456 3:21654 4:21356 5:32416 6:21435  
6 5     1:25463 2:56314 3:56421 4:56213 5:26413 6:25143  
6 5     1:46523 2:46135 3:24561 4:26531 5:46231 6:24351  
6 5     1:23645 2:13546 3:12456 4:12536 5:23146 6:23514  
6 5     1:32546 2:31456 3:21564 4:21356 5:24136 6:21435  
6 5     1:23465 2:13546 3:12456 4:25316 5:23146 6:23514  
6 5     1:65432 2:16453 3:15462 4:13562 5:41632 6:14352  
6 5     1:25643 2:14563 3:21546 4:52163 5:26413 6:24513  
6 5     1:63452 2:61354 3:64512 4:65312 5:36142 6:15342  
6 5     1:52346 2:35416 3:51246 4:53126 5:42316 6:54321  
6 5     1:34562 2:36541 3:64512 4:53612 5:31462 6:35142  
6 5     1:23456 2:35461 3:24651 4:26531 5:42361 6:25431  
6 5     1:43256 2:14536 3:42156 4:52136 5:41326 6:45123  
6 5     1:65432 2:63145 3:61542 4:16352 5:64132 6:34152  
6 5     1:62345 2:13564 3:61245 4:12653 5:16423 6:14523  
6 5     1:52346 2:13654 3:51246 4:12563 5:14623 6:15423  
6 5     1:63254 2:31465 3:62154 4:36521 5:32641 6:35421  
6 5     1:43256 2:31645 3:42156 4:35621 5:32461 6:34521  
6 5     1:54362 2:14536 3:15642 4:13562 5:41632 6:13452  
6 5     1:25436 2:53146 3:21546 4:21356 5:32416 6:23514  
6 5     1:34652 2:35416 3:45162 4:53612 5:31462 6:31542  
6 5     1:64325 2:36145 3:64215 4:62135 5:63241 6:23415  
6 5     1:23456 2:41356 3:24516 4:12536 5:23146 6:21435  
6 5     1:65234 2:16354 3:65124 4:61253 5:62314 6:21534  
6 5     1:62345 2:61354 3:61245 4:16253 5:16423 6:14523  
6 5     1:32654 2:31645 3:15426 4:13526 5:13246 6:31254  
6 5     1:63254 2:63145 3:62154 4:36521 5:36241 6:35421  
6 5     1:36254 2:36145 3:65421 4:63521 5:63241 6:32154  
6 5     1:34526 2:13654 3:12645 4:31256 5:31426 6:13245  
6 5     1:64523 2:16354 3:16245 4:61253 5:61423 6:12345  
6 5     1:45236 2:41356 3:45126 4:31256 5:42316 6:43125  
6 5     1:65234 2:61354 3:65124 4:63125 5:62314 6:31254  
6 5     1:54326 2:53146 3:54216 4:52136 5:13246 6:51324  
6 5     1:64325 2:63145 3:64215 4:62135 5:61324 6:13245  
6 5     1:54632 2:14653 3:16542 4:13652 5:13246 6:14532  
6 5     1:25436 2:31456 3:21546 4:21356 5:24136 6:23145  
6 5     1:65432 2:63145 3:61542 4:61352 5:64132 6:31452  
6 5     1:23456 2:13546 3:24516 4:25316 5:23146 6:21354  
6 5     1:63452 2:61354 3:64512 4:65312 5:63142 6:13542  
6 5     1:54326 2:53146 3:54621 4:35216 5:32416 6:35241  
6 5     1:62345 2:36541 3:64512 4:62531 5:64231 6:23451  
6 5     1:65432 2:16453 3:62154 4:65213 5:62413 6:21543  
6 5     1:62345 2:61354 3:61245 4:12563 5:16423 6:15243  
6 5     1:34652 2:13546 3:12456 4:31625 5:14236 6:31452  
6 5     1:63254 2:63145 3:62154 4:36521 5:32461 6:34251  
6 5     1:36452 2:63541 3:62451 4:36125 5:64231 6:34152  
6 5     1:32546 2:31456 3:15642 4:35216 5:13624 6:13542  
6 5     1:62543 2:61453 3:16542 4:65213 5:16324 6:15342  
6 5     1:23645 2:16354 3:61245 4:12563 5:16423 6:13524  
6 5     1:25436 2:53146 3:21546 4:21356 5:24136 6:25314  
6 5     1:65432 2:65314 3:61542 4:61352 5:64132 6:53142  
6 5     1:34526 2:13546 3:12645 4:31256 5:31426 6:13452  
6 5     1:32654 2:31456 3:15426 4:13526 5:13246 6:31542  
6 5     1:32546 2:14536 3:16542 4:13526 5:13246 6:31254  
6 5     1:46325 2:45361 3:42165 4:21365 5:24136 6:42315  
6 5     1:43625 2:45631 3:42615 4:21635 5:24163 6:42135  
6 5     1:52634 2:54613 3:51624 4:25361 5:23614 6:52314  
6 5     1:45623 2:13546 3:12456 4:12653 5:14263 6:12543  
6 5     1:23456 2:54136 3:26451 4:25316 5:23146 6:23541  
6 5     1:63452 2:63541 3:62451 4:65312 5:63142 6:54132  
6 5     1:32546 2:31456 3:54621 4:35261 5:32641 6:32451  
6 5     1:26543 2:45316 3:21546 4:21356 5:24136 6:21453  
6 5     1:62543 2:61453 3:61542 4:61352 5:64132 6:45312  
6 5     1:32546 2:31456 3:21546 4:21356 5:24136 6:21345  
6 5     1:23456 2:13546 3:12456 4:25316 5:23146 6:23154  
6 5     1:62345 2:13654 3:16245 4:12563 5:14623 6:13425  
6 5     1:54326 2:14653 3:15426 4:13562 5:13246 6:12543  
6 5     1:36254 2:31645 3:62154 4:35621 5:32461 6:31524  
6 5     1:34526 2:35641 3:45126 4:31256 5:31462 6:32451  
6 5     1:54326 2:56314 3:56421 4:52136 5:32641 6:53241  
6 5     1:64325 2:65314 3:65421 4:62135 5:63241 6:32541  
6 5     1:46523 2:46135 3:45126 4:12653 5:42316 6:41253  
6 5     1:64523 2:64135 3:65124 4:61253 5:62314 6:12453  
6 5     1:45263 2:16354 3:12456 4:12653 5:14263 6:12543  
6 5     1:32546 2:36145 3:54261 4:35261 5:32641 6:32451  
6 5     1:34526 2:13546 3:12456 4:12536 5:14236 6:13452  
6 5     1:63452 2:63541 3:62451 4:62531 5:64231 6:34521  
6 5     1:32546 2:31456 3:15426 4:35216 5:32416 6:31542  
6 5     1:62543 2:61453 3:61542 4:65213 5:62413 6:15423  
6 5     1:62345 2:13654 3:16245 4:12653 5:16423 6:13425  
6 5     1:36254 2:31645 3:62154 4:36521 5:32641 6:31524  
6 5     1:23456 2:35641 3:26451 4:25316 5:26314 6:23541  
6 5     1:63452 2:63541 3:62451 4:65312 5:62314 6:35241  
6 5     1:45623 2:13546 3:12456 4:12653 5:14623 6:15243  
6 5     1:54326 2:53146 3:56421 4:52136 5:24136 6:53241  
6 5     1:64325 2:63145 3:65421 4:62135 5:63241 6:24135  
6 5     1:32546 2:31456 3:54621 4:35621 5:32641 6:34251  
6 5     1:46523 2:41356 3:45126 4:25316 5:42316 6:41253  
6 5     1:64523 2:61354 3:65124 4:61253 5:62314 6:25314  
6 5     1:65432 2:64531 3:64215 4:36521 5:36241 6:53421  
6 5     1:65234 2:65413 3:64512 4:16253 5:16423 6:41523  
6 5     1:36254 2:65314 3:62154 4:62135 5:61324 6:23154  
6 5     1:62345 2:64135 3:16245 4:63125 5:62314 6:21345  

6 5     1:56234 2:16534 3:16254 4:51623 5:16432 6:51234  
6 5     1:56432 2:51643 3:16452 4:16532 5:16234 6:51432  
6 5     1:56234 2:61534 3:61254 4:56123 5:61432 6:51234  
6 5     1:56432 2:56143 3:61452 4:61532 5:61234 6:51432  
6 5     1:26543 2:56143 3:52614 4:26153 5:26341 6:52143  
6 5     1:62543 2:56143 3:56214 4:62153 5:62341 6:52143  
6 5     1:46523 2:46153 3:54612 4:56123 5:46321 6:54123  
6 5     1:64523 2:64153 3:56412 4:56123 5:64321 6:54123  
6 5     1:36254 2:36514 3:56214 4:53621 5:36412 6:53214  
6 5     1:63254 2:63514 3:56214 4:56321 5:63412 6:53214  
6 5     1:36452 2:53641 3:56412 4:36512 5:36214 6:53412  
6 5     1:63452 2:56341 3:56412 4:63512 5:63214 6:53412  
6 5     1:52634 2:56341 3:26541 4:26351 5:26143 6:52341  
6 5     1:56234 2:56341 3:62541 4:62351 5:62143 6:52341  
6 5     1:54632 2:46351 3:46521 4:56321 5:46123 6:54321  
6 5     1:56432 2:64351 3:64521 4:56321 5:64123 6:54321  
6 5     1:52634 2:15634 3:12654 4:51263 5:16432 6:51234  
6 5     1:54632 2:51463 3:14652 4:15632 5:16234 6:51432  
6 5     1:25643 2:51643 3:52164 4:21653 5:26341 6:52143  
6 5     1:45623 2:41653 3:54162 4:51623 5:46321 6:54123  
6 5     1:52346 2:15346 3:12546 4:51236 5:16432 6:12354  
6 5     1:52364 2:15364 3:12564 4:12356 5:14632 6:51234  
6 5     1:54326 2:51436 3:14526 4:15326 5:16234 6:14352  
6 5     1:54362 2:14356 3:14562 4:15362 5:12634 6:51432  
6 5     1:25436 2:51436 3:52146 4:21536 5:26341 6:21453  
6 5     1:25463 2:51463 3:21456 4:21563 5:23641 6:52143  
6 5     1:52346 2:53416 3:25416 4:23516 5:26143 6:23451  
6 5     1:54326 2:43516 3:45216 4:53216 5:46123 6:43251  
6 5     1:52346 2:15346 3:12546 4:12356 5:16432 6:51234  
6 5     1:52364 2:15364 3:12564 4:51236 5:14632 6:12354  
6 5     1:52634 2:15634 3:12654 4:51263 5:14362 6:12534  
6 5     1:56234 2:16534 3:16254 4:51623 5:14326 6:15234  
6 5     1:52364 2:15364 3:12654 4:12356 5:14362 6:51234  
6 5     1:54362 2:14356 3:14652 4:15362 5:12364 6:51432  
6 5     1:25463 2:51463 3:21456 4:21653 5:23461 6:52143  
6 5     1:45263 2:41653 3:41256 4:51263 5:43261 6:54123  
6 5     1:32654 2:35164 3:52164 4:32156 5:34162 6:53214  
6 5     1:34652 2:34156 3:54162 4:35162 5:32164 6:53412  
6 5     1:23456 2:53461 3:25461 4:23651 5:21463 6:52341  
6 5     1:43256 2:43651 3:45261 4:53261 5:41263 6:54321  
6 5     1:62345 2:16534 3:16254 4:61235 5:14362 6:14253  
6 5     1:64325 2:61435 3:16452 4:16532 5:12364 6:12453  
6 5     1:46523 2:41653 3:12546 4:12635 5:14632 6:14352  
6 5     1:26543 2:14635 3:14526 4:21653 5:12634 6:12354  
6 5     1:26543 2:61435 3:62145 4:26153 5:23461 6:23154  
6 5     1:46523 2:46153 3:64125 4:61235 5:43261 6:43152  
6 5     1:36254 2:36514 3:62145 4:63215 5:34162 6:34251  
6 5     1:36452 2:63415 3:64125 4:36512 5:32164 6:32451  
6 5     1:62345 2:63415 3:26541 4:26351 5:21463 6:21354  
6 5     1:32654 2:36514 3:21645 4:21536 5:23641 6:23451  
6 5     1:64325 2:46351 3:46521 4:63215 5:41263 6:41352  
6 5     1:34652 2:41536 3:41625 4:36512 5:43621 6:43251  
6 5     1:32546 2:43651 3:46521 4:32615 5:34612 6:34152  
6 5     1:34526 2:34615 3:26541 4:23651 5:32614 6:32154  
6 5     1:23645 2:16534 3:12654 4:23516 5:21643 6:21453  
6 5     1:43625 2:43516 3:14652 4:16532 5:41623 6:41253  
6 5     1:62345 2:16534 3:12654 4:61235 5:61432 6:14532  
6 5     1:52346 2:15634 3:12564 4:51236 5:14632 6:51432  
6 5     1:64325 2:61435 3:14652 4:16532 5:61234 6:12534  
6 5     1:54326 2:51436 3:14562 4:15632 5:12634 6:51234  
6 5     1:62345 2:15634 3:61254 4:61235 5:14362 6:13452  
6 5     1:64325 2:61435 3:61452 4:15632 5:12364 6:13254  
6 5     1:25643 2:61435 3:62145 4:62153 5:23461 6:24351  
6 5     1:45623 2:64153 3:64125 4:61235 5:43261 6:42351  
6 5     1:63254 2:35614 3:62145 4:63215 5:34162 6:31452  
6 5     1:63452 2:63415 3:64125 4:35612 5:32164 6:31254  
6 5     1:62345 2:63415 3:25641 4:62351 5:21463 6:24153  
6 5     1:64325 2:64351 3:45621 4:63215 5:41263 6:42153  
6 5     1:62345 2:16534 3:16254 4:12365 5:16432 6:14235  
6 5     1:64325 2:14365 3:16452 4:16532 5:16234 6:12435  
6 5     1:26543 2:61435 3:21465 4:26153 5:26341 6:23145  
6 5     1:46523 2:46153 3:41265 4:61235 5:46321 6:43125  
6 5     1:36254 2:36514 3:62145 4:32165 5:36412 6:34215  
6 5     1:36452 2:34165 3:64125 4:36512 5:36214 6:32415  
6 5     1:23465 2:63415 3:26541 4:26351 5:26143 6:21345  
6 5     1:43265 2:46351 3:46521 4:63215 5:46123 6:41325  
6 5     1:62345 2:16534 3:12654 4:61235 5:14632 6:14325  
6 5     1:52346 2:15634 3:12564 4:51236 5:14326 6:14532  
6 5     1:64325 2:61435 3:14652 4:16532 5:12634 6:12345  
6 5     1:54326 2:51436 3:14562 4:15632 5:12346 6:12534  
6 5     1:62345 2:15364 3:16254 4:12635 5:16432 6:13452  
6 5     1:64325 2:14635 3:16452 4:15362 5:16234 6:13254  
6 5     1:25463 2:61435 3:21645 4:26153 5:26341 6:24351  
6 5     1:45263 2:46153 3:41625 4:61235 5:46321 6:42351  
6 5     1:36254 2:35164 3:62145 4:32615 5:36412 6:31452  
6 5     1:36452 2:34615 3:64125 4:35162 5:36214 6:31254  
6 5     1:23645 2:63415 3:25461 4:26351 5:26143 6:24153  
6 5     1:43625 2:46351 3:45261 4:63215 5:46123 6:42153  
6 5     1:62345 2:15364 3:61254 4:12635 5:16432 6:14523  
6 5     1:64325 2:14635 3:61452 4:15362 5:16234 6:12543  
6 5     1:25463 2:61435 3:21645 4:62153 5:26341 6:23514  
6 5     1:45263 2:64153 3:41625 4:61235 5:46321 6:43512  
6 5     1:62543 2:64351 3:61452 4:63215 5:46123 6:41532  
6 5     1:64523 2:63415 3:61254 4:62351 5:26143 6:21534  
6 5     1:63254 2:35164 3:62145 4:32615 5:36412 6:34521  
6 5     1:63452 2:34615 3:64125 4:35162 5:36214 6:32541  
6 5     1:62345 2:16534 3:16254 4:61235 5:61432 6:14523  
6 5     1:64325 2:61435 3:16452 4:16532 5:61234 6:12543  
6 5     1:45623 2:41563 3:41265 4:12356 5:14362 6:14532  
6 5     1:46523 2:41653 3:41256 4:12365 5:14632 6:14352  
6 5     1:26543 2:61435 3:62145 4:26153 5:62341 6:23514  
6 5     1:34526 2:34156 3:41265 4:36512 5:43621 6:43125  
6 5     1:46523 2:46153 3:64125 4:61235 5:64321 6:43512  
6 5     1:64523 2:64153 3:46125 4:63512 5:46321 6:41235  
6 5     1:32546 2:36514 3:21465 4:32156 5:23641 6:23145  
6 5     1:62543 2:63514 3:26145 4:62153 5:26341 6:21435  
6 5     1:62345 2:63415 3:26541 4:26351 5:62143 6:21534  
6 5     1:32564 2:35614 3:21456 4:32165 5:23461 6:23541  
6 5     1:32654 2:36514 3:21465 4:32156 5:23641 6:23451  
6 5     1:64325 2:46351 3:46521 4:63215 5:64123 6:41532  
6 5     1:46325 2:64351 3:64521 4:61532 5:46123 6:43215  
6 5     1:34562 2:34165 3:41256 4:35612 5:43261 6:43521  
6 5     1:34652 2:34156 3:41265 4:36512 5:43621 6:43251  
6 5     1:26345 2:61534 3:62541 4:62351 5:26143 6:23415  
6 5     1:43265 2:43561 3:45621 4:32156 5:34162 6:34512  
6 5     1:43256 2:43651 3:46521 4:32165 5:34612 6:34152  
6 5     1:62345 2:16534 3:61254 4:61235 5:14362 6:13425  
6 5     1:64325 2:61435 3:61452 4:16532 5:12364 6:13245  
6 5     1:26543 2:61435 3:62145 4:62153 5:23461 6:24315  
6 5     1:46523 2:64153 3:64125 4:61235 5:43261 6:42315  
6 5     1:63254 2:36514 3:62145 4:63215 5:34162 6:31425  
6 5     1:63452 2:63415 3:64125 4:36512 5:32164 6:31245  
6 5     1:62345 2:63415 3:26541 4:62351 5:21463 6:24135  
6 5     1:64325 2:64351 3:46521 4:63215 5:41263 6:42135  
6 5     1:62345 2:15634 3:12564 4:61235 5:61432 6:14325  
6 5     1:52346 2:16534 3:12654 4:51236 5:14326 6:51432  
6 5     1:64325 2:61435 3:14562 4:15632 5:61234 6:12345  
6 5     1:54326 2:51436 3:14652 4:16532 5:12346 6:51234  
6 5     1:32564 2:35614 3:62145 4:63215 5:63412 6:34125  
6 5     1:32654 2:36514 3:52146 4:53216 5:34126 6:53412  
6 5     1:34562 2:63415 3:64125 4:35612 5:63214 6:32145  
6 5     1:34652 2:53416 3:54126 4:36512 5:32146 6:53214  
6 5     1:62345 2:61534 3:12654 4:12365 5:61432 6:12543  
6 5     1:64325 2:14365 3:14652 4:61532 5:61234 6:14523  
6 5     1:62543 2:61435 3:21465 4:21653 5:62341 6:21534  
6 5     1:64523 2:41653 3:41265 4:61235 5:64321 6:41532  
6 5     1:32654 2:63514 3:62145 4:32165 5:63412 6:32541  
6 5     1:34652 2:34165 3:64125 4:63512 5:63214 6:34521  
6 5     1:56432 2:56143 3:45216 4:56321 5:46123 6:45312  
6 5     1:56234 2:56341 3:25416 4:56123 5:26143 6:25314  
6 5     1:23465 2:63415 3:62541 4:23651 5:62143 6:23514  
6 5     1:43265 2:43651 3:64521 4:63215 5:64123 6:43512  
6 5     1:56234 2:56341 3:56412 4:35126 5:36214 6:35421  
6 5     1:56432 2:35146 3:56214 4:56321 5:36412 6:35241  
6 5     1:45236 2:56341 3:56412 4:56123 5:46321 6:45132  
6 5     1:25436 2:56143 3:56214 4:56321 5:26341 6:25134  
6 5     1:56432 2:56143 3:56214 4:15326 5:16234 6:15423  
6 5     1:56234 2:15346 3:56412 4:56123 5:16432 6:15243  
6 5     1:62345 2:16534 3:61254 4:61235 5:61432 6:13452  
6 5     1:45263 2:41536 3:41625 4:12635 5:14326 6:41523  
6 5     1:64325 2:61435 3:61452 4:16532 5:61234 6:13254  
6 5     1:45623 2:41563 3:41265 4:16235 5:14362 6:41532  
6 5     1:25463 2:14635 3:21645 4:21536 5:12346 6:21543  
6 5     1:25643 2:16435 3:21465 4:21563 5:12364 6:21534  
6 5     1:26543 2:61435 3:62145 4:62153 5:62341 6:24351  
6 5     1:46523 2:64153 3:64125 4:61235 5:64321 6:42351  
6 5     1:64523 2:46153 3:46125 4:62351 5:46321 6:41235  
6 5     1:62543 2:64351 3:26145 4:26153 5:26341 6:21435  
6 5     1:32546 2:35164 3:21645 4:32615 5:23416 6:32514  
6 5     1:63254 2:36514 3:62145 4:63215 5:63412 6:31452  
6 5     1:36254 2:63514 3:61452 4:36215 5:36412 6:32145  
6 5     1:63452 2:63415 3:64125 4:36512 5:63214 6:31254  
6 5     1:36452 2:36415 3:61254 4:63512 5:36214 6:34125  
6 5     1:34526 2:34615 3:41625 4:35162 5:43216 6:34512  
6 5     1:62345 2:61534 3:12654 4:12365 5:14362 6:15243  
6 5     1:64325 2:14365 3:14652 4:61532 5:12364 6:15423  
6 5     1:62543 2:61435 3:21465 4:21653 5:23461 6:25134  
6 5     1:64523 2:41653 3:41265 4:61235 5:43261 6:45132  
6 5     1:32654 2:63514 3:62145 4:32165 5:34162 6:35241  
6 5     1:34652 2:34165 3:64125 4:63512 5:32164 6:35421  
6 5     1:23465 2:63415 3:62541 4:23651 5:21463 6:25314  
6 5     1:43265 2:43651 3:64521 4:63215 5:41263 6:45312  
6 5     1:62345 2:16534 3:12654 4:12365 5:16432 6:14325  
6 5     1:52346 2:15634 3:12564 4:12356 5:14326 6:15432  
6 5     1:26543 2:61435 3:21465 4:21653 5:26341 6:23415  
6 5     1:25643 2:51436 3:21456 4:21563 5:23416 6:25341  
6 5     1:46523 2:41653 3:41265 4:61235 5:46321 6:43215  
6 5     1:45623 2:41563 3:41256 4:51236 5:43216 6:45321  
6 5     1:32654 2:36514 3:62145 4:32165 5:36412 6:34125  
6 5     1:32564 2:35614 3:52146 4:32156 5:34126 6:35412  
6 5     1:62345 2:61534 3:12564 4:61235 5:61432 6:12435  
6 5     1:64325 2:61435 3:14562 4:61532 5:61234 6:14235  
6 5     1:62543 2:61435 3:62145 4:21563 5:62341 6:21345  
6 5     1:64523 2:41563 3:64125 4:61235 5:64321 6:41325  
6 5     1:32564 2:63514 3:62145 4:63215 5:63412 6:32415  
6 5     1:34562 2:63415 3:64125 4:63512 5:63214 6:34215  
6 5     1:62345 2:63415 3:62541 4:23561 5:62143 6:23145  
6 5     1:64325 2:43561 3:64521 4:63215 5:64123 6:43125  
6 5     1:26345 2:61534 3:16254 4:16235 5:14632 6:12354  
6 5     1:46325 2:16435 3:16452 4:61532 5:12634 6:14352  
6 5     1:36254 2:63514 3:26145 4:36215 5:34612 6:32154  
6 5     1:36452 2:36415 3:46125 4:63512 5:32614 6:34152  
6 5     1:62345 2:16534 3:16254 4:61235 5:14632 6:14235  
6 5     1:64325 2:61435 3:16452 4:16532 5:12634 6:12435  
6 5     1:26543 2:61435 3:62145 4:26153 5:23641 6:23145  
6 5     1:46523 2:46153 3:64125 4:61235 5:43621 6:43125  
6 5     1:36254 2:36514 3:62145 4:63215 5:34612 6:34215  
6 5     1:36452 2:63415 3:64125 4:36512 5:32614 6:32415  
6 5     1:62345 2:63415 3:26541 4:26351 5:21643 6:21345  
6 5     1:64325 2:46351 3:46521 4:63215 5:41623 6:41325  
6 5     1:62345 2:16534 3:16254 4:12365 5:61432 6:15423  
6 5     1:64325 2:14365 3:16452 4:16532 5:61234 6:15243  
6 5     1:26543 2:61435 3:21465 4:26153 5:62341 6:25314  
6 5     1:34526 2:34156 3:41265 4:35612 5:43621 6:31245  
6 5     1:46523 2:46153 3:41265 4:61235 5:64321 6:45312  
6 5     1:54362 2:51643 3:45261 4:53216 5:41623 6:54132  
6 5     1:32546 2:35614 3:21465 4:32156 5:23641 6:31425  
6 5     1:52364 2:53416 3:25461 4:51623 5:21643 6:52134  
6 5     1:23465 2:63415 3:26541 4:26351 5:62143 6:25134  
6 5     1:52634 2:53461 3:54126 4:35162 5:32614 6:53241  
6 5     1:43265 2:46351 3:46521 4:63215 5:64123 6:45132  
6 5     1:56234 2:53641 3:54162 4:35126 5:36214 6:53421  
6 5     1:54632 2:35164 3:52146 4:53261 5:34612 6:53421  
6 5     1:56432 2:35146 3:52164 4:53621 5:36412 6:53241  
6 5     1:45263 2:53641 3:54162 4:51236 5:43621 6:54312  
6 5     1:45236 2:56341 3:54612 4:51263 5:46321 6:54132  
6 5     1:62345 2:15634 3:61254 4:61235 5:16432 6:15342  
6 5     1:64325 2:61435 3:61452 4:15632 5:16234 6:15324  
6 5     1:25643 2:61435 3:62145 4:62153 5:26341 6:25431  
6 5     1:45623 2:64153 3:64125 4:61235 5:46321 6:45231  
6 5     1:63254 2:35614 3:62145 4:63215 5:36412 6:35142  
6 5     1:63452 2:63415 3:64125 4:35612 5:36214 6:35124  
6 5     1:62345 2:63415 3:25641 4:62351 5:26143 6:25413  
6 5     1:64325 2:64351 3:45621 4:63215 5:46123 6:45213  
6 5     1:62345 2:15634 3:61254 4:12635 5:16432 6:14532  
6 5     1:64325 2:14635 3:61452 4:15632 5:16234 6:12534  
6 5     1:25643 2:61435 3:21645 4:62153 5:26341 6:23541  
6 5     1:45623 2:64153 3:41625 4:61235 5:46321 6:43521  
6 5     1:63254 2:35614 3:62145 4:32615 5:36412 6:34512  
6 5     1:63452 2:34615 3:64125 4:35612 5:36214 6:32514  
6 5     1:23645 2:63415 3:25641 4:62351 5:26143 6:21543  
6 5     1:43625 2:64351 3:45621 4:63215 5:46123 6:41523  
6 5     1:62345 2:61534 3:16254 4:16235 5:14362 6:15342  
6 5     1:64325 2:16435 3:16452 4:61532 5:12364 6:15324  
6 5     1:46325 2:14635 3:14652 4:15326 5:12346 6:41532  
6 5     1:26345 2:15346 3:12654 4:12635 5:14326 6:21534  
6 5     1:62543 2:61435 3:26145 4:26153 5:23461 6:25431  
6 5     1:64523 2:46153 3:46125 4:61235 5:43261 6:45231  
6 5     1:36254 2:63514 3:62145 4:36215 5:34162 6:35142  
6 5     1:36452 2:36415 3:64125 4:63512 5:32164 6:35124  
6 5     1:34652 2:34615 3:46125 4:35126 5:32146 6:43512  
6 5     1:32654 2:35146 3:26145 4:32615 5:34126 6:23514  
6 5     1:26345 2:63415 3:62541 4:26351 5:21463 6:25413  
6 5     1:23645 2:36415 3:25416 4:23651 5:21436 6:32541  
6 5     1:46325 2:46351 3:64521 4:63215 5:41263 6:45213  
6 5     1:43625 2:43651 3:45216 4:36215 5:41236 6:34521  
6 5     1:25436 2:16435 3:21645 4:21653 5:23416 6:12543  
6 5     1:45236 2:41653 3:41625 4:16235 5:43216 6:14523  
6 5     1:62345 2:61534 3:12654 4:61235 5:61432 6:12453  
6 5     1:64325 2:61435 3:14652 4:61532 5:61234 6:14253  
6 5     1:62543 2:61435 3:62145 4:21653 5:62341 6:21354  
6 5     1:64523 2:41653 3:64125 4:61235 5:64321 6:41352  
6 5     1:46325 2:61435 3:46521 4:61532 5:46123 6:41253  
6 5     1:26345 2:61534 3:26541 4:61235 5:26143 6:21453  
6 5     1:32654 2:63514 3:62145 4:63215 5:63412 6:32451  
6 5     1:62345 2:36415 3:62541 4:36512 5:36214 6:32154  
6 5     1:34652 2:63415 3:64125 4:63512 5:63214 6:34251  
6 5     1:64325 2:36514 3:64521 4:36215 5:36412 6:34152  
6 5     1:62345 2:63415 3:62541 4:23651 5:62143 6:23154  
6 5     1:64325 2:43651 3:64521 4:63215 5:64123 6:43152  
6 5     1:62345 2:15364 3:16254 4:16235 5:14632 6:13524  
6 5     1:64325 2:16435 3:16452 4:15362 5:12634 6:13542  
6 5     1:25463 2:61435 3:26145 4:26153 5:23641 6:24513  
6 5     1:45263 2:46153 3:46125 4:61235 5:43621 6:42513  
6 5     1:36254 2:35164 3:62145 4:36215 5:34612 6:31524  
6 5     1:36452 2:36415 3:64125 4:35162 5:32614 6:31542  
6 5     1:26345 2:63415 3:25461 4:26351 5:21643 6:24531  
6 5     1:46325 2:46351 3:45261 4:63215 5:41623 6:42531  
6 5     1:62345 2:61534 3:16254 4:16235 5:16432 6:13452  
6 5     1:64325 2:16435 3:16452 4:61532 5:16234 6:13254  
6 5     1:62543 2:61435 3:26145 4:26153 5:26341 6:24351  
6 5     1:64523 2:46153 3:46125 4:61235 5:46321 6:42351  
6 5     1:46523 2:64153 3:64125 4:62351 5:64321 6:41235  
6 5     1:26543 2:64351 3:62145 4:62153 5:62341 6:21435  
6 5     1:36254 2:63514 3:62145 4:36215 5:36412 6:31452  
6 5     1:63254 2:36514 3:61452 4:63215 5:63412 6:32145  
6 5     1:36452 2:36415 3:64125 4:63512 5:36214 6:31254  
6 5     1:63452 2:63415 3:61254 4:36512 5:63214 6:34125  
6 5     1:26345 2:63415 3:62541 4:26351 5:26143 6:24153  
6 5     1:46325 2:46351 3:64521 4:63215 5:46123 6:42153  
6 5     1:64325 2:64351 3:46521 4:62153 5:64123 6:43215  
6 5     1:62345 2:64153 3:26541 4:62351 5:62143 6:23415  
6 5     1:63452 2:16534 3:61254 4:61235 5:61432 6:12345  
6 5     1:63254 2:61435 3:61452 4:16532 5:61234 6:14325  
6 5     1:62345 2:61534 3:61254 4:16235 5:16432 6:14523  
6 5     1:64325 2:16435 3:61452 4:61532 5:16234 6:12543  
6 5     1:62543 2:61435 3:26145 4:62153 5:26341 6:23514  
6 5     1:64523 2:64153 3:46125 4:61235 5:46321 6:43512  
6 5     1:46523 2:46153 3:64125 4:63512 5:64321 6:41235  
6 5     1:26543 2:63514 3:62145 4:26153 5:62341 6:21435  
6 5     1:63254 2:63514 3:62145 4:36215 5:36412 6:34521  
6 5     1:36254 2:36514 3:64521 4:63215 5:63412 6:32145  
6 5     1:63452 2:36415 3:64125 4:63512 5:36214 6:32541  
6 5     1:36452 2:63415 3:62541 4:36512 5:63214 6:34125  
6 5     1:26345 2:63415 3:62541 4:62351 5:26143 6:21534  
6 5     1:46325 2:64351 3:64521 4:63215 5:46123 6:41532  
6 5     1:64325 2:46351 3:46521 4:61532 5:64123 6:43215  
6 5     1:62345 2:61534 3:26541 4:26351 5:62143 6:23415  
6 5     1:64523 2:16534 3:16254 4:61235 5:61432 6:12345  
6 5     1:62543 2:61435 3:16452 4:16532 5:61234 6:14325  
6 5     1:62345 2:61534 3:61254 4:12635 5:14632 6:15243  
6 5     1:64325 2:14635 3:61452 4:61532 5:12634 6:15423  
6 5     1:62543 2:61435 3:21645 4:62153 5:23641 6:25134  
6 5     1:64523 2:64153 3:41625 4:61235 5:43621 6:45132  
6 5     1:63254 2:63514 3:62145 4:32615 5:34612 6:35241  
6 5     1:63452 2:34615 3:64125 4:63512 5:32614 6:35421  
6 5     1:23645 2:63415 3:62541 4:62351 5:21643 6:25314  
6 5     1:43625 2:64351 3:64521 4:63215 5:41623 6:45312  
6 5     1:62345 2:15364 3:12564 4:16235 5:61432 6:12354  
6 5     1:64325 2:16435 3:14562 4:15362 5:61234 6:14352  
6 5     1:25463 2:61435 3:26145 4:21563 5:62341 6:21453  
6 5     1:45263 2:41563 3:46125 4:61235 5:64321 6:41253  
6 5     1:32564 2:35164 3:62145 4:36215 5:63412 6:32154  
6 5     1:34562 2:36415 3:64125 4:35162 5:63214 6:34152  
6 5     1:26345 2:63415 3:25461 4:23561 5:62143 6:23451  
6 5     1:46325 2:43561 3:45261 4:63215 5:64123 6:43251  
6 5     1:62345 2:61534 3:12564 4:12635 5:61432 6:12354  
6 5     1:64325 2:14635 3:14562 4:61532 5:61234 6:14352  
6 5     1:62543 2:61435 3:21645 4:21563 5:62341 6:21453  
6 5     1:64523 2:41563 3:41625 4:61235 5:64321 6:41253  
6 5     1:32564 2:63514 3:62145 4:32615 5:63412 6:32154  
6 5     1:34562 2:34615 3:64125 4:63512 5:63214 6:34152  
6 5     1:23645 2:63415 3:62541 4:23561 5:62143 6:23451  
6 5     1:43625 2:43561 3:64521 4:63215 5:64123 6:43251  
6 5     1:62345 2:61534 3:16254 4:16235 5:14632 6:13542  
6 5     1:64325 2:16435 3:16452 4:61532 5:12634 6:13524  
6 5     1:62543 2:61435 3:26145 4:26153 5:23641 6:24531  
6 5     1:64523 2:46153 3:46125 4:61235 5:43621 6:42531  
6 5     1:36254 2:63514 3:62145 4:36215 5:34612 6:31542  
6 5     1:36452 2:36415 3:64125 4:63512 5:32614 6:31524  
6 5     1:26345 2:63415 3:62541 4:26351 5:21643 6:24513  
6 5     1:46325 2:46351 3:64521 4:63215 5:41623 6:42513  
6 5     1:62345 2:61534 3:61254 4:16235 5:14632 6:15423  
6 5     1:64325 2:16435 3:61452 4:61532 5:12634 6:15243  
6 5     1:62543 2:61435 3:26145 4:62153 5:23641 6:25314  
6 5     1:64523 2:64153 3:46125 4:61235 5:43621 6:45312  
6 5     1:63254 2:63514 3:62145 4:36215 5:34612 6:35421  
6 5     1:63452 2:36415 3:64125 4:63512 5:32614 6:35241  
6 5     1:26345 2:63415 3:62541 4:62351 5:21643 6:25134  
6 5     1:46325 2:64351 3:64521 4:63215 5:41623 6:45132  
6 5     1:62345 2:61534 3:12564 4:12365 5:14632 6:15243  
6 5     1:36254 2:16435 3:14652 4:15326 5:16234 6:31425  
6 5     1:64325 2:14365 3:14562 4:61532 5:12634 6:15423  
6 5     1:36452 2:15346 3:12654 4:16235 5:16432 6:31245  
6 5     1:62543 2:61435 3:21465 4:21563 5:23641 6:25134  
6 5     1:64523 2:41563 3:41265 4:61235 5:43621 6:45132  
6 5     1:36452 2:61534 3:64125 4:62351 5:61432 6:31524  
6 5     1:36254 2:64351 3:62145 4:61532 5:61234 6:31542  
6 5     1:26345 2:46153 3:25416 4:23651 5:26143 6:42315  
6 5     1:32564 2:63514 3:62145 4:32165 5:34612 6:35241  
6 5     1:34562 2:34165 3:64125 4:63512 5:32614 6:35421  
6 5     1:46325 2:43651 3:45216 4:26153 5:46123 6:24315  
6 5     1:23465 2:63415 3:62541 4:23561 5:21643 6:25314  
6 5     1:62543 2:46351 3:61452 4:63215 5:62341 6:42513  
6 5     1:43265 2:43561 3:64521 4:63215 5:41623 6:45312  
6 5     1:64523 2:63415 3:61254 4:26351 5:64321 6:24513  
6 5     1:25436 2:46351 3:26145 4:21653 5:26341 6:42135  
6 5     1:63452 2:46153 3:62541 4:61235 5:62143 6:42531  
6 5     1:45236 2:41653 3:46125 4:26351 5:46321 6:24135  
6 5     1:63254 2:61435 3:64521 4:26153 5:64123 6:24531  
6 5     1:34652 2:36415 3:16254 4:35126 5:36214 6:13425  
6 5     1:64325 2:63514 3:16452 4:62153 5:63412 6:13524  
6 5     1:32654 2:35146 3:16452 4:36215 5:36412 6:13245  
6 5     1:62345 2:64153 3:16254 4:63512 5:63214 6:13542  
6 5     1:62345 2:15364 3:16254 4:12365 5:16432 6:14352  
6 5     1:64325 2:14365 3:16452 4:15362 5:16234 6:12354  
6 5     1:25463 2:61435 3:21465 4:26153 5:26341 6:23451  
6 5     1:45263 2:46153 3:41265 4:61235 5:46321 6:43251  
6 5     1:62345 2:15634 3:61254 4:61235 5:61432 6:13425  
6 5     1:64325 2:61435 3:61452 4:15632 5:61234 6:13245  
6 5     1:25643 2:61435 3:62145 4:62153 5:62341 6:24315  
6 5     1:45623 2:64153 3:64125 4:61235 5:64321 6:42315  
6 5     1:63254 2:35614 3:62145 4:63215 5:63412 6:31425  
6 5     1:63452 2:63415 3:64125 4:35612 5:63214 6:31245  
6 5     1:62345 2:63415 3:25641 4:62351 5:62143 6:24135  
6 5     1:64325 2:64351 3:45621 4:63215 5:64123 6:42135  

5 3     1:2345 2:1345 3:1245 4:1235 5:1234  
5 3     1:2435 2:1435 3:1245 4:1235 5:1243  
5 3     1:2453 2:1453 3:1245 4:1253 5:1243  
5 3     1:3245 2:1345 3:1245 4:1325 5:1324  
5 3     1:4235 2:1435 3:1425 4:1235 5:1423  
5 3     1:4253 2:1453 3:1425 4:1253 5:1423  
5 3     1:2345 2:1534 3:1254 4:1235 5:1432  
5 3     1:2435 2:1543 3:1245 4:1253 5:1342  
5 3     1:2453 2:1345 3:1542 4:1235 5:1243  
5 3     1:3245 2:1354 3:1524 4:1325 5:1423  
5 3     1:4253 2:1435 3:1524 4:1325 5:1423  
5 3     1:3452 2:1543 3:1245 4:1325 5:1342  
5 3     1:4352 2:1534 3:1425 4:1235 5:1432  
5 3     1:2543 2:3451 3:2145 4:2315 5:2341  
5 3     1:2534 2:4351 3:2415 4:2135 5:2431  
5 3     1:2345 2:1435 3:1245 4:1325 5:1234  
5 3     1:2435 2:1345 3:1425 4:1235 5:1243  
5 3     1:2453 2:1543 3:1245 4:1253 5:1423  
5 3     1:3245 2:1345 3:1425 4:1235 5:1324  
5 3     1:4235 2:1435 3:1245 4:1325 5:1423  
5 3     1:4253 2:1453 3:1425 4:1523 5:1243  
5 3     1:3425 2:1435 3:1245 4:1325 5:1342  
5 3     1:4325 2:1345 3:1425 4:1235 5:1432  
5 3     1:4523 2:1543 3:1452 4:1253 5:1423  
5 3     1:3452 2:1345 3:1542 4:1352 5:1432  
5 3     1:4352 2:1435 3:1452 4:1532 5:1342  
5 3     1:4532 2:1453 3:1542 4:1352 5:1432  
5 3     1:2435 2:1345 3:2145 4:2315 5:2134  
5 3     1:2345 2:1435 3:2415 4:2135 5:2143  
5 3     1:2543 2:1453 3:2145 4:2153 5:2413  
5 3     1:3425 2:3145 3:1245 4:3215 5:3124  
5 3     1:4325 2:4135 3:4215 4:1235 5:4123  
5 3     1:4523 2:4153 3:4125 4:1253 5:4213  
5 3     1:3245 2:3415 3:1425 4:3125 5:3142  
5 3     1:4235 2:4315 3:4125 4:1325 5:4132  
5 3     1:4253 2:4513 3:4152 4:1523 5:4123  
5 3     1:3542 2:3145 3:1452 4:3152 5:3412  
5 3     1:4532 2:4135 3:4152 4:1352 5:4312  
5 3     1:4352 2:4153 3:4512 4:1532 5:4132  
5 3     1:2345 2:3145 3:2415 4:2135 5:2314  
5 3     1:2435 2:4135 3:2145 4:2315 5:2413  
5 3     1:2453 2:4153 3:2415 4:2513 5:2143  
5 3     1:3245 2:3415 3:2145 4:3125 5:3214  
5 3     1:4235 2:4315 3:4125 4:2135 5:4213  
5 3     1:4253 2:4513 3:4215 4:2153 5:4123  
5 3     1:2345 2:1354 3:1245 4:1253 5:1423  
5 3     1:2435 2:1453 3:1254 4:1235 5:1324  
5 3     1:2453 2:1435 3:1524 4:1253 5:1234  
5 3     1:3245 2:1345 3:1254 4:1352 5:1432  
5 3     1:4235 2:1435 3:1452 4:1253 5:1342  
5 3     1:4253 2:1453 3:1542 4:1235 5:1432  
5 3     1:3425 2:1354 3:1452 4:1325 5:1234  
5 3     1:4325 2:1453 3:1425 4:1352 5:1243  
5 3     1:4523 2:1435 3:1245 4:1532 5:1423  
5 3     1:3452 2:1534 3:1425 4:1352 5:1324  
5 3     1:4352 2:1543 3:1452 4:1325 5:1423  
5 3     1:4532 2:1345 3:1425 4:1523 5:1432  
5 3     1:2354 2:1345 3:2145 4:2153 5:2413  
5 3     1:2453 2:1435 3:2154 4:2135 5:2314  
5 3     1:2435 2:1453 3:2514 4:2153 5:2134  
5 3     1:3452 2:3154 3:1425 4:3125 5:3214  
5 3     1:4352 2:4153 3:4125 4:1325 5:4213  
5 3     1:4532 2:4135 3:4215 4:1523 5:4123  
5 3     1:2354 2:3415 3:2451 4:2315 5:2134  
5 3     1:2453 2:4315 3:2415 4:2351 5:2143  
5 3     1:2435 2:4513 3:2145 4:2531 5:2413  
5 3     1:3254 2:3451 3:2415 4:3215 5:3124  
5 3     1:4253 2:4351 3:4215 4:2315 5:4123  
5 3     1:4235 2:4531 3:4125 4:2513 5:4213  
5 3     1:3452 2:3415 3:4215 4:3251 5:3142  
5 3     1:4352 2:4315 3:4251 4:3215 5:4132  
5 3     1:4532 2:4513 3:4152 4:5213 5:4231  
5 3     1:3425 2:3145 3:4512 4:3521 5:3412  
5 3     1:4325 2:4135 3:4521 4:3512 5:4312  
5 3     1:4523 2:4153 3:4512 4:5312 5:4321  
5 3     1:2345 2:1354 3:1254 4:1523 5:1234  
5 3     1:2435 2:1453 3:1524 4:1253 5:1243  
5 3     1:2453 2:1435 3:1245 4:1235 5:1324  
5 3     1:3245 2:1354 3:1254 4:1532 5:1324  
5 3     1:4235 2:1453 3:1542 4:1253 5:1423  
5 3     1:4253 2:1435 3:1425 4:1235 5:1342  
5 3     1:3425 2:1534 3:1452 4:1352 5:1342  
5 3     1:4325 2:1543 3:1452 4:1352 5:1432  
5 3     1:4523 2:1345 3:1452 4:1532 5:1432  
5 3     1:3452 2:1345 3:1425 4:1325 5:1234  
5 3     1:4352 2:1435 3:1425 4:1325 5:1243  
5 3     1:4532 2:1453 3:1245 4:1523 5:1423  
5 3     1:2354 2:1345 3:2154 4:2513 5:2134  
5 3     1:2453 2:1435 3:2514 4:2153 5:2143  
5 3     1:2435 2:1453 3:2145 4:2135 5:2314  
5 3     1:3254 2:3154 3:1245 4:3512 5:3124  
5 3     1:4253 2:4153 3:4512 4:1235 5:4123  
5 3     1:4235 2:4135 3:4125 4:1253 5:4312  
5 3     1:3452 2:3514 3:1425 4:3152 5:3142  
5 3     1:4352 2:4513 3:4152 4:1325 5:4132  
5 3     1:4532 2:4315 3:4152 4:1523 5:4132  
5 3     1:3425 2:3145 3:1452 4:3125 5:3214  
5 3     1:4325 2:4135 3:4125 4:1352 5:4213  
5 3     1:4523 2:4153 3:4215 4:1532 5:4123  
5 3     1:2345 2:3451 3:2415 4:2315 5:2134  
5 3     1:2435 2:4351 3:2415 4:2315 5:2143  
5 3     1:2453 2:4531 3:2145 4:2513 5:2413  
5 3     1:3245 2:3415 3:2451 4:3215 5:3124  
5 3     1:4235 2:4315 3:4215 4:2351 5:4123  
5 3     1:4253 2:4513 3:4125 4:2531 5:4213  

4 1     1:243 2:143 3:124 4:312  
4 1     1:243 2:134 3:142 4:312  


==> anc/rotation_systems_blind/F_rotationsystemblind__n7_unlabeled.txt <==
0 0      
1 0     1:  
2 0     1:2 2:1  
3 0     1:23 2:13 3:12  
4 0     1:243 2:143 3:124 4:312  
4 0     1:243 2:134 3:142 4:312  
5 0     1:2345 2:1345 3:1245 4:1235 5:1234  
5 0     1:2345 2:1534 3:1254 4:1235 5:1432  
5 0     1:2345 2:1435 3:1245 4:1325 5:1234  
5 0     1:2345 2:1354 3:1245 4:1253 5:1423  
5 0     1:2345 2:1354 3:1254 4:1523 5:1234  
6 0     1:62345 2:61345 3:61245 4:61235 5:61234 6:12345  
6 0     1:62345 2:61345 3:61245 4:61235 5:16234 6:15234  
6 0     1:62345 2:61345 3:61245 4:61235 5:12634 6:12534  
6 0     1:62345 2:61345 3:61245 4:16235 5:16234 6:14523  
6 0     1:62345 2:61345 3:61245 4:12635 5:12634 6:12453  
6 0     1:62345 2:61345 3:61245 4:12365 5:61234 6:12354  
6 0     1:62345 2:61345 3:12645 4:61235 5:61234 6:12453  
6 0     1:62345 2:61345 3:12645 4:61235 5:12364 6:12543  
6 0     1:62345 2:61345 3:12645 4:12635 5:61234 6:12534  
6 0     1:62345 2:61345 3:12645 4:12365 5:61234 6:12543  
6 0     1:62345 2:61345 3:12645 4:12365 5:12634 6:12435  
6 0     1:62345 2:61345 3:12465 4:61235 5:12364 6:12534  
6 0     1:62345 2:61345 3:12465 4:12635 5:61234 6:12543  
6 0     1:62345 2:61345 3:12465 4:12635 5:12634 6:12435  
6 0     1:62345 2:61345 3:12465 4:12635 5:12364 6:12453  
6 0     1:62345 2:61345 3:12465 4:12365 5:61234 6:12534  
6 0     1:62345 2:16345 3:61245 4:61235 5:12634 6:15342  
6 0     1:62345 2:16345 3:61245 4:61235 5:12364 6:13542  
6 0     1:62345 2:16345 3:61245 4:12365 5:61234 6:13542  
6 0     1:62345 2:16345 3:12645 4:61235 5:12364 6:15432  
6 0     1:62345 2:16345 3:12645 4:12365 5:61234 6:15432  
6 0     1:62345 2:16345 3:12465 4:61235 5:12364 6:15342  
6 0     1:62345 2:13645 3:61245 4:12635 5:12634 6:14523  
6 0     1:62345 2:13645 3:16245 4:12635 5:12634 6:13452  
6 0     1:62345 2:13645 3:16245 4:12365 5:12634 6:14352  
6 0     1:62345 2:13645 3:12465 4:12635 5:12364 6:14523  
6 0     1:62345 2:13465 3:61245 4:16235 5:12634 6:14523  
6 0     1:23645 2:13465 3:61245 4:16235 5:12634 6:12345  
6 0     1:62345 2:16534 3:16254 4:61235 5:14362 6:14253  
6 0     1:62345 2:16534 3:12654 4:61235 5:61432 6:14532  
6 0     1:62345 2:15634 3:61254 4:61235 5:14362 6:13452  
6 0     1:62345 2:16534 3:16254 4:12365 5:16432 6:14235  
6 0     1:62345 2:16534 3:12654 4:61235 5:14632 6:14325  
6 0     1:62345 2:15364 3:16254 4:12635 5:16432 6:13452  
6 0     1:62345 2:15364 3:61254 4:12635 5:16432 6:14523  
6 0     1:62345 2:16534 3:16254 4:61235 5:61432 6:14523  
6 0     1:62345 2:16534 3:61254 4:61235 5:14362 6:13425  
6 0     1:62345 2:15634 3:12564 4:61235 5:61432 6:14325  
6 0     1:62345 2:61534 3:12654 4:12365 5:61432 6:12543  
6 0     1:62345 2:16534 3:61254 4:61235 5:61432 6:13452  
6 0     1:62345 2:61534 3:12654 4:12365 5:14362 6:15243  
6 0     1:62345 2:16534 3:12654 4:12365 5:16432 6:14325  
6 0     1:62345 2:61534 3:12564 4:61235 5:61432 6:12435  
6 0     1:26345 2:61534 3:16254 4:16235 5:14632 6:12354  
6 0     1:62345 2:16534 3:16254 4:61235 5:14632 6:14235  
6 0     1:62345 2:16534 3:16254 4:12365 5:61432 6:15423  
6 0     1:62345 2:15634 3:61254 4:61235 5:16432 6:15342  
6 0     1:62345 2:15634 3:61254 4:12635 5:16432 6:14532  
6 0     1:62345 2:61534 3:16254 4:16235 5:14362 6:15342  
6 0     1:62345 2:61534 3:12654 4:61235 5:61432 6:12453  
6 0     1:62345 2:15364 3:16254 4:16235 5:14632 6:13524  
6 0     1:62345 2:61534 3:16254 4:16235 5:16432 6:13452  
6 0     1:62345 2:61534 3:61254 4:16235 5:16432 6:14523  
6 0     1:62345 2:61534 3:61254 4:12635 5:14632 6:15243  
6 0     1:62345 2:15364 3:12564 4:16235 5:61432 6:12354  
6 0     1:62345 2:61534 3:12564 4:12635 5:61432 6:12354  
6 0     1:62345 2:61534 3:16254 4:16235 5:14632 6:13542  
6 0     1:62345 2:61534 3:61254 4:16235 5:14632 6:15423  
6 0     1:62345 2:61534 3:12564 4:12365 5:14632 6:15243  
6 0     1:62345 2:15364 3:16254 4:12365 5:16432 6:14352  
6 0     1:62345 2:15634 3:61254 4:61235 5:61432 6:13425  
6 0     1:62345 2:14365 3:12645 4:61325 5:12364 6:15243  
6 0     1:23465 2:61435 3:12645 4:61325 5:16234 6:12453  
6 0     1:62345 2:14635 3:16245 4:13625 5:12364 6:14523  
6 0     1:62345 2:16435 3:16245 4:16325 5:61234 6:15234  
6 0     1:23645 2:16435 3:61245 4:13625 5:16234 6:14352  
6 0     1:62345 2:14635 3:61245 4:61325 5:12634 6:15324  
6 0     1:62345 2:14635 3:16245 4:61325 5:12364 6:15243  
6 0     1:62345 2:61435 3:12645 4:61325 5:12364 6:12543  
6 0     1:62345 2:61435 3:12645 4:13265 5:12364 6:12453  
6 0     1:23645 2:16435 3:61245 4:13625 5:12634 6:14325  
6 0     1:62345 2:13564 3:61245 4:12653 5:16423 6:14523  
6 0     1:26345 2:61435 3:12465 4:13625 5:16234 6:13245  
6 0     1:62345 2:61354 3:61245 4:16253 5:16423 6:14523  
6 0     1:62345 2:61435 3:61245 4:61325 5:16234 6:15234  
6 0     1:62345 2:14365 3:12645 4:13625 5:16234 6:14235  
6 0     1:62345 2:14365 3:12645 4:13625 5:12364 6:14523  
6 0     1:62345 2:14365 3:12645 4:13265 5:16234 6:12435  
6 0     1:62345 2:16435 3:61245 4:13625 5:61234 6:13524  
6 0     1:26345 2:61435 3:12465 4:13265 5:12634 6:13452  
6 0     1:62345 2:61354 3:61245 4:12563 5:16423 6:15243  
6 0     1:23645 2:16354 3:61245 4:12563 5:16423 6:13524  
6 0     1:26345 2:14365 3:12465 4:13625 5:12634 6:13245  
6 0     1:62345 2:61435 3:61245 4:16325 5:16234 6:14523  
6 0     1:62345 2:14365 3:16245 4:16325 5:61234 6:15342  
6 0     1:23465 2:16435 3:12645 4:16325 5:16234 6:15324  
6 0     1:62345 2:61435 3:12645 4:13265 5:12634 6:12435  
6 0     1:62345 2:14365 3:16245 4:13625 5:16234 6:14325  
6 0     1:62345 2:13654 3:16245 4:12563 5:14623 6:13425  
6 0     1:23645 2:16435 3:12645 4:16325 5:16234 6:14532  
6 0     1:62345 2:14365 3:12465 4:16325 5:16234 6:14235  
6 0     1:62345 2:13654 3:16245 4:12653 5:16423 6:13425  
6 0     1:62345 2:61435 3:61245 4:61325 5:12634 6:12534  
6 0     1:62345 2:61435 3:16245 4:13625 5:16234 6:14352  
6 0     1:23465 2:16435 3:12465 4:13625 5:16234 6:15324  
6 0     1:62345 2:14635 3:12465 4:13625 5:16234 6:13425  
6 0     1:26345 2:61435 3:61245 4:13265 5:12364 6:13452  
6 0     1:26345 2:14635 3:61245 4:13625 5:12364 6:12345  
6 0     1:62345 2:13654 3:12654 4:16523 5:16234 6:12345  
6 0     1:62345 2:61354 3:61254 4:15263 5:16234 6:15243  
6 0     1:62345 2:13654 3:16254 4:15623 5:16234 6:13254  
6 0     1:62345 2:13654 3:12654 4:15623 5:16234 6:12354  
7 0     1:762345 2:761345 3:761245 4:761235 5:761234 6:712345 7:123456  
7 0     1:762345 2:761345 3:761245 4:761235 5:761234 6:172345 7:162345  
7 0     1:762345 2:761345 3:761245 4:761235 5:761234 6:127345 7:126345  
7 0     1:762345 2:761345 3:761245 4:761235 5:671234 6:123475 7:123456  
7 0     1:762345 2:761345 3:761245 4:671235 5:761234 6:123745 7:123465  
7 0     1:762345 2:761345 3:761245 4:671235 5:671234 6:712345 7:123645  
7 0     1:762345 2:761345 3:761245 4:671235 5:671234 6:123745 7:123456  
7 0     1:762345 2:761345 3:761245 4:617235 5:617234 6:712345 7:145236  
7 0     1:762345 2:761345 3:761245 4:612735 5:612734 6:712345 7:124536  
7 0     1:762345 2:761345 3:761245 4:612375 5:761234 6:172345 7:162354  
7 0     1:762345 2:761345 3:761245 4:612375 5:761234 6:127345 7:126354  
7 0     1:762345 2:761345 3:761245 4:612375 5:761234 6:123745 7:123654  
7 0     1:762345 2:761345 3:761245 4:612375 5:671234 6:123745 7:123564  
7 0     1:762345 2:761345 3:761245 4:612375 5:671234 6:123475 7:123546  
7 0     1:762345 2:761345 3:761245 4:612375 5:612374 6:172345 7:162345  
7 0     1:762345 2:761345 3:761245 4:612375 5:612374 6:127345 7:126345  
7 0     1:762345 2:761345 3:761245 4:612375 5:612374 6:123745 7:123645  
7 0     1:762345 2:761345 3:671245 4:761235 5:761234 6:127345 7:123645  
7 0     1:762345 2:761345 3:671245 4:671235 5:761234 6:127345 7:123465  
7 0     1:762345 2:761345 3:671245 4:612375 5:761234 6:127345 7:123654  
7 0     1:762345 2:761345 3:671245 4:612375 5:671234 6:127345 7:123564  
7 0     1:762345 2:761345 3:671245 4:612375 5:612374 6:127345 7:123645  
7 0     1:762345 2:761345 3:612745 4:761235 5:761234 6:712345 7:124536  
7 0     1:762345 2:761345 3:612745 4:761235 5:761234 6:172345 7:162453  
7 0     1:762345 2:761345 3:612745 4:761235 5:761234 6:127345 7:126453  
7 0     1:762345 2:761345 3:612745 4:761235 5:671234 6:123475 7:124536  
7 0     1:762345 2:761345 3:612745 4:761235 5:612374 6:712345 7:125436  
7 0     1:762345 2:761345 3:612745 4:671235 5:761234 6:127345 7:124653  
7 0     1:762345 2:761345 3:612745 4:671235 5:671234 6:127345 7:124563  
7 0     1:762345 2:761345 3:612745 4:612735 5:761234 6:712345 7:125346  
7 0     1:762345 2:761345 3:612745 4:612735 5:761234 6:172345 7:162534  
7 0     1:762345 2:761345 3:612745 4:612735 5:761234 6:127345 7:126534  
7 0     1:762345 2:761345 3:612745 4:612735 5:671234 6:127345 7:125634  
7 0     1:762345 2:761345 3:612745 4:612735 5:671234 6:123475 7:125346  
7 0     1:762345 2:761345 3:612745 4:612735 5:612734 6:712345 7:123456  
7 0     1:762345 2:761345 3:612745 4:612735 5:612734 6:172345 7:162345  
7 0     1:762345 2:761345 3:612745 4:612375 5:761234 6:712345 7:125436  
7 0     1:762345 2:761345 3:612745 4:612375 5:761234 6:172345 7:162543  
7 0     1:762345 2:761345 3:612745 4:612375 5:761234 6:127345 7:126543  
7 0     1:762345 2:761345 3:612745 4:612375 5:671234 6:127345 7:125643  
7 0     1:762345 2:761345 3:612745 4:612375 5:671234 6:123475 7:125436  
7 0     1:762345 2:761345 3:612745 4:612375 5:612734 6:712345 7:124356  
7 0     1:762345 2:761345 3:612745 4:612375 5:612734 6:172345 7:162435  
7 0     1:762345 2:761345 3:612745 4:612375 5:612734 6:127345 7:126435  
7 0     1:762345 2:761345 3:612745 4:612375 5:612374 6:712345 7:124536  
7 0     1:762345 2:761345 3:612745 4:612375 5:612374 6:172345 7:162453  
7 0     1:762345 2:761345 3:612745 4:612375 5:612374 6:127345 7:126453  
7 0     1:762345 2:761345 3:612475 4:612735 5:761234 6:712345 7:125436  
7 0     1:762345 2:761345 3:612475 4:612735 5:612374 6:712345 7:124536  
7 0     1:762345 2:761345 3:612475 4:612375 5:761234 6:172345 7:162534  
7 0     1:762345 2:761345 3:612475 4:612375 5:761234 6:127345 7:126534  
7 0     1:762345 2:761345 3:612475 4:612375 5:671234 6:127345 7:125634  
7 0     1:762345 2:761345 3:612475 4:612375 5:612734 6:172345 7:162345  
7 0     1:762345 2:761345 3:612475 4:612375 5:612734 6:127345 7:126345  
7 0     1:762345 2:671345 3:761245 4:612375 5:761234 6:172345 7:126354  
7 0     1:762345 2:671345 3:761245 4:612375 5:612374 6:172345 7:126345  
7 0     1:762345 2:671345 3:612745 4:761235 5:761234 6:172345 7:126453  
7 0     1:762345 2:671345 3:612745 4:671235 5:761234 6:172345 7:124653  
7 0     1:762345 2:671345 3:612745 4:612735 5:761234 6:172345 7:126534  
7 0     1:762345 2:671345 3:612745 4:612735 5:671234 6:172345 7:125634  
7 0     1:762345 2:671345 3:612745 4:612375 5:761234 6:172345 7:126543  
7 0     1:762345 2:671345 3:612745 4:612375 5:671234 6:172345 7:125643  
7 0     1:762345 2:671345 3:612745 4:612375 5:612734 6:172345 7:126435  
7 0     1:762345 2:671345 3:612745 4:612375 5:612374 6:172345 7:126453  
7 0     1:762345 2:671345 3:612475 4:612375 5:761234 6:172345 7:126534  
7 0     1:762345 2:671345 3:612475 4:612375 5:612734 6:172345 7:126345  
7 0     1:762345 2:617345 3:761245 4:612375 5:761234 6:712345 7:135426  
7 0     1:762345 2:617345 3:761245 4:612375 5:761234 6:172345 7:163542  
7 0     1:762345 2:617345 3:761245 4:612375 5:612374 6:712345 7:134526  
7 0     1:762345 2:617345 3:761245 4:612375 5:612374 6:172345 7:163452  
7 0     1:762345 2:617345 3:671245 4:761235 5:761234 6:172345 7:136452  
7 0     1:762345 2:617345 3:671245 4:671235 5:761234 6:172345 7:134652  
7 0     1:762345 2:617345 3:671245 4:612375 5:761234 6:172345 7:136542  
7 0     1:762345 2:617345 3:671245 4:612375 5:612374 6:172345 7:136452  
7 0     1:762345 2:617345 3:617245 4:761235 5:761234 6:712345 7:145236  
7 0     1:762345 2:617345 3:617245 4:761235 5:761234 6:172345 7:164523  
7 0     1:762345 2:617345 3:617245 4:761235 5:612374 6:712345 7:154236  
7 0     1:762345 2:617345 3:617245 4:612375 5:761234 6:712345 7:154236  
7 0     1:762345 2:617345 3:617245 4:612375 5:761234 6:172345 7:165423  
7 0     1:762345 2:617345 3:617245 4:612375 5:612374 6:712345 7:145236  
7 0     1:762345 2:617345 3:612745 4:761235 5:761234 6:712345 7:145326  
7 0     1:762345 2:617345 3:612745 4:617235 5:761234 6:712345 7:153246  
7 0     1:762345 2:617345 3:612745 4:617235 5:617234 6:712345 7:132456  
7 0     1:762345 2:617345 3:612745 4:612735 5:761234 6:712345 7:153426  
7 0     1:762345 2:617345 3:612745 4:612735 5:761234 6:172345 7:165342  
7 0     1:762345 2:617345 3:612745 4:612735 5:617234 6:712345 7:134256  
7 0     1:762345 2:617345 3:612745 4:612375 5:761234 6:712345 7:154326  
7 0     1:762345 2:617345 3:612745 4:612375 5:761234 6:172345 7:165432  
7 0     1:762345 2:617345 3:612745 4:612375 5:617234 6:712345 7:143256  
7 0     1:762345 2:617345 3:612745 4:612375 5:612734 6:712345 7:143526  
7 0     1:762345 2:617345 3:612745 4:612375 5:612734 6:172345 7:164352  
7 0     1:762345 2:617345 3:612745 4:612375 5:612374 6:172345 7:164532  
7 0     1:762345 2:617345 3:612475 4:612735 5:617234 6:712345 7:143256  
7 0     1:762345 2:617345 3:612475 4:612375 5:761234 6:712345 7:153426  
7 0     1:762345 2:617345 3:612475 4:612375 5:617234 6:712345 7:134256  
7 0     1:762345 2:613745 3:617245 4:761235 5:761234 6:712345 7:145326  
7 0     1:762345 2:613745 3:612745 4:617235 5:761234 6:712345 7:152346  
7 0     1:762345 2:613745 3:612745 4:617235 5:617234 6:712345 7:123456  
7 0     1:762345 2:613745 3:612745 4:612375 5:761234 6:712345 7:154236  
7 0     1:762345 2:613475 3:761245 4:617235 5:612734 6:712345 7:145236  
7 0     1:762345 2:613475 3:612745 4:612735 5:617234 6:712345 7:123456  
7 0     1:762345 2:613475 3:612745 4:612375 5:761234 6:712345 7:152436  
7 0     1:762345 2:613475 3:612745 4:612375 5:617234 6:712345 7:124356  
7 0     1:672345 2:761345 3:761245 4:671235 5:617234 6:123745 7:156234  
7 0     1:672345 2:761345 3:761245 4:617235 5:617234 6:712345 7:164523  
7 0     1:672345 2:761345 3:761245 4:617235 5:617234 6:123745 7:145623  
7 0     1:672345 2:761345 3:761245 4:612375 5:761234 6:712345 7:162354  
7 0     1:672345 2:761345 3:671245 4:671235 5:617234 6:127345 7:156234  
7 0     1:672345 2:761345 3:612745 4:612375 5:761234 6:712345 7:162543  
7 0     1:672345 2:761345 3:612745 4:612375 5:612734 6:712345 7:162435  
7 0     1:672345 2:617345 3:761245 4:671235 5:612734 6:123745 7:156342  
7 0     1:672345 2:617345 3:612745 4:612375 5:761234 6:712345 7:165432  
7 0     1:672345 2:613475 3:761245 4:671235 5:612734 6:123745 7:156234  
7 0     1:623745 2:761345 3:761245 4:617235 5:617234 6:123745 7:123456  
7 0     1:623745 2:761345 3:671245 4:617235 5:617234 6:127345 7:123456  
7 0     1:762345 2:671345 3:612745 4:612375 5:716234 6:157234 7:126543  
7 0     1:672345 2:617345 3:612475 4:761235 5:162374 6:715234 7:156342  
7 0     1:623475 2:617345 3:612745 4:671235 5:167234 6:175234 7:146532  
7 0     1:623475 2:671345 3:612745 4:612735 5:176234 6:157234 7:126534  
7 0     1:672345 2:613745 3:612745 4:612375 5:716234 6:715234 7:156423  
7 0     1:623475 2:617345 3:671245 4:612375 5:176234 6:175234 7:135642  
7 0     1:627345 2:671345 3:612475 4:612375 5:176234 6:715234 7:163425  
7 0     1:623475 2:617345 3:612745 4:671235 5:167234 6:157234 7:145632  
7 0     1:623475 2:761345 3:761245 4:671235 5:176234 6:152374 7:123465  
7 0     1:672345 2:613475 3:612745 4:612375 5:176234 6:715234 7:162435  
7 0     1:762345 2:671345 3:612475 4:761235 5:162374 6:175234 7:125634  
7 0     1:623475 2:617345 3:671245 4:612375 5:176234 6:157234 7:136542  
7 0     1:627345 2:617345 3:612745 4:612375 5:716234 6:715234 7:125643  
7 0     1:762345 2:613745 3:612745 4:761235 5:162374 6:157234 7:165423  
7 0     1:672345 2:613475 3:761245 4:617235 5:162734 6:152374 7:145623  
7 0     1:623475 2:617345 3:612745 4:671235 5:162374 6:152374 7:143256  
7 0     1:762345 2:671345 3:761245 4:761235 5:162734 6:157234 7:126534  
7 0     1:672345 2:617345 3:617245 4:612375 5:716234 6:715234 7:156423  
7 0     1:762345 2:671345 3:612475 4:761235 5:162374 6:157234 7:126534  
7 0     1:672345 2:617345 3:612475 4:612375 5:176234 6:157234 7:134265  
7 0     1:627345 2:617345 3:612745 4:612375 5:716234 6:152734 7:125436  
7 0     1:623475 2:617345 3:671245 4:612375 5:167234 6:175234 7:136542  
7 0     1:672345 2:613745 3:612745 4:612375 5:716234 6:157234 7:154236  
7 0     1:672345 2:761345 3:761245 4:617235 5:176234 6:152374 7:146523  
7 0     1:672345 2:617345 3:612475 4:761235 5:162374 6:157234 7:153426  
7 0     1:623475 2:761345 3:761245 4:671235 5:167234 6:152374 7:123456  
7 0     1:762345 2:671345 3:612475 4:612375 5:716234 6:175234 7:125634  
7 0     1:627345 2:613475 3:617245 4:617235 5:716234 6:152734 7:125346  
7 0     1:623475 2:617345 3:671245 4:612375 5:167234 6:157234 7:135642  
7 0     1:672345 2:617345 3:612745 4:612735 5:716234 6:157234 7:153426  
7 0     1:623475 2:617345 3:612475 4:671235 5:162374 6:152374 7:134256  
7 0     1:627345 2:617345 3:612745 4:612375 5:716234 6:152374 7:125463  
7 0     1:672345 2:617345 3:617245 4:612375 5:716234 6:157234 7:154236  
7 0     1:672345 2:617345 3:612475 4:612375 5:176234 6:152734 7:134625  
7 0     1:762345 2:671345 3:761245 4:761235 5:162374 6:157234 7:126354  
7 0     1:623475 2:617345 3:612745 4:617235 5:716234 6:715234 7:132456  
7 0     1:672345 2:617345 3:612475 4:761235 5:162374 6:152734 7:153462  
7 0     1:672345 2:613745 3:612745 4:612375 5:716234 6:152374 7:154623  
7 0     1:623745 2:671345 3:671245 4:617235 5:176234 6:157234 7:123465  
7 0     1:762345 2:671345 3:612475 4:612375 5:716234 6:157234 7:126534  
7 0     1:627345 2:671345 3:612475 4:612375 5:176234 6:175234 7:134256  
7 0     1:623475 2:617345 3:617245 4:761235 5:176234 6:157234 7:164523  
7 0     1:623745 2:613745 3:617245 4:612375 5:716234 6:152374 7:132546  
7 0     1:762345 2:671345 3:761245 4:612375 5:716234 6:157234 7:126354  
7 0     1:627345 2:671345 3:612475 4:612375 5:176234 6:157234 7:134265  
7 0     1:672345 2:761345 3:761245 4:617235 5:167234 6:157234 7:145236  
7 0     1:672345 2:613745 3:617245 4:612735 5:162734 6:152734 7:134562  
7 0     1:623745 2:617345 3:617245 4:612375 5:716234 6:715234 7:123564  
7 0     1:672345 2:671345 3:612745 4:761235 5:162374 6:152734 7:125436  
7 0     1:627345 2:671345 3:671245 4:612375 5:716234 6:715234 7:135642  
7 0     1:672345 2:613745 3:612745 4:612375 5:176234 6:715234 7:164235  
7 0     1:672345 2:617345 3:617245 4:612375 5:716234 6:152374 7:154623  
7 0     1:762345 2:617345 3:617245 4:612375 5:716234 6:175234 7:156423  
7 0     1:627345 2:617345 3:612745 4:612375 5:162734 6:152734 7:124356  
7 0     1:623475 2:617345 3:612745 4:617235 5:716234 6:175234 7:163245  
7 0     1:672345 2:617345 3:612475 4:671235 5:162374 6:152374 7:156342  
7 0     1:623745 2:617345 3:612745 4:761235 5:162374 6:715234 7:132564  
7 0     1:623475 2:613475 3:761245 4:671235 5:716234 6:152374 7:125346  
7 0     1:672345 2:613745 3:617245 4:612375 5:716234 6:715234 7:156432  
7 0     1:762345 2:613745 3:612745 4:671235 5:716234 6:175234 7:145623  
7 0     1:762345 2:761345 3:761245 4:761235 5:176234 6:175234 7:165234  
7 0     1:672345 2:613475 3:671245 4:671235 5:162734 6:152734 7:156234  
7 0     1:762345 2:617345 3:617245 4:612375 5:716234 6:157234 7:165423  
7 0     1:762345 2:617345 3:761245 4:761235 5:716234 6:157234 7:163452  
7 0     1:623475 2:617345 3:617245 4:761235 5:167234 6:175234 7:164523  
7 0     1:672345 2:617345 3:612745 4:612735 5:716234 6:152734 7:153462  
7 0     1:672345 2:617345 3:612475 4:612735 5:716234 6:715234 7:156432  
7 0     1:672345 2:613475 3:612475 4:612375 5:716234 6:157234 7:152346  
7 0     1:672345 2:617345 3:617245 4:612375 5:176234 6:715234 7:164235  
7 0     1:672345 2:761345 3:761245 4:617235 5:167234 6:152374 7:145623  
7 0     1:623745 2:613745 3:612745 4:617235 5:176234 6:157234 7:146523  
7 0     1:627345 2:671345 3:612475 4:612375 5:176234 6:152734 7:134625  
7 0     1:623475 2:613475 3:761245 4:671235 5:162734 6:152374 7:123456  
7 0     1:623475 2:761345 3:761245 4:612375 5:176234 6:152734 7:126354  
7 0     1:623475 2:617345 3:612745 4:617235 5:176234 6:175234 7:156324  
7 0     1:672345 2:613745 3:617245 4:612375 5:716234 6:157234 7:154326  
7 0     1:762345 2:613745 3:612745 4:671235 5:716234 6:157234 7:146523  
7 0     1:672345 2:613745 3:617245 4:612375 5:716234 6:152734 7:154362  
7 0     1:672345 2:613475 3:612745 4:612375 5:176234 6:175234 7:124356  
7 0     1:762345 2:617345 3:761245 4:761235 5:162734 6:175234 7:156342  
7 0     1:672345 2:617345 3:612475 4:612735 5:716234 6:157234 7:154326  
7 0     1:627345 2:671345 3:612745 4:612735 5:716234 6:152734 7:153462  
7 0     1:627345 2:671345 3:671245 4:612375 5:716234 6:152374 7:135462  
7 0     1:672345 2:617345 3:612475 4:612375 5:167234 6:157234 7:134256  
7 0     1:623475 2:617345 3:612745 4:617235 5:176234 6:157234 7:165324  
7 0     1:627345 2:617345 3:612745 4:612375 5:162374 6:152734 7:124536  
7 0     1:627345 2:671345 3:612745 4:612735 5:176234 6:715234 7:163425  
7 0     1:623745 2:617345 3:612745 4:761235 5:162374 6:152374 7:132546  
7 0     1:672345 2:617345 3:612475 4:612735 5:716234 6:152734 7:154362  
7 0     1:672345 2:617345 3:612475 4:612735 5:716234 6:152374 7:154632  
7 0     1:672345 2:671345 3:612745 4:761235 5:162374 6:152374 7:125463  
7 0     1:672345 2:613745 3:612745 4:612375 5:176234 6:175234 7:142356  
7 0     1:623475 2:761345 3:612475 4:612375 5:176234 6:152734 7:126534  
7 0     1:623475 2:617345 3:612475 4:612735 5:716234 6:715234 7:143256  
7 0     1:627345 2:613475 3:617245 4:612375 5:162734 6:152734 7:142356  
7 0     1:672345 2:613745 3:617245 4:612375 5:716234 6:152374 7:154632  
7 0     1:672345 2:617345 3:617245 4:612375 5:176234 6:175234 7:142356  
7 0     1:672345 2:671345 3:612475 4:612375 5:162734 6:152734 7:123456  
7 0     1:627345 2:761345 3:617245 4:617235 5:716234 6:152734 7:152346  
7 0     1:762345 2:671345 3:671245 4:761235 5:176234 6:157234 7:152364  
7 0     1:672345 2:617345 3:612475 4:612735 5:176234 6:715234 7:164325  
7 0     1:623475 2:617345 3:612745 4:617235 5:167234 6:175234 7:165324  
7 0     1:762345 2:761345 3:761245 4:761235 5:176234 6:152734 7:152634  
7 0     1:762345 2:613745 3:612745 4:617235 5:716234 6:175234 7:156234  
7 0     1:623475 2:761345 3:671245 4:761235 5:716234 6:152734 7:152364  
7 0     1:672345 2:613475 3:671245 4:617235 5:162734 6:152734 7:145623  
7 0     1:672345 2:613745 3:612745 4:612375 5:176234 6:157234 7:142365  
7 0     1:672345 2:761345 3:671245 4:617235 5:176234 6:152734 7:146523  
7 0     1:623475 2:617345 3:617245 4:761235 5:162374 6:715234 7:142356  
7 0     1:623475 2:671345 3:612745 4:612735 5:167234 6:175234 7:126534  
7 0     1:672345 2:617345 3:612745 4:612735 5:176234 6:715234 7:163425  
7 0     1:672345 2:613475 3:612745 4:612375 5:176234 6:157234 7:124365  
7 0     1:672345 2:617345 3:617245 4:612375 5:176234 6:157234 7:142365  
7 0     1:627345 2:671345 3:617245 4:671235 5:716234 6:715234 7:145623  
7 0     1:627345 2:671345 3:612475 4:612375 5:167234 6:157234 7:134256  
7 0     1:672345 2:613745 3:617245 4:612375 5:176234 6:715234 7:164325  
7 0     1:627345 2:761345 3:617245 4:617235 5:176234 6:152734 7:123465  
7 0     1:623475 2:761345 3:671245 4:761235 5:176234 6:152734 7:123645  
7 0     1:762345 2:617345 3:761245 4:761235 5:162734 6:157234 7:165342  
7 0     1:623745 2:613745 3:612745 4:617235 5:167234 6:157234 7:145623  
7 0     1:623475 2:613475 3:671245 4:671235 5:716234 6:715234 7:125634  
7 0     1:672345 2:613745 3:612745 4:612375 5:176234 6:152374 7:146235  
7 0     1:672345 2:617345 3:617245 4:612375 5:176234 6:152374 7:146235  
7 0     1:623745 2:617345 3:612745 4:671235 5:716234 6:715234 7:132456  
7 0     1:672345 2:617345 3:612475 4:612375 5:162734 6:157234 7:134526  
7 0     1:627345 2:613475 3:612745 4:612375 5:162734 6:152734 7:143256  
7 0     1:627345 2:617345 3:612745 4:612375 5:162374 6:152374 7:124563  
7 0     1:627345 2:671345 3:612745 4:612735 5:176234 6:175234 7:134256  
7 0     1:762345 2:761345 3:761245 4:761235 5:176234 6:152374 7:152364  
7 0     1:623475 2:617345 3:612745 4:617235 5:167234 6:157234 7:156324  
7 0     1:627345 2:671345 3:612745 4:612735 5:176234 6:157234 7:134265  
7 0     1:672345 2:617345 3:612475 4:612735 5:176234 6:175234 7:143256  
7 0     1:672345 2:761345 3:671245 4:617235 5:167234 6:152734 7:145623  
7 0     1:672345 2:671345 3:612745 4:671235 5:716234 6:715234 7:124563  
7 0     1:627345 2:761345 3:617245 4:612375 5:716234 6:152734 7:154236  
7 0     1:627345 2:761345 3:617245 4:612375 5:176234 6:152734 7:142365  
7 0     1:627345 2:617345 3:612475 4:761235 5:162374 6:715234 7:125634  
7 0     1:623745 2:671345 3:671245 4:612375 5:716234 6:715234 7:156423  
7 0     1:762345 2:671345 3:671245 4:761235 5:167234 6:175234 7:152364  
7 0     1:623475 2:617345 3:612475 4:612375 5:716234 6:175234 7:163425  
7 0     1:627345 2:671345 3:612475 4:612375 5:162734 6:157234 7:134526  
7 0     1:762345 2:613745 3:612745 4:617235 5:716234 6:157234 7:165234  
7 0     1:672345 2:617345 3:612475 4:612735 5:176234 6:157234 7:143265  
7 0     1:672345 2:617345 3:761245 4:761235 5:162734 6:715234 7:156342  
7 0     1:762345 2:761345 3:761245 4:761235 5:167234 6:175234 7:156234  
7 0     1:672345 2:613475 3:617245 4:617235 5:716234 6:715234 7:156342  
7 0     1:623475 2:617345 3:617245 4:761235 5:162374 6:175234 7:164235  
7 0     1:672345 2:617345 3:617245 4:612375 5:167234 6:157234 7:142356  
7 0     1:627345 2:761345 3:617245 4:612375 5:167234 6:152734 7:142356  
7 0     1:672345 2:617345 3:612475 4:612735 5:176234 6:152734 7:143625  
7 0     1:672345 2:617345 3:612475 4:612735 5:176234 6:152374 7:146325  
7 0     1:623745 2:617345 3:612745 4:671235 5:162374 6:152374 7:132564  
7 0     1:672345 2:617345 3:612475 4:612375 5:162734 6:152734 7:134562  
7 0     1:762345 2:617345 3:617245 4:612375 5:176234 6:175234 7:164235  
7 0     1:623475 2:617345 3:617245 4:671235 5:176234 6:157234 7:146523  
7 0     1:623745 2:671345 3:671245 4:612375 5:716234 6:157234 7:154236  
7 0     1:672345 2:617345 3:617245 4:612375 5:162374 6:157234 7:145236  
7 0     1:762345 2:617345 3:761245 4:761235 5:162374 6:157234 7:163542  
7 0     1:627345 2:671345 3:617245 4:617235 5:716234 6:715234 7:156234  
7 0     1:623475 2:617345 3:612475 4:612375 5:176234 6:157234 7:165342  
7 0     1:672345 2:613745 3:612745 4:612375 5:167234 6:157234 7:142356  
7 0     1:672345 2:613745 3:617245 4:612375 5:176234 6:175234 7:143256  
7 0     1:623475 2:761345 3:671245 4:671235 5:716234 6:152734 7:152346  
7 0     1:672345 2:613475 3:612745 4:612375 5:167234 6:157234 7:124356  
7 0     1:623475 2:613475 3:671245 4:671235 5:716234 6:152734 7:125346  
7 0     1:623475 2:617345 3:612745 4:612735 5:716234 6:715234 7:134256  
7 0     1:762345 2:761345 3:761245 4:761235 5:167234 6:157234 7:165234  
7 0     1:627345 2:671345 3:612745 4:612735 5:176234 6:152734 7:134625  
7 0     1:623745 2:613745 3:612745 4:617235 5:162374 6:152374 7:142356  
7 0     1:627345 2:613475 3:612475 4:612375 5:162734 6:152734 7:134256  
7 0     1:627345 2:671345 3:617245 4:617235 5:716234 6:157234 7:152346  
7 0     1:672345 2:613745 3:612745 4:612375 5:162374 6:157234 7:145236  
7 0     1:623475 2:761345 3:612475 4:612375 5:167234 6:152734 7:125634  
7 0     1:762345 2:617345 3:761245 4:612375 5:716234 6:157234 7:163542  
7 0     1:672345 2:671345 3:612745 4:671235 5:162374 6:152374 7:125643  
7 0     1:672345 2:761345 3:617245 4:617235 5:176234 6:152734 7:134652  
7 0     1:623475 2:613475 3:671245 4:671235 5:162734 6:152734 7:123456  
7 0     1:672345 2:613475 3:612475 4:761235 5:162374 6:715234 7:156234  
7 0     1:672345 2:617345 3:612745 4:612735 5:176234 6:175234 7:134256  
7 0     1:627345 2:617345 3:612475 4:671235 5:162374 6:152374 7:125634  
7 0     1:627345 2:671345 3:612745 4:612375 5:716234 6:715234 7:156432  
7 0     1:672345 2:613745 3:617245 4:612375 5:176234 6:157234 7:143265  
7 0     1:672345 2:617345 3:612475 4:612735 5:167234 6:157234 7:143256  
7 0     1:623475 2:761345 3:671245 4:671235 5:176234 6:152734 7:123465  
7 0     1:672345 2:613745 3:617245 4:612375 5:176234 6:152734 7:143625  
7 0     1:627345 2:671345 3:612745 4:612375 5:716234 6:157234 7:154326  
7 0     1:672345 2:617345 3:617245 4:612375 5:162374 6:152374 7:145623  
7 0     1:627345 2:671345 3:617245 4:617235 5:176234 6:157234 7:123465  
7 0     1:623475 2:671345 3:761245 4:761235 5:176234 6:157234 7:126345  
7 0     1:623745 2:617345 3:612745 4:617235 5:176234 6:175234 7:145632  
7 0     1:672345 2:617345 3:612745 4:761235 5:162374 6:715234 7:156432  
7 0     1:627345 2:617345 3:761245 4:761235 5:162734 6:715234 7:125634  
7 0     1:762345 2:671345 3:671245 4:761235 5:162374 6:175234 7:123564  
7 0     1:623745 2:671345 3:671245 4:612375 5:716234 6:152374 7:154623  
7 0     1:672345 2:613475 3:617245 4:617235 5:716234 6:157234 7:153426  
7 0     1:627345 2:671345 3:612745 4:612375 5:716234 6:152734 7:154362  
7 0     1:762345 2:613745 3:612745 4:617235 5:176234 6:175234 7:162345  
7 0     1:762345 2:761345 3:761245 4:761235 5:162734 6:157234 7:162534  
7 0     1:762345 2:617345 3:671245 4:761235 5:716234 6:157234 7:136452  
7 0     1:672345 2:671345 3:612745 4:612735 5:716234 6:715234 7:125634  
7 0     1:762345 2:617345 3:612745 4:761235 5:716234 6:157234 7:164532  
7 0     1:627345 2:617345 3:612475 4:612735 5:716234 6:715234 7:125643  
7 0     1:672345 2:617345 3:612745 4:761235 5:162374 6:157234 7:154326  
7 0     1:623745 2:617345 3:612745 4:617235 5:176234 6:157234 7:146532  
7 0     1:623475 2:617345 3:617245 4:671235 5:162374 6:152374 7:142356  
7 0     1:627345 2:761345 3:617245 4:612375 5:162374 6:152734 7:145236  
7 0     1:762345 2:617345 3:612745 4:761235 5:162374 6:175234 7:156432  
7 0     1:623475 2:761345 3:671245 4:671235 5:167234 6:152734 7:123456  
7 0     1:672345 2:613745 3:617245 4:612375 5:176234 6:152374 7:146325  
7 0     1:623475 2:671345 3:761245 4:761235 5:167234 6:175234 7:126345  
7 0     1:672345 2:613745 3:761245 4:612735 5:162734 6:157234 7:145236  
7 0     1:623745 2:671345 3:671245 4:612375 5:176234 6:715234 7:164235  
7 0     1:672345 2:613475 3:617245 4:617235 5:716234 6:152734 7:153462  
7 0     1:627345 2:671345 3:617245 4:612375 5:716234 6:715234 7:156423  
7 0     1:623475 2:671345 3:612745 4:612735 5:167234 6:157234 7:125634  
7 0     1:672345 2:617345 3:612745 4:761235 5:162374 6:152734 7:154362  
7 0     1:627345 2:671345 3:617245 4:612375 5:716234 6:157234 7:154236  
7 0     1:627345 2:671345 3:612745 4:612375 5:716234 6:152374 7:154632  
7 0     1:623475 2:617345 3:612475 4:612375 5:167234 6:175234 7:165342  
7 0     1:623475 2:617345 3:612745 4:612735 5:716234 6:175234 7:163425  
7 0     1:762345 2:617345 3:671245 4:761235 5:162374 6:175234 7:135642  
7 0     1:627345 2:617345 3:612475 4:612735 5:716234 6:152374 7:125463  
7 0     1:672345 2:617345 3:612745 4:612735 5:176234 6:157234 7:134265  
7 0     1:627345 2:671345 3:612745 4:612375 5:176234 6:715234 7:164325  
7 0     1:672345 2:617345 3:612475 4:612735 5:162734 6:157234 7:143526  
7 0     1:762345 2:613745 3:612745 4:612375 5:716234 6:175234 7:156423  
7 0     1:672345 2:617345 3:612745 4:761235 5:162374 6:152374 7:154632  
7 0     1:627345 2:761345 3:612745 4:617235 5:716234 6:152734 7:153246  
7 0     1:672345 2:617345 3:612745 4:671235 5:716234 6:715234 7:145632  
7 0     1:672345 2:613745 3:761245 4:612735 5:162734 6:152374 7:145623  
7 0     1:623745 2:761345 3:761245 4:617235 5:716234 6:152374 7:152346  
7 0     1:672345 2:617345 3:761245 4:761235 5:162734 6:157234 7:153426  
7 0     1:623475 2:761345 3:671245 4:612375 5:176234 6:152734 7:123654  
7 0     1:623745 2:671345 3:671245 4:612375 5:176234 6:175234 7:142356  
7 0     1:623745 2:613745 3:612745 4:612375 5:716234 6:715234 7:123564  
7 0     1:627345 2:671345 3:617245 4:612375 5:716234 6:152374 7:154623  
7 0     1:627345 2:617345 3:761245 4:671235 5:162734 6:152374 7:125634  
7 0     1:672345 2:617345 3:612745 4:671235 5:162374 6:152374 7:156432  
7 0     1:627345 2:671345 3:617245 4:612375 5:176234 6:715234 7:164235  
7 0     1:762345 2:617345 3:671245 4:761235 5:162374 6:157234 7:136542  
7 0     1:672345 2:617345 3:612745 4:612735 5:176234 6:152734 7:134625  
7 0     1:623475 2:671345 3:612745 4:612375 5:176234 6:175234 7:125643  
7 0     1:762345 2:613745 3:612745 4:612375 5:716234 6:157234 7:165423  
7 0     1:627345 2:761345 3:612745 4:617235 5:176234 6:152734 7:132465  
7 0     1:623475 2:671345 3:612745 4:612375 5:176234 6:157234 7:126543  
7 0     1:672345 2:613745 3:612475 4:612735 5:716234 6:715234 7:156423  
7 0     1:627345 2:671345 3:612745 4:612375 5:176234 6:175234 7:143256  
7 0     1:623745 2:617345 3:612745 4:617235 5:167234 6:157234 7:145632  
7 0     1:623475 2:613475 3:671245 4:612375 5:162734 6:152734 7:123564  
7 0     1:672345 2:761345 3:617245 4:617235 5:167234 6:157234 7:134526  
7 0     1:672345 2:617345 3:612475 4:612735 5:162734 6:152734 7:143562  
7 0     1:672345 2:617345 3:612745 4:617235 5:716234 6:715234 7:156324  
7 0     1:627345 2:671345 3:612745 4:612375 5:176234 6:157234 7:143265  
7 0     1:623745 2:671345 3:671245 4:612375 5:176234 6:157234 7:142365  
7 0     1:623745 2:761345 3:761245 4:617235 5:176234 6:152374 7:123465  
7 0     1:623475 2:761345 3:671245 4:612375 5:167234 6:152734 7:123564  
7 0     1:762345 2:671345 3:671245 4:761235 5:162374 6:157234 7:123654  
7 0     1:627345 2:671345 3:617245 4:612375 5:176234 6:175234 7:142356  
7 0     1:672345 2:613475 3:617245 4:617235 5:176234 6:715234 7:163425  
7 0     1:762345 2:761345 3:761245 4:761235 5:162374 6:157234 7:162354  
7 0     1:627345 2:671345 3:617245 4:612375 5:176234 6:157234 7:142365  
7 0     1:762345 2:617345 3:612745 4:761235 5:162374 6:157234 7:165432  
7 0     1:672345 2:671345 3:612745 4:612735 5:716234 6:152734 7:125346  
7 0     1:672345 2:617345 3:612475 4:612735 5:162374 6:157234 7:145326  
7 0     1:672345 2:617345 3:612745 4:617235 5:716234 6:157234 7:153246  
7 0     1:623475 2:617345 3:617245 4:612375 5:716234 6:715234 7:142356  
7 0     1:623745 2:761345 3:761245 4:617235 5:167234 6:152374 7:123456  
7 0     1:672345 2:613745 3:617245 4:612375 5:167234 6:157234 7:143256  
7 0     1:623475 2:761345 3:612745 4:761235 5:176234 6:157234 7:162453  
7 0     1:672345 2:613745 3:612475 4:612735 5:716234 6:157234 7:154236  
7 0     1:672345 2:617345 3:761245 4:761235 5:162734 6:152734 7:153462  
7 0     1:623475 2:671345 3:761245 4:612375 5:176234 6:157234 7:126354  
7 0     1:627345 2:671345 3:612745 4:612375 5:176234 6:152734 7:143625  
7 0     1:672345 2:617345 3:612475 4:612735 5:162374 6:152734 7:145362  
7 0     1:672345 2:613745 3:612475 4:612735 5:716234 6:152374 7:154623  
7 0     1:672345 2:617345 3:612745 4:617235 5:176234 6:715234 7:163245  
7 0     1:627345 2:671345 3:612745 4:612375 5:176234 6:152374 7:146325  
7 0     1:623475 2:617345 3:612745 4:612735 5:176234 6:175234 7:156342  
7 0     1:627345 2:617345 3:761245 4:612735 5:162734 6:152374 7:124563  
7 0     1:627345 2:671345 3:617245 4:612375 5:176234 6:152374 7:146235  
7 0     1:623475 2:617345 3:612475 4:612375 5:167234 6:157234 7:156342  
7 0     1:762345 2:617345 3:612745 4:671235 5:716234 6:175234 7:145632  
7 0     1:672345 2:617345 3:761245 4:671235 5:162734 6:152374 7:156342  
7 0     1:627345 2:617345 3:612475 4:612735 5:162374 6:152374 7:124563  
7 0     1:672345 2:613745 3:612475 4:612735 5:176234 6:715234 7:164235  
7 0     1:672345 2:617345 3:612475 4:612735 5:162374 6:152374 7:145632  
7 0     1:623745 2:617345 3:612745 4:617235 5:162374 6:152374 7:143256  
7 0     1:672345 2:613745 3:617245 4:612375 5:162734 6:157234 7:143526  
7 0     1:623475 2:761345 3:612745 4:761235 5:176234 6:152734 7:126453  
7 0     1:762345 2:617345 3:612745 4:671235 5:716234 6:157234 7:146532  
7 0     1:672345 2:613745 3:671245 4:612735 5:162734 6:152734 7:145623  
7 0     1:672345 2:761345 3:617245 4:617235 5:167234 6:152734 7:134562  
7 0     1:623745 2:613745 3:612475 4:612735 5:716234 6:715234 7:123564  
7 0     1:762345 2:761345 3:761245 4:671235 5:176234 6:152374 7:152346  
7 0     1:627345 2:671345 3:612745 4:612375 5:167234 6:157234 7:143256  
7 0     1:672345 2:617345 3:612745 4:612735 5:167234 6:157234 7:134256  
7 0     1:672345 2:617345 3:612475 4:612375 5:716234 6:715234 7:156342  
7 0     1:627345 2:671345 3:617245 4:612375 5:167234 6:157234 7:142356  
7 0     1:762345 2:617345 3:671245 4:671235 5:716234 6:175234 7:134562  
7 0     1:623475 2:617345 3:612745 4:612735 5:176234 6:157234 7:165342  
7 0     1:672345 2:617345 3:612745 4:617235 5:176234 6:175234 7:132456  
7 0     1:627345 2:617345 3:612475 4:612375 5:716234 6:715234 7:125634  
7 0     1:627345 2:761345 3:612745 4:612735 5:716234 6:152734 7:153426  
7 0     1:762345 2:613745 3:612745 4:612375 5:176234 6:175234 7:164235  
7 0     1:623475 2:671345 3:612745 4:612375 5:167234 6:175234 7:126543  
7 0     1:672345 2:613745 3:617245 4:612375 5:162734 6:152734 7:143562  
7 0     1:672345 2:617345 3:612745 4:617235 5:176234 6:157234 7:132465  
7 0     1:623475 2:761345 3:612745 4:761235 5:167234 6:175234 7:162453  
7 0     1:627345 2:671345 3:612745 4:612375 5:162734 6:157234 7:143526  
7 0     1:672345 2:617345 3:612475 4:612375 5:716234 6:157234 7:153426  
7 0     1:672345 2:671345 3:612745 4:612375 5:716234 6:715234 7:125643  
7 0     1:623475 2:761345 3:612745 4:671235 5:176234 6:152734 7:124653  
7 0     1:623745 2:761345 3:761245 4:612375 5:716234 6:152374 7:154236  
7 0     1:623745 2:671345 3:671245 4:612375 5:176234 6:152374 7:146235  
7 0     1:623745 2:617345 3:612745 4:612375 5:716234 6:715234 7:132564  
7 0     1:623475 2:613475 3:617245 4:617235 5:716234 6:715234 7:134256  
7 0     1:672345 2:613475 3:612475 4:761235 5:162374 6:157234 7:152346  
7 0     1:627345 2:671345 3:617245 4:612375 5:162374 6:157234 7:145236  
7 0     1:762345 2:617345 3:671245 4:671235 5:716234 6:157234 7:134652  
7 0     1:672345 2:671345 3:612745 4:612375 5:716234 6:152734 7:125436  
7 0     1:627345 2:617345 3:671245 4:761235 5:162374 6:715234 7:123564  
7 0     1:762345 2:617345 3:671245 4:612375 5:716234 6:175234 7:135642  
7 0     1:672345 2:613475 3:617245 4:617235 5:176234 6:175234 7:134256  
7 0     1:762345 2:617345 3:671245 4:612375 5:716234 6:157234 7:136542  
7 0     1:672345 2:617345 3:612475 4:612375 5:716234 6:152734 7:153462  
7 0     1:623745 2:617345 3:612745 4:612375 5:716234 6:152374 7:132546  
7 0     1:623475 2:671345 3:761245 4:612375 5:167234 6:175234 7:126354  
7 0     1:672345 2:613745 3:617245 4:612375 5:162374 6:157234 7:145326  
7 0     1:623475 2:617345 3:617245 4:612375 5:716234 6:175234 7:164235  
7 0     1:623745 2:671345 3:671245 4:612375 5:167234 6:157234 7:142356  
7 0     1:672345 2:613745 3:612475 4:612735 5:176234 6:175234 7:142356  
7 0     1:623475 2:761345 3:612745 4:671235 5:167234 6:152734 7:124563  
7 0     1:762345 2:761345 3:761245 4:612375 5:716234 6:157234 7:162354  
7 0     1:672345 2:617345 3:612745 4:617235 5:167234 6:157234 7:132456  
7 0     1:762345 2:617345 3:612745 4:617235 5:716234 6:175234 7:156324  
7 0     1:672345 2:617345 3:612475 4:612375 5:176234 6:715234 7:163425  
7 0     1:672345 2:613745 3:612475 4:612735 5:176234 6:157234 7:142365  
7 0     1:672345 2:671345 3:612745 4:612375 5:716234 6:152374 7:125463  
7 0     1:762345 2:617345 3:617245 4:761235 5:716234 6:157234 7:164523  
7 0     1:672345 2:613475 3:612475 4:671235 5:162374 6:152374 7:156234  
7 0     1:672345 2:617345 3:761245 4:612735 5:162734 6:157234 7:145326  
7 0     1:672345 2:613745 3:617245 4:612375 5:162374 6:152734 7:145362  
7 0     1:672345 2:671345 3:761245 4:761235 5:162734 6:715234 7:125634  
7 0     1:672345 2:613745 3:617245 4:671235 5:716234 6:715234 7:145632  
7 0     1:627345 2:671345 3:612745 4:612375 5:162734 6:152734 7:143562  
7 0     1:623475 2:613745 3:617245 4:617235 5:716234 6:715234 7:132456  
7 0     1:672345 2:617345 3:612745 4:612735 5:716234 6:715234 7:156342  
7 0     1:623475 2:671345 3:671245 4:761235 5:176234 6:157234 7:123645  
7 0     1:672345 2:617345 3:612745 4:612735 5:162734 6:157234 7:134526  
7 0     1:623475 2:671345 3:612745 4:612375 5:167234 6:157234 7:125643  
7 0     1:623475 2:617345 3:612745 4:612735 5:167234 6:175234 7:165342  
7 0     1:623745 2:613745 3:612475 4:612735 5:716234 6:152374 7:123546  
7 0     1:672345 2:613745 3:612475 4:612735 5:176234 6:152374 7:146235  
7 0     1:762345 2:617345 3:617245 4:761235 5:162374 6:175234 7:156423  
7 0     1:672345 2:613475 3:617245 4:617235 5:176234 6:157234 7:134265  
7 0     1:627345 2:761345 3:612745 4:612735 5:176234 6:152734 7:134265  
7 0     1:762345 2:617345 3:612745 4:617235 5:716234 6:157234 7:165324  
7 0     1:762345 2:671345 3:671245 4:671235 5:176234 6:715234 7:156234  
7 0     1:762345 2:613475 3:761245 4:761235 5:162734 6:175234 7:156234  
7 0     1:623475 2:613475 3:612745 4:761235 5:162734 6:175234 7:162453  
7 0     1:623475 2:671345 3:671245 4:761235 5:167234 6:175234 7:123645  
7 0     1:623745 2:761345 3:761245 4:612375 5:176234 6:152374 7:142365  
7 0     1:627345 2:671345 3:612745 4:612375 5:162374 6:157234 7:145326  
7 0     1:627345 2:617345 3:612475 4:612375 5:162734 6:152734 7:123456  
7 0     1:627345 2:761345 3:612745 4:612375 5:716234 6:152734 7:154326  
7 0     1:762345 2:761345 3:671245 4:761235 5:176234 6:152734 7:152364  
7 0     1:623745 2:617345 3:612475 4:617235 5:162374 6:152374 7:134256  
7 0     1:627345 2:671345 3:612745 4:671235 5:716234 6:715234 7:145632  
7 0     1:762345 2:617345 3:617245 4:761235 5:162374 6:157234 7:165423  
7 0     1:672345 2:617345 3:612745 4:612375 5:716234 6:715234 7:156432  
7 0     1:623745 2:617345 3:612475 4:612735 5:716234 6:715234 7:132564  
7 0     1:627345 2:617345 3:671245 4:761235 5:162374 6:152374 7:123546  
7 0     1:672345 2:671345 3:612745 4:612375 5:162734 6:152734 7:124356  
7 0     1:672345 2:617345 3:761245 4:612735 5:162734 6:152734 7:145362  
7 0     1:672345 2:617345 3:612745 4:612375 5:716234 6:157234 7:154326  
7 0     1:623475 2:617345 3:617245 4:612375 5:176234 6:175234 7:156423  
7 0     1:623745 2:671345 3:671245 4:612375 5:162374 6:157234 7:145236  
7 0     1:623475 2:761345 3:612745 4:612735 5:176234 6:157234 7:162534  
7 0     1:672345 2:617345 3:612745 4:612375 5:716234 6:152734 7:154362  
7 0     1:623475 2:613745 3:617245 4:612735 5:716234 6:715234 7:134256  
7 0     1:627345 2:671345 3:612745 4:617235 5:716234 6:715234 7:156324  
7 0     1:672345 2:617345 3:612745 4:612375 5:716234 6:152374 7:154632  
7 0     1:627345 2:761345 3:612745 4:612375 5:176234 6:152734 7:143265  
7 0     1:627345 2:671345 3:612745 4:617235 5:716234 6:157234 7:153246  
7 0     1:623745 2:617345 3:612475 4:612735 5:716234 6:152374 7:132546  
7 0     1:672345 2:617345 3:612745 4:612375 5:176234 6:715234 7:164325  
7 0     1:672345 2:617345 3:761245 4:612735 5:162734 6:152374 7:145632  
7 0     1:672345 2:617345 3:612475 4:612375 5:176234 6:175234 7:134256  
7 0     1:672345 2:613475 3:612475 4:617235 5:716234 6:715234 7:156423  
7 0     1:672345 2:613745 3:617245 4:612375 5:162374 6:152374 7:145632  
7 0     1:672345 2:613745 3:612475 4:612735 5:167234 6:157234 7:142356  
7 0     1:672345 2:671345 3:761245 4:761235 5:162734 6:152734 7:125346  
7 0     1:672345 2:617345 3:612745 4:612375 5:176234 6:175234 7:143256  
7 0     1:762345 2:617345 3:612745 4:617235 5:176234 6:175234 7:163245  
7 0     1:762345 2:613475 3:761245 4:761235 5:162734 6:157234 7:165234  
7 0     1:672345 2:613745 3:617245 4:617235 5:716234 6:715234 7:156324  
7 0     1:627345 2:761345 3:612745 4:612375 5:167234 6:152734 7:143256  
7 0     1:672345 2:617345 3:612745 4:612375 5:176234 6:157234 7:143265  
7 0     1:623745 2:613475 3:761245 4:617235 5:716234 6:152374 7:125346  
7 0     1:623475 2:617345 3:612745 4:612735 5:167234 6:157234 7:156342  
7 0     1:627345 2:613745 3:617245 4:671235 5:716234 6:715234 7:124563  
7 0     1:672345 2:617345 3:671245 4:761235 5:162374 6:715234 7:135642  
7 0     1:672345 2:617345 3:612745 4:612375 5:176234 6:152734 7:143625  
7 0     1:623475 2:617345 3:617245 4:612375 5:176234 6:157234 7:165423  
7 0     1:627345 2:671345 3:612745 4:617235 5:176234 6:715234 7:163245  
7 0     1:623475 2:671345 3:612475 4:612375 5:176234 6:175234 7:125634  
7 0     1:672345 2:617345 3:612745 4:612375 5:176234 6:152374 7:146325  
7 0     1:623475 2:617345 3:612745 4:612375 5:716234 6:715234 7:143256  
7 0     1:762345 2:671345 3:671245 4:671235 5:176234 6:157234 7:152346  
7 0     1:672345 2:613745 3:612475 4:612735 5:162374 6:157234 7:145236  
7 0     1:623745 2:613475 3:761245 4:617235 5:162734 6:152374 7:123456  
7 0     1:672345 2:613475 3:617245 4:617235 5:176234 6:152734 7:134625  
7 0     1:672345 2:617345 3:612745 4:612375 5:167234 6:157234 7:143256  
7 0     1:672345 2:613745 3:612745 4:761235 5:162374 6:715234 7:156423  
7 0     1:627345 2:671345 3:612745 4:612375 5:162374 6:152734 7:145362  
7 0     1:762345 2:613475 3:612745 4:761235 5:162374 6:175234 7:156243  
7 0     1:623475 2:671345 3:612475 4:612375 5:176234 6:157234 7:126534  
7 0     1:623475 2:617345 3:612745 4:612375 5:716234 6:175234 7:164325  
7 0     1:762345 2:761345 3:671245 4:671235 5:176234 6:152734 7:152346  
7 0     1:623745 2:761345 3:761245 4:612375 5:167234 6:152374 7:142356  
7 0     1:623475 2:613475 3:612745 4:761235 5:162374 6:175234 7:162435  
7 0     1:627345 2:613745 3:617245 4:612735 5:716234 6:715234 7:125634  
7 0     1:762345 2:617345 3:612745 4:612735 5:716234 6:175234 7:156342  
7 0     1:623745 2:613745 3:761245 4:612735 5:716234 6:152374 7:125346  
7 0     1:623475 2:671345 3:671245 4:671235 5:716234 6:715234 7:156234  
7 0     1:623475 2:617345 3:612745 4:612375 5:176234 6:175234 7:156432  
7 0     1:623475 2:617345 3:612745 4:612375 5:176234 6:157234 7:165432  
7 0     1:762345 2:617345 3:617245 4:671235 5:716234 6:175234 7:145623  
7 0     1:672345 2:613745 3:612475 4:612735 5:162374 6:152374 7:145623  
7 0     1:672345 2:671345 3:761245 4:671235 5:162734 6:152374 7:125634  
7 0     1:762345 2:613475 3:612745 4:761235 5:162374 6:157234 7:165243  
7 0     1:672345 2:671345 3:612745 4:612375 5:162374 6:152734 7:124536  
7 0     1:672345 2:613745 3:612745 4:761235 5:162374 6:157234 7:154236  
7 0     1:623475 2:617345 3:612745 4:612375 5:167234 6:175234 7:165432  
7 0     1:672345 2:617345 3:612745 4:612375 5:162734 6:157234 7:143526  
7 0     1:623745 2:671345 3:612745 4:617235 5:176234 6:175234 7:124563  
7 0     1:623745 2:613475 3:761245 4:612375 5:162734 6:152374 7:142356  
7 0     1:623475 2:613745 3:617245 4:612375 5:716234 6:715234 7:143256  
7 0     1:627345 2:617345 3:671245 4:671235 5:162734 6:152734 7:125634  
7 0     1:762345 2:617345 3:612745 4:612735 5:716234 6:157234 7:165342  
7 0     1:627345 2:613745 3:617245 4:612735 5:716234 6:152734 7:125346  
7 0     1:623475 2:761345 3:612745 4:612735 5:176234 6:152734 7:126534  
7 0     1:627345 2:761345 3:612745 4:612375 5:162734 6:152734 7:143526  
7 0     1:672345 2:617345 3:671245 4:761235 5:162374 6:152374 7:135462  
7 0     1:623475 2:617345 3:612745 4:612375 5:167234 6:157234 7:156432  
7 0     1:762345 2:617345 3:617245 4:671235 5:716234 6:157234 7:146523  
7 0     1:672345 2:613475 3:761245 4:761235 5:162734 6:715234 7:156234  
7 0     1:762345 2:671345 3:671245 4:671235 5:167234 6:175234 7:152346  
7 0     1:672345 2:617345 3:612745 4:612375 5:162734 6:152734 7:143562  
7 0     1:672345 2:613475 3:612475 4:617235 5:716234 6:157234 7:154236  
7 0     1:672345 2:613745 3:617245 4:617235 5:716234 6:157234 7:153246  
7 0     1:623475 2:613745 3:612745 4:761235 5:176234 6:157234 7:164523  
7 0     1:623745 2:613745 3:671245 4:671235 5:716234 6:715234 7:124563  
7 0     1:623745 2:671345 3:612745 4:617235 5:176234 6:157234 7:124653  
7 0     1:623475 2:617345 3:612475 4:761235 5:162374 6:715234 7:134256  
7 0     1:627345 2:671345 3:612745 4:617235 5:176234 6:175234 7:132456  
7 0     1:627345 2:613745 3:617245 4:612375 5:716234 6:715234 7:125643  
7 0     1:623475 2:617345 3:617245 4:612375 5:167234 6:175234 7:165423  
7 0     1:623745 2:613475 3:671245 4:617235 5:716234 6:715234 7:125634  
7 0     1:762345 2:671345 3:671245 4:612375 5:716234 6:175234 7:123564  
7 0     1:672345 2:617345 3:612745 4:612375 5:162374 6:157234 7:145326  
7 0     1:672345 2:613475 3:612475 4:617235 5:716234 6:152374 7:154623  
7 0     1:627345 2:671345 3:612745 4:612375 5:162374 6:152374 7:145632  
7 0     1:762345 2:761345 3:612745 4:761235 5:716234 6:157234 7:162453  
7 0     1:762345 2:613475 3:612745 4:612735 5:716234 6:175234 7:156234  
7 0     1:623745 2:613475 3:671245 4:617235 5:716234 6:152734 7:125346  
7 0     1:623475 2:671345 3:612475 4:612375 5:167234 6:175234 7:126534  
7 0     1:672345 2:613475 3:617245 4:617235 5:167234 6:157234 7:134256  
7 0     1:623475 2:613475 3:612745 4:671235 5:162734 6:152734 7:124563  
7 0     1:623745 2:761345 3:761245 4:612375 5:162374 6:152374 7:145236  
7 0     1:623475 2:617345 3:612475 4:761235 5:162374 6:175234 7:163425  
7 0     1:623475 2:761345 3:612745 4:612735 5:167234 6:175234 7:162534  
7 0     1:672345 2:617345 3:671245 4:671235 5:716234 6:715234 7:134562  
7 0     1:623475 2:671345 3:671245 4:671235 5:716234 6:157234 7:152346  
7 0     1:627345 2:671345 3:612475 4:612375 5:716234 6:715234 7:156342  
7 0     1:762345 2:671345 3:671245 4:612375 5:716234 6:157234 7:123654  
7 0     1:623745 2:613475 3:671245 4:617235 5:162734 6:152734 7:123456  
7 0     1:672345 2:617345 3:612745 4:612375 5:162374 6:152734 7:145362  
7 0     1:627345 2:671345 3:612745 4:617235 5:176234 6:157234 7:132465  
7 0     1:762345 2:617345 3:617245 4:617235 5:716234 6:175234 7:156234  
7 0     1:627345 2:613745 3:617245 4:612375 5:716234 6:152734 7:125436  
7 0     1:672345 2:613475 3:761245 4:761235 5:162734 6:157234 7:152346  
7 0     1:672345 2:671345 3:612745 4:612375 5:162374 6:152374 7:124563  
7 0     1:623475 2:671345 3:671245 4:671235 5:176234 6:157234 7:123465  
7 0     1:672345 2:671345 3:761245 4:612735 5:162734 6:152734 7:124536  
7 0     1:672345 2:613745 3:612745 4:671235 5:716234 6:715234 7:145623  
7 0     1:672345 2:617345 3:612745 4:612375 5:162374 6:152374 7:145632  
7 0     1:672345 2:613745 3:617245 4:617235 5:176234 6:715234 7:163245  
7 0     1:623745 2:761345 3:671245 4:617235 5:716234 6:152734 7:152346  
7 0     1:627345 2:671345 3:612475 4:612375 5:716234 6:157234 7:153426  
7 0     1:623745 2:761345 3:671245 4:617235 5:176234 6:152734 7:123465  
7 0     1:627345 2:617345 3:671245 4:671235 5:162374 6:152374 7:123564  
7 0     1:762345 2:617345 3:612745 4:612735 5:176234 6:175234 7:163425  
7 0     1:623745 2:613745 3:671245 4:612735 5:716234 6:715234 7:125634  
7 0     1:627345 2:761345 3:612745 4:612375 5:162374 6:152734 7:145326  
7 0     1:627345 2:613745 3:617245 4:612375 5:716234 6:152374 7:125463  
7 0     1:762345 2:617345 3:612745 4:612375 5:716234 6:175234 7:156432  
7 0     1:627345 2:671345 3:612745 4:612735 5:716234 6:715234 7:156342  
7 0     1:672345 2:613475 3:761245 4:671235 5:162734 6:152374 7:156234  
7 0     1:623475 2:613475 3:612745 4:612735 5:176234 6:157234 7:165234  
7 0     1:762345 2:671345 3:612745 4:761235 5:716234 6:157234 7:126453  
7 0     1:762345 2:617345 3:612745 4:612375 5:716234 6:157234 7:165432  
7 0     1:672345 2:613475 3:612475 4:617235 5:176234 6:715234 7:164235  
7 0     1:672345 2:671345 3:612475 4:761235 5:162374 6:715234 7:125634  
7 0     1:762345 2:671345 3:612745 4:761235 5:162374 6:175234 7:125643  
7 0     1:623475 2:613745 3:612745 4:761235 5:167234 6:175234 7:164523  
7 0     1:762345 2:761345 3:612745 4:761235 5:162374 6:157234 7:162543  
7 0     1:623745 2:761345 3:671245 4:617235 5:167234 6:152734 7:123456  
7 0     1:762345 2:617345 3:612745 4:612375 5:176234 6:175234 7:164325  
7 0     1:623745 2:671345 3:612745 4:617235 5:167234 6:157234 7:124563  
7 0     1:623745 2:613745 3:671245 4:612735 5:716234 6:152734 7:125346  
7 0     1:672345 2:613475 3:617245 4:617235 5:162734 6:157234 7:134526  
7 0     1:762345 2:617345 3:612475 4:761235 5:162374 6:175234 7:156342  
7 0     1:672345 2:617345 3:671245 4:671235 5:162734 6:152734 7:156342  
7 0     1:623745 2:613475 3:671245 4:612375 5:162734 6:152734 7:142356  
7 0     1:623475 2:617345 3:617245 4:612375 5:167234 6:157234 7:156423  
7 0     1:623475 2:761345 3:612745 4:612735 5:167234 6:152734 7:125634  
7 0     1:623475 2:617345 3:612745 4:761235 5:176234 6:157234 7:164532  
7 0     1:623475 2:671345 3:671245 4:612375 5:176234 6:175234 7:123564  
7 0     1:623745 2:761345 3:671245 4:612375 5:716234 6:152734 7:154236  
7 0     1:627345 2:671345 3:612745 4:612735 5:716234 6:157234 7:153426  
7 0     1:672345 2:671345 3:761245 4:612735 5:162734 6:152374 7:124563  
7 0     1:627345 2:671345 3:612475 4:612375 5:716234 6:152734 7:153462  
7 0     1:762345 2:671345 3:612745 4:761235 5:162374 6:157234 7:126543  
7 0     1:762345 2:613475 3:612745 4:612735 5:716234 6:157234 7:165234  
7 0     1:623475 2:671345 3:612475 4:612375 5:167234 6:157234 7:125634  
7 0     1:623475 2:761345 3:612745 4:612375 5:176234 6:157234 7:162543  
7 0     1:762345 2:617345 3:612475 4:761235 5:162374 6:157234 7:165342  
7 0     1:623475 2:613475 3:612745 4:612735 5:167234 6:175234 7:165234  
7 0     1:762345 2:617345 3:617245 4:617235 5:716234 6:157234 7:165234  
7 0     1:672345 2:613745 3:612745 4:671235 5:162374 6:152374 7:156423  
7 0     1:623475 2:671345 3:671245 4:612375 5:176234 6:157234 7:123654  
7 0     1:672345 2:613475 3:761245 4:617235 5:162734 6:157234 7:145236  
7 0     1:627345 2:613745 3:617245 4:612375 5:162734 6:152734 7:124356  
7 0     1:762345 2:671345 3:612745 4:671235 5:716234 6:175234 7:124563  
7 0     1:762345 2:761345 3:612745 4:612735 5:716234 6:157234 7:162534  
7 0     1:672345 2:671345 3:612475 4:761235 5:162374 6:152734 7:125346  
7 0     1:762345 2:671345 3:612745 4:671235 5:716234 6:157234 7:124653  
7 0     1:623475 2:617345 3:612745 4:761235 5:167234 6:175234 7:164532  
7 0     1:623745 2:761345 3:671245 4:612375 5:176234 6:152734 7:142365  
7 0     1:762345 2:761345 3:612745 4:612375 5:716234 6:157234 7:162543  
7 0     1:623475 2:617345 3:761245 4:761235 5:176234 6:157234 7:163452  
7 0     1:623475 2:761345 3:612745 4:612375 5:176234 6:152734 7:126543  
7 0     1:627345 2:617345 3:671245 4:612375 5:716234 6:715234 7:123564  
7 0     1:672345 2:617345 3:671245 4:671235 5:162374 6:152374 7:135642  
7 0     1:623745 2:613475 3:612745 4:617235 5:162734 6:152734 7:124563  
7 0     1:672345 2:613745 3:617245 4:617235 5:176234 6:175234 7:132456  
7 0     1:627345 2:761345 3:612475 4:612375 5:716234 6:152734 7:153426  
7 0     1:623475 2:761345 3:612745 4:612375 5:167234 6:175234 7:162543  
7 0     1:623475 2:671345 3:671245 4:612375 5:167234 6:175234 7:123654  
7 0     1:762345 2:617345 3:612475 4:612375 5:716234 6:175234 7:156342  
7 0     1:672345 2:671345 3:671245 4:761235 5:162374 6:715234 7:123564  
7 0     1:762345 2:671345 3:612745 4:612735 5:716234 6:175234 7:125634  
7 0     1:672345 2:613475 3:612475 4:617235 5:176234 6:175234 7:142356  
7 0     1:623475 2:613745 3:612745 4:761235 5:162374 6:175234 7:164235  
7 0     1:623475 2:761345 3:612745 4:612375 5:167234 6:152734 7:125643  
7 0     1:623745 2:761345 3:671245 4:612375 5:167234 6:152734 7:142356  
7 0     1:623475 2:617345 3:761245 4:761235 5:167234 6:175234 7:163452  
7 0     1:623745 2:617345 3:761245 4:617235 5:162734 6:152374 7:134256  
7 0     1:623475 2:617345 3:612745 4:761235 5:162374 6:715234 7:143256  
7 0     1:672345 2:613475 3:617245 4:617235 5:162734 6:152734 7:134562  
7 0     1:762345 2:761345 3:612475 4:761235 5:162374 6:157234 7:162534  
7 0     1:623745 2:613745 3:671245 4:612375 5:716234 6:715234 7:125643  
7 0     1:672345 2:613475 3:612745 4:761235 5:162374 6:715234 7:156243  
7 0     1:672345 2:613745 3:612745 4:617235 5:716234 6:715234 7:156234  
7 0     1:623475 2:613745 3:612745 4:671235 5:176234 6:157234 7:146523  
7 0     1:623475 2:671345 3:671245 4:612375 5:167234 6:157234 7:123564  
7 0     1:627345 2:613745 3:617245 4:612375 5:162374 6:152734 7:124536  
7 0     1:762345 2:617345 3:612475 4:612375 5:716234 6:157234 7:165342  
7 0     1:623745 2:617345 3:671245 4:617235 5:176234 6:157234 7:134652  
7 0     1:623475 2:671345 3:612745 4:761235 5:176234 6:157234 7:126453  
7 0     1:762345 2:671345 3:612745 4:612735 5:716234 6:157234 7:126534  
7 0     1:623475 2:671345 3:612745 4:761235 5:167234 6:175234 7:126453  
7 0     1:623745 2:613745 3:671245 4:612375 5:716234 6:152734 7:125436  
7 0     1:623475 2:617345 3:761245 4:761235 5:162734 6:715234 7:134256  
7 0     1:762345 2:671345 3:612745 4:612375 5:716234 6:175234 7:125643  
7 0     1:623475 2:617345 3:612745 4:761235 5:162374 6:175234 7:164325  
7 0     1:762345 2:613475 3:612745 4:612735 5:176234 6:175234 7:162345  
7 0     1:627345 2:617345 3:671245 4:612375 5:716234 6:152374 7:123546  
7 0     1:672345 2:613475 3:612745 4:761235 5:162374 6:157234 7:152436  
7 0     1:623475 2:613475 3:612745 4:612735 5:167234 6:157234 7:156234  
7 0     1:672345 2:617345 3:671245 4:612735 5:162734 6:152734 7:145632  
7 0     1:672345 2:613745 3:617245 4:617235 5:176234 6:157234 7:132465  
7 0     1:623745 2:613475 3:612745 4:617235 5:162374 6:152374 7:124356  
7 0     1:623475 2:617345 3:612745 4:671235 5:176234 6:175234 7:145632  
7 0     1:623475 2:617345 3:612745 4:671235 5:176234 6:157234 7:146532  
7 0     1:672345 2:613475 3:612475 4:617235 5:176234 6:157234 7:142365  
7 0     1:623475 2:671345 3:612745 4:671235 5:176234 6:175234 7:124563  
7 0     1:623475 2:617345 3:761245 4:761235 5:162734 6:175234 7:163425  
7 0     1:672345 2:613475 3:612745 4:671235 5:162374 6:152374 7:156243  
7 0     1:672345 2:671345 3:612475 4:671235 5:162374 6:152374 7:125634  
7 0     1:762345 2:613475 3:612745 4:612375 5:716234 6:175234 7:156243  
7 0     1:672345 2:671345 3:671245 4:761235 5:162374 6:152374 7:123546  
7 0     1:623745 2:761345 3:671245 4:612375 5:162374 6:152734 7:145236  
7 0     1:623475 2:671345 3:612745 4:671235 5:176234 6:157234 7:124653  
7 0     1:672345 2:613745 3:612745 4:617235 5:176234 6:175234 7:123456  
7 0     1:672345 2:617345 3:671245 4:612375 5:716234 6:715234 7:135642  
7 0     1:627345 2:761345 3:612475 4:612375 5:176234 6:152734 7:134265  
7 0     1:623475 2:613745 3:612745 4:671235 5:167234 6:175234 7:146523  
7 0     1:762345 2:761345 3:612475 4:612375 5:716234 6:157234 7:162534  
7 0     1:627345 2:613475 3:617245 4:617235 5:716234 6:715234 7:125634  
7 0     1:672345 2:671345 3:612475 4:612735 5:716234 6:715234 7:125643  
7 0     1:623475 2:617345 3:761245 4:671235 5:162734 6:152374 7:134256  
7 0     1:623475 2:617345 3:761245 4:612375 5:176234 6:157234 7:163542  
7 0     1:623475 2:671345 3:612745 4:671235 5:167234 6:175234 7:124653  
7 0     1:623745 2:761345 3:612745 4:617235 5:176234 6:152734 7:124653  
7 0     1:672345 2:617345 3:671245 4:612375 5:716234 6:152374 7:135462  
7 0     1:623745 2:613745 3:671245 4:612375 5:716234 6:152374 7:125463  
7 0     1:762345 2:617345 3:612475 4:612375 5:176234 6:175234 7:163425  
7 0     1:762345 2:613475 3:612745 4:612375 5:716234 6:157234 7:165243  
7 0     1:623475 2:613475 3:612745 4:612735 5:162734 6:175234 7:162534  
7 0     1:623745 2:613475 3:612475 4:617235 5:716234 6:715234 7:123564  
7 0     1:672345 2:613745 3:612745 4:617235 5:176234 6:157234 7:123465  
7 0     1:623475 2:671345 3:612745 4:671235 5:167234 6:157234 7:124563  
7 0     1:623475 2:617345 3:761245 4:612375 5:167234 6:175234 7:163542  
7 0     1:623475 2:617345 3:671245 4:761235 5:176234 6:157234 7:136452  
7 0     1:762345 2:613745 3:612745 4:761235 5:716234 6:157234 7:164523  
7 0     1:672345 2:613475 3:612745 4:612735 5:716234 6:157234 7:152346  
7 0     1:672345 2:671345 3:671245 4:671235 5:162734 6:152734 7:125634  
7 0     1:623745 2:617345 3:671245 4:617235 5:162734 6:152734 7:134256  
7 0     1:623475 2:617345 3:671245 4:761235 5:167234 6:175234 7:136452  
7 0     1:762345 2:613745 3:612745 4:761235 5:162374 6:175234 7:156423  
7 0     1:672345 2:617345 3:617245 4:761235 5:162374 6:715234 7:156423  
7 0     1:672345 2:613475 3:612475 4:617235 5:176234 6:152374 7:146235  
7 0     1:627345 2:761345 3:612475 4:612375 5:167234 6:152734 7:134256  
7 0     1:627345 2:617345 3:671245 4:612375 5:162374 6:152374 7:123456  
7 0     1:623475 2:613745 3:612745 4:671235 5:167234 6:157234 7:145623  
7 0     1:672345 2:613745 3:617245 4:617235 5:167234 6:157234 7:132456  
7 0     1:623745 2:613745 3:617245 4:671235 5:716234 6:715234 7:132456  
7 0     1:623475 2:617345 3:671245 4:671235 5:176234 6:157234 7:134652  
7 0     1:623475 2:613475 3:612745 4:612735 5:162734 6:152734 7:125634  
7 0     1:672345 2:613475 3:612745 4:612735 5:176234 6:715234 7:162345  
7 0     1:762345 2:613475 3:612745 4:612375 5:176234 6:175234 7:162435  
7 0     1:672345 2:613745 3:612745 4:617235 5:167234 6:157234 7:123456  
7 0     1:623745 2:761345 3:612745 4:617235 5:167234 6:152734 7:124563  
7 0     1:672345 2:617345 3:617245 4:761235 5:162374 6:157234 7:154236  
7 0     1:623475 2:671345 3:612745 4:612735 5:176234 6:175234 7:125634  
7 0     1:672345 2:671345 3:612475 4:612735 5:716234 6:152734 7:125436  
7 0     1:672345 2:613745 3:617245 4:612735 5:716234 6:715234 7:156342  
7 0     1:623745 2:613475 3:612475 4:617235 5:716234 6:152374 7:123546  
7 0     1:623475 2:613475 3:612745 4:612375 5:716234 6:175234 7:162435  
7 0     1:762345 2:671345 3:761245 4:761235 5:176234 6:157234 7:152634  
7 0     1:623745 2:617345 3:617245 4:761235 5:162374 6:715234 7:123564  
7 0     1:672345 2:671345 3:671245 4:617235 5:176234 6:175234 7:145623  
7 0     1:627345 2:617345 3:617245 4:617235 5:176234 6:157234 7:134652  
7 0     1:623475 2:613475 3:612745 4:612375 5:176234 6:157234 7:165243  
7 0     1:672345 2:671345 3:612475 4:612735 5:716234 6:152374 7:125463  
7 0     1:672345 2:613475 3:612745 4:612735 5:176234 6:175234 7:123456  
7 0     1:623745 2:613745 3:617245 4:612375 5:716234 6:715234 7:132564  
7 0     1:672345 2:613745 3:617245 4:612735 5:716234 6:157234 7:153426  
7 0     1:672345 2:613745 3:617245 4:612735 5:716234 6:152734 7:153462  
7 0     1:623745 2:671345 3:671245 4:671235 5:716234 6:715234 7:145623  
7 0     1:672345 2:613475 3:612475 4:617235 5:167234 6:157234 7:142356  
7 0     1:627345 2:617345 3:612745 4:761235 5:162374 6:715234 7:125643  
7 0     1:623475 2:617345 3:671245 4:671235 5:162734 6:152734 7:134256  
7 0     1:623475 2:613745 3:612745 4:617235 5:716234 6:175234 7:162345  
7 0     1:627345 2:761345 3:612475 4:612375 5:162734 6:152734 7:134526  
7 0     1:672345 2:613745 3:617245 4:612735 5:176234 6:715234 7:163425  
7 0     1:623745 2:613475 3:612475 4:617235 5:162374 6:152374 7:123456  
7 0     1:623475 2:613475 3:612745 4:612375 5:167234 6:175234 7:165243  
7 0     1:672345 2:613475 3:612745 4:612735 5:176234 6:157234 7:123465  
7 0     1:672345 2:671345 3:671245 4:617235 5:176234 6:157234 7:146523  
7 0     1:762345 2:613475 3:612475 4:761235 5:162374 6:175234 7:156234  
7 0     1:672345 2:617345 3:617245 4:761235 5:162374 6:152374 7:154623  
7 0     1:623745 2:671345 3:671245 4:617235 5:716234 6:715234 7:156234  
7 0     1:762345 2:671345 3:761245 4:761235 5:167234 6:175234 7:152634  
7 0     1:623745 2:671345 3:671245 4:617235 5:716234 6:157234 7:152346  
7 0     1:623475 2:613475 3:612745 4:612375 5:167234 6:157234 7:156243  
7 0     1:623745 2:617345 3:617245 4:671235 5:162374 6:152374 7:123564  
7 0     1:623745 2:613475 3:612475 4:612375 5:162374 6:152374 7:142356  
7 0     1:623475 2:613745 3:612745 4:617235 5:176234 6:157234 7:165234  
7 0     1:672345 2:613475 3:612745 4:612735 5:167234 6:157234 7:123456  
7 0     1:672345 2:613745 3:617245 4:612735 5:176234 6:175234 7:134256  
7 0     1:672345 2:671345 3:612475 4:612735 5:162734 6:152734 7:124356  
7 0     1:672345 2:613475 3:612475 4:617235 5:162374 6:157234 7:145236  
7 0     1:627345 2:617345 3:612745 4:761235 5:162374 6:152734 7:125436  
7 0     1:672345 2:613745 3:617245 4:612735 5:176234 6:157234 7:134265  
7 0     1:672345 2:613475 3:612745 4:612375 5:716234 6:715234 7:156243  
7 0     1:623475 2:613475 3:612745 4:612375 5:162734 6:175234 7:162543  
7 0     1:627345 2:671345 3:671245 4:671235 5:716234 6:715234 7:134562  
7 0     1:672345 2:613475 3:612475 4:617235 5:162374 6:152374 7:145623  
7 0     1:672345 2:613745 3:617245 4:612735 5:176234 6:152734 7:134625  
7 0     1:762345 2:671345 3:761245 4:761235 5:162734 6:175234 7:125634  
7 0     1:672345 2:617345 3:617245 4:671235 5:716234 6:715234 7:145623  
7 0     1:672345 2:613475 3:612745 4:612375 5:716234 6:157234 7:152436  
7 0     1:762345 2:613475 3:612475 4:761235 5:162374 6:157234 7:165234  
7 0     1:623745 2:617345 3:617245 4:617235 5:176234 6:157234 7:146523  
7 0     1:623475 2:613475 3:612745 4:612375 5:162734 6:152734 7:125643  
7 0     1:672345 2:671345 3:612475 4:612735 5:162374 6:152734 7:124536  
7 0     1:623475 2:761345 3:761245 4:671235 5:716234 6:152374 7:152346  
7 0     1:672345 2:613745 3:617245 4:612735 5:167234 6:157234 7:134256  
7 0     1:672345 2:613475 3:612475 4:612735 5:716234 6:715234 7:156243  
7 0     1:623475 2:613745 3:612745 4:617235 5:167234 6:175234 7:165234  
7 0     1:627345 2:617345 3:612745 4:761235 5:162374 6:152374 7:125463  
7 0     1:672345 2:671345 3:671245 4:612375 5:716234 6:715234 7:123564  
7 0     1:623475 2:613475 3:612475 4:612375 5:162734 6:152734 7:125634  
7 0     1:672345 2:617345 3:617245 4:671235 5:162374 6:152374 7:156423  
7 0     1:672345 2:613745 3:617245 4:612735 5:162734 6:157234 7:134526  
7 0     1:623745 2:617345 3:617245 4:617235 5:162374 6:152374 7:142356  
7 0     1:672345 2:613475 3:612475 4:612735 5:716234 6:157234 7:152436  
7 0     1:672345 2:671345 3:671245 4:612375 5:716234 6:152374 7:123546  
7 0     1:672345 2:671345 3:612475 4:612735 5:162374 6:152374 7:124563  
7 0     1:762345 2:613475 3:612475 4:612375 5:716234 6:157234 7:165234  
7 0     1:623475 2:613745 3:612745 4:612375 5:716234 6:175234 7:164235  
7 0     1:672345 2:617345 3:617245 4:617235 5:716234 6:715234 7:156234  
7 0     1:672345 2:671345 3:612475 4:612375 5:716234 6:715234 7:125634  
7 0     1:672345 2:613475 3:612475 4:612735 5:176234 6:715234 7:162435  
7 0     1:627345 2:617345 3:612745 4:671235 5:716234 6:715234 7:124563  
7 0     1:623475 2:613745 3:612745 4:612375 5:176234 6:157234 7:165423  
7 0     1:672345 2:671345 3:612745 4:761235 5:162374 6:715234 7:125643  
7 0     1:672345 2:613475 3:612475 4:612735 5:176234 6:175234 7:124356  
7 0     1:672345 2:671345 3:612475 4:612375 5:716234 6:152734 7:125346  
7 0     1:627345 2:617345 3:612745 4:671235 5:162374 6:152374 7:125643  
7 0     1:623475 2:613745 3:612745 4:612375 5:167234 6:175234 7:165423  
7 0     1:627345 2:617345 3:612745 4:612735 5:716234 6:715234 7:125634  
7 0     1:672345 2:613475 3:612475 4:612735 5:176234 6:157234 7:124365  
7 0     1:623475 2:613745 3:612745 4:612375 5:167234 6:157234 7:156423  
7 0     1:672345 2:613475 3:612475 4:612735 5:167234 6:157234 7:124356  
7 0     1:672345 2:617345 3:612745 4:612375 5:172634 6:125374 7:146325  
7 0     1:627345 2:671345 3:617245 4:162375 5:716234 6:145723 7:154236  
7 0     1:762345 2:613745 3:612745 4:162375 5:716234 6:145723 7:165423  
7 0     1:762345 2:613745 3:612745 4:162375 5:716234 6:174523 7:154623  
7 0     1:623745 2:761345 3:761245 4:167235 5:167234 6:714523 7:123456  
7 0     1:762345 2:617345 3:612745 4:617235 5:712634 6:172534 7:156324  
7 0     1:627345 2:671345 3:612745 4:176235 5:716234 6:145273 7:153624  
7 0     1:627345 2:613475 3:617245 4:617235 5:127634 6:712534 7:126345  
7 0     1:762345 2:671345 3:612745 4:162375 5:716234 6:145723 7:126543  
7 0     1:627345 2:671345 3:612745 4:162375 5:167234 6:145723 7:143256  
7 0     1:762345 2:617345 3:612745 4:716235 5:162374 6:174523 7:154632  
7 0     1:672345 2:617345 3:612745 4:612375 5:127634 6:172534 7:143526  
7 0     1:627345 2:761345 3:617245 4:162375 5:716234 6:145273 7:154236  
7 0     1:627345 2:671345 3:617245 4:162375 5:176234 6:145723 7:142365  
7 0     1:623745 2:761345 3:761245 4:176235 5:167234 6:147523 7:162345  
7 0     1:623745 2:613475 3:671245 4:617235 5:127634 6:127534 7:123456  
7 0     1:762345 2:761345 3:612475 4:716235 5:162374 6:145723 7:162534  
7 0     1:672345 2:671345 3:612745 4:612375 5:127634 6:125374 7:124635  
7 0     1:672345 2:613475 3:612475 4:617235 5:172634 6:172534 7:142356  
7 0     1:762345 2:761345 3:671245 4:612375 5:712634 6:127534 7:123564  
7 0     1:762345 2:671345 3:612745 4:612735 5:712634 6:172534 7:125634  
7 0     1:672345 2:613745 3:617245 4:612375 5:172634 6:125374 7:146325  
7 0     1:623745 2:613475 3:671245 4:617235 5:127634 6:125734 7:123465  
7 0     1:627345 2:671345 3:612745 4:162375 5:716234 6:714523 7:154632  
7 0     1:762345 2:671345 3:612475 4:716235 5:162374 6:145723 7:126534  
7 0     1:672345 2:617345 3:612745 4:612375 5:127634 6:127534 7:143562  
7 0     1:672345 2:617345 3:612745 4:612375 5:127634 6:125734 7:143652  
7 0     1:627345 2:671345 3:612745 4:162375 5:716234 6:145723 7:154326  
7 0     1:762345 2:613745 3:612475 4:162735 5:716234 6:147523 7:156423  
7 0     1:762345 2:613475 3:612745 4:716235 5:162374 6:147523 7:156243  
7 0     1:762345 2:613475 3:612745 4:612735 5:712634 6:172534 7:156234  
7 0     1:672345 2:671345 3:671245 4:617235 5:172634 6:172534 7:145623  
7 0     1:762345 2:761345 3:671245 4:612375 5:712634 6:125734 7:123654  
7 0     1:627345 2:613475 3:617245 4:617235 5:127634 6:125734 7:123465  
7 0     1:627345 2:671345 3:612745 4:176235 5:176234 6:145723 7:132645  
7 0     1:672345 2:617345 3:761245 4:612735 5:126734 6:125734 7:145362  
7 0     1:762345 2:617345 3:612475 4:162735 5:716234 6:147523 7:156432  
7 0     1:762345 2:671345 3:761245 4:167235 5:167234 6:174523 7:145263  
7 0     1:762345 2:617345 3:761245 4:716235 5:162734 6:147523 7:156342  
7 0     1:623745 2:761345 3:671245 4:176235 5:716234 6:145273 7:152364  
7 0     1:672345 2:617345 3:617245 4:612375 5:172634 6:125374 7:146235  
7 0     1:762345 2:617345 3:612745 4:617235 5:172634 6:172534 7:163245  
7 0     1:762345 2:761345 3:612745 4:162375 5:716234 6:145723 7:162543  
7 0     1:623745 2:761345 3:761245 4:162375 5:176234 6:145723 7:146235  
7 0     1:672345 2:613745 3:671245 4:612735 5:127634 6:127534 7:145623  
7 0     1:672345 2:617345 3:612475 4:671235 5:126374 6:125374 7:156342  
7 0     1:672345 2:617345 3:761245 4:612735 5:126734 6:125374 7:145632  
7 0     1:672345 2:613745 3:617245 4:612375 5:127634 6:172534 7:143526  
7 0     1:627345 2:617345 3:761245 4:671235 5:127634 6:125374 7:126534  
7 0     1:762345 2:671345 3:612745 4:612375 5:712634 6:172534 7:125643  
7 0     1:627345 2:671345 3:612745 4:162375 5:176234 6:145273 7:143625  
7 0     1:762345 2:671345 3:612745 4:716235 5:162374 6:147523 7:125643  
7 0     1:672345 2:617345 3:612475 4:612735 5:712634 6:712534 7:156432  
7 0     1:623745 2:617345 3:612475 4:176235 5:162374 6:147523 7:163425  
7 0     1:623475 2:761345 3:671245 4:671235 5:172634 6:712534 7:126345  
7 0     1:672345 2:671345 3:612745 4:612375 5:126734 6:125734 7:124356  
7 0     1:762345 2:671345 3:612475 4:716235 5:162374 6:147523 7:125634  
7 0     1:762345 2:613475 3:612745 4:162375 5:716234 6:145723 7:165243  
7 0     1:627345 2:761345 3:612745 4:162375 5:162374 6:145273 7:145326  
7 0     1:762345 2:671345 3:612745 4:612375 5:127634 6:172534 7:126435  
7 0     1:762345 2:613475 3:612745 4:612735 5:712634 6:127534 7:152634  
7 0     1:627345 2:613475 3:612745 4:617235 5:127634 6:125734 7:132465  
7 0     1:623745 2:761345 3:612745 4:167235 5:176234 6:145273 7:124653  
7 0     1:762345 2:617345 3:617245 4:162375 5:176234 6:147523 7:164235  
7 0     1:762345 2:617345 3:617245 4:162375 5:716234 6:147523 7:156423  
7 0     1:762345 2:617345 3:612745 4:612735 5:712634 6:172534 7:156342  
7 0     1:672345 2:671345 3:671245 4:612735 5:127634 6:127534 7:124563  
7 0     1:623745 2:761345 3:761245 4:162375 5:176234 6:145273 7:142635  
7 0     1:627345 2:617345 3:612745 4:162375 5:162374 6:145273 7:124536  
7 0     1:672345 2:613745 3:671245 4:612735 5:127634 6:125734 7:146523  
7 0     1:672345 2:613745 3:617245 4:612375 5:127634 6:127534 7:143562  
7 0     1:672345 2:613475 3:612475 4:617235 5:172634 6:125374 7:146235  
7 0     1:762345 2:671345 3:612475 4:162735 5:162374 6:174523 7:124563  
7 0     1:672345 2:617345 3:612475 4:612735 5:712634 6:125734 7:154362  
7 0     1:672345 2:613745 3:617245 4:612375 5:127634 6:125734 7:143652  
7 0     1:623475 2:761345 3:671245 4:671235 5:172634 6:127534 7:123456  
7 0     1:762345 2:613475 3:612475 4:167235 5:716234 6:174523 7:154623  
7 0     1:762345 2:671345 3:612745 4:162375 5:162374 6:145723 7:126453  
7 0     1:623745 2:761345 3:612745 4:176235 5:176234 6:145273 7:126453  
7 0     1:672345 2:617345 3:612475 4:612735 5:712634 6:125374 7:154632  
7 0     1:672345 2:613475 3:671245 4:617235 5:127634 6:127534 7:145623  
7 0     1:672345 2:617345 3:671245 4:671235 5:712634 6:712534 7:134562  
7 0     1:627345 2:761345 3:612745 4:167235 5:716234 6:145273 7:153246  
7 0     1:627345 2:617345 3:761245 4:671235 5:126734 6:125374 7:125634  
7 0     1:672345 2:613475 3:612475 4:617235 5:126374 6:125374 7:145623  
7 0     1:762345 2:761345 3:612745 4:761235 5:712634 6:125734 7:126453  
7 0     1:762345 2:671345 3:612475 4:761235 5:126374 6:172534 7:125634  
7 0     1:672345 2:613475 3:671245 4:617235 5:127634 6:125734 7:146523  
7 0     1:623745 2:617345 3:612745 4:167235 5:162374 6:174523 7:164325  
7 0     1:627345 2:613745 3:617245 4:162375 5:162374 6:145273 7:124536  
7 0     1:762345 2:617345 3:671245 4:716235 5:162374 6:145723 7:136542  
7 0     1:762345 2:761345 3:761245 4:761235 5:127634 6:127534 7:126534  
7 0     1:672345 2:617345 3:617245 4:612375 5:126374 6:125374 7:145623  
7 0     1:627345 2:671345 3:612745 4:162735 5:176234 6:145723 7:134265  
7 0     1:762345 2:613475 3:612745 4:612735 5:172634 6:172534 7:162345  
7 0     1:627345 2:671345 3:617245 4:167235 5:176234 6:145723 7:123465  
7 0     1:623745 2:617345 3:617245 4:167235 5:162374 6:174523 7:164235  
7 0     1:623475 2:761345 3:671245 4:671235 5:172634 6:125734 7:123465  
7 0     1:627345 2:761345 3:612745 4:162375 5:162734 6:145273 7:143526  
7 0     1:672345 2:617345 3:612745 4:671235 5:712634 6:712534 7:145632  
7 0     1:672345 2:671345 3:671245 4:612735 5:127634 6:125734 7:124653  
7 0     1:762345 2:617345 3:612475 4:716235 5:162374 6:145723 7:165342  
7 0     1:672345 2:617345 3:612475 4:612735 5:172634 6:712534 7:164325  
7 0     1:627345 2:671345 3:612745 4:162735 5:716234 6:145723 7:153426  
7 0     1:623745 2:671345 3:671245 4:167235 5:716234 6:145723 7:152346  
7 0     1:672345 2:617345 3:612745 4:671235 5:126374 6:125374 7:156432  
7 0     1:762345 2:613475 3:612745 4:612375 5:712634 6:172534 7:156243  
7 0     1:672345 2:671345 3:612745 4:612375 5:126374 6:125734 7:124536  
7 0     1:623745 2:761345 3:761245 4:162375 5:716234 6:714523 7:154236  
7 0     1:762345 2:761345 3:612745 4:761235 5:126374 6:127534 7:125643  
7 0     1:627345 2:761345 3:612745 4:716235 5:716234 6:145273 7:145326  
7 0     1:762345 2:671345 3:612475 4:612375 5:712634 6:172534 7:125634  
7 0     1:762345 2:613475 3:612475 4:167235 5:716234 6:145723 7:165423  
7 0     1:672345 2:617345 3:671245 4:671235 5:127634 6:127534 7:156342  
7 0     1:762345 2:613475 3:612745 4:612375 5:712634 6:127534 7:152643  
7 0     1:627345 2:617345 3:671245 4:671235 5:127634 6:127534 7:125634  
7 0     1:762345 2:761345 3:761245 4:167235 5:176234 6:174523 7:146523  
7 0     1:762345 2:617345 3:612745 4:612735 5:172634 6:172534 7:163425  
7 0     1:627345 2:761345 3:612745 4:167235 5:176234 6:145273 7:132465  
7 0     1:627345 2:613745 3:617245 4:162375 5:716234 6:714523 7:125463  
7 0     1:623475 2:761345 3:612745 4:671235 5:172634 6:127534 7:124563  
7 0     1:672345 2:613745 3:671245 4:612735 5:126734 6:125734 7:145623  
7 0     1:762345 2:617345 3:671245 4:162375 5:162374 6:145723 7:136452  
7 0     1:762345 2:617345 3:612745 4:716235 5:716234 6:174523 7:145632  
7 0     1:623475 2:761345 3:612745 4:671235 5:172634 6:125734 7:124653  
7 0     1:623745 2:617345 3:617245 4:162375 5:716234 6:174523 7:162354  
7 0     1:672345 2:617345 3:671245 4:671235 5:127634 6:125734 7:165342  
7 0     1:672345 2:613745 3:612745 4:671235 5:712634 6:712534 7:145623  
7 0     1:762345 2:613745 3:612745 4:716235 5:162374 6:147523 7:156423  
7 0     1:762345 2:617345 3:612475 4:162735 5:716234 6:174523 7:154632  
7 0     1:672345 2:617345 3:612745 4:617235 5:712634 6:712534 7:156324  
7 0     1:627345 2:671345 3:612745 4:162375 5:716234 6:145273 7:154362  
7 0     1:762345 2:617345 3:617245 4:162375 5:716234 6:145723 7:165423  
7 0     1:672345 2:613475 3:612475 4:612735 5:712634 6:712534 7:156243  
7 0     1:627345 2:613745 3:617245 4:162375 5:162734 6:145273 7:124356  
7 0     1:762345 2:613475 3:612745 4:716235 5:162374 6:145723 7:165243  
7 0     1:762345 2:617345 3:612745 4:716235 5:162374 6:147523 7:156432  
7 0     1:627345 2:761345 3:617245 4:176235 5:176234 6:145273 7:123645  
7 0     1:672345 2:613475 3:671245 4:617235 5:126734 6:125734 7:145623  
7 0     1:762345 2:761345 3:761245 4:761235 5:126734 6:127534 7:125634  
7 0     1:672345 2:617345 3:612745 4:617235 5:172634 6:712534 7:163245  
7 0     1:762345 2:617345 3:612745 4:716235 5:716234 6:145723 7:164532  
7 0     1:762345 2:617345 3:617245 4:716235 5:162374 6:147523 7:156423  
7 0     1:623745 2:761345 3:761245 4:167235 5:716234 6:714523 7:152346  
7 0     1:623745 2:761345 3:671245 4:617235 5:172634 6:712534 7:126345  
7 0     1:762345 2:671345 3:612475 4:612375 5:127634 6:172534 7:126345  
7 0     1:623475 2:671345 3:612745 4:671235 5:172634 6:172534 7:124563  
7 0     1:762345 2:613475 3:612745 4:612375 5:172634 6:172534 7:162435  
7 0     1:627345 2:617345 3:671245 4:671235 5:127634 6:125734 7:126534  
7 0     1:672345 2:617345 3:612475 4:612735 5:172634 6:172534 7:143256  
7 0     1:623745 2:761345 3:761245 4:162375 5:162374 6:714523 7:145236  
7 0     1:762345 2:617345 3:612475 4:162735 5:716234 6:145723 7:165432  
7 0     1:762345 2:613745 3:612475 4:162735 5:716234 6:174523 7:154623  
7 0     1:672345 2:671345 3:612745 4:612375 5:126374 6:125374 7:124563  
7 0     1:672345 2:617345 3:671245 4:671235 5:126734 6:712534 7:153462  
7 0     1:627345 2:671345 3:617245 4:176235 5:716234 6:714523 7:156234  
7 0     1:762345 2:617345 3:617245 4:716235 5:716234 6:174523 7:145623  
7 0     1:627345 2:671345 3:612745 4:162375 5:176234 6:714523 7:146325  
7 0     1:762345 2:613745 3:612475 4:162735 5:162374 6:145723 7:164523  
7 0     1:623745 2:671345 3:761245 4:162375 5:716234 6:145723 7:154263  
7 0     1:762345 2:761345 3:612745 4:761235 5:126374 6:125734 7:126543  
7 0     1:672345 2:617345 3:612745 4:612735 5:712634 6:712534 7:156342  
7 0     1:762345 2:617345 3:671245 4:162375 5:716234 6:147523 7:135642  
7 0     1:672345 2:613475 3:612475 4:612735 5:172634 6:712534 7:162435  
7 0     1:627345 2:761345 3:612745 4:162375 5:176234 6:145273 7:143265  
7 0     1:623745 2:761345 3:671245 4:162375 5:176234 6:145273 7:142365  
7 0     1:623745 2:761345 3:671245 4:617235 5:172634 6:127534 7:123456  
7 0     1:672345 2:613745 3:617245 4:671235 5:712634 6:712534 7:145632  
7 0     1:762345 2:613475 3:612475 4:162375 5:716234 6:145723 7:165234  
7 0     1:762345 2:617345 3:761245 4:671235 5:127634 6:125374 7:153426  
7 0     1:623745 2:761345 3:671245 4:617235 5:172634 6:125734 7:123465  
7 0     1:762345 2:617345 3:612745 4:612735 5:127634 6:172534 7:163452  
7 0     1:762345 2:761345 3:612745 4:671235 5:712634 6:127534 7:124563  
7 0     1:762345 2:617345 3:612745 4:612375 5:712634 6:172534 7:156432  
7 0     1:672345 2:617345 3:612475 4:612735 5:172634 6:125734 7:143625  
7 0     1:762345 2:761345 3:761245 4:671235 5:127634 6:125374 7:125346  
7 0     1:672345 2:613745 3:612745 4:671235 5:126374 6:125374 7:156423  
7 0     1:672345 2:617345 3:612475 4:612735 5:172634 6:125374 7:146325  
7 0     1:762345 2:617345 3:612745 4:612375 5:172634 6:172534 7:164325  
7 0     1:762345 2:613475 3:761245 4:716235 5:162734 6:147523 7:156234  
7 0     1:762345 2:613745 3:612475 4:162735 5:716234 6:145723 7:165423  
7 0     1:762345 2:617345 3:612475 4:162375 5:176234 6:147523 7:163425  
7 0     1:762345 2:617345 3:617245 4:716235 5:162374 6:174523 7:154623  
7 0     1:762345 2:671345 3:612475 4:162375 5:716234 6:145723 7:126534  
7 0     1:672345 2:617345 3:612475 4:612735 5:127634 6:712534 7:164352  
7 0     1:762345 2:617345 3:612745 4:162375 5:176234 6:174523 7:146325  
7 0     1:762345 2:617345 3:612475 4:716235 5:162374 6:147523 7:156342  
7 0     1:672345 2:617345 3:612745 4:612735 5:712634 6:125734 7:153462  
7 0     1:627345 2:761345 3:617245 4:162375 5:167234 6:145273 7:142356  
7 0     1:627345 2:617345 3:612475 4:162735 5:162374 6:145273 7:124536  
7 0     1:672345 2:617345 3:671245 4:671235 5:126734 6:127534 7:165342  
7 0     1:627345 2:761345 3:612745 4:176235 5:716234 6:145273 7:153264  
7 0     1:762345 2:617345 3:617245 4:176235 5:716234 6:174523 7:156234  
7 0     1:672345 2:613475 3:617245 4:617235 5:712634 6:712534 7:156342  
7 0     1:627345 2:617345 3:612475 4:162735 5:162374 6:714523 7:124563  
7 0     1:672345 2:671345 3:612475 4:612735 5:712634 6:712534 7:125643  
7 0     1:762345 2:613475 3:612745 4:162375 5:716234 6:147523 7:156243  
7 0     1:762345 2:617345 3:671245 4:761235 5:126734 6:172534 7:153642  
7 0     1:623475 2:617345 3:671245 4:671235 5:127634 6:127534 7:134256  
7 0     1:627345 2:761345 3:617245 4:716235 5:716234 6:145273 7:145236  
7 0     1:762345 2:613745 3:612745 4:716235 5:162374 6:145723 7:165423  
7 0     1:672345 2:613475 3:612475 4:612735 5:172634 6:172534 7:124356  
7 0     1:762345 2:761345 3:612745 4:671235 5:712634 6:125734 7:124653  
7 0     1:762345 2:613745 3:612745 4:716235 5:716234 6:145723 7:164523  
7 0     1:627345 2:671345 3:612745 4:162375 5:176234 6:145723 7:143265  
7 0     1:762345 2:671345 3:671245 4:162375 5:716234 6:714523 7:162354  
7 0     1:623745 2:613475 3:671245 4:162375 5:162734 6:145273 7:142356  
7 0     1:762345 2:617345 3:612745 4:612375 5:127634 6:172534 7:164352  
7 0     1:762345 2:671345 3:612475 4:162735 5:716234 6:145723 7:126543  
7 0     1:627345 2:761345 3:617245 4:167235 5:176234 6:145273 7:123465  
7 0     1:762345 2:617345 3:612745 4:176235 5:716234 6:174523 7:156324  
7 0     1:762345 2:671345 3:612745 4:162375 5:162374 6:174523 7:124563  
7 0     1:672345 2:617345 3:612745 4:612735 5:172634 6:712534 7:163425  
7 0     1:762345 2:671345 3:612475 4:162735 5:716234 6:174523 7:125463  
7 0     1:762345 2:761345 3:761245 4:612375 5:712634 6:125734 7:126354  
7 0     1:627345 2:617345 3:671245 4:671235 5:126734 6:127534 7:126534  
7 0     1:762345 2:617345 3:761245 4:162735 5:162734 6:174523 7:145632  
7 0     1:672345 2:613745 3:617245 4:617235 5:712634 6:712534 7:156324  
7 0     1:623745 2:617345 3:612745 4:162375 5:716234 6:714523 7:132546  
7 0     1:623475 2:617345 3:671245 4:671235 5:127634 6:125734 7:134265  
7 0     1:672345 2:613475 3:617245 4:617235 5:712634 6:125734 7:153462  
7 0     1:762345 2:671345 3:612475 4:162735 5:162374 6:145723 7:126453  
7 0     1:762345 2:671345 3:761245 4:176235 5:167234 6:147523 7:145263  
7 0     1:762345 2:617345 3:671245 4:761235 5:126374 6:172534 7:135642  
7 0     1:623745 2:761345 3:612745 4:617235 5:172634 6:127534 7:124563  
7 0     1:762345 2:671345 3:612475 4:162735 5:716234 6:147523 7:125643  
7 0     1:762345 2:671345 3:612745 4:716235 5:162374 6:145723 7:126543  
7 0     1:627345 2:671345 3:617245 4:176235 5:716234 6:145723 7:152364  
7 0     1:623745 2:761345 3:761245 4:162375 5:716234 6:145723 7:154623  
7 0     1:762345 2:617345 3:612475 4:612375 5:712634 6:172534 7:156342  
7 0     1:627345 2:761345 3:617245 4:162375 5:176234 6:145273 7:142365  
7 0     1:623745 2:761345 3:671245 4:167235 5:716234 6:145273 7:152346  
7 0     1:672345 2:613745 3:612745 4:617235 5:712634 6:712534 7:156234  
7 0     1:672345 2:617345 3:612475 4:612735 5:127634 6:172534 7:143526  
7 0     1:623745 2:671345 3:761245 4:162375 5:162374 6:145723 7:145263  
7 0     1:623745 2:671345 3:671245 4:162375 5:716234 6:145723 7:154236  
7 0     1:627345 2:671345 3:671245 4:162375 5:716234 6:714523 7:135462  
7 0     1:623745 2:761345 3:612745 4:617235 5:172634 6:125734 7:124653  
7 0     1:627345 2:761345 3:612745 4:162735 5:716234 6:145273 7:153426  
7 0     1:627345 2:613475 3:612745 4:162375 5:162734 6:145273 7:143256  
7 0     1:623745 2:761345 3:671245 4:176235 5:176234 6:145273 7:123645  
7 0     1:627345 2:761345 3:617245 4:617235 5:172634 6:712534 7:126345  
7 0     1:762345 2:761345 3:612745 4:612735 5:712634 6:127534 7:125634  
7 0     1:672345 2:671345 3:612475 4:612735 5:712634 6:125734 7:125436  
7 0     1:762345 2:617345 3:612745 4:162375 5:716234 6:174523 7:154632  
7 0     1:623745 2:617345 3:612745 4:176235 5:162374 6:174523 7:146325  
7 0     1:762345 2:671345 3:612745 4:162375 5:716234 6:174523 7:125463  
7 0     1:672345 2:613475 3:617245 4:617235 5:172634 6:712534 7:163425  
7 0     1:762345 2:617345 3:612745 4:162375 5:162374 6:174523 7:145632  
7 0     1:672345 2:617345 3:671245 4:671235 5:126734 6:125374 7:153642  
7 0     1:762345 2:613745 3:761245 4:162735 5:162734 6:145723 7:164523  
7 0     1:627345 2:671345 3:612745 4:167235 5:176234 6:145723 7:132465  
7 0     1:762345 2:617345 3:671245 4:716235 5:716234 6:174523 7:134562  
7 0     1:627345 2:671345 3:612745 4:176235 5:176234 6:145273 7:136245  
7 0     1:623745 2:617345 3:617245 4:176235 5:162374 6:147523 7:164235  
7 0     1:627345 2:761345 3:617245 4:176235 5:716234 6:145273 7:152364  
7 0     1:672345 2:617345 3:612745 4:612735 5:172634 6:172534 7:134256  
7 0     1:672345 2:617345 3:612475 4:612735 5:127634 6:127534 7:143562  
7 0     1:627345 2:671345 3:612745 4:176235 5:176234 6:714523 7:163245  
7 0     1:762345 2:617345 3:612745 4:716235 5:162374 6:145723 7:165432  
7 0     1:627345 2:613475 3:617245 4:167235 5:716234 6:145273 7:125346  
7 0     1:672345 2:671345 3:612475 4:612735 5:712634 6:125374 7:125463  
7 0     1:627345 2:761345 3:617245 4:617235 5:172634 6:125734 7:123465  
7 0     1:623475 2:617345 3:671245 4:671235 5:126734 6:127534 7:134265  
7 0     1:762345 2:617345 3:671245 4:671235 5:712634 6:172534 7:134562  
7 0     1:627345 2:613745 3:617245 4:162735 5:716234 6:145273 7:125346  
7 0     1:672345 2:617345 3:612475 4:612735 5:127634 6:125734 7:143652  
7 0     1:762345 2:617345 3:612475 4:612375 5:172634 6:172534 7:163425  
7 0     1:627345 2:617345 3:671245 4:671235 5:126734 6:125374 7:125364  
7 0     1:623745 2:671345 3:671245 4:671235 5:712634 6:712534 7:145623  
7 0     1:762345 2:617345 3:612745 4:162375 5:176234 6:147523 7:164325  
7 0     1:623745 2:671345 3:761245 4:162375 5:176234 6:145723 7:142635  
7 0     1:627345 2:761345 3:612745 4:162735 5:176234 6:145273 7:134265  
7 0     1:672345 2:671345 3:612745 4:612735 5:712634 6:712534 7:125634  
7 0     1:762345 2:671345 3:612475 4:162375 5:716234 6:147523 7:125634  
7 0     1:672345 2:617345 3:671245 4:671235 5:126374 6:125374 7:135642  
7 0     1:762345 2:617345 3:612745 4:162375 5:716234 6:147523 7:156432  
7 0     1:762345 2:617345 3:671245 4:162375 5:716234 6:145723 7:136542  
7 0     1:762345 2:613475 3:761245 4:167235 5:162734 6:174523 7:145623  
7 0     1:672345 2:613475 3:617245 4:617235 5:172634 6:172534 7:134256  
7 0     1:672345 2:617345 3:612745 4:612735 5:172634 6:125734 7:134625  
7 0     1:762345 2:671345 3:612745 4:162375 5:716234 6:147523 7:125643  
7 0     1:672345 2:613745 3:617245 4:612735 5:712634 6:712534 7:156342  
7 0     1:623745 2:761345 3:671245 4:162375 5:167234 6:145273 7:142356  
7 0     1:672345 2:761345 3:671245 4:617235 5:172634 6:127534 7:145623  
7 0     1:627345 2:671345 3:617245 4:162375 5:167234 6:145723 7:142356  
7 0     1:762345 2:613475 3:612475 4:167235 5:176234 6:174523 7:146235  
7 0     1:762345 2:761345 3:671245 4:761235 5:126734 6:127534 7:125364  
7 0     1:672345 2:613745 3:612475 4:612735 5:712634 6:712534 7:156423  
7 0     1:672345 2:613745 3:617245 4:612735 5:712634 6:125734 7:153462  
7 0     1:623745 2:617345 3:761245 4:176235 5:162734 6:147523 7:163425  
7 0     1:627345 2:761345 3:612745 4:617235 5:172634 6:125734 7:132465  
7 0     1:672345 2:617345 3:612745 4:612735 5:127634 6:712534 7:163452  
7 0     1:672345 2:613745 3:612475 4:612735 5:712634 6:125374 7:154623  
7 0     1:627345 2:671345 3:612745 4:716235 5:716234 6:145723 7:145326  
7 0     1:762345 2:617345 3:671245 4:671235 5:127634 6:125734 7:153426  
7 0     1:762345 2:761345 3:612745 4:612735 5:712634 6:125734 7:126534  
7 0     1:672345 2:617345 3:612475 4:612735 5:127634 6:125374 7:146352  
7 0     1:762345 2:671345 3:671245 4:162375 5:716234 6:174523 7:123546  
7 0     1:762345 2:613475 3:761245 4:167235 5:162734 6:145723 7:164523  
7 0     1:672345 2:613745 3:617245 4:612735 5:172634 6:712534 7:163425  
7 0     1:762345 2:617345 3:617245 4:162375 5:176234 6:174523 7:146235  
7 0     1:762345 2:671345 3:671245 4:162375 5:716234 6:147523 7:123564  
7 0     1:672345 2:613745 3:612475 4:612735 5:172634 6:712534 7:164235  
7 0     1:762345 2:613745 3:761245 4:162735 5:162734 6:174523 7:145623  
7 0     1:627345 2:617345 3:612475 4:162735 5:716234 6:145273 7:125436  
7 0     1:762345 2:671345 3:612745 4:716235 5:716234 6:174523 7:124563  
7 0     1:762345 2:617345 3:612745 4:162375 5:162374 6:145723 7:164532  
7 0     1:627345 2:617345 3:671245 4:671235 5:126374 6:125374 7:123564  
7 0     1:762345 2:617345 3:617245 4:162375 5:162374 6:145723 7:164523  
7 0     1:623745 2:671345 3:671245 4:617235 5:712634 6:712534 7:156234  
7 0     1:627345 2:671345 3:617245 4:162375 5:176234 6:714523 7:146235  
7 0     1:623745 2:761345 3:671245 4:167235 5:176234 6:145273 7:123465  
7 0     1:672345 2:617345 3:671245 4:612735 5:127634 6:127534 7:145632  
7 0     1:762345 2:617345 3:671245 4:716235 5:162374 6:147523 7:135642  
7 0     1:623475 2:617345 3:617245 4:671235 5:126374 6:125374 7:142356  
7 0     1:623745 2:617345 3:612745 4:716235 5:162374 6:174523 7:163254  
7 0     1:672345 2:671345 3:612475 4:612735 5:127634 6:712534 7:126435  
7 0     1:762345 2:613745 3:612745 4:162375 5:162374 6:145723 7:164523  
7 0     1:623745 2:761345 3:761245 4:162375 5:716234 6:145273 7:154263  
7 0     1:627345 2:617345 3:671245 4:162375 5:716234 6:714523 7:123546  
7 0     1:762345 2:761345 3:761245 4:162735 5:162734 6:145723 7:162453  
7 0     1:762345 2:617345 3:612475 4:612375 5:127634 6:172534 7:163452  
7 0     1:627345 2:671345 3:612745 4:167235 5:716234 6:145723 7:153246  
7 0     1:627345 2:761345 3:612745 4:162375 5:716234 6:145273 7:154326  
7 0     1:623745 2:671345 3:671245 4:176235 5:716234 6:145723 7:152364  
7 0     1:762345 2:617345 3:612475 4:162735 5:162374 6:145723 7:164532  
7 0     1:672345 2:617345 3:671245 4:612735 5:127634 6:125734 7:146532  
7 0     1:672345 2:617345 3:612475 4:612735 5:126734 6:125734 7:143562  
7 0     1:762345 2:761345 3:612745 4:162375 5:162374 6:145723 7:162453  
7 0     1:623475 2:617345 3:612745 4:671235 5:172634 6:172534 7:145632  
7 0     1:762345 2:617345 3:761245 4:162735 5:162734 6:145723 7:164532  
7 0     1:627345 2:613745 3:617245 4:162375 5:716234 6:145273 7:125436  
7 0     1:672345 2:613745 3:617245 4:612735 5:172634 6:172534 7:134256  
7 0     1:672345 2:617345 3:612745 4:612735 5:127634 6:172534 7:134526  
7 0     1:672345 2:761345 3:671245 4:617235 5:172634 6:125734 7:146523  
7 0     1:672345 2:613745 3:612475 4:612735 5:172634 6:172534 7:142356  
7 0     1:762345 2:761345 3:612745 4:612375 5:712634 6:127534 7:125643  
7 0     1:672345 2:617345 3:612475 4:612735 5:126374 6:125734 7:145362  
7 0     1:672345 2:613475 3:617245 4:617235 5:172634 6:125734 7:134625  
7 0     1:627345 2:617345 3:617245 4:617235 5:127634 6:125734 7:134265  
7 0     1:627345 2:761345 3:612745 4:612735 5:172634 6:125734 7:134265  
7 0     1:623745 2:761345 3:671245 4:162375 5:716234 6:145273 7:154236  
7 0     1:762345 2:761345 3:612745 4:612375 5:712634 6:125734 7:126543  
7 0     1:762345 2:617345 3:617245 4:162375 5:716234 6:174523 7:154623  
7 0     1:672345 2:617345 3:612745 4:612735 5:127634 6:125734 7:134652  
7 0     1:623745 2:671345 3:761245 4:176235 5:176234 6:145723 7:126345  
7 0     1:672345 2:671345 3:612475 4:612735 5:127634 6:127534 7:124356  
7 0     1:762345 2:613475 3:612475 4:162735 5:716234 6:145723 7:165243  
7 0     1:672345 2:613475 3:617245 4:617235 5:127634 6:712534 7:163452  
7 0     1:623745 2:761345 3:671245 4:162375 5:162374 6:145273 7:145236  
7 0     1:762345 2:617345 3:617245 4:716235 5:716234 6:145723 7:164523  
7 0     1:627345 2:617345 3:612745 4:162375 5:716234 6:714523 7:125463  
7 0     1:762345 2:617345 3:671245 4:716235 5:716234 6:145723 7:136452  
7 0     1:623745 2:761345 3:761245 4:162375 5:176234 6:714523 7:142365  
7 0     1:672345 2:613745 3:617245 4:612735 5:172634 6:125734 7:134625  
7 0     1:627345 2:761345 3:617245 4:167235 5:716234 6:145273 7:152346  
7 0     1:623745 2:671345 3:612745 4:617235 5:172634 6:172534 7:124563  
7 0     1:627345 2:761345 3:612745 4:176235 5:176234 6:145273 7:132645  
7 0     1:762345 2:617345 3:671245 4:671235 5:126734 6:172534 7:153462  
7 0     1:672345 2:617345 3:671245 4:612735 5:126734 6:125734 7:145632  
7 0     1:672345 2:613745 3:612475 4:612735 5:172634 6:125374 7:146235  
7 0     1:623745 2:613475 3:761245 4:162375 5:162734 6:147523 7:146235  
7 0     1:672345 2:617345 3:612475 4:612735 5:126374 6:125374 7:145632  
7 0     1:672345 2:613745 3:761245 4:612735 5:127634 6:125374 7:146523  
7 0     1:672345 2:617345 3:612745 4:612375 5:712634 6:712534 7:156432  
7 0     1:623745 2:617345 3:761245 4:167235 5:162734 6:174523 7:163425  
7 0     1:627345 2:617345 3:612745 4:162375 5:162374 6:714523 7:124563  
7 0     1:672345 2:617345 3:612745 4:612375 5:712634 6:125734 7:154362  
7 0     1:762345 2:613745 3:612745 4:671235 5:712634 6:172534 7:145623  
7 0     1:623745 2:671345 3:671245 4:162375 5:176234 6:145723 7:142365  
7 0     1:623745 2:617345 3:612745 4:176235 5:162374 6:147523 7:164325  
7 0     1:672345 2:617345 3:612745 4:612375 5:712634 6:125374 7:154632  
7 0     1:762345 2:617345 3:761245 4:716235 5:162734 6:145723 7:165342  
7 0     1:627345 2:671345 3:617245 4:671235 5:712634 6:712534 7:145623  
7 0     1:762345 2:761345 3:612745 4:612375 5:127634 6:127534 7:126435  
7 0     1:672345 2:617345 3:612745 4:612375 5:172634 6:172534 7:143256  
7 0     1:672345 2:613745 3:617245 4:612735 5:127634 6:712534 7:163452  
7 0     1:627345 2:671345 3:617245 4:162375 5:162374 6:145723 7:145236  
7 0     1:672345 2:617345 3:671245 4:612375 5:712634 6:712534 7:135642  
7 0     1:672345 2:617345 3:612745 4:612375 5:172634 6:125734 7:143625  
7 0     1:672345 2:613745 3:612475 4:612735 5:126374 6:125374 7:145623  
7 0     1:672345 2:613475 3:617245 4:617235 5:127634 6:172534 7:134526  
7 0     1:762345 2:761345 3:761245 4:167235 5:167234 6:145723 7:164523  
7 0     1:672345 2:671345 3:612475 4:612735 5:127634 6:125734 7:124365  
7 0     1:623475 2:613475 3:671245 4:671235 5:712634 6:125734 7:125346  
7 0     1:672345 2:613745 3:761245 4:612735 5:126734 6:125374 7:145623  
7 0     1:623745 2:617345 3:671245 4:617235 5:127634 6:127534 7:134256  
7 0     1:762345 2:671345 3:671245 4:162375 5:716234 6:145723 7:123654  
7 0     1:627345 2:671345 3:612745 4:176235 5:716234 6:714523 7:156324  
7 0     1:762345 2:761345 3:612745 4:716235 5:162374 6:145723 7:162543  
7 0     1:623745 2:761345 3:761245 4:162375 5:167234 6:714523 7:142356  
7 0     1:672345 2:617345 3:671245 4:612375 5:712634 6:125374 7:135462  
7 0     1:627345 2:613745 3:617245 4:716235 5:716234 6:145273 7:124536  
7 0     1:627345 2:671345 3:617245 4:176235 5:176234 6:145723 7:123645  
7 0     1:762345 2:613745 3:612745 4:162375 5:716234 6:147523 7:156423  
7 0     1:762345 2:617345 3:671245 4:671235 5:126734 6:127534 7:153426  
7 0     1:762345 2:617345 3:612475 4:162735 5:176234 6:147523 7:164325  
7 0     1:623475 2:613475 3:671245 4:671235 5:127634 6:127534 7:123456  
7 0     1:762345 2:617345 3:671245 4:612375 5:712634 6:172534 7:135642  
7 0     1:762345 2:761345 3:671245 4:671235 5:127634 6:712534 7:125634  
7 0     1:623745 2:617345 3:671245 4:617235 5:127634 6:125734 7:134265  
7 0     1:762345 2:613745 3:612745 4:617235 5:712634 6:172534 7:156234  
7 0     1:762345 2:617345 3:612475 4:162735 5:176234 6:174523 7:146325  
7 0     1:672345 2:613475 3:761245 4:671235 5:127634 6:125374 7:165234  
7 0     1:623745 2:671345 3:671245 4:162375 5:162374 6:145723 7:145236  
7 0     1:623475 2:613475 3:671245 4:671235 5:127634 6:125734 7:123465  
7 0     1:762345 2:617345 3:612475 4:162375 5:716234 6:147523 7:156342  
7 0     1:627345 2:671345 3:612745 4:162375 5:162734 6:145723 7:143526  
7 0     1:627345 2:671345 3:617245 4:167235 5:716234 6:145723 7:152346  
7 0     1:762345 2:613745 3:612745 4:162375 5:176234 6:147523 7:164235  
7 0     1:623475 2:613475 3:671245 4:671235 5:126734 6:127534 7:123465  
7 0     1:762345 2:617345 3:612745 4:162375 5:716234 6:145723 7:165432  
7 0     1:762345 2:617345 3:612475 4:162735 5:162374 6:174523 7:145632  
7 0     1:623745 2:761345 3:761245 4:162375 5:167234 6:147523 7:146235  
7 0     1:762345 2:613745 3:612745 4:162375 5:176234 6:174523 7:146235  
7 0     1:762345 2:617345 3:617245 4:761235 5:126374 6:172534 7:156423  
7 0     1:627345 2:671345 3:612745 4:176235 5:716234 6:145723 7:153264  
7 0     1:627345 2:671345 3:617245 4:617235 5:712634 6:712534 7:156234  
7 0     1:623745 2:671345 3:671245 4:176235 5:176234 6:145723 7:123645  
7 0     1:672345 2:617345 3:671245 4:612375 5:126374 6:125374 7:134562  
7 0     1:672345 2:671345 3:612745 4:612375 5:712634 6:712534 7:125643  
7 0     1:762345 2:761345 3:612475 4:761235 5:126374 6:127534 7:125634  
7 0     1:672345 2:613475 3:761245 4:671235 5:126734 6:125374 7:156234  
7 0     1:627345 2:617345 3:612745 4:162375 5:716234 6:145273 7:125436  
7 0     1:672345 2:671345 3:612745 4:612375 5:712634 6:125734 7:125436  
7 0     1:627345 2:617345 3:612745 4:671235 5:712634 6:712534 7:124563  
7 0     1:672345 2:613745 3:617245 4:612735 5:127634 6:172534 7:134526  
7 0     1:623745 2:671345 3:761245 4:176235 5:716234 6:145723 7:152634  
7 0     1:623745 2:613475 3:761245 4:176235 5:162734 6:147523 7:162345  
7 0     1:762345 2:617345 3:617245 4:716235 5:162374 6:145723 7:165423  
7 0     1:762345 2:613745 3:612745 4:612375 5:712634 6:172534 7:156423  
7 0     1:672345 2:613475 3:617245 4:617235 5:127634 6:127534 7:134562  
7 0     1:762345 2:617345 3:761245 4:716235 5:162374 6:145723 7:163542  
7 0     1:672345 2:671345 3:612475 4:612735 5:127634 6:125374 7:124635  
7 0     1:627345 2:671345 3:617245 4:162375 5:716234 6:714523 7:154623  
7 0     1:672345 2:613475 3:617245 4:617235 5:127634 6:125734 7:134652  
7 0     1:672345 2:671345 3:612745 4:612375 5:712634 6:125374 7:125463  
7 0     1:762345 2:671345 3:612745 4:716235 5:162374 6:174523 7:125463  
7 0     1:623745 2:617345 3:617245 4:617235 5:126374 6:125374 7:142356  
7 0     1:762345 2:613745 3:612475 4:162735 5:176234 6:174523 7:146235  
7 0     1:672345 2:613475 3:761245 4:617235 5:127634 6:125374 7:146523  
7 0     1:762345 2:761345 3:671245 4:671235 5:127634 6:125734 7:125346  
7 0     1:623745 2:617345 3:612475 4:167235 5:162374 6:174523 7:163425  
7 0     1:762345 2:617345 3:671245 4:716235 5:162374 6:174523 7:135462  
7 0     1:762345 2:617345 3:761245 4:162375 5:162374 6:145723 7:163452  
7 0     1:762345 2:617345 3:612475 4:162375 5:716234 6:145723 7:165342  
7 0     1:762345 2:761345 3:612475 4:761235 5:126374 6:125734 7:126534  
7 0     1:623745 2:613475 3:761245 4:162375 5:162734 6:714523 7:142356  
7 0     1:672345 2:671345 3:761245 4:612735 5:127634 6:125374 7:124653  
7 0     1:762345 2:613475 3:761245 4:716235 5:162734 6:145723 7:165234  
7 0     1:762345 2:617345 3:617245 4:671235 5:712634 6:172534 7:145623  
7 0     1:627345 2:671345 3:612745 4:162375 5:162374 6:145723 7:145326  
7 0     1:762345 2:761345 3:761245 4:162375 5:716234 6:145723 7:162354  
7 0     1:627345 2:671345 3:617245 4:716235 5:716234 6:145723 7:145236  
7 0     1:762345 2:761345 3:612475 4:162735 5:716234 6:145723 7:162543  
7 0     1:672345 2:671345 3:612745 4:612375 5:127634 6:712534 7:126435  
7 0     1:762345 2:671345 3:761245 4:162735 5:162734 6:145723 7:126453  
7 0     1:623745 2:613475 3:761245 4:167235 5:162734 6:714523 7:123456  
7 0     1:627345 2:671345 3:612745 4:671235 5:712634 6:712534 7:145632  
7 0     1:627345 2:617345 3:612745 4:671235 5:126374 6:125374 7:125643  
7 0     1:672345 2:671345 3:612475 4:612735 5:126734 6:125734 7:124356  
7 0     1:672345 2:613745 3:617245 4:612735 5:127634 6:127534 7:134562  
7 0     1:672345 2:613475 3:761245 4:617235 5:126734 6:125374 7:145623  
7 0     1:672345 2:617345 3:617245 4:671235 5:712634 6:712534 7:145623  
7 0     1:623745 2:761345 3:612745 4:176235 5:176234 6:145723 7:162453  
7 0     1:623745 2:617345 3:612745 4:671235 5:712634 6:712534 7:132456  
7 0     1:762345 2:613745 3:612745 4:612375 5:172634 6:172534 7:164235  
7 0     1:627345 2:617345 3:612745 4:612735 5:712634 6:712534 7:125634  
7 0     1:762345 2:613745 3:612475 4:162735 5:162374 6:174523 7:145623  
7 0     1:672345 2:613475 3:612745 4:671235 5:126374 6:125374 7:156243  
7 0     1:627345 2:761345 3:612745 4:162375 5:167234 6:145273 7:143256  
7 0     1:762345 2:613475 3:761245 4:671235 5:127634 6:125374 7:152346  
7 0     1:762345 2:761345 3:671245 4:671235 5:126734 6:127534 7:125346  
7 0     1:762345 2:613475 3:671245 4:761235 5:127634 6:125734 7:152364  
7 0     1:672345 2:671345 3:612745 4:612375 5:127634 6:127534 7:124356  
7 0     1:627345 2:671345 3:612745 4:617235 5:712634 6:712534 7:156324  
7 0     1:762345 2:671345 3:612745 4:716235 5:716234 6:145723 7:126453  
7 0     1:672345 2:671345 3:761245 4:612735 5:126734 6:125734 7:124536  
7 0     1:672345 2:613745 3:617245 4:612735 5:127634 6:125734 7:134652  
7 0     1:623745 2:617345 3:612745 4:617235 5:172634 6:172534 7:145632  
7 0     1:672345 2:671345 3:612745 4:612375 5:127634 6:125734 7:124365  
7 0     1:762345 2:613745 3:612475 4:162735 5:176234 6:147523 7:164235  
7 0     1:762345 2:761345 3:761245 4:167235 5:167234 6:174523 7:145623  
7 0     1:627345 2:671345 3:612745 4:176235 5:176234 6:174523 7:132456  
7 0     1:627345 2:617345 3:612745 4:716235 5:716234 6:714523 7:124563  
7 0     1:627345 2:613745 3:617245 4:671235 5:712634 6:712534 7:124563  
7 0     1:672345 2:671345 3:612475 4:612735 5:126374 6:125734 7:124536  
7 0     1:762345 2:671345 3:671245 4:761235 5:126734 6:172534 7:125364  
7 0     1:627345 2:617345 3:612745 4:716235 5:716234 6:145273 7:124536  
7 0     1:762345 2:613475 3:671245 4:761235 5:126734 6:127534 7:152364  
7 0     1:762345 2:617345 3:617245 4:612375 5:712634 6:172534 7:156423  
7 0     1:627345 2:671345 3:612745 4:162735 5:716234 6:145273 7:153462  
7 0     1:762345 2:613475 3:612745 4:162375 5:176234 6:147523 7:162435  
7 0     1:762345 2:613475 3:612475 4:716235 5:162374 6:147523 7:156234  
7 0     1:623745 2:617345 3:612475 4:162735 5:716234 6:714523 7:132546  
7 0     1:627345 2:671345 3:612745 4:617235 5:172634 6:712534 7:163245  
7 0     1:623745 2:613745 3:671245 4:671235 5:712634 6:712534 7:124563  
7 0     1:762345 2:617345 3:761245 4:162375 5:716234 6:145723 7:163542  
7 0     1:627345 2:613745 3:617245 4:612735 5:712634 6:712534 7:125634  
7 0     1:623745 2:761345 3:761245 4:167235 5:176234 6:714523 7:123465  
7 0     1:627345 2:671345 3:612745 4:612735 5:712634 6:712534 7:156342  
7 0     1:672345 2:617345 3:617245 4:671235 5:126374 6:125374 7:156423  
7 0     1:672345 2:613475 3:671245 4:671235 5:127634 6:127534 7:156234  
7 0     1:672345 2:613745 3:617245 4:612375 5:712634 6:712534 7:156432  
7 0     1:762345 2:671345 3:671245 4:612375 5:712634 6:172534 7:123564  
7 0     1:672345 2:613745 3:617245 4:612375 5:712634 6:125734 7:154362  
7 0     1:672345 2:671345 3:761245 4:612735 5:126734 6:125374 7:124563  
7 0     1:672345 2:613475 3:671245 4:671235 5:127634 6:125734 7:165234  
7 0     1:762345 2:671345 3:612745 4:761235 5:126374 6:172534 7:125643  
7 0     1:672345 2:613475 3:612745 4:612735 5:712634 6:712534 7:156234  
7 0     1:762345 2:613475 3:612475 4:716235 5:162374 6:145723 7:165234  
7 0     1:627345 2:613745 3:617245 4:612735 5:712634 6:125734 7:125346  
7 0     1:762345 2:613475 3:671245 4:671235 5:127634 6:712534 7:152634  
7 0     1:623745 2:613745 3:617245 4:671235 5:712634 6:712534 7:132456  
7 0     1:627345 2:613745 3:617245 4:612735 5:127634 6:125734 7:123465  
7 0     1:623745 2:617345 3:617245 4:162375 5:716234 6:714523 7:123546  
7 0     1:627345 2:613745 3:617245 4:716235 5:716234 6:714523 7:124563  
7 0     1:672345 2:613745 3:617245 4:612375 5:712634 6:125374 7:154632  
7 0     1:762345 2:613475 3:612475 4:167235 5:162374 6:145723 7:164523  
7 0     1:762345 2:617345 3:617245 4:612375 5:172634 6:172534 7:164235  
7 0     1:762345 2:671345 3:612745 4:671235 5:712634 6:172534 7:124563  
7 0     1:627345 2:613475 3:617245 4:617235 5:712634 6:125734 7:125346  
7 0     1:762345 2:613475 3:671245 4:671235 5:127634 6:125734 7:152346  
7 0     1:762345 2:617345 3:612745 4:761235 5:126374 6:172534 7:156432  
7 0     1:762345 2:671345 3:761245 4:162375 5:716234 6:145723 7:126354  
7 0     1:623745 2:613475 3:671245 4:617235 5:712634 6:125734 7:125346  
7 0     1:627345 2:671345 3:612745 4:612735 5:172634 6:712534 7:163425  
7 0     1:627345 2:761345 3:617245 4:162375 5:162374 6:145273 7:145236  
7 0     1:672345 2:613475 3:612745 4:612735 5:172634 6:712534 7:162345  
7 0     1:762345 2:761345 3:612475 4:162735 5:162374 6:145723 7:162453  
7 0     1:762345 2:613475 3:612475 4:167235 5:162374 6:174523 7:145623  
7 0     1:762345 2:617345 3:671245 4:162375 5:716234 6:174523 7:135462  
7 0     1:672345 2:671345 3:612475 4:612735 5:126374 6:125374 7:124563  
7 0     1:762345 2:617345 3:612745 4:671235 5:712634 6:172534 7:145632  
7 0     1:762345 2:613475 3:671245 4:671235 5:126734 6:127534 7:152346  
7 0     1:672345 2:671345 3:612475 4:612375 5:712634 6:712534 7:125634  
7 0     1:672345 2:617345 3:617245 4:617235 5:712634 6:712534 7:156234  
7 0     1:627345 2:617345 3:612475 4:162735 5:716234 6:714523 7:125463  
7 0     1:672345 2:617345 3:617245 4:612375 5:712634 6:712534 7:156423  
7 0     1:672345 2:613475 3:612745 4:612735 5:172634 6:172534 7:123456  
7 0     1:672345 2:613475 3:671245 4:671235 5:126734 6:127534 7:165234  
7 0     1:623745 2:761345 3:761245 4:162375 5:162374 6:145273 7:145263  
7 0     1:672345 2:613745 3:617245 4:612375 5:172634 6:172534 7:143256  
7 0     1:672345 2:613745 3:617245 4:612375 5:172634 6:125734 7:143625  
7 0     1:672345 2:613475 3:612475 4:671235 5:126374 6:125374 7:156234  
7 0     1:762345 2:671345 3:761245 4:162735 5:162734 6:174523 7:124563  
7 0     1:672345 2:617345 3:617245 4:612375 5:712634 6:125374 7:154623  
7 0     1:627345 2:613475 3:617245 4:162375 5:162734 6:145273 7:142356  
7 0     1:672345 2:617345 3:617245 4:612375 5:172634 6:712534 7:164235  
7 0     1:672345 2:671345 3:612475 4:612375 5:712634 6:125734 7:125346  
7 0     1:623745 2:617345 3:617245 4:716235 5:162374 6:174523 7:162354  
7 0     1:762345 2:761345 3:612475 4:162375 5:716234 6:145723 7:162534  
7 0     1:672345 2:613475 3:612475 4:617235 5:712634 6:712534 7:156423  
7 0     1:672345 2:671345 3:612475 4:612375 5:127634 6:127534 7:123456  
7 0     1:672345 2:613475 3:612475 4:617235 5:712634 6:125374 7:154623  
7 0     1:672345 2:671345 3:612475 4:612375 5:127634 6:125734 7:123465  
7 0     1:672345 2:613475 3:612475 4:617235 5:172634 6:712534 7:164235  
7 0     1:672345 2:617345 3:761245 4:671235 5:127634 6:125374 7:165342  
7 0     1:672345 2:617345 3:761245 4:671235 5:126734 6:125374 7:156342  
7 0     1:672345 2:617345 3:761245 4:612735 5:127634 6:125374 7:146532  
7 0     1:672345 2:671345 3:126745 4:612375 5:123764 6:125473 7:126453  
7 0     1:672345 2:617345 3:172645 4:612375 5:617234 6:712453 7:164235  
7 0     1:762345 2:617345 3:617245 4:123765 5:612374 6:712354 7:145236  
7 0     1:762345 2:617345 3:671245 4:123675 5:671234 6:172354 7:135462  
7 0     1:762345 2:671345 3:127645 4:612735 5:712364 6:172543 7:125634  
7 0     1:672345 2:617345 3:712645 4:671235 5:123764 6:125743 7:163542  
7 0     1:627345 2:671345 3:172645 4:612375 5:123764 6:712543 7:164523  
7 0     1:672345 2:613745 3:617245 4:123765 5:612374 6:123754 7:145632  
7 0     1:762345 2:613745 3:126745 4:671235 5:123764 6:125743 7:154236  
7 0     1:672345 2:613745 3:761245 4:127365 5:612734 6:712354 7:164523  
7 0     1:762345 2:617345 3:617245 4:123765 5:612374 6:172354 7:164523  
7 0     1:672345 2:613745 3:172645 4:612375 5:127364 6:127543 7:143562  
7 0     1:762345 2:617345 3:612745 4:123675 5:612734 6:172354 7:146352  
7 0     1:623745 2:613475 3:127645 4:617235 5:127364 6:125473 7:126453  
7 0     1:672345 2:617345 3:127645 4:617235 5:761234 6:712453 7:165324  
7 0     1:762345 2:617345 3:612745 4:123765 5:761234 6:172354 7:165432  
7 0     1:762345 2:617345 3:617245 4:123675 5:761234 6:123574 7:154236  
7 0     1:672345 2:617345 3:712645 4:761235 5:612734 6:124573 7:165342  
7 0     1:672345 2:617345 3:617245 4:123765 5:671234 6:123574 7:154623  
7 0     1:672345 2:617345 3:127645 4:612735 5:712364 6:712543 7:156342  
7 0     1:762345 2:617345 3:617245 4:123675 5:671234 6:172354 7:154623  
7 0     1:672345 2:617345 3:127645 4:671235 5:712364 6:712543 7:145632  
7 0     1:672345 2:617345 3:612745 4:712365 5:761234 6:712354 7:146532  
7 0     1:762345 2:617345 3:612475 4:127365 5:617234 6:712354 7:143256  
7 0     1:623745 2:617345 3:126475 4:617235 5:123764 6:125743 7:134265  
7 0     1:762345 2:613475 3:126745 4:761235 5:612374 6:712453 7:152463  
7 0     1:672345 2:617345 3:126745 4:761235 5:123764 6:125473 7:165432  
7 0     1:762345 2:671345 3:612745 4:712365 5:761234 6:172354 7:124653  
7 0     1:762345 2:617345 3:126745 4:617235 5:671234 6:124753 7:153246  
7 0     1:623745 2:613475 3:126475 4:617235 5:123674 6:125743 7:123456  
7 0     1:672345 2:617345 3:671245 4:712365 5:671234 6:712354 7:134562  
7 0     1:762345 2:671345 3:126475 4:612375 5:712364 6:172543 7:125364  
7 0     1:672345 2:613475 3:712645 4:671235 5:127364 6:125743 7:165234  
7 0     1:672345 2:617345 3:127645 4:617235 5:712364 6:125473 7:153624  
7 0     1:672345 2:613475 3:127645 4:761235 5:123764 6:712543 7:165243  
7 0     1:762345 2:617345 3:617245 4:123675 5:671234 6:123754 7:154236  
7 0     1:672345 2:613745 3:617245 4:123765 5:617234 6:712354 7:164325  
7 0     1:762345 2:671345 3:612745 4:712365 5:671234 6:172354 7:124563  
7 0     1:762345 2:617345 3:127645 4:671235 5:761234 6:172453 7:146532  
7 0     1:762345 2:617345 3:612745 4:127365 5:612734 6:712354 7:134526  
7 0     1:672345 2:617345 3:761245 4:712365 5:612734 6:123754 7:156342  
7 0     1:623745 2:617345 3:126475 4:612735 5:712364 6:125743 7:132546  
7 0     1:762345 2:617345 3:671245 4:123675 5:671234 6:127354 7:135426  
7 0     1:672345 2:761345 3:126745 4:612375 5:761234 6:124573 7:162543  
7 0     1:762345 2:671345 3:612745 4:127365 5:761234 6:172354 7:126534  
7 0     1:672345 2:617345 3:612745 4:123765 5:617234 6:712354 7:164325  
7 0     1:762345 2:617345 3:127645 4:761235 5:123764 6:172543 7:165432  
7 0     1:762345 2:617345 3:612745 4:123675 5:612734 6:123574 7:143526  
7 0     1:672345 2:671345 3:612745 4:123675 5:671234 6:123754 7:126543  
7 0     1:627345 2:671345 3:172645 4:612375 5:172364 6:172543 7:142356  
7 0     1:762345 2:671345 3:612745 4:127365 5:671234 6:172354 7:125634  
7 0     1:672345 2:617345 3:761245 4:712365 5:612734 6:123574 7:165342  
7 0     1:762345 2:617345 3:761245 4:123675 5:612374 6:123574 7:134526  
7 0     1:672345 2:613745 3:172645 4:612735 5:127364 6:712543 7:163452  
7 0     1:623745 2:613745 3:761245 4:127365 5:612734 6:123574 7:123465  
7 0     1:762345 2:617345 3:127645 4:617235 5:761234 6:712453 7:153246  
7 0     1:672345 2:617345 3:671245 4:712365 5:671234 6:127354 7:163452  
7 0     1:672345 2:671345 3:612745 4:123765 5:612374 6:127354 7:124536  
7 0     1:762345 2:617345 3:612745 4:123765 5:671234 6:172354 7:156432  
7 0     1:762345 2:617345 3:126745 4:671235 5:123764 6:125743 7:154326  
7 0     1:672345 2:613745 3:617245 4:123765 5:612374 6:123574 7:146532  
7 0     1:672345 2:617345 3:617245 4:712365 5:671234 6:712354 7:145623  
7 0     1:672345 2:617345 3:671245 4:123675 5:761234 6:123754 7:135642  
7 0     1:762345 2:617345 3:127645 4:617235 5:761234 6:172453 7:165324  
7 0     1:762345 2:761345 3:612745 4:123675 5:671234 6:127354 7:125463  
7 0     1:672345 2:617345 3:612745 4:123765 5:617234 6:123574 7:146325  
7 0     1:672345 2:617345 3:612745 4:172365 5:617234 6:712354 7:163245  
7 0     1:623745 2:613475 3:127645 4:617235 5:123764 6:125473 7:126435  
7 0     1:762345 2:671345 3:612745 4:123765 5:612374 6:172354 7:126453  
7 0     1:672345 2:617345 3:761245 4:712365 5:612374 6:123574 7:163542  
7 0     1:672345 2:617345 3:761245 4:123765 5:761234 6:127354 7:135462  
7 0     1:672345 2:617345 3:612745 4:712365 5:761234 6:123574 7:164532  
7 0     1:623475 2:617345 3:126745 4:671235 5:123674 6:127543 7:143265  
7 0     1:672345 2:617345 3:671245 4:712365 5:612734 6:127354 7:156342  
7 0     1:762345 2:761345 3:612745 4:123675 5:671234 6:123754 7:125436  
7 0     1:672345 2:617345 3:671245 4:123675 5:761234 6:123574 7:136542  
7 0     1:762345 2:613475 3:127645 4:761235 5:123764 6:125473 7:152463  
7 0     1:672345 2:613745 3:617245 4:123675 5:671234 6:712354 7:154632  
7 0     1:762345 2:671345 3:612475 4:123765 5:761234 6:172354 7:126534  
7 0     1:762345 2:617345 3:127645 4:617235 5:671234 6:172453 7:156324  
7 0     1:672345 2:617345 3:617245 4:712365 5:671234 6:123754 7:164523  
7 0     1:672345 2:617345 3:617245 4:123765 5:617234 6:712354 7:164235  
7 0     1:672345 2:617345 3:761245 4:127365 5:612734 6:712354 7:164532  
7 0     1:762345 2:617345 3:612475 4:127365 5:612734 6:712354 7:143526  
7 0     1:762345 2:617345 3:612745 4:123675 5:612374 6:172354 7:146532  
7 0     1:672345 2:617345 3:671245 4:712365 5:612374 6:123754 7:135642  
7 0     1:762345 2:617345 3:612745 4:123765 5:617234 6:712354 7:143256  
7 0     1:672345 2:617345 3:612745 4:712365 5:671234 6:712354 7:145632  
7 0     1:672345 2:617345 3:617245 4:712365 5:612374 6:123754 7:156423  
7 0     1:672345 2:613745 3:761245 4:127365 5:612734 6:172354 7:145236  
7 0     1:672345 2:617345 3:761245 4:127365 5:612734 6:127354 7:145362  
7 0     1:672345 2:617345 3:617245 4:712365 5:612374 6:123574 7:165423  
7 0     1:762345 2:617345 3:671245 4:123675 5:612374 6:172354 7:134652  
7 0     1:623745 2:617345 3:761245 4:127365 5:612734 6:123574 7:132465  
7 0     1:672345 2:617345 3:671245 4:712365 5:612374 6:123574 7:136542  
7 0     1:672345 2:617345 3:761245 4:123765 5:612374 6:712354 7:163452  
7 0     1:672345 2:671345 3:612745 4:123765 5:612374 6:123754 7:124563  
7 0     1:762345 2:671345 3:612475 4:123765 5:671234 6:172354 7:125634  
7 0     1:672345 2:617345 3:671245 4:127365 5:612734 6:127354 7:145632  
7 0     1:762345 2:617345 3:617245 4:123765 5:761234 6:712354 7:154236  
7 0     1:762345 2:617345 3:612745 4:127365 5:612734 6:172354 7:163452  
7 0     1:672345 2:617345 3:671245 4:123675 5:671234 6:712354 7:135462  
7 0     1:762345 2:617345 3:617245 4:123765 5:761234 6:172354 7:165423  
7 0     1:672345 2:671345 3:612745 4:123675 5:671234 6:123574 7:125643  
7 0     1:672345 2:613745 3:617245 4:123675 5:617234 6:712354 7:146325  
7 0     1:762345 2:617345 3:617245 4:123765 5:671234 6:172354 7:156423  
7 0     1:672345 2:617345 3:612745 4:127365 5:761234 6:712354 7:165342  
7 0     1:672345 2:613745 3:617245 4:123765 5:761234 6:127354 7:154362  
7 0     1:762345 2:617345 3:612475 4:127365 5:612374 6:712354 7:145326  
7 0     1:762345 2:617345 3:612745 4:123675 5:612374 6:123574 7:145326  
7 0     1:672345 2:613745 3:761245 4:127365 5:612734 6:123754 7:145623  
7 0     1:762345 2:617345 3:671245 4:712365 5:761234 6:172354 7:134652  
7 0     1:762345 2:617345 3:612745 4:123765 5:617234 6:172354 7:164325  
7 0     1:672345 2:671345 3:612745 4:123765 5:612374 6:123574 7:124653  
7 0     1:672345 2:617345 3:671245 4:123675 5:671234 6:127354 7:163542  
7 0     1:672345 2:617345 3:612745 4:712365 5:671234 6:123754 7:164532  
7 0     1:672345 2:617345 3:761245 4:123765 5:612374 6:172354 7:134526  
7 0     1:672345 2:617345 3:612745 4:123675 5:671234 6:123574 7:156432  
7 0     1:762345 2:617345 3:612475 4:712365 5:612374 6:123574 7:153426  
7 0     1:762345 2:617345 3:617245 4:712365 5:761234 6:172354 7:146523  
7 0     1:672345 2:617345 3:612745 4:127365 5:761234 6:172354 7:153426  
7 0     1:762345 2:617345 3:671245 4:712365 5:671234 6:172354 7:134562  
7 0     1:762345 2:617345 3:612475 4:123765 5:761234 6:712354 7:153426  
7 0     1:672345 2:617345 3:612745 4:712365 5:612374 6:123574 7:165432  
7 0     1:672345 2:671345 3:612745 4:123675 5:612734 6:712354 7:124635  
7 0     1:672345 2:617345 3:761245 4:127365 5:612734 6:123754 7:145632  
7 0     1:672345 2:613745 3:761245 4:127365 5:612734 6:123574 7:146523  
7 0     1:672345 2:671345 3:612745 4:123675 5:761234 6:123754 7:125643  
7 0     1:762345 2:617345 3:612745 4:123765 5:612734 6:712354 7:143526  
7 0     1:672345 2:617345 3:671245 4:123765 5:671234 6:712354 7:135642  
7 0     1:762345 2:671345 3:612745 4:123675 5:671234 6:172354 7:125463  
7 0     1:672345 2:617345 3:671245 4:123675 5:671234 6:123754 7:136542  
7 0     1:672345 2:617345 3:612745 4:172365 5:761234 6:712354 7:165324  
7 0     1:672345 2:617345 3:612745 4:127365 5:671234 6:712354 7:156342  
7 0     1:672345 2:671345 3:612745 4:123675 5:761234 6:123574 7:126543  
7 0     1:762345 2:617345 3:617245 4:712365 5:761234 6:123574 7:145236  
7 0     1:672345 2:617345 3:671245 4:123765 5:612374 6:712354 7:136452  
7 0     1:762345 2:617345 3:612475 4:123765 5:617234 6:712354 7:134256  
7 0     1:672345 2:617345 3:761245 4:127365 5:612734 6:123574 7:146532  
7 0     1:672345 2:613745 3:617245 4:123675 5:612734 6:712354 7:146352  
7 0     1:672345 2:617345 3:761245 4:123765 5:612374 6:127354 7:134562  
7 0     1:762345 2:617345 3:612745 4:123765 5:761234 6:712354 7:154326  
7 0     1:672345 2:671345 3:612745 4:123675 5:612734 6:123574 7:126435  
7 0     1:762345 2:617345 3:671245 4:712365 5:671234 6:127354 7:134526  
7 0     1:672345 2:617345 3:671245 4:123675 5:612374 6:712354 7:134652  
7 0     1:672345 2:617345 3:761245 4:123765 5:761234 6:712354 7:163542  
7 0     1:672345 2:613745 3:671245 4:127365 5:612734 6:127354 7:145623  
7 0     1:672345 2:617345 3:761245 4:123675 5:761234 6:123574 7:163542  
7 0     1:623745 2:617345 3:671245 4:172365 5:617234 6:127354 7:134526  
7 0     1:762345 2:617345 3:612745 4:123765 5:612734 6:172354 7:164352  
7 0     1:762345 2:671345 3:612745 4:123675 5:612734 6:172354 7:124635  
7 0     1:762345 2:617345 3:612475 4:123675 5:761234 6:123574 7:153426  
7 0     1:672345 2:613745 3:617245 4:123675 5:612374 6:712354 7:146532  
7 0     1:762345 2:617345 3:617245 4:712365 5:671234 6:172354 7:145623  
7 0     1:762345 2:617345 3:671245 4:123765 5:761234 6:172354 7:136542  
7 0     1:672345 2:617345 3:612745 4:127365 5:617234 6:712354 7:163425  
7 0     1:672345 2:671345 3:612745 4:123675 5:671234 6:712354 7:125463  
7 0     1:672345 2:671345 3:612745 4:123675 5:612374 6:712354 7:124653  
7 0     1:672345 2:617345 3:612745 4:172365 5:761234 6:172354 7:153246  
7 0     1:672345 2:613745 3:617245 4:712365 5:761234 6:712354 7:146532  
7 0     1:623745 2:613745 3:761245 4:127365 5:612734 6:712354 7:123645  
7 0     1:672345 2:617345 3:761245 4:123675 5:671234 6:123754 7:163542  
7 0     1:672345 2:613745 3:617245 4:123765 5:761234 6:123754 7:154632  
7 0     1:762345 2:617345 3:612745 4:123765 5:612374 6:712354 7:145326  
7 0     1:762345 2:617345 3:612475 4:127365 5:761234 6:712354 7:154326  
7 0     1:672345 2:617345 3:671245 4:123675 5:612374 6:123574 7:136452  
7 0     1:672345 2:613475 3:761245 4:712365 5:612734 6:123754 7:156234  
7 0     1:672345 2:617345 3:612745 4:123765 5:761234 6:712354 7:165432  
7 0     1:762345 2:617345 3:671245 4:123765 5:671234 6:172354 7:135642  
7 0     1:672345 2:671345 3:612745 4:123675 5:612374 6:123574 7:126453  
7 0     1:672345 2:617345 3:612745 4:172365 5:671234 6:712354 7:156324  
7 0     1:762345 2:617345 3:612475 4:123675 5:617234 6:123574 7:134256  
7 0     1:672345 2:617345 3:671245 4:123765 5:612374 6:123754 7:134562  
7 0     1:672345 2:613475 3:761245 4:712365 5:612734 6:123574 7:165234  
7 0     1:762345 2:617345 3:617245 4:712365 5:671234 6:123754 7:145236  
7 0     1:672345 2:613745 3:617245 4:123765 5:671234 6:712354 7:156432  
7 0     1:672345 2:617345 3:761245 4:123675 5:612374 6:123574 7:163452  
7 0     1:762345 2:617345 3:671245 4:123765 5:612374 6:172354 7:136452  
7 0     1:672345 2:613745 3:617245 4:712365 5:671234 6:712354 7:145632  
7 0     1:672345 2:617345 3:612745 4:123675 5:617234 6:123574 7:164325  
7 0     1:672345 2:617345 3:612745 4:123765 5:671234 6:712354 7:156432  
7 0     1:672345 2:617345 3:761245 4:123765 5:761234 6:172354 7:135426  
7 0     1:672345 2:617345 3:617245 4:712365 5:761234 6:712354 7:146523  
7 0     1:672345 2:613475 3:761245 4:172365 5:612734 6:712354 7:164523  
7 0     1:672345 2:617345 3:761245 4:712365 5:671234 6:123754 7:163452  
7 0     1:672345 2:613745 3:617245 4:123765 5:671234 6:123574 7:154632  
7 0     1:672345 2:617345 3:612745 4:123765 5:671234 6:123574 7:154632  
7 0     1:672345 2:617345 3:671245 4:123765 5:612374 6:123574 7:134652  
7 0     1:672345 2:613745 3:617245 4:172365 5:761234 6:712354 7:165324  
7 0     1:762345 2:671345 3:612745 4:123675 5:612374 6:172354 7:124653  
7 0     1:762345 2:617345 3:617245 4:712365 5:612374 6:123574 7:154236  
7 0     1:672345 2:617345 3:617245 4:712365 5:761234 6:123574 7:164523  
7 0     1:623475 2:613745 3:126745 4:671235 5:123764 6:125743 7:142365  
7 0     1:762345 2:613745 3:127645 4:761235 5:123674 6:172543 7:156423  
7 0     1:762345 2:617345 3:172645 4:671235 5:712364 6:172543 7:145623  
7 0     1:672345 2:761345 3:126745 4:612375 5:612374 6:124573 7:162453  
7 0     1:762345 2:613475 3:127645 4:612375 5:761234 6:124573 7:152463  
7 0     1:672345 2:617345 3:127645 4:612375 5:761234 6:712453 7:165432  
7 0     1:672345 2:617345 3:126745 4:761235 5:612374 6:124753 7:156432  
7 0     1:672345 2:617345 3:126745 4:761235 5:612374 6:124573 7:165432  
7 0     1:672345 2:617345 3:126745 4:617235 5:761234 6:124753 7:156324  
7 0     1:672345 2:617345 3:126745 4:617235 5:761234 6:124573 7:165324  
7 0     1:762345 2:617345 3:126475 4:612735 5:617234 6:124573 7:143256  
7 0     1:762345 2:617345 3:126475 4:612375 5:761234 6:124573 7:153426  
7 0     1:623745 2:617345 3:126745 4:612375 5:712364 6:125743 7:132546  
7 0     1:672345 2:617345 3:126475 4:612735 5:123764 6:125473 7:164532  
7 0     1:672345 2:617345 3:126475 4:671235 5:123674 6:712543 7:153462  
7 0     1:672345 2:613475 3:126475 4:617235 5:712364 6:125473 7:156423  
7 0     1:627345 2:671345 3:127645 4:617235 5:712364 6:125473 7:153624  
7 0     1:672345 2:617345 3:172645 4:671235 5:712364 6:712543 7:145623  
7 0     1:672345 2:617345 3:126745 4:612735 5:712364 6:125473 7:156342  
7 0     1:623475 2:613475 3:126745 4:671235 5:123764 6:712543 7:126435  
7 0     1:672345 2:613475 3:126745 4:612375 5:712364 6:125473 7:156243  
7 0     1:762345 2:617345 3:127645 4:761235 5:123764 6:712543 7:154326  
7 0     1:623745 2:761345 3:712645 4:617235 5:172364 6:125473 7:123645  
7 0     1:672345 2:613475 3:126475 4:671235 5:123764 6:127543 7:156234  
7 0     1:623745 2:617345 3:126475 4:612735 5:123764 6:125743 7:132465  
7 0     1:672345 2:617345 3:126475 4:761235 5:612374 6:124753 7:156342  
7 0     1:762345 2:613745 3:127645 4:612375 5:761234 6:712453 7:154236  
7 0     1:762345 2:613745 3:127645 4:612375 5:761234 6:124573 7:154263  
7 0     1:762345 2:613745 3:126745 4:761235 5:612374 6:124573 7:154236  
7 0     1:623475 2:671345 3:126475 4:612375 5:172364 6:172543 7:125364  
7 0     1:623745 2:671345 3:712645 4:612375 5:172364 6:712543 7:164235  
7 0     1:672345 2:671345 3:126745 4:761235 5:612374 6:127453 7:125463  
7 0     1:672345 2:613475 3:617245 4:172365 5:612734 6:712354 7:163452  
7 0     1:672345 2:613475 3:761245 4:172365 5:612734 6:123754 7:145623  
7 0     1:672345 2:613475 3:761245 4:172365 5:612734 6:123574 7:146523  
7 0     1:672345 2:613475 3:671245 4:712365 5:612734 6:127354 7:156234  
7 0     1:672345 2:613475 3:671245 4:172365 5:612734 6:127354 7:145623  
7 0     1:672345 2:613475 3:617245 4:172365 5:761234 6:712354 7:165342  
7 0     1:762345 2:613745 3:126745 4:617235 5:761234 6:124573 7:152346  
7 0     1:627345 2:617345 3:127645 4:671235 5:712364 6:712543 7:124563  
7 0     1:672345 2:617345 3:126745 4:612375 5:712364 6:125473 7:156432  
7 0     1:672345 2:617345 3:126745 4:612375 5:172364 6:125743 7:146325  
7 0     1:672345 2:613475 3:172645 4:617235 5:761234 6:712453 7:165342  
7 0     1:672345 2:617345 3:127645 4:671235 5:712364 6:125473 7:145362  
7 0     1:672345 2:613745 3:172645 4:612375 5:123764 6:712543 7:164532  
7 0     1:627345 2:671345 3:126475 4:612375 5:712364 6:712543 7:153642  
7 0     1:623475 2:613475 3:127645 4:671235 5:123674 6:127543 7:124635  
7 0     1:623745 2:617345 3:712645 4:612735 5:127364 6:125743 7:132465  
7 0     1:672345 2:617345 3:127645 4:671235 5:123674 6:712543 7:154632  
7 0     1:672345 2:613745 3:126475 4:612735 5:712364 6:125743 7:154623  
7 0     1:762345 2:617345 3:126475 4:761235 5:123764 6:125473 7:153426  
7 0     1:623745 2:613475 3:126475 4:617235 5:712364 6:125743 7:123546  
7 0     1:762345 2:613475 3:127645 4:671235 5:123674 6:127543 7:152463  
7 0     1:672345 2:613475 3:172645 4:617235 5:761234 6:172453 7:153426  
7 0     1:672345 2:613745 3:126745 4:671235 5:123674 6:127543 7:165423  
7 0     1:623745 2:761345 3:712645 4:617235 5:172364 6:125743 7:123465  
7 0     1:623475 2:613475 3:712645 4:671235 5:127364 6:125473 7:123645  
7 0     1:672345 2:613745 3:172645 4:612735 5:127364 6:172543 7:134526  
7 0     1:672345 2:613475 3:172645 4:617235 5:761234 6:127453 7:153462  
7 0     1:623745 2:617345 3:126745 4:671235 5:123764 6:125743 7:132654  
7 0     1:623475 2:613745 3:172645 4:612735 5:712364 6:712543 7:134256  
7 0     1:672345 2:613475 3:127645 4:612375 5:172364 6:712543 7:162435  
7 0     1:623475 2:617345 3:126745 4:612375 5:712364 6:125473 7:143256  
7 0     1:627345 2:671345 3:127645 4:612375 5:172364 6:125743 7:143625  
7 0     1:672345 2:613475 3:712645 4:761235 5:612734 6:124753 7:156234  
7 0     1:762345 2:617345 3:126475 4:671235 5:123674 6:172543 7:153462  
7 0     1:672345 2:761345 3:126475 4:761235 5:612374 6:124573 7:162534  
7 0     1:672345 2:761345 3:126475 4:612375 5:761234 6:124573 7:162534  
7 0     1:672345 2:613475 3:712645 4:761235 5:612734 6:124573 7:165234  
7 0     1:762345 2:613475 3:127645 4:612735 5:712364 6:127543 7:152634  
7 0     1:623745 2:613475 3:126475 4:617235 5:123764 6:712543 7:126345  
7 0     1:672345 2:613745 3:712645 4:612735 5:127364 6:125743 7:146523  
7 0     1:627345 2:761345 3:127645 4:617235 5:617234 6:124573 7:132645  
7 0     1:627345 2:671345 3:127645 4:617235 5:617234 6:712453 7:163245  
7 0     1:627345 2:671345 3:127645 4:617235 5:617234 6:124573 7:136245  
7 0     1:627345 2:613475 3:172645 4:617235 5:612734 6:712453 7:126345  
7 0     1:627345 2:613475 3:172645 4:617235 5:612734 6:124573 7:123645  
7 0     1:627345 2:613475 3:127645 4:617235 5:612734 6:124573 7:132645  
7 0     1:623745 2:761345 3:712645 4:617235 5:617234 6:712453 7:126345  
7 0     1:623745 2:761345 3:712645 4:617235 5:617234 6:127453 7:123456  
7 0     1:762345 2:617345 3:126475 4:612375 5:617234 6:124573 7:134256  
7 0     1:672345 2:613475 3:712645 4:671235 5:612734 6:127453 7:156234  
7 0     1:623745 2:761345 3:712645 4:612375 5:172364 6:127543 7:142356  
7 0     1:623745 2:761345 3:712645 4:612375 5:172364 6:125743 7:142365  
7 0     1:672345 2:617345 3:172645 4:612375 5:123764 6:172543 7:145236  
7 0     1:672345 2:671345 3:126475 4:612735 5:712364 6:125473 7:125643  
7 0     1:672345 2:613475 3:712645 4:617235 5:612734 6:127453 7:145623  
7 0     1:672345 2:613475 3:712645 4:617235 5:612734 6:124573 7:164523  
7 0     1:762345 2:613475 3:126475 4:761235 5:612374 6:124573 7:152346  
7 0     1:672345 2:617345 3:126475 4:612735 5:123674 6:125743 7:145632  
7 0     1:672345 2:617345 3:127645 4:612375 5:712364 6:125743 7:154362  
7 0     1:672345 2:617345 3:127645 4:612375 5:172364 6:712543 7:164325  
7 0     1:627345 2:761345 3:127645 4:612735 5:172364 6:125743 7:134265  
7 0     1:623475 2:613475 3:126745 4:671235 5:123764 6:125743 7:124365  
7 0     1:762345 2:613475 3:127645 4:671235 5:123764 6:125743 7:152463  
7 0     1:672345 2:617345 3:712645 4:671235 5:127364 6:127543 7:156342  
7 0     1:623475 2:671345 3:127645 4:612735 5:172364 6:172543 7:125634  
7 0     1:627345 2:671345 3:712645 4:612375 5:712364 6:712543 7:135642  
7 0     1:672345 2:613475 3:126745 4:671235 5:123674 6:125743 7:156243  
7 0     1:672345 2:671345 3:126745 4:612375 5:127364 6:125473 7:126435  
7 0     1:672345 2:617345 3:126475 4:612735 5:172364 6:125473 7:164325  
7 0     1:672345 2:613475 3:126745 4:761235 5:123674 6:125473 7:156243  
7 0     1:623745 2:761345 3:712645 4:617235 5:617234 6:124573 7:123645  
7 0     1:623745 2:761345 3:127645 4:617235 5:617234 6:124573 7:126453  
7 0     1:623745 2:613475 3:712645 4:617235 5:612734 6:712453 7:126345  
7 0     1:672345 2:613475 3:126745 4:612735 5:712364 6:125473 7:156234  
7 0     1:762345 2:617345 3:126475 4:612375 5:612734 6:124573 7:134526  
7 0     1:762345 2:613745 3:172645 4:761235 5:761234 6:712453 7:145326  
7 0     1:623475 2:613745 3:127645 4:671235 5:172364 6:172543 7:145623  
7 0     1:762345 2:617345 3:127645 4:612735 5:761234 6:712453 7:153426  
7 0     1:762345 2:617345 3:127645 4:612735 5:761234 6:172453 7:165342  
7 0     1:762345 2:617345 3:127645 4:612735 5:671234 6:172453 7:156342  
7 0     1:623475 2:613745 3:127645 4:612375 5:712364 6:712543 7:142356  
7 0     1:623745 2:671345 3:712645 4:617235 5:712364 6:712543 7:156234  
7 0     1:762345 2:617345 3:127645 4:612735 5:617234 6:712453 7:134256  
7 0     1:762345 2:613745 3:172645 4:617235 5:761234 6:712453 7:153246  
7 0     1:762345 2:617345 3:127645 4:612735 5:617234 6:172453 7:163425  
7 0     1:762345 2:617345 3:127645 4:612375 5:761234 6:712453 7:154326  
7 0     1:762345 2:617345 3:127645 4:612375 5:761234 6:172453 7:165432  
7 0     1:762345 2:617345 3:127645 4:612375 5:671234 6:172453 7:156432  
7 0     1:672345 2:613745 3:617245 4:172365 5:671234 6:712354 7:156324  
7 0     1:623475 2:617345 3:127645 4:671235 5:172364 6:172543 7:145632  
7 0     1:762345 2:613475 3:126745 4:761235 5:612374 6:124573 7:152436  
7 0     1:762345 2:613475 3:126745 4:612375 5:761234 6:712453 7:152463  
7 0     1:762345 2:613475 3:126745 4:612375 5:761234 6:124573 7:152436  
7 0     1:623745 2:617345 3:127645 4:761235 5:123764 6:712543 7:132654  
7 0     1:623475 2:613475 3:127645 4:761235 5:123764 6:125473 7:124635  
7 0     1:627345 2:613475 3:127645 4:612375 5:127364 6:125743 7:143265  
7 0     1:627345 2:671345 3:172645 4:612375 5:123764 6:172543 7:145236  
7 0     1:623745 2:613475 3:712645 4:617235 5:127364 6:127543 7:123456  
7 0     1:762345 2:761345 3:126475 4:612375 5:712364 6:127543 7:125364  
7 0     1:627345 2:671345 3:172645 4:612375 5:712364 6:712543 7:156423  
7 0     1:672345 2:617345 3:127645 4:612375 5:712364 6:712543 7:156432  
7 0     1:627345 2:613475 3:172645 4:617235 5:127364 6:125743 7:123465  
7 0     1:762345 2:761345 3:127645 4:612375 5:761234 6:172453 7:162543  
7 0     1:762345 2:671345 3:612745 4:123765 5:761234 6:172354 7:126543  
7 0     1:762345 2:671345 3:612745 4:123765 5:671234 6:172354 7:125643  
7 0     1:762345 2:617345 3:712645 4:761235 5:612374 6:124573 7:135426  
7 0     1:672345 2:617345 3:126745 4:671235 5:123764 6:127543 7:156432  
7 0     1:762345 2:613745 3:172645 4:612375 5:617234 6:712453 7:143256  
7 0     1:762345 2:613745 3:172645 4:612375 5:612734 6:712453 7:143526  
7 0     1:762345 2:613745 3:172645 4:612375 5:612374 6:712453 7:145326  
7 0     1:762345 2:613745 3:127645 4:761235 5:761234 6:712453 7:145236  
7 0     1:762345 2:613745 3:127645 4:761235 5:612374 6:124573 7:154263  
7 0     1:762345 2:613475 3:126475 4:617235 5:761234 6:712453 7:154263  
7 0     1:762345 2:613475 3:126475 4:617235 5:761234 6:124573 7:154236  
7 0     1:762345 2:617345 3:712645 4:612375 5:761234 6:172453 7:136542  
7 0     1:762345 2:761345 3:127645 4:761235 5:123674 6:125743 7:126543  
7 0     1:762345 2:617345 3:127645 4:612375 5:617234 6:712453 7:143256  
7 0     1:762345 2:617345 3:712645 4:612375 5:761234 6:124573 7:135426  
7 0     1:672345 2:671345 3:127645 4:612375 5:761234 6:712453 7:126543  
7 0     1:762345 2:617345 3:712645 4:612375 5:671234 6:172453 7:135642  
7 0     1:623745 2:613475 3:126745 4:617235 5:123674 6:125743 7:124356  
7 0     1:762345 2:617345 3:761245 4:712365 5:761234 6:123574 7:134526  
7 0     1:762345 2:617345 3:761245 4:712365 5:671234 6:123754 7:134526  
7 0     1:762345 2:617345 3:761245 4:712365 5:612734 6:123574 7:153426  
7 0     1:762345 2:617345 3:761245 4:712365 5:612374 6:123574 7:135426  
7 0     1:762345 2:617345 3:761245 4:127365 5:612734 6:712354 7:145326  
7 0     1:762345 2:617345 3:761245 4:123765 5:761234 6:712354 7:135426  
7 0     1:762345 2:617345 3:761245 4:123765 5:761234 6:172354 7:163542  
7 0     1:762345 2:617345 3:761245 4:123765 5:612374 6:712354 7:134526  
7 0     1:762345 2:617345 3:761245 4:123765 5:612374 6:172354 7:163452  
7 0     1:762345 2:617345 3:761245 4:123675 5:761234 6:123574 7:135426  
7 0     1:762345 2:617345 3:761245 4:123675 5:671234 6:123754 7:135426  
7 0     1:762345 2:761345 3:612745 4:123675 5:612374 6:127354 7:124653  
7 0     1:762345 2:617345 3:126475 4:761235 5:123674 6:172543 7:153642  
7 0     1:762345 2:617345 3:126475 4:671235 5:123764 6:125743 7:153426  
7 0     1:623475 2:617345 3:126745 4:671235 5:123674 6:125743 7:143256  
7 0     1:623745 2:613745 3:712645 4:612375 5:712364 6:712543 7:125643  
7 0     1:672345 2:617345 3:712645 4:761235 5:612374 6:124573 7:163542  
7 0     1:672345 2:613745 3:671245 4:126735 5:127634 6:124573 7:146523  
7 0     1:762345 2:761345 3:126475 4:671235 5:123764 6:125473 7:125364  
7 0     1:672345 2:671345 3:127645 4:612735 5:712364 6:712543 7:125634  
7 0     1:623475 2:613475 3:126745 4:671235 5:123674 6:127543 7:124365  
7 0     1:672345 2:617345 3:126745 4:612735 5:172364 6:125473 7:163425  
7 0     1:672345 2:617345 3:617245 4:123765 5:617234 6:123574 7:146235  
7 0     1:672345 2:617345 3:617245 4:123765 5:612374 6:712354 7:164523  
7 0     1:672345 2:617345 3:617245 4:123765 5:612374 6:172354 7:145236  
7 0     1:672345 2:617345 3:617245 4:123765 5:612374 6:123754 7:145623  
7 0     1:672345 2:617345 3:617245 4:123765 5:612374 6:123574 7:146523  
7 0     1:672345 2:617345 3:617245 4:123675 5:761234 6:123754 7:156423  
7 0     1:672345 2:617345 3:617245 4:123675 5:761234 6:123574 7:165423  
7 0     1:672345 2:617345 3:617245 4:123675 5:671234 6:712354 7:154623  
7 0     1:672345 2:617345 3:617245 4:123675 5:671234 6:123754 7:165423  
7 0     1:672345 2:617345 3:617245 4:123675 5:671234 6:123574 7:156423  
7 0     1:672345 2:617345 3:617245 4:123675 5:617234 6:712354 7:146235  
7 0     1:672345 2:617345 3:617245 4:123675 5:612374 6:712354 7:146523  
7 0     1:762345 2:613745 3:127645 4:617235 5:761234 6:712453 7:152346  
7 0     1:762345 2:613745 3:127645 4:612375 5:172364 6:172543 7:164235  
7 0     1:672345 2:613475 3:126475 4:761235 5:123764 6:125473 7:165234  
7 0     1:762345 2:613745 3:617245 4:127365 5:617234 6:712354 7:134256  
7 0     1:762345 2:613745 3:617245 4:127365 5:612734 6:712354 7:134526  
7 0     1:762345 2:613745 3:617245 4:123765 5:761234 6:712354 7:154326  
7 0     1:762345 2:761345 3:612475 4:126735 5:126374 6:127453 7:124563  
7 0     1:623745 2:617345 3:126745 4:671235 5:712364 6:125473 7:132456  
7 0     1:623475 2:761345 3:127645 4:612375 5:172364 6:127543 7:125643  
7 0     1:762345 2:613475 3:712645 4:617235 5:612734 6:124573 7:145236  
7 0     1:627345 2:671345 3:126475 4:612375 5:172364 6:712543 7:136425  
7 0     1:623475 2:761345 3:127645 4:612735 5:172364 6:125743 7:126534  
7 0     1:672345 2:617345 3:127645 4:612375 5:123764 6:172543 7:145326  
7 0     1:627345 2:613745 3:617245 4:126375 5:712634 6:712453 7:125463  
7 0     1:762345 2:761345 3:126475 4:671235 5:123674 6:127543 7:125346  
7 0     1:672345 2:613745 3:172645 4:612735 5:127364 6:127543 7:134562  
7 0     1:672345 2:613745 3:172645 4:612735 5:127364 6:125743 7:134652  
7 0     1:672345 2:613745 3:617245 4:123765 5:617234 6:123574 7:146325  
7 0     1:672345 2:613745 3:617245 4:123765 5:612734 6:712354 7:164352  
7 0     1:672345 2:613745 3:617245 4:123765 5:612734 6:172354 7:143526  
7 0     1:672345 2:613745 3:617245 4:123765 5:612734 6:127354 7:143562  
7 0     1:672345 2:613745 3:617245 4:123765 5:612734 6:123574 7:146352  
7 0     1:672345 2:613745 3:617245 4:123765 5:612374 6:712354 7:164532  
7 0     1:623745 2:617345 3:126745 4:612375 5:712364 6:125473 7:132564  
7 0     1:672345 2:617345 3:126745 4:671235 5:123674 6:125473 7:154632  
7 0     1:762345 2:617345 3:127645 4:612375 5:712364 6:172543 7:156432  
7 0     1:623745 2:617345 3:127645 4:761235 5:123674 6:712543 7:132564  
7 0     1:672345 2:671345 3:612475 4:126735 5:127634 6:124573 7:124365  
7 0     1:762345 2:613745 3:612745 4:123675 5:617234 6:172354 7:146235  
7 0     1:623745 2:613745 3:172645 4:612375 5:712364 6:712543 7:132564  
7 0     1:623745 2:617345 3:126745 4:761235 5:123764 6:125473 7:132654  
7 0     1:623745 2:613475 3:712645 4:617235 5:127364 6:125743 7:123465  
7 0     1:762345 2:617345 3:126745 4:761235 5:123764 6:125473 7:154326  
7 0     1:672345 2:617345 3:126745 4:612375 5:127364 6:125743 7:146352  
7 0     1:672345 2:617345 3:127645 4:612375 5:127364 6:172543 7:143526  
7 0     1:627345 2:671345 3:172645 4:612375 5:172364 6:712543 7:164235  
7 0     1:672345 2:671345 3:127645 4:612375 5:127364 6:127543 7:124356  
7 0     1:672345 2:613745 3:126745 4:671235 5:123674 6:125743 7:156423  
7 0     1:762345 2:617345 3:126475 4:612375 5:172364 6:172543 7:136425  
7 0     1:762345 2:617345 3:172645 4:612375 5:123764 6:172543 7:164523  
7 0     1:762345 2:613475 3:172645 4:617235 5:761234 6:712453 7:153426  
7 0     1:672345 2:617345 3:127645 4:612375 5:172364 6:172543 7:143256  
7 0     1:672345 2:617345 3:126475 4:612375 5:712364 6:712543 7:153642  
7 0     1:623475 2:613745 3:127645 4:761235 5:123674 6:712543 7:142356  
7 0     1:623745 2:613745 3:126475 4:612735 5:712364 6:125473 7:123564  
7 0     1:672345 2:613745 3:172645 4:612735 5:172364 6:125473 7:136425  
7 0     1:623475 2:613475 3:712645 4:671235 5:127364 6:125743 7:123465  
7 0     1:623745 2:761345 3:712645 4:617235 5:172364 6:127543 7:123456  
7 0     1:623745 2:613475 3:126475 4:617235 5:712364 6:125473 7:123564  
7 0     1:623475 2:613475 3:612745 4:712635 5:127634 6:124573 7:126453  
7 0     1:672345 2:671345 3:127645 4:612375 5:123764 6:127543 7:124536  
7 0     1:672345 2:613745 3:126475 4:612735 5:172364 6:125743 7:146235  
7 0     1:627345 2:617345 3:126475 4:671235 5:123764 6:125743 7:126534  
7 0     1:672345 2:671345 3:126475 4:761235 5:612374 6:124753 7:125634  
7 0     1:672345 2:613745 3:712645 4:612735 5:127364 6:127543 7:145623  
7 0     1:672345 2:617345 3:127645 4:612735 5:712364 6:125473 7:153642  
7 0     1:672345 2:761345 3:612745 4:123765 5:761234 6:712354 7:162543  
7 0     1:672345 2:761345 3:612745 4:123765 5:761234 6:172354 7:125436  
7 0     1:672345 2:761345 3:612745 4:123765 5:612734 6:712354 7:162435  
7 0     1:623745 2:617345 3:126745 4:671235 5:123674 6:125473 7:132546  
7 0     1:762345 2:617345 3:172645 4:761235 5:123764 6:712543 7:154236  
7 0     1:672345 2:613745 3:126745 4:761235 5:123764 6:125473 7:165423  
7 0     1:672345 2:617345 3:712645 4:612735 5:127364 6:125473 7:164532  
7 0     1:627345 2:761345 3:127645 4:617235 5:172364 6:125473 7:132645  
7 0     1:762345 2:617345 3:127645 4:612735 5:712364 6:172543 7:156342  
7 0     1:762345 2:761345 3:127645 4:612735 5:712364 6:125743 7:126534  
7 0     1:623745 2:613745 3:172645 4:671235 5:712364 6:712543 7:132456  
7 0     1:672345 2:617345 3:126745 4:671235 5:712364 6:125473 7:145632  
7 0     1:623745 2:617345 3:172645 4:671235 5:123674 6:712543 7:123546  
7 0     1:623745 2:613475 3:712645 4:617235 5:127364 6:712543 7:126345  
7 0     1:627345 2:671345 3:127645 4:612375 5:123764 6:712543 7:164532  
7 0     1:623475 2:617345 3:127645 4:612735 5:172364 6:172543 7:156342  
7 0     1:672345 2:671345 3:126475 4:671235 5:123674 6:127543 7:126534  
7 0     1:762345 2:617345 3:127645 4:612375 5:617234 6:172453 7:164325  
7 0     1:762345 2:617345 3:127645 4:612375 5:612734 6:712453 7:143526  
7 0     1:762345 2:617345 3:127645 4:612375 5:612734 6:172453 7:164352  
7 0     1:762345 2:617345 3:127645 4:612375 5:612374 6:712453 7:145326  
7 0     1:762345 2:617345 3:127645 4:612375 5:612374 6:172453 7:164532  
7 0     1:762345 2:617345 3:126745 4:761235 5:761234 6:124573 7:145326  
7 0     1:762345 2:617345 3:126745 4:761235 5:612374 6:124573 7:154326  
7 0     1:762345 2:617345 3:126745 4:617235 5:761234 6:124573 7:153246  
7 0     1:762345 2:617345 3:126745 4:617235 5:671234 6:172453 7:153624  
7 0     1:623745 2:613475 3:127645 4:617235 5:612734 6:124573 7:126453  
7 0     1:672345 2:617345 3:127645 4:612375 5:172364 6:125743 7:143625  
7 0     1:672345 2:617345 3:127645 4:612375 5:127364 6:712543 7:164352  
7 0     1:762345 2:613475 3:126475 4:671235 5:123674 6:127543 7:152346  
7 0     1:623745 2:617345 3:127645 4:612375 5:712364 6:712543 7:132564  
7 0     1:762345 2:613745 3:127645 4:671235 5:712364 6:172543 7:145623  
7 0     1:623475 2:761345 3:127645 4:612735 5:172364 6:127543 7:125634  
7 0     1:762345 2:613745 3:612745 4:712635 5:126374 6:127453 7:154263  
7 0     1:623475 2:617345 3:126475 4:761235 5:123764 6:125473 7:134265  
7 0     1:623745 2:613475 3:127645 4:617235 5:127364 6:127543 7:124563  
7 0     1:672345 2:617345 3:126745 4:671235 5:123674 6:712543 7:154362  
7 0     1:762345 2:617345 3:712645 4:612375 5:612374 6:124573 7:134526  
7 0     1:762345 2:617345 3:172645 4:761235 5:761234 6:712453 7:145236  
7 0     1:762345 2:617345 3:172645 4:761235 5:761234 6:172453 7:164523  
7 0     1:762345 2:617345 3:172645 4:671235 5:761234 6:172453 7:146523  
7 0     1:672345 2:617345 3:127645 4:612375 5:123764 6:127543 7:145362  
7 0     1:627345 2:671345 3:612745 4:712635 5:712634 6:124573 7:145362  
7 0     1:627345 2:617345 3:126745 4:761235 5:123674 6:125473 7:125643  
7 0     1:672345 2:613475 3:172645 4:617235 5:127364 6:172543 7:134526  
7 0     1:672345 2:617345 3:127645 4:761235 5:123764 6:712543 7:165432  
7 0     1:627345 2:613745 3:172645 4:612735 5:712364 6:125473 7:125364  
7 0     1:627345 2:613745 3:172645 4:612735 5:712364 6:125743 7:125346  
7 0     1:623745 2:613475 3:712645 4:617235 5:127364 6:125473 7:123645  
7 0     1:762345 2:761345 3:126475 4:761235 5:123674 6:127543 7:125364  
7 0     1:623475 2:617345 3:127645 4:612735 5:712364 6:712543 7:134256  
7 0     1:672345 2:617345 3:127645 4:761235 5:123674 6:712543 7:156432  
7 0     1:672345 2:617345 3:126745 4:612375 5:127364 6:125473 7:164352  
7 0     1:672345 2:617345 3:126475 4:612375 5:172364 6:125473 7:163425  
7 0     1:623475 2:617345 3:126745 4:761235 5:123674 6:125473 7:143256  
7 0     1:762345 2:613475 3:127645 4:761235 5:123764 6:712543 7:152436  
7 0     1:672345 2:671345 3:126475 4:612375 5:712364 6:125473 7:125634  
7 0     1:623475 2:761345 3:127645 4:671235 5:172364 6:125743 7:124653  
7 0     1:672345 2:671345 3:126745 4:612735 5:712364 6:125473 7:125634  
7 0     1:627345 2:613745 3:617245 4:126375 5:712634 6:124573 7:125436  
7 0     1:623475 2:613745 3:127645 4:671235 5:123764 6:125743 7:142635  
7 0     1:672345 2:613745 3:126745 4:612375 5:172364 6:125473 7:164235  
7 0     1:623475 2:613475 3:127645 4:671235 5:127364 6:125473 7:126453  
7 0     1:672345 2:613745 3:126475 4:612735 5:123674 6:125743 7:145623  
7 0     1:762345 2:613475 3:127645 4:761235 5:123674 6:127543 7:152643  
7 0     1:672345 2:671345 3:126745 4:612375 5:127364 6:125743 7:124635  
7 0     1:762345 2:617345 3:712645 4:612375 5:612374 6:172453 7:136452  
7 0     1:623475 2:761345 3:127645 4:761235 5:172364 6:125743 7:126453  
7 0     1:627345 2:613745 3:172645 4:612375 5:127364 6:125743 7:124365  
7 0     1:672345 2:617345 3:127645 4:617235 5:712364 6:712543 7:156324  
7 0     1:672345 2:617345 3:126745 4:761235 5:123674 6:125743 7:154632  
7 0     1:627345 2:671345 3:127645 4:612735 5:172364 6:125473 7:136425  
7 0     1:672345 2:613745 3:126745 4:761235 5:123674 6:125743 7:154623  
7 0     1:762345 2:761345 3:127645 4:612375 5:612374 6:172453 7:162453  
7 0     1:623475 2:613475 3:127645 4:671235 5:127364 6:127543 7:124563  
7 0     1:627345 2:671345 3:127645 4:671235 5:712364 6:125473 7:145362  
7 0     1:623745 2:613745 3:712645 4:612735 5:712364 6:125473 7:125364  
7 0     1:672345 2:613475 3:126475 4:617235 5:612374 6:127453 7:145623  
7 0     1:672345 2:617345 3:126475 4:612735 5:127364 6:125473 7:164352  
7 0     1:762345 2:761345 3:612475 4:126735 5:126374 6:124573 7:126453  
7 0     1:762345 2:671345 3:127645 4:612375 5:612734 6:172453 7:126435  
7 0     1:762345 2:617345 3:172645 4:671235 5:123674 6:172543 7:154623  
7 0     1:762345 2:613745 3:617245 4:172365 5:761234 6:712354 7:153246  
7 0     1:672345 2:613745 3:172645 4:612375 5:127364 6:172543 7:143526  
7 0     1:762345 2:613475 3:126475 4:617235 5:612374 6:712453 7:145263  
7 0     1:762345 2:617345 3:712645 4:761235 5:123764 6:125473 7:135426  
7 0     1:762345 2:761345 3:127645 4:671235 5:123674 6:127543 7:125463  
7 0     1:762345 2:613475 3:126475 4:617235 5:612374 6:124573 7:145236  
7 0     1:672345 2:613745 3:172645 4:671235 5:712364 6:125473 7:145362  
7 0     1:672345 2:613745 3:127645 4:612375 5:712364 6:712543 7:156423  
7 0     1:762345 2:613475 3:712645 4:671235 5:127364 6:712543 7:152634  
7 0     1:623745 2:617345 3:126745 4:617235 5:123764 6:125743 7:143265  
7 0     1:627345 2:671345 3:612745 4:172635 5:712634 6:712453 7:156324  
7 0     1:627345 2:761345 3:127645 4:612375 5:127364 6:127543 7:143526  
7 0     1:672345 2:613745 3:671245 4:126735 5:126734 6:127453 7:164523  
7 0     1:762345 2:613745 3:612745 4:172635 5:712634 6:172453 7:156234  
7 0     1:762345 2:613475 3:127645 4:612375 5:761234 6:712453 7:152436  
7 0     1:762345 2:613475 3:127645 4:612375 5:761234 6:172453 7:165243  
7 0     1:672345 2:613475 3:126745 4:761235 5:612374 6:124753 7:156243  
7 0     1:672345 2:613475 3:126745 4:761235 5:612374 6:124573 7:165243  
7 0     1:672345 2:613475 3:126745 4:671235 5:612374 6:127453 7:156243  
7 0     1:672345 2:613475 3:126475 4:761235 5:612374 6:124753 7:156234  
7 0     1:672345 2:613475 3:126475 4:761235 5:612374 6:124573 7:165234  
7 0     1:672345 2:613475 3:126475 4:671235 5:612374 6:127453 7:156234  
7 0     1:762345 2:617345 3:712645 4:761235 5:123674 6:172543 7:135642  
7 0     1:672345 2:613745 3:172645 4:612375 5:172364 6:712543 7:164325  
7 0     1:623745 2:613475 3:712645 4:617235 5:712364 6:125743 7:125346  
7 0     1:672345 2:671345 3:127645 4:612735 5:712364 6:125743 7:125346  
7 0     1:672345 2:613745 3:172645 4:671235 5:712364 6:712543 7:145632  
7 0     1:672345 2:613475 3:172645 4:617235 5:712364 6:125473 7:153642  
7 0     1:762345 2:617345 3:712645 4:671235 5:123764 6:125743 7:135426  
7 0     1:623475 2:617345 3:172645 4:761235 5:123764 6:712543 7:142365  
7 0     1:762345 2:671345 3:127645 4:761235 5:123674 6:172543 7:125643  
7 0     1:623745 2:671345 3:712645 4:612375 5:712364 6:712543 7:156423  
7 0     1:672345 2:613475 3:712645 4:617235 5:127364 6:125473 7:164523  
7 0     1:672345 2:617345 3:126475 4:761235 5:123674 6:125473 7:156342  
7 0     1:672345 2:671345 3:126475 4:612375 5:712364 6:712543 7:125364  
7 0     1:672345 2:617345 3:126475 4:612735 5:712364 6:125743 7:154632  
7 0     1:672345 2:613745 3:712645 4:612735 5:127364 6:125473 7:164523  
7 0     1:627345 2:671345 3:127645 4:617235 5:172364 6:712543 7:163245  
7 0     1:672345 2:617345 3:127645 4:612735 5:172364 6:125473 7:136425  
7 0     1:762345 2:617345 3:126745 4:612735 5:671234 6:172453 7:153642  
7 0     1:762345 2:617345 3:126745 4:612735 5:671234 6:124753 7:153426  
7 0     1:672345 2:617345 3:126475 4:671235 5:123764 6:127543 7:156342  
7 0     1:672345 2:617345 3:126475 4:671235 5:123764 6:125743 7:165342  
7 0     1:672345 2:671345 3:126745 4:761235 5:612374 6:124753 7:125643  
7 0     1:672345 2:671345 3:126745 4:761235 5:612374 6:124573 7:126543  
7 0     1:762345 2:617345 3:127645 4:671235 5:712364 6:172543 7:145632  
7 0     1:762345 2:761345 3:127645 4:612375 5:761234 6:127453 7:126543  
7 0     1:627345 2:617345 3:671245 4:123675 5:671234 6:123754 7:123654  
7 0     1:623475 2:613475 3:127645 4:612375 5:172364 6:172543 7:156243  
7 0     1:672345 2:617345 3:712645 4:761235 5:123674 6:712543 7:135642  
7 0     1:672345 2:613745 3:172645 4:612735 5:127364 6:125473 7:136452  
7 0     1:627345 2:613745 3:617245 4:126375 5:127634 6:712453 7:124635  
7 0     1:672345 2:671345 3:126475 4:671235 5:123764 6:127543 7:125634  
7 0     1:623475 2:613475 3:612745 4:712635 5:126734 6:124753 7:126453  
7 0     1:627345 2:617345 3:712645 4:761235 5:123764 6:712543 7:123654  
7 0     1:762345 2:613745 3:127645 4:671235 5:123674 6:172543 7:154623  
7 0     1:672345 2:617345 3:712645 4:671235 5:612734 6:127453 7:156342  
7 0     1:672345 2:617345 3:712645 4:612375 5:761234 6:712453 7:136542  
7 0     1:762345 2:761345 3:127645 4:761235 5:123674 6:127543 7:125643  
7 0     1:627345 2:761345 3:617245 4:172365 5:761234 6:127354 7:152346  
7 0     1:627345 2:761345 3:617245 4:123765 5:761234 6:127354 7:154236  
7 0     1:627345 2:761345 3:617245 4:123765 5:617234 6:127354 7:142356  
7 0     1:627345 2:761345 3:617245 4:123765 5:612374 6:127354 7:145236  
7 0     1:627345 2:671345 3:761245 4:123765 5:761234 6:712354 7:163542  
7 0     1:627345 2:671345 3:761245 4:123765 5:761234 6:172354 7:135426  
7 0     1:672345 2:671345 3:612745 4:127365 5:671234 6:712354 7:125634  
7 0     1:672345 2:671345 3:127645 4:612375 5:761234 6:127453 7:125436  
7 0     1:672345 2:671345 3:127645 4:612375 5:612374 6:712453 7:126453  
7 0     1:627345 2:761345 3:127645 4:612375 5:172364 6:127543 7:143256  
7 0     1:627345 2:617345 3:126745 4:612375 5:123764 6:125743 7:124653  
7 0     1:672345 2:613745 3:126475 4:612735 5:123764 6:125473 7:164523  
7 0     1:762345 2:617345 3:712645 4:671235 5:123674 6:127543 7:135426  
7 0     1:762345 2:613745 3:612745 4:126375 5:712634 6:172453 7:154623  
7 0     1:627345 2:613475 3:172645 4:612375 5:127364 6:125743 7:142365  
7 0     1:762345 2:613745 3:127645 4:617235 5:712364 6:172543 7:156234  
7 0     1:762345 2:617345 3:126745 4:612735 5:617234 6:172453 7:136425  
7 0     1:627345 2:617345 3:126745 4:612375 5:712364 6:125743 7:125463  
7 0     1:762345 2:671345 3:127645 4:671235 5:123674 6:172543 7:125463  
7 0     1:672345 2:613745 3:617245 4:127365 5:761234 6:712354 7:165342  
7 0     1:672345 2:613745 3:617245 4:127365 5:761234 6:172354 7:153426  
7 0     1:672345 2:613745 3:617245 4:127365 5:761234 6:127354 7:153462  
7 0     1:672345 2:761345 3:127645 4:612375 5:761234 6:712453 7:162543  
7 0     1:627345 2:671345 3:612745 4:172635 5:712634 6:124573 7:153624  
7 0     1:627345 2:617345 3:126745 4:671235 5:123674 6:125473 7:125463  
7 0     1:627345 2:671345 3:127645 4:617235 5:712364 6:712543 7:156324  
7 0     1:672345 2:613475 3:127645 4:612375 5:712364 6:712543 7:156243  
7 0     1:762345 2:617345 3:712645 4:612375 5:123764 6:172543 7:136452  
7 0     1:672345 2:617345 3:712645 4:671235 5:123674 6:127543 7:163542  
7 0     1:672345 2:617345 3:126475 4:612375 5:712364 6:125473 7:156342  
7 0     1:672345 2:671345 3:126475 4:761235 5:123764 6:125473 7:126534  
7 0     1:762345 2:617345 3:712645 4:671235 5:127364 6:125743 7:153426  
7 0     1:762345 2:617345 3:172645 4:612375 5:761234 6:712453 7:154236  
7 0     1:762345 2:617345 3:172645 4:612375 5:761234 6:172453 7:165423  
7 0     1:762345 2:617345 3:172645 4:612375 5:671234 6:172453 7:156423  
7 0     1:672345 2:613475 3:126475 4:612735 5:712364 6:125473 7:156243  
7 0     1:762345 2:613475 3:126475 4:671235 5:123764 6:125473 7:152364  
7 0     1:762345 2:613745 3:127645 4:612375 5:712364 6:172543 7:156423  
7 0     1:623475 2:613745 3:127645 4:761235 5:123764 6:712543 7:142365  
7 0     1:623745 2:613475 3:127645 4:617235 5:127364 6:125743 7:124653  
7 0     1:623745 2:761345 3:127645 4:617235 5:172364 6:125743 7:124653  
7 0     1:627345 2:671345 3:127645 4:612735 5:172364 6:125743 7:134625  
7 0     1:762345 2:617345 3:126745 4:612735 5:617234 6:124573 7:134256  
7 0     1:762345 2:617345 3:126745 4:612375 5:761234 6:124573 7:154326  
7 0     1:762345 2:613745 3:612745 4:126375 5:712634 6:127453 7:154263  
7 0     1:672345 2:613475 3:712645 4:617235 5:127364 6:125743 7:146523  
7 0     1:762345 2:617345 3:127645 4:612375 5:172364 6:172543 7:164325  
7 0     1:672345 2:617345 3:172645 4:761235 5:123764 6:712543 7:165423  
7 0     1:672345 2:613475 3:126475 4:617235 5:123764 6:127543 7:145623  
7 0     1:672345 2:613475 3:126475 4:617235 5:123764 6:125743 7:146523  
7 0     1:672345 2:613745 3:172645 4:612375 5:123764 6:172543 7:145326  
7 0     1:762345 2:617345 3:126475 4:671235 5:123674 6:127543 7:153426  
7 0     1:623475 2:613745 3:127645 4:612375 5:172364 6:172543 7:156423  
7 0     1:627345 2:617345 3:712645 4:671235 5:123674 6:712543 7:123546  
7 0     1:627345 2:617345 3:671245 4:712365 5:612374 6:123574 7:123654  
7 0     1:762345 2:613475 3:612745 4:127365 5:761234 6:172354 7:165234  
7 0     1:762345 2:617345 3:127645 4:612375 5:123764 6:172543 7:164532  
7 0     1:623475 2:613475 3:127645 4:761235 5:123764 6:712543 7:124365  
7 0     1:672345 2:613745 3:126745 4:612375 5:712364 6:125743 7:154623  
7 0     1:672345 2:617345 3:126475 4:671235 5:123674 6:127543 7:165342  
7 0     1:623475 2:617345 3:126475 4:761235 5:123674 6:125473 7:134256  
7 0     1:762345 2:761345 3:127645 4:612375 5:123764 6:127543 7:126453  
7 0     1:672345 2:617345 3:761245 4:127635 5:127634 6:712453 7:164532  
7 0     1:762345 2:671345 3:127645 4:671235 5:761234 6:172453 7:124653  
7 0     1:762345 2:671345 3:127645 4:612735 5:761234 6:172453 7:126534  
7 0     1:762345 2:671345 3:127645 4:612735 5:671234 6:172453 7:125634  
7 0     1:762345 2:671345 3:127645 4:612375 5:761234 6:172453 7:126543  
7 0     1:762345 2:671345 3:127645 4:612375 5:671234 6:172453 7:125643  
7 0     1:627345 2:761345 3:127645 4:612375 5:123764 6:127543 7:145326  
7 0     1:623475 2:613475 3:127645 4:761235 5:123674 6:712543 7:124356  
7 0     1:623475 2:617345 3:761245 4:712365 5:617234 6:123754 7:134526  
7 0     1:623475 2:617345 3:761245 4:712365 5:612734 6:123574 7:134265  
7 0     1:627345 2:613745 3:617245 4:126375 5:127634 6:124573 7:124365  
7 0     1:623745 2:613745 3:712645 4:612735 5:712364 6:125743 7:125346  
7 0     1:623745 2:613475 3:126475 4:617235 5:123764 6:125743 7:123465  
7 0     1:623745 2:613475 3:126475 4:617235 5:123764 6:125473 7:123645  
7 0     1:672345 2:617345 3:127645 4:612735 5:712364 6:125743 7:153462  
7 0     1:762345 2:613475 3:126745 4:761235 5:123764 6:125473 7:152436  
7 0     1:672345 2:613475 3:126745 4:612375 5:172364 6:125473 7:162435  
7 0     1:762345 2:613475 3:126475 4:761235 5:123764 6:125743 7:152364  
7 0     1:762345 2:761345 3:127645 4:612375 5:671234 6:127453 7:125643  
7 0     1:762345 2:761345 3:127645 4:612375 5:671234 6:124753 7:125463  
7 0     1:762345 2:761345 3:612475 4:126375 5:712634 6:124753 7:125634  
7 0     1:672345 2:617345 3:126475 4:612375 5:172364 6:712543 7:136425  
7 0     1:627345 2:761345 3:172645 4:612375 5:172364 6:127543 7:142356  
7 0     1:672345 2:671345 3:127645 4:612375 5:127364 6:125743 7:124365  
7 0     1:762345 2:671345 3:127645 4:612375 5:123764 6:172543 7:126453  
7 0     1:762345 2:617345 3:712645 4:671235 5:123674 6:172543 7:135462  
7 0     1:762345 2:617345 3:126475 4:612375 5:127364 6:172543 7:136452  
7 0     1:623475 2:617345 3:126475 4:671235 5:123674 6:127543 7:134265  
7 0     1:672345 2:617345 3:127645 4:612735 5:172364 6:125743 7:134625  
7 0     1:623475 2:617345 3:712645 4:671235 5:127364 6:125743 7:134265  
7 0     1:623475 2:617345 3:126475 4:671235 5:123674 6:125743 7:134256  
7 0     1:762345 2:761345 3:761245 4:127635 5:127634 6:172453 7:162453  
7 0     1:627345 2:617345 3:126475 4:671235 5:123674 6:127543 7:126534  
7 0     1:672345 2:617345 3:712645 4:671235 5:123674 6:712543 7:135462  
7 0     1:627345 2:671345 3:612745 4:172635 5:172634 6:712453 7:163245  
7 0     1:672345 2:671345 3:126745 4:612375 5:123764 6:125743 7:124653  
7 0     1:672345 2:671345 3:126475 4:612735 5:123764 6:127543 7:124563  
7 0     1:623475 2:613745 3:127645 4:671235 5:123674 6:127543 7:142635  
7 0     1:762345 2:617345 3:172645 4:612375 5:617234 6:712453 7:142356  
7 0     1:762345 2:617345 3:172645 4:612375 5:612374 6:712453 7:145236  
7 0     1:762345 2:617345 3:172645 4:612375 5:612374 6:172453 7:164523  
7 0     1:762345 2:617345 3:127645 4:761235 5:761234 6:712453 7:145326  
7 0     1:762345 2:617345 3:127645 4:761235 5:761234 6:172453 7:164532  
7 0     1:623475 2:617345 3:126745 4:612735 5:712364 6:125473 7:134256  
7 0     1:623475 2:617345 3:127645 4:612375 5:712364 6:712543 7:143256  
7 0     1:672345 2:613475 3:172645 4:617235 5:127364 6:125743 7:134652  
7 0     1:762345 2:617345 3:126745 4:671235 5:123674 6:172543 7:154362  
7 0     1:672345 2:671345 3:126745 4:612375 5:761234 6:127453 7:125463  
7 0     1:672345 2:671345 3:126745 4:612375 5:761234 6:124753 7:125643  
7 0     1:672345 2:671345 3:126745 4:612375 5:761234 6:124573 7:126543  
7 0     1:672345 2:613745 3:126745 4:617235 5:712364 6:125473 7:156234  
7 0     1:627345 2:617345 3:126745 4:671235 5:123674 6:127543 7:126543  
7 0     1:672345 2:613745 3:671245 4:126735 5:126734 6:124753 7:146523  
7 0     1:627345 2:671345 3:127645 4:612375 5:123764 6:127543 7:145362  
7 0     1:627345 2:617345 3:712645 4:671235 5:123764 6:125743 7:126354  
7 0     1:672345 2:613475 3:126475 4:761235 5:123674 6:125473 7:156234  
7 0     1:672345 2:671345 3:126475 4:612735 5:123764 6:125473 7:126453  
7 0     1:672345 2:613745 3:126745 4:612375 5:712364 6:125473 7:156423  
7 0     1:623475 2:613475 3:126745 4:761235 5:123764 6:125473 7:124365  
7 0     1:762345 2:761345 3:126745 4:612735 5:671234 6:127453 7:125364  
7 0     1:762345 2:761345 3:126745 4:612735 5:671234 6:124753 7:125346  
7 0     1:627345 2:671345 3:127645 4:612375 5:127364 6:172543 7:143526  
7 0     1:762345 2:761345 3:126745 4:671235 5:123764 6:125743 7:125436  
7 0     1:623745 2:613475 3:712645 4:617235 5:712364 6:712543 7:125634  
7 0     1:672345 2:671345 3:126475 4:612375 5:761234 6:124753 7:125634  
7 0     1:672345 2:671345 3:126475 4:612375 5:761234 6:124573 7:126534  
7 0     1:627345 2:617345 3:126745 4:671235 5:123764 6:125743 7:126543  
7 0     1:762345 2:671345 3:127645 4:761235 5:123764 6:172543 7:126543  
7 0     1:672345 2:617345 3:127645 4:612735 5:172364 6:712543 7:163425  
7 0     1:672345 2:613475 3:172645 4:617235 5:712364 6:125743 7:153462  
7 0     1:623745 2:613745 3:712645 4:612735 5:127364 6:125743 7:123465  
7 0     1:672345 2:617345 3:126745 4:671235 5:123674 6:127543 7:165432  
7 0     1:672345 2:617345 3:127645 4:612375 5:127364 6:125743 7:143652  
7 0     1:627345 2:671345 3:612745 4:172635 5:172634 6:124573 7:136245  
7 0     1:623475 2:613745 3:172645 4:617235 5:712364 6:712543 7:132456  
7 0     1:623745 2:761345 3:127645 4:617235 5:172364 6:127543 7:124563  
7 0     1:623745 2:613745 3:712645 4:612375 5:127364 6:125743 7:124365  
7 0     1:762345 2:613475 3:126745 4:671235 5:123674 6:127543 7:152436  
7 0     1:672345 2:617345 3:126475 4:612375 5:127364 6:125473 7:163452  
7 0     1:623475 2:617345 3:127645 4:612375 5:172364 6:172543 7:156432  
7 0     1:623475 2:613475 3:127645 4:671235 5:123764 6:125743 7:124635  
7 0     1:672345 2:613475 3:127645 4:761235 5:123674 6:712543 7:156243  
7 0     1:672345 2:613745 3:172645 4:612375 5:127364 6:125743 7:143652  
7 0     1:672345 2:761345 3:126475 4:671235 5:123674 6:127543 7:162534  
7 0     1:623745 2:617345 3:172645 4:612375 5:712364 6:712543 7:123564  
7 0     1:672345 2:671345 3:126475 4:671235 5:123764 6:125743 7:126534  
7 0     1:672345 2:617345 3:126475 4:612735 5:127364 6:125743 7:146352  
7 0     1:762345 2:671345 3:127645 4:612375 5:712364 6:172543 7:125643  
7 0     1:672345 2:617345 3:761245 4:126735 5:127634 6:712453 7:146532  
7 0     1:762345 2:613745 3:126745 4:617235 5:671234 6:124753 7:152346  
7 0     1:672345 2:617345 3:712645 4:761235 5:612734 6:124753 7:156342  
7 0     1:623475 2:613475 3:127645 4:612735 5:172364 6:172543 7:156234  
7 0     1:623475 2:613475 3:612745 4:126375 5:172634 6:127453 7:152463  
7 0     1:627345 2:671345 3:612745 4:127635 5:712634 6:712453 7:156342  
7 0     1:762345 2:613745 3:612745 4:126375 5:172634 6:172453 7:146235  
7 0     1:672345 2:617345 3:126745 4:612375 5:123674 6:125743 7:145632  
7 0     1:627345 2:617345 3:126745 4:612375 5:123764 6:125473 7:126453  
7 0     1:672345 2:613475 3:126475 4:617235 5:123674 6:125743 7:145623  
7 0     1:627345 2:671345 3:761245 4:123765 5:761234 6:127354 7:135462  
7 0     1:672345 2:617345 3:126745 4:612375 5:123764 6:125473 7:164532  
7 0     1:762345 2:617345 3:126745 4:612375 5:617234 6:124573 7:143256  
7 0     1:762345 2:617345 3:126745 4:612375 5:612734 6:124573 7:143526  
7 0     1:762345 2:617345 3:126745 4:612375 5:612374 6:124573 7:145326  
7 0     1:762345 2:617345 3:712645 4:761235 5:612734 6:124573 7:153426  
7 0     1:627345 2:617345 3:126745 4:671235 5:123674 6:712543 7:125436  
7 0     1:672345 2:613475 3:617245 4:172365 5:761234 6:127354 7:153462  
7 0     1:762345 2:613475 3:127645 4:612375 5:172364 6:172543 7:162435  
7 0     1:623745 2:613475 3:712645 4:612375 5:127364 6:125743 7:142365  
7 0     1:672345 2:613745 3:172645 4:612375 5:127364 6:712543 7:164352  
7 0     1:672345 2:617345 3:127645 4:612375 5:127364 6:127543 7:143562  
7 0     1:672345 2:613745 3:126745 4:612375 5:172364 6:125743 7:146235  
7 0     1:623475 2:761345 3:127645 4:671235 5:172364 6:127543 7:124563  
7 0     1:623475 2:613475 3:127645 4:612375 5:172364 6:127543 7:152643  
7 0     1:672345 2:617345 3:712645 4:671235 5:127364 6:125743 7:165342  
7 0     1:627345 2:613745 3:617245 4:126375 5:126734 6:124573 7:124356  
7 0     1:672345 2:671345 3:612745 4:123765 5:761234 6:712354 7:126543  
7 0     1:672345 2:671345 3:612745 4:123765 5:761234 6:127354 7:125436  
7 0     1:672345 2:671345 3:612745 4:123765 5:761234 6:123754 7:125463  
7 0     1:672345 2:671345 3:612745 4:123765 5:671234 6:712354 7:125643  
7 0     1:672345 2:671345 3:612745 4:123765 5:671234 6:123574 7:125463  
7 0     1:672345 2:671345 3:612745 4:123765 5:612734 6:712354 7:126435  
7 0     1:672345 2:617345 3:761245 4:126735 5:126734 6:712453 7:145632  
7 0     1:627345 2:671345 3:127645 4:671235 5:712364 6:712543 7:145632  
7 0     1:762345 2:761345 3:671245 4:123675 5:671234 6:127354 7:123546  
7 0     1:623745 2:671345 3:671245 4:123765 5:617234 6:712354 7:164235  
7 0     1:623745 2:671345 3:671245 4:123765 5:617234 6:172354 7:142356  
7 0     1:627345 2:671345 3:127645 4:612735 5:172364 6:712543 7:163425  
7 0     1:762345 2:613475 3:127645 4:612375 5:712364 6:172543 7:156243  
7 0     1:627345 2:617345 3:126475 4:612735 5:712364 6:125743 7:125463  
7 0     1:672345 2:617345 3:172645 4:671235 5:123674 6:712543 7:154623  
7 0     1:672345 2:671345 3:127645 4:612375 5:712364 6:712543 7:125643  
7 0     1:672345 2:761345 3:127645 4:612375 5:761234 6:172453 7:125436  
7 0     1:627345 2:617345 3:126475 4:612735 5:123764 6:125743 7:124653  
7 0     1:672345 2:761345 3:127645 4:612375 5:612734 6:712453 7:162435  
7 0     1:627345 2:617345 3:126475 4:761235 5:123674 6:125473 7:125634  
7 0     1:627345 2:613475 3:172645 4:617235 5:712364 6:125473 7:125364  
7 0     1:623475 2:613475 3:712645 4:671235 5:127364 6:712543 7:126345  
7 0     1:672345 2:613745 3:172645 4:612735 5:712364 6:712543 7:156342  
7 0     1:762345 2:613745 3:126745 4:761235 5:123764 6:125473 7:154236  
7 0     1:672345 2:613745 3:172645 4:617235 5:712364 6:712543 7:156324  
7 0     1:672345 2:613475 3:172645 4:617235 5:127364 6:712543 7:163452  
7 0     1:627345 2:613475 3:172645 4:617235 5:127364 6:712543 7:126345  
7 0     1:672345 2:671345 3:126475 4:761235 5:123674 6:712543 7:125364  
7 0     1:672345 2:671345 3:612745 4:712365 5:761234 6:712354 7:124653  
7 0     1:672345 2:671345 3:612745 4:712365 5:761234 6:123574 7:126453  
7 0     1:672345 2:671345 3:612745 4:712365 5:671234 6:712354 7:124563  
7 0     1:672345 2:671345 3:612745 4:712365 5:671234 6:123754 7:126453  
7 0     1:672345 2:671345 3:612745 4:712365 5:612374 6:123754 7:125643  
7 0     1:672345 2:671345 3:612745 4:712365 5:612374 6:123574 7:126543  
7 0     1:672345 2:671345 3:612745 4:127365 5:761234 6:712354 7:126534  
7 0     1:672345 2:613745 3:127645 4:617235 5:712364 6:712543 7:156234  
7 0     1:762345 2:613745 3:172645 4:612735 5:617234 6:712453 7:134256  
7 0     1:762345 2:613745 3:172645 4:612375 5:761234 6:712453 7:154326  
7 0     1:762345 2:761345 3:612745 4:123765 5:612734 6:172354 7:162435  
7 0     1:672345 2:671345 3:126475 4:612735 5:123764 6:125743 7:124653  
7 0     1:627345 2:613745 3:172645 4:671235 5:712364 6:712543 7:124563  
7 0     1:762345 2:761345 3:127645 4:612375 5:612734 6:172453 7:162435  
7 0     1:762345 2:761345 3:127645 4:612375 5:712364 6:125743 7:126543  
7 0     1:672345 2:613745 3:126475 4:612735 5:712364 6:125473 7:156423  
7 0     1:623745 2:617345 3:712645 4:617235 5:127364 6:127543 7:134256  
7 0     1:672345 2:617345 3:126745 4:612375 5:123764 6:127543 7:145632  
7 0     1:623745 2:671345 3:127645 4:617235 5:172364 6:172543 7:124563  
7 0     1:672345 2:617345 3:712645 4:612735 5:127364 6:125743 7:146532  
7 0     1:672345 2:617345 3:126745 4:671235 5:123674 6:125743 7:156432  
7 0     1:762345 2:671345 3:127645 4:612375 5:127364 6:172543 7:126435  
7 0     1:672345 2:613475 3:126745 4:671235 5:123764 6:127543 7:156243  
7 0     1:672345 2:613475 3:126745 4:671235 5:123764 6:125743 7:165243  
7 0     1:623475 2:617345 3:172645 4:612375 5:172364 6:172543 7:156423  
7 0     1:762345 2:613745 3:612745 4:123765 5:761234 6:712354 7:154236  
7 0     1:762345 2:613745 3:612745 4:123765 5:761234 6:172354 7:165423  
7 0     1:762345 2:613745 3:612745 4:123765 5:671234 6:172354 7:156423  
7 0     1:672345 2:613475 3:127645 4:612375 5:172364 6:172543 7:124356  
7 0     1:627345 2:671345 3:612745 4:127635 5:712634 6:124573 7:153642  
7 0     1:627345 2:613745 3:172645 4:612375 5:712364 6:125743 7:125436  
7 0     1:623745 2:613475 3:126745 4:617235 5:123764 6:712543 7:126435  
7 0     1:627345 2:617345 3:712645 4:761235 5:123764 6:125473 7:126354  
7 0     1:672345 2:613475 3:126745 4:761235 5:123764 6:125473 7:165243  
7 0     1:627345 2:617345 3:127645 4:761235 5:123674 6:712543 7:125643  
7 0     1:672345 2:761345 3:612745 4:123765 5:612374 6:712354 7:162453  
7 0     1:672345 2:761345 3:612745 4:123765 5:612374 6:172354 7:124536  
7 0     1:672345 2:761345 3:612745 4:123675 5:761234 6:123574 7:162543  
7 0     1:672345 2:761345 3:612745 4:123675 5:671234 6:123754 7:162543  
7 0     1:672345 2:761345 3:612745 4:123675 5:612734 6:123574 7:162435  
7 0     1:672345 2:761345 3:612745 4:123675 5:612374 6:123574 7:162453  
7 0     1:762345 2:761345 3:612475 4:126375 5:712634 6:124573 7:126534  
7 0     1:762345 2:761345 3:127645 4:612375 5:712364 6:127543 7:125643  
7 0     1:623475 2:613475 3:612745 4:126375 5:172634 6:124753 7:152643  
7 0     1:627345 2:617345 3:126745 4:761235 5:123764 6:125473 7:126543  
7 0     1:672345 2:761345 3:126475 4:761235 5:123764 6:125473 7:162534  
7 0     1:627345 2:617345 3:126745 4:671235 5:712364 6:125473 7:124563  
7 0     1:623475 2:671345 3:712645 4:612375 5:172364 6:172543 7:123564  
7 0     1:672345 2:613745 3:126475 4:612735 5:123764 6:127543 7:145623  
7 0     1:672345 2:613745 3:126475 4:612735 5:123764 6:125743 7:146523  
7 0     1:672345 2:761345 3:126475 4:671235 5:123764 6:125743 7:162534  
7 0     1:762345 2:613475 3:712645 4:671235 5:127364 6:125743 7:152346  
7 0     1:623475 2:617345 3:712645 4:612375 5:172364 6:172543 7:135642  
7 0     1:627345 2:671345 3:612745 4:127635 5:172634 6:712453 7:163425  
7 0     1:762345 2:617345 3:126475 4:612375 5:712364 6:172543 7:153642  
7 0     1:672345 2:613475 3:126475 4:617235 5:123764 6:125473 7:164523  
7 0     1:762345 2:613475 3:712645 4:671235 5:127364 6:125473 7:152364  
7 0     1:627345 2:613475 3:172645 4:617235 5:712364 6:712543 7:125634  
7 0     1:623475 2:613745 3:126745 4:761235 5:123764 6:125473 7:142365  
7 0     1:672345 2:617345 3:126475 4:612735 5:712364 6:125473 7:156432  
7 0     1:672345 2:617345 3:761245 4:126735 5:126734 6:124573 7:145362  
7 0     1:762345 2:761345 3:127645 4:671235 5:123764 6:125473 7:125643  
7 0     1:672345 2:613475 3:172645 4:617235 5:127364 6:127543 7:134562  
7 0     1:762345 2:671345 3:126745 4:671235 5:123674 6:172543 7:125436  
7 0     1:762345 2:671345 3:126475 4:761235 5:123674 6:172543 7:125364  
7 0     1:623475 2:617345 3:127645 4:617235 5:712364 6:712543 7:132456  
7 0     1:762345 2:613745 3:126745 4:612375 5:761234 6:124573 7:154236  
7 0     1:672345 2:617345 3:712645 4:612735 5:127364 6:127543 7:145632  
7 0     1:672345 2:613745 3:127645 4:671235 5:712364 6:712543 7:145623  
7 0     1:627345 2:617345 3:126475 4:761235 5:123674 6:712543 7:125364  
7 0     1:623745 2:613745 3:126475 4:612735 5:712364 6:125743 7:123546  
7 0     1:627345 2:617345 3:126475 4:761235 5:123764 6:125473 7:126534  
7 0     1:762345 2:617345 3:172645 4:761235 5:123764 6:172543 7:165423  
7 0     1:627345 2:617345 3:761245 4:712365 5:612374 6:123574 7:126354  
7 0     1:762345 2:761345 3:127645 4:612375 5:127364 6:127543 7:126435  
7 0     1:627345 2:617345 3:126475 4:612375 5:712364 6:125473 7:125634  
7 0     1:672345 2:617345 3:126745 4:612375 5:172364 6:125473 7:164325  
7 0     1:762345 2:671345 3:127645 4:612375 5:612374 6:172453 7:126453  
7 0     1:762345 2:671345 3:126745 4:612735 5:671234 6:172453 7:125364  
7 0     1:627345 2:617345 3:712645 4:671235 5:123674 6:127543 7:126354  
7 0     1:627345 2:617345 3:127645 4:612375 5:712364 6:125743 7:125436  
7 0     1:672345 2:671345 3:126475 4:761235 5:612374 6:124573 7:126534  
7 0     1:762345 2:613745 3:612475 4:127635 5:712634 6:124753 7:154263  
7 0     1:627345 2:613745 3:617245 4:126375 5:126374 6:124573 7:124536  
7 0     1:627345 2:671345 3:127645 4:612375 5:712364 6:125743 7:154362  
7 0     1:623475 2:617345 3:712645 4:671235 5:127364 6:127543 7:134256  
7 0     1:672345 2:613745 3:127645 4:612375 5:172364 6:172543 7:142356  
7 0     1:627345 2:671345 3:127645 4:612375 5:127364 6:712543 7:164352  
7 0     1:627345 2:671345 3:612745 4:127635 5:172634 6:124573 7:136425  
7 0     1:762345 2:613475 3:127645 4:612735 5:712364 6:172543 7:156234  
7 0     1:672345 2:617345 3:126475 4:761235 5:123764 6:125473 7:165342  
7 0     1:627345 2:671345 3:761245 4:123765 5:612374 6:127354 7:134562  
7 0     1:627345 2:613475 3:172645 4:617235 5:712364 6:125743 7:125346  
7 0     1:623475 2:617345 3:127645 4:761235 5:123764 6:712543 7:143265  
7 0     1:762345 2:617345 3:127645 4:612735 5:172364 6:172543 7:163425  
7 0     1:623745 2:613475 3:126745 4:617235 5:123764 6:125743 7:124365  
7 0     1:623475 2:617345 3:126475 4:612375 5:172364 6:172543 7:153642  
7 0     1:762345 2:617345 3:172645 4:761235 5:123674 6:172543 7:156423  
7 0     1:762345 2:613745 3:127645 4:761235 5:123764 6:172543 7:165423  
7 0     1:627345 2:671345 3:671245 4:123765 5:761234 6:123754 7:135462  
7 0     1:762345 2:761345 3:612745 4:123765 5:612374 6:712354 7:124536  
7 0     1:762345 2:761345 3:612745 4:123765 5:612374 6:172354 7:162453  
7 0     1:672345 2:671345 3:126475 4:612735 5:127364 6:125473 7:126435  
7 0     1:762345 2:761345 3:761245 4:126735 5:127634 6:127453 7:124653  
7 0     1:762345 2:761345 3:126745 4:671235 5:123764 6:712543 7:125643  
7 0     1:672345 2:613475 3:172645 4:617235 5:712364 6:712543 7:156342  
7 0     1:672345 2:613745 3:172645 4:612375 5:172364 6:172543 7:143256  
7 0     1:623475 2:613475 3:612745 4:126375 5:127634 6:124573 7:126543  
7 0     1:627345 2:671345 3:126475 4:612375 5:127364 6:712543 7:136452  
7 0     1:623475 2:617345 3:126475 4:671235 5:123764 6:127543 7:134256  
7 0     1:623475 2:617345 3:126475 4:671235 5:123764 6:125743 7:134265  
7 0     1:762345 2:761345 3:126745 4:612375 5:671234 6:124753 7:125436  
7 0     1:627345 2:761345 3:172645 4:612375 5:123764 6:127543 7:145236  
7 0     1:627345 2:671345 3:127645 4:612375 5:172364 6:712543 7:164325  
7 0     1:762345 2:617345 3:127645 4:671235 5:123674 6:172543 7:154632  
7 0     1:672345 2:613475 3:126475 4:671235 5:123674 6:127543 7:165234  
7 0     1:623475 2:617345 3:126745 4:761235 5:123764 6:125473 7:143265  
7 0     1:623475 2:613475 3:127645 4:612375 5:127364 6:125743 7:126543  
7 0     1:672345 2:613475 3:172645 4:617235 5:612734 6:712453 7:163452  
7 0     1:672345 2:617345 3:671245 4:712635 5:712634 6:712453 7:134562  
7 0     1:672345 2:613475 3:712645 4:617235 5:127364 6:127543 7:145623  
7 0     1:762345 2:671345 3:126475 4:671235 5:123674 6:172543 7:125346  
7 0     1:762345 2:613745 3:612475 4:127635 5:126374 6:124753 7:145263  
7 0     1:672345 2:613745 3:617245 4:712635 5:712634 6:124573 7:145362  
7 0     1:762345 2:761345 3:127645 4:761235 5:123764 6:127543 7:126543  
7 0     1:762345 2:613745 3:612745 4:123765 5:617234 6:172354 7:164235  
7 0     1:762345 2:613745 3:612745 4:123765 5:612374 6:712354 7:145236  
7 0     1:762345 2:613745 3:612745 4:123765 5:612374 6:172354 7:164523  
7 0     1:762345 2:613745 3:612745 4:123675 5:761234 6:123574 7:154236  
7 0     1:762345 2:613745 3:612745 4:123675 5:671234 6:172354 7:154623  
7 0     1:762345 2:613745 3:612745 4:123675 5:671234 6:123754 7:154236  
7 0     1:623745 2:671345 3:671245 4:172365 5:761234 6:712354 7:165234  
7 0     1:623745 2:671345 3:671245 4:172365 5:761234 6:172354 7:152346  
7 0     1:623745 2:671345 3:671245 4:123765 5:761234 6:712354 7:165423  
7 0     1:623745 2:671345 3:671245 4:123765 5:761234 6:172354 7:154236  
7 0     1:623475 2:617345 3:172645 4:761235 5:123674 6:712543 7:142356  
7 0     1:627345 2:617345 3:712645 4:612375 5:712364 6:712543 7:123564  
7 0     1:623475 2:613475 3:127645 4:761235 5:127364 6:125743 7:126453  
7 0     1:762345 2:671345 3:761245 4:127635 5:127634 6:172453 7:126453  
7 0     1:672345 2:617345 3:127645 4:761235 5:123674 6:125743 7:154362  
7 0     1:762345 2:761345 3:127645 4:612735 5:712364 6:127543 7:125634  
7 0     1:672345 2:613745 3:172645 4:612375 5:712364 6:125743 7:154362  
7 0     1:672345 2:617345 3:172645 4:761235 5:123674 6:712543 7:156423  
7 0     1:672345 2:617345 3:126745 4:617235 5:712364 6:125473 7:156324  
7 0     1:762345 2:617345 3:127645 4:612375 5:127364 6:172543 7:164352  
7 0     1:672345 2:617345 3:127645 4:612735 5:172364 6:172543 7:134256  
7 0     1:672345 2:617345 3:126745 4:761235 5:123674 6:125473 7:156432  
7 0     1:623745 2:671345 3:712645 4:612375 5:172364 6:172543 7:142356  
7 0     1:762345 2:613745 3:612745 4:172365 5:761234 6:172354 7:165234  
7 0     1:762345 2:613475 3:127645 4:612375 5:712364 6:127543 7:152643  
7 0     1:762345 2:613745 3:127645 4:761235 5:123764 6:712543 7:154236  
7 0     1:672345 2:613745 3:172645 4:617235 5:712364 6:125473 7:153624  
7 0     1:623745 2:617345 3:127645 4:617235 5:172364 6:172543 7:145632  
7 0     1:672345 2:761345 3:127645 4:612375 5:612374 6:712453 7:162453  
7 0     1:672345 2:617345 3:126475 4:612735 5:172364 6:125743 7:146325  
7 0     1:627345 2:617345 3:712645 4:761235 5:123674 6:712543 7:123564  
7 0     1:672345 2:613475 3:126745 4:671235 5:123674 6:127543 7:165243  
7 0     1:623475 2:761345 3:127645 4:671235 5:172364 6:125473 7:126453  
7 0     1:672345 2:617345 3:127645 4:612375 5:123764 6:712543 7:164532  
7 0     1:672345 2:613745 3:172645 4:612375 5:172364 6:125743 7:143625  
7 0     1:762345 2:613745 3:126745 4:671235 5:123674 6:127543 7:154236  
7 0     1:627345 2:617345 3:126475 4:612735 5:712364 6:125473 7:125643  
7 0     1:762345 2:613475 3:126745 4:671235 5:123764 6:712543 7:152643  
7 0     1:627345 2:617345 3:127645 4:612375 5:123764 6:712543 7:126453  
7 0     1:762345 2:613475 3:126745 4:671235 5:123764 6:125743 7:152436  
7 0     1:672345 2:613745 3:172645 4:612735 5:172364 6:712543 7:163425  
7 0     1:623745 2:761345 3:712645 4:617235 5:172364 6:712543 7:126345  
7 0     1:627345 2:617345 3:671245 4:123765 5:761234 6:712354 7:123654  
7 0     1:623475 2:613475 3:127645 4:671235 5:127364 6:125743 7:124653  
7 0     1:762345 2:761345 3:126475 4:612375 5:671234 6:124753 7:125346  
7 0     1:627345 2:613745 3:172645 4:612375 5:123764 6:712543 7:126453  
7 0     1:672345 2:671345 3:126745 4:612375 5:712364 6:125473 7:125643  
7 0     1:623475 2:671345 3:127645 4:612375 5:172364 6:172543 7:125643  
7 0     1:672345 2:617345 3:126475 4:761235 5:123674 6:712543 7:153642  
7 0     1:762345 2:613475 3:172645 4:617235 5:612734 6:712453 7:134526  
7 0     1:762345 2:613475 3:127645 4:761235 5:612374 6:124573 7:152463  
7 0     1:762345 2:613745 3:612475 4:126735 5:712634 6:172453 7:154623  
7 0     1:672345 2:761345 3:126745 4:761235 5:612374 6:124573 7:162543  
7 0     1:627345 2:671345 3:172645 4:671235 5:712364 6:712543 7:145623  
7 0     1:762345 2:613475 3:612745 4:712365 5:612374 6:123574 7:152436  
7 0     1:672345 2:617345 3:671245 4:127635 5:127634 6:127453 7:145632  
7 0     1:762345 2:613475 3:712645 4:761235 5:612734 6:124573 7:152346  
7 0     1:623475 2:613745 3:126745 4:671235 5:123674 6:127543 7:142365  
7 0     1:623475 2:671345 3:127645 4:671235 5:172364 6:172543 7:124563  
7 0     1:627345 2:617345 3:127645 4:612375 5:712364 6:712543 7:125643  
7 0     1:627345 2:671345 3:127645 4:612375 5:127364 6:125743 7:143652  
7 0     1:672345 2:613745 3:172645 4:612375 5:712364 6:712543 7:156432  
7 0     1:623475 2:613475 3:612745 4:126375 5:126734 6:124753 7:126543  
7 0     1:627345 2:671345 3:617245 4:123765 5:612374 6:712354 7:164523  
7 0     1:762345 2:617345 3:612745 4:172365 5:761234 6:712354 7:153246  
7 0     1:762345 2:617345 3:612745 4:123765 5:612374 6:172354 7:164532  
7 0     1:672345 2:613745 3:617245 4:127365 5:671234 6:712354 7:156342  
7 0     1:627345 2:617345 3:761245 4:123675 5:761234 6:123574 7:126354  
7 0     1:672345 2:617345 3:617245 4:123765 5:761234 6:712354 7:165423  
7 0     1:672345 2:613745 3:617245 4:123765 5:612374 6:172354 7:145326  
7 0     1:762345 2:613745 3:761245 4:127365 5:612734 6:712354 7:145236  
7 0     1:623745 2:617345 3:761245 4:172365 5:617234 6:123754 7:134526  
7 0     1:762345 2:617345 3:612745 4:172365 5:761234 6:172354 7:165324  
7 0     1:627345 2:671345 3:617245 4:123765 5:612374 6:172354 7:145236  
7 0     1:762345 2:761345 3:612745 4:712365 5:671234 6:127354 7:124563  
7 0     1:762345 2:617345 3:612745 4:123675 5:761234 6:123574 7:154326  
7 0     1:672345 2:613745 3:617245 4:127365 5:617234 6:712354 7:163425  
7 0     1:672345 2:617345 3:617245 4:123765 5:761234 6:172354 7:154236  
7 0     1:672345 2:613745 3:617245 4:123765 5:612374 6:127354 7:145362  
7 0     1:627345 2:617345 3:761245 4:123675 5:671234 6:123754 7:126354  
7 0     1:762345 2:617345 3:612745 4:172365 5:671234 6:172354 7:156324  
7 0     1:762345 2:617345 3:612745 4:123675 5:671234 6:172354 7:154632  
7 0     1:762345 2:761345 3:612745 4:712365 5:671234 6:123754 7:124536  
7 0     1:623745 2:617345 3:761245 4:172365 5:612734 6:123754 7:134256  
7 0     1:672345 2:613745 3:617245 4:127365 5:612734 6:712354 7:163452  
7 0     1:627345 2:671345 3:617245 4:123765 5:612374 6:123754 7:145623  
7 0     1:672345 2:617345 3:617245 4:123765 5:761234 6:123754 7:154623  
7 0     1:762345 2:617345 3:612745 4:123675 5:671234 6:123754 7:154326  
7 0     1:672345 2:617345 3:612745 4:123765 5:612734 6:123574 7:146352  
7 0     1:762345 2:617345 3:612745 4:172365 5:617234 6:712354 7:132456  
7 0     1:627345 2:671345 3:617245 4:123765 5:612374 6:123574 7:146523  
7 0     1:672345 2:617345 3:671245 4:123765 5:761234 6:712354 7:136542  
7 0     1:762345 2:617345 3:612745 4:127365 5:761234 6:712354 7:153426  
7 0     1:627345 2:671345 3:617245 4:123675 5:671234 6:712354 7:154623  
7 0     1:672345 2:613475 3:617245 4:172365 5:671234 6:712354 7:156342  
7 0     1:672345 2:613745 3:617245 4:127365 5:612734 6:172354 7:134526  
7 0     1:762345 2:617345 3:612745 4:123675 5:617234 6:172354 7:146325  
7 0     1:762345 2:617345 3:612745 4:127365 5:761234 6:172354 7:165342  
7 0     1:627345 2:671345 3:617245 4:123675 5:617234 6:712354 7:146235  
7 0     1:623745 2:617345 3:761245 4:172365 5:612734 6:123574 7:134265  
7 0     1:672345 2:617345 3:671245 4:123765 5:761234 6:123754 7:135462  
7 0     1:672345 2:613745 3:617245 4:127365 5:612734 6:127354 7:134562  
7 0     1:627345 2:671345 3:617245 4:123675 5:612374 6:712354 7:146523  
7 0     1:762345 2:617345 3:612745 4:127365 5:671234 6:172354 7:156342  
7 0     1:762345 2:617345 3:612745 4:123675 5:617234 6:123574 7:143256  
7 0     1:623745 2:617345 3:761245 4:127365 5:612734 6:712354 7:132645  
7 0     1:672345 2:613745 3:617245 4:123765 5:761234 6:712354 7:165432  
7 0     1:762345 2:761345 3:612745 4:712365 5:612374 6:123574 7:125436  
7 0     1:672345 2:671345 3:612745 4:123765 5:612734 6:123574 7:124635  
7 0     1:762345 2:761345 3:612745 4:123765 5:612374 6:127354 7:126453  
7 0     1:672345 2:617345 3:612745 4:123765 5:612374 6:123574 7:146532  
7 0     1:762345 2:617345 3:612745 4:127365 5:617234 6:712354 7:134256  
7 0     1:672345 2:617345 3:617245 4:123765 5:671234 6:712354 7:156423  
7 0     1:672345 2:671345 3:612745 4:123765 5:612374 6:712354 7:126453  
7 0     1:672345 2:613745 3:617245 4:123765 5:761234 6:172354 7:154326  
7 0     1:762345 2:617345 3:612745 4:127365 5:617234 6:172354 7:163425  
7 0     1:762345 2:761345 3:612745 4:123675 5:761234 6:123574 7:125436  
7 0     1:762345 2:671345 3:612745 4:123765 5:612734 6:172354 7:126435  
7 0     1:672345 2:617345 3:612745 4:123675 5:761234 6:123574 7:165432  
7 0     1:672345 2:617345 3:761245 4:127365 5:612734 6:172354 7:145326  
7 0     1:672345 2:617345 3:617245 4:123675 5:612374 6:123574 7:164523  
7 0     1:672345 2:671345 3:126745 4:612375 5:123764 6:127543 7:124563  
7 0     1:623475 2:617345 3:172645 4:612375 5:712364 6:712543 7:142356  
7 0     1:672345 2:671345 3:126475 4:612735 5:712364 6:125743 7:125463  
7 0     1:623745 2:761345 3:671245 4:172365 5:761234 6:127354 7:152346  
7 0     1:623745 2:761345 3:671245 4:172365 5:617234 6:712354 7:126345  
7 0     1:623745 2:761345 3:671245 4:172365 5:617234 6:127354 7:123456  
7 0     1:623745 2:761345 3:671245 4:123765 5:761234 6:127354 7:154236  
7 0     1:623745 2:761345 3:671245 4:123765 5:617234 6:127354 7:142356  
7 0     1:762345 2:761345 3:612745 4:712365 5:761234 6:127354 7:124653  
7 0     1:762345 2:761345 3:612745 4:712365 5:761234 6:123574 7:124536  
7 0     1:762345 2:613745 3:612745 4:123675 5:612374 6:172354 7:146523  
7 0     1:762345 2:613745 3:612745 4:123675 5:612374 6:123574 7:145236  
7 0     1:762345 2:613475 3:612745 4:123765 5:761234 6:712354 7:152436  
7 0     1:762345 2:613475 3:612745 4:123765 5:761234 6:172354 7:165243  
7 0     1:762345 2:613475 3:612745 4:123765 5:671234 6:172354 7:156243  
7 0     1:623745 2:613745 3:612475 4:127635 5:712634 6:124753 7:126354  
7 0     1:762345 2:613745 3:617245 4:123765 5:617234 6:712354 7:143256  
7 0     1:762345 2:613745 3:617245 4:123765 5:612734 6:712354 7:143526  
7 0     1:762345 2:613745 3:617245 4:123765 5:612374 6:712354 7:145326  
7 0     1:762345 2:613745 3:612745 4:712365 5:761234 6:172354 7:146523  
7 0     1:762345 2:613745 3:612745 4:712365 5:761234 6:123574 7:145236  
7 0     1:762345 2:613745 3:612745 4:712365 5:671234 6:172354 7:145623  
7 0     1:762345 2:613745 3:612745 4:712365 5:671234 6:123754 7:145236  
7 0     1:762345 2:613745 3:612745 4:712365 5:612374 6:123574 7:154236  
7 0     1:672345 2:761345 3:612745 4:712365 5:761234 6:123574 7:162453  
7 0     1:672345 2:761345 3:612745 4:712365 5:671234 6:123754 7:162453  
7 0     1:672345 2:761345 3:612745 4:712365 5:612374 6:123574 7:162543  
7 0     1:672345 2:761345 3:612745 4:127365 5:761234 6:712354 7:162534  
7 0     1:672345 2:613745 3:172645 4:612735 5:712364 6:125473 7:153642  
7 0     1:672345 2:613475 3:172645 4:617235 5:612734 6:124573 7:136452  
7 0     1:762345 2:761345 3:761245 4:126735 5:126734 6:127453 7:124563  
7 0     1:762345 2:617345 3:712645 4:761235 5:123764 6:172543 7:136542  
7 0     1:627345 2:617345 3:126475 4:612735 5:123764 6:125473 7:126453  
7 0     1:672345 2:671345 3:127645 4:612735 5:712364 6:125473 7:125364  
7 0     1:672345 2:613745 3:126745 4:671235 5:712364 6:125473 7:145623  
7 0     1:623475 2:613475 3:127645 4:761235 5:123674 6:127543 7:126435  
7 0     1:672345 2:617345 3:126745 4:612375 5:712364 6:125743 7:154632  
7 0     1:672345 2:617345 3:172645 4:612375 5:712364 6:712543 7:156423  
7 0     1:762345 2:761345 3:127645 4:671235 5:761234 6:127453 7:124653  
7 0     1:762345 2:761345 3:127645 4:671235 5:671234 6:127453 7:124563  
7 0     1:627345 2:671345 3:127645 4:612375 5:123764 6:172543 7:145326  
7 0     1:623745 2:617345 3:126745 4:761235 5:123674 6:125473 7:132564  
7 0     1:627345 2:613745 3:172645 4:612375 5:712364 6:712543 7:125643  
7 0     1:672345 2:617345 3:712645 4:761235 5:123764 6:712543 7:136542  
7 0     1:623745 2:613745 3:712645 4:612735 5:712364 6:712543 7:125634  
7 0     1:672345 2:613475 3:127645 4:612375 5:617234 6:712453 7:162435  
7 0     1:762345 2:613475 3:612745 4:127365 5:671234 6:172354 7:156234  
7 0     1:672345 2:617345 3:671245 4:127635 5:127634 6:124573 7:164532  
7 0     1:762345 2:761345 3:127645 4:612735 5:761234 6:172453 7:162534  
7 0     1:762345 2:761345 3:127645 4:612735 5:761234 6:127453 7:126534  
7 0     1:762345 2:761345 3:127645 4:612735 5:671234 6:127453 7:125634  
7 0     1:762345 2:613745 3:612475 4:126735 5:712634 6:127453 7:154263  
7 0     1:627345 2:613475 3:617245 4:172635 5:712634 6:124573 7:125364  
7 0     1:627345 2:671345 3:712645 4:612375 5:123764 6:712543 7:136452  
7 0     1:623475 2:613745 3:172645 4:612375 5:712364 6:712543 7:143256  
7 0     1:762345 2:761345 3:761245 4:126735 5:126734 6:124573 7:126453  
7 0     1:672345 2:617345 3:671245 4:127635 5:126734 6:124753 7:164532  
7 0     1:762345 2:671345 3:761245 4:126735 5:127634 6:172453 7:124653  
7 0     1:762345 2:617345 3:617245 4:123675 5:612374 6:172354 7:146523  
7 0     1:762345 2:617345 3:617245 4:123675 5:612374 6:123574 7:145236  
7 0     1:762345 2:617345 3:612745 4:712365 5:761234 6:172354 7:146532  
7 0     1:762345 2:617345 3:612745 4:712365 5:761234 6:123574 7:145326  
7 0     1:762345 2:617345 3:612745 4:712365 5:671234 6:172354 7:145632  
7 0     1:762345 2:617345 3:612745 4:712365 5:671234 6:123754 7:145326  
7 0     1:762345 2:617345 3:612745 4:712365 5:612374 6:123574 7:154326  
7 0     1:627345 2:617345 3:126475 4:671235 5:123674 6:712543 7:125346  
7 0     1:623745 2:617345 3:126475 4:612735 5:712364 6:125473 7:132564  
7 0     1:672345 2:613745 3:126745 4:761235 5:123674 6:125473 7:156423  
7 0     1:627345 2:671345 3:172645 4:617235 5:712364 6:712543 7:156234  
7 0     1:627345 2:671345 3:612745 4:126735 5:712634 6:124573 7:153462  
7 0     1:623475 2:613475 3:127645 4:612735 5:172364 6:127543 7:152634  
7 0     1:672345 2:617345 3:126475 4:671235 5:123674 6:125743 7:156342  
7 0     1:627345 2:613475 3:127645 4:617235 5:127364 6:125743 7:132465  
7 0     1:672345 2:671345 3:127645 4:612375 5:712364 6:125743 7:125436  
7 0     1:672345 2:671345 3:126475 4:761235 5:123674 6:125473 7:125634  
7 0     1:672345 2:617345 3:671245 4:126735 5:127634 6:124573 7:146532  
7 0     1:627345 2:613475 3:617245 4:172635 5:127634 6:712453 7:126345  
7 0     1:623745 2:613745 3:612475 4:127635 5:126374 6:124753 7:126345  
7 0     1:627345 2:613475 3:617245 4:172635 5:127634 6:124573 7:123645  
7 0     1:627345 2:671345 3:671245 4:123765 5:612374 6:712354 7:136452  
7 0     1:762345 2:613475 3:127645 4:612375 5:617234 6:172453 7:162435  
7 0     1:672345 2:613745 3:617245 4:172635 5:712634 6:124573 7:153624  
7 0     1:762345 2:761345 3:761245 4:126375 5:712634 6:124573 7:126354  
7 0     1:762345 2:613745 3:612475 4:126735 5:172634 6:172453 7:146235  
7 0     1:627345 2:671345 3:127645 4:612375 5:127364 6:127543 7:143562  
7 0     1:672345 2:613745 3:126475 4:612735 5:172364 6:125473 7:164235  
7 0     1:623745 2:617345 3:172645 4:761235 5:123674 6:712543 7:123564  
7 0     1:627345 2:617345 3:127645 4:671235 5:712364 6:125473 7:124536  
7 0     1:627345 2:617345 3:126745 4:612375 5:712364 6:125473 7:125643  
7 0     1:672345 2:617345 3:172645 4:612375 5:123764 6:712543 7:164523  
7 0     1:672345 2:617345 3:712645 4:761235 5:123764 6:125473 7:163542  
7 0     1:627345 2:671345 3:671245 4:123765 5:612374 6:123574 7:134652  
7 0     1:672345 2:671345 3:126475 4:671235 5:123674 6:172543 7:162534  
7 0     1:672345 2:671345 3:127645 4:612375 5:127364 6:712543 7:126435  
7 0     1:762345 2:761345 3:126745 4:671235 5:123674 6:127543 7:125436  
7 0     1:762345 2:613475 3:126475 4:671235 5:123764 6:712543 7:152634  
7 0     1:762345 2:613475 3:126475 4:671235 5:123764 6:125743 7:152346  
7 0     1:627345 2:613745 3:172645 4:671235 5:712364 6:125473 7:124536  
7 0     1:627345 2:613745 3:172645 4:612735 5:712364 6:712543 7:125634  
7 0     1:672345 2:617345 3:671245 4:126735 5:126734 6:712453 7:145362  
7 0     1:762345 2:671345 3:761245 4:126735 5:126734 6:172453 7:124563  
7 0     1:623745 2:613745 3:712645 4:612375 5:712364 6:125743 7:125436  
7 0     1:672345 2:617345 3:126475 4:612375 5:127364 6:712543 7:136452  
7 0     1:762345 2:761345 3:612745 4:127365 5:761234 6:172354 7:162534  
7 0     1:627345 2:613475 3:612745 4:172635 5:127634 6:124573 7:132645  
7 0     1:627345 2:761345 3:172645 4:612375 5:172364 6:125743 7:142365  
7 0     1:762345 2:761345 3:127645 4:671235 5:123764 6:125743 7:125463  
7 0     1:762345 2:617345 3:127645 4:761235 5:123674 6:172543 7:156432  
7 0     1:627345 2:617345 3:127645 4:761235 5:123764 6:712543 7:126543  
7 0     1:762345 2:613745 3:617245 4:127365 5:761234 6:712354 7:153426  
7 0     1:762345 2:613475 3:127645 4:761235 5:123764 6:172543 7:165243  
7 0     1:627345 2:671345 3:761245 4:123765 5:612374 6:712354 7:163452  
7 0     1:672345 2:617345 3:126745 4:671235 5:123764 6:125743 7:165432  
7 0     1:672345 2:613745 3:127645 4:612375 5:172364 6:712543 7:164235  
7 0     1:762345 2:671345 3:761245 4:123765 5:761234 6:172354 7:126354  
7 0     1:627345 2:671345 3:612745 4:126735 5:172634 6:124573 7:134625  
7 0     1:762345 2:613745 3:612475 4:126735 5:126374 6:172453 7:145623  
7 0     1:623745 2:617345 3:126745 4:671235 5:123674 6:127543 7:132654  
7 0     1:762345 2:613475 3:761245 4:712365 5:612734 6:123574 7:152346  
7 0     1:672345 2:613475 3:126475 4:617235 5:712364 6:125743 7:154623  
7 0     1:762345 2:613475 3:712645 4:617235 5:612734 6:712453 7:145263  
7 0     1:672345 2:613745 3:172645 4:612735 5:172364 6:172543 7:134256  
7 0     1:672345 2:617345 3:712645 4:612375 5:712364 6:712543 7:135642  
7 0     1:623475 2:613475 3:712645 4:671235 5:127364 6:127543 7:123456  
7 0     1:672345 2:617345 3:671245 4:126735 5:126734 6:127453 7:164532  
7 0     1:623745 2:617345 3:127645 4:671235 5:123674 6:712543 7:132546  
7 0     1:627345 2:671345 3:617245 4:712365 5:761234 6:712354 7:146523  
7 0     1:627345 2:671345 3:617245 4:712365 5:671234 6:712354 7:145623  
7 0     1:627345 2:671345 3:617245 4:172365 5:761234 6:712354 7:165234  
7 0     1:627345 2:671345 3:617245 4:172365 5:761234 6:172354 7:152346  
7 0     1:627345 2:671345 3:617245 4:172365 5:671234 6:712354 7:156234  
7 0     1:627345 2:671345 3:617245 4:123765 5:761234 6:712354 7:165423  
7 0     1:627345 2:671345 3:617245 4:123765 5:761234 6:172354 7:154236  
7 0     1:627345 2:671345 3:617245 4:123765 5:761234 6:123754 7:154623  
7 0     1:627345 2:671345 3:617245 4:123765 5:671234 6:712354 7:156423  
7 0     1:627345 2:671345 3:617245 4:123765 5:671234 6:123574 7:154623  
7 0     1:627345 2:671345 3:617245 4:123765 5:617234 6:712354 7:164235  
7 0     1:627345 2:671345 3:617245 4:123765 5:617234 6:123574 7:146235  
7 0     1:762345 2:671345 3:671245 4:126735 5:126734 6:172453 7:124536  
7 0     1:623475 2:613475 3:127645 4:761235 5:123764 6:125743 7:126435  
7 0     1:672345 2:613745 3:617245 4:127635 5:712634 6:712453 7:156342  
7 0     1:672345 2:613745 3:617245 4:127635 5:712634 6:124573 7:153642  
7 0     1:627345 2:671345 3:671245 4:123765 5:612374 6:123754 7:134562  
7 0     1:762345 2:761345 3:761245 4:123675 5:671234 6:123754 7:123546  
7 0     1:762345 2:613745 3:612475 4:126735 5:126374 6:127453 7:145263  
7 0     1:762345 2:671345 3:671245 4:123675 5:671234 6:172354 7:123546  
7 0     1:762345 2:761345 3:612475 4:123675 5:671234 6:123754 7:125346  
7 0     1:672345 2:613745 3:617245 4:127635 5:172634 6:712453 7:163425  
7 0     1:627345 2:671345 3:612745 4:126375 5:712634 6:712453 7:154632  
7 0     1:672345 2:617345 3:671245 4:126735 5:126734 6:124753 7:146532  
7 0     1:762345 2:613745 3:612745 4:172365 5:671234 6:172354 7:156234  
7 0     1:623745 2:617345 3:127645 4:671235 5:712364 6:712543 7:132456  
7 0     1:672345 2:613745 3:172645 4:612375 5:123764 6:127543 7:145362  
7 0     1:762345 2:613475 3:612745 4:123765 5:617234 6:172354 7:162435  
7 0     1:762345 2:613475 3:612745 4:123675 5:761234 6:123574 7:152436  
7 0     1:762345 2:613475 3:612745 4:123675 5:671234 6:123754 7:152436  
7 0     1:762345 2:613475 3:127645 4:761235 5:123674 6:172543 7:156243  
7 0     1:672345 2:613475 3:126475 4:612735 5:172364 6:125473 7:162435  
7 0     1:627345 2:671345 3:612745 4:126375 5:712634 6:124573 7:154362  
7 0     1:762345 2:671345 3:671245 4:126375 5:712634 6:712453 7:162354  
7 0     1:623745 2:617345 3:126745 4:617235 5:123764 6:127543 7:143256  
7 0     1:672345 2:671345 3:126745 4:612375 5:712364 6:125743 7:125463  
7 0     1:762345 2:613475 3:127645 4:671235 5:123764 6:125473 7:152643  
7 0     1:672345 2:671345 3:126475 4:612735 5:127364 6:125743 7:124635  
7 0     1:623745 2:613745 3:612475 4:126735 5:712634 6:127453 7:126354  
7 0     1:672345 2:613475 3:712645 4:671235 5:127364 6:127543 7:156234  
7 0     1:627345 2:671345 3:612745 4:126375 5:172634 6:712453 7:146325  
7 0     1:762345 2:761345 3:126475 4:671235 5:123764 6:712543 7:125634  
7 0     1:627345 2:761345 3:127645 4:617235 5:172364 6:125743 7:132465  
7 0     1:627345 2:671345 3:127645 4:612375 5:172364 6:172543 7:143256  
7 0     1:623475 2:617345 3:126745 4:671235 5:123764 6:127543 7:143256  
7 0     1:623475 2:617345 3:126745 4:671235 5:123764 6:125743 7:143265  
7 0     1:762345 2:613475 3:712645 4:761235 5:127364 6:125743 7:152364  
7 0     1:627345 2:761345 3:127645 4:612375 5:172364 6:125743 7:143265  
7 0     1:762345 2:761345 3:126475 4:671235 5:123764 6:125743 7:125346  
7 0     1:672345 2:671345 3:127645 4:612375 5:123764 6:712543 7:126453  
7 0     1:623745 2:617345 3:712645 4:617235 5:127364 6:125743 7:134265  
7 0     1:672345 2:617345 3:126475 4:612735 5:123764 6:127543 7:145632  
7 0     1:672345 2:617345 3:126475 4:612735 5:123764 6:125743 7:146532  
7 0     1:762345 2:613475 3:126475 4:761235 5:123674 6:127543 7:152364  
7 0     1:762345 2:671345 3:671245 4:126375 5:712634 6:172453 7:123546  
7 0     1:623745 2:613475 3:712645 4:617235 5:712364 6:125473 7:125364  
7 0     1:623745 2:761345 3:671245 4:172635 5:172634 6:127453 7:123456  
7 0     1:672345 2:617345 3:671245 4:126375 5:712634 6:712453 7:135462  
7 0     1:627345 2:671345 3:761245 4:123765 5:612374 6:172354 7:134526  
7 0     1:623745 2:613475 3:127645 4:617235 5:123764 6:125743 7:124635  
7 0     1:627345 2:671345 3:127645 4:612375 5:712364 6:712543 7:156432  
7 0     1:762345 2:617345 3:127645 4:617235 5:712364 6:172543 7:156324  
7 0     1:623475 2:613745 3:127645 4:761235 5:123764 6:125473 7:142635  
7 0     1:623745 2:613475 3:761245 4:172365 5:612734 6:712354 7:123645  
7 0     1:623745 2:613475 3:761245 4:172365 5:612734 6:123574 7:123465  
7 0     1:627345 2:671345 3:612745 4:126375 5:172634 6:124573 7:143625  
7 0     1:623745 2:761345 3:671245 4:172635 5:172634 6:124573 7:123645  
7 0     1:672345 2:613745 3:617245 4:127635 5:172634 6:124573 7:136425  
7 0     1:672345 2:617345 3:671245 4:126375 5:126374 6:712453 7:134562  
7 0     1:672345 2:617345 3:712645 4:612375 5:123764 6:712543 7:136452  
7 0     1:672345 2:613475 3:127645 4:612735 5:712364 6:712543 7:156234  
7 0     1:672345 2:617345 3:126745 4:612375 5:123764 6:125743 7:146532  
7 0     1:762345 2:613475 3:127645 4:761235 5:123764 6:125743 7:152643  
7 0     1:623745 2:761345 3:127645 4:617235 5:172364 6:125473 7:126453  
7 0     1:623475 2:613475 3:127645 4:671235 5:123764 6:125473 7:126435  
7 0     1:623475 2:761345 3:127645 4:612375 5:172364 6:125743 7:126543  
7 0     1:762345 2:617345 3:126745 4:671235 5:123674 6:127543 7:154326  
7 0     1:627345 2:613745 3:172645 4:612375 5:127364 6:712543 7:126435  
7 0     1:623745 2:613475 3:761245 4:172635 5:712634 6:124573 7:125634  
7 0     1:623745 2:761345 3:761245 4:172365 5:617234 6:712354 7:123645  
7 0     1:623745 2:761345 3:761245 4:172365 5:617234 6:123754 7:123456  
7 0     1:623745 2:761345 3:761245 4:172365 5:617234 6:123574 7:123465  
7 0     1:762345 2:671345 3:612745 4:712635 5:712634 6:172453 7:124563  
7 0     1:762345 2:761345 3:671245 4:123765 5:761234 6:127354 7:123654  
7 0     1:762345 2:761345 3:671245 4:123765 5:671234 6:127354 7:123564  
7 0     1:627345 2:671345 3:612745 4:126375 5:127634 6:712453 7:146352  
7 0     1:623745 2:617345 3:172645 4:761235 5:123764 6:712543 7:123654  
7 0     1:672345 2:613745 3:617245 4:127635 5:127634 6:712453 7:163452  
7 0     1:762345 2:613475 3:761245 4:712635 5:126734 6:124753 7:152634  
7 0     1:627345 2:671345 3:612745 4:126375 5:127634 6:124573 7:143652  
7 0     1:762345 2:761345 3:127645 4:761235 5:123764 6:172543 7:162543  
7 0     1:672345 2:613745 3:172645 4:612735 5:172364 6:125743 7:134625  
7 0     1:623745 2:613475 3:761245 4:172635 5:127634 6:124573 7:126345  
7 0     1:762345 2:671345 3:612745 4:127635 5:712634 6:172453 7:125634  
7 0     1:623745 2:761345 3:612745 4:172635 5:172634 6:124573 7:126453  
7 0     1:762345 2:671345 3:612745 4:126375 5:712634 6:172453 7:125463  
7 0     1:672345 2:617345 3:617245 4:712635 5:712634 6:712453 7:145623  
7 0     1:627345 2:617345 3:761245 4:123765 5:761234 6:712354 7:126354  
7 0     1:627345 2:671345 3:612745 4:126375 5:126734 6:124573 7:143562  
7 0     1:623745 2:613475 3:761245 4:172635 5:126734 6:124753 7:126345  
7 0     1:672345 2:613745 3:617245 4:127635 5:127634 6:172453 7:134526  
7 0     1:623475 2:617345 3:126745 4:617235 5:712364 6:125473 7:132456  
7 0     1:762345 2:617345 3:712645 4:612375 5:712364 6:172543 7:135642  
7 0     1:762345 2:613475 3:761245 4:172635 5:126734 6:124753 7:145263  
7 0     1:627345 2:617345 3:127645 4:671235 5:123674 6:712543 7:125463  
7 0     1:627345 2:617345 3:126475 4:612375 5:712364 6:712543 7:125364  
7 0     1:762345 2:671345 3:612745 4:126375 5:127634 6:172453 7:124635  
7 0     1:623745 2:613475 3:671245 4:172635 5:712634 6:124573 7:125364  
7 0     1:623745 2:617345 3:126475 4:617235 5:123764 6:127543 7:134256  
7 0     1:672345 2:617345 3:617245 4:172635 5:712634 6:712453 7:156234  
7 0     1:627345 2:671345 3:612745 4:126375 5:126374 6:712453 7:145632  
7 0     1:762345 2:671345 3:612745 4:126375 5:126374 6:172453 7:124563  
7 0     1:762345 2:613475 3:671245 4:712635 5:127634 6:712453 7:152634  
7 0     1:623745 2:671345 3:671245 4:172635 5:712634 6:712453 7:156234  
7 0     1:623745 2:613475 3:671245 4:172635 5:127634 6:712453 7:126345  
7 0     1:762345 2:671345 3:612475 4:126735 5:712634 6:172453 7:125463  
7 0     1:672345 2:613745 3:617245 4:127635 5:127634 6:127453 7:134562  
7 0     1:762345 2:613475 3:671245 4:712635 5:127634 6:124573 7:152364  
7 0     1:672345 2:613745 3:617245 4:127635 5:127634 6:124573 7:136452  
7 0     1:672345 2:617345 3:617245 4:126375 5:712634 6:712453 7:154623  
7 0     1:672345 2:613745 3:617245 4:126735 5:712634 6:124573 7:153462  
7 0     1:623745 2:613475 3:671245 4:172635 5:127634 6:127453 7:123456  
7 0     1:627345 2:671345 3:671245 4:123765 5:761234 6:712354 7:136542  
7 0     1:623745 2:613475 3:671245 4:172635 5:127634 6:124573 7:123645  
7 0     1:762345 2:671345 3:671245 4:123765 5:761234 6:172354 7:123654  
7 0     1:762345 2:671345 3:671245 4:123765 5:671234 6:172354 7:123564  
7 0     1:623745 2:613475 3:671245 4:172635 5:126734 6:124753 7:123645  
7 0     1:627345 2:617345 3:671245 4:123675 5:761234 6:123574 7:123654  
7 0     1:672345 2:617345 3:172645 4:612375 5:761234 6:712453 7:165423  
7 0     1:623475 2:617345 3:127645 4:761235 5:123674 6:712543 7:143256  
7 0     1:672345 2:613475 3:126475 4:671235 5:123764 6:125743 7:165234  
7 0     1:672345 2:613475 3:126475 4:617235 5:612374 6:124573 7:164523  
7 0     1:672345 2:613745 3:172645 4:612735 5:712364 6:125743 7:153462  
7 0     1:762345 2:617345 3:126475 4:761235 5:612374 6:124573 7:153426  
7 0     1:672345 2:617345 3:172645 4:612375 5:761234 6:172453 7:154236  
7 0     1:762345 2:617345 3:172645 4:612375 5:712364 6:172543 7:156423  
7 0     1:672345 2:617345 3:617245 4:126375 5:172634 6:712453 7:146235  
7 0     1:627345 2:671345 3:612745 4:126375 5:126374 6:124573 7:145362  
7 0     1:672345 2:613745 3:617245 4:126735 5:172634 6:124573 7:134625  
7 0     1:623745 2:671345 3:671245 4:126375 5:172634 6:712453 7:146235  
7 0     1:762345 2:613475 3:671245 4:712635 5:126734 6:124753 7:152364  
7 0     1:762345 2:671345 3:612475 4:126735 5:127634 6:172453 7:124635  
7 0     1:762345 2:761345 3:612745 4:123765 5:761234 6:712354 7:125436  
7 0     1:762345 2:761345 3:612745 4:123765 5:761234 6:172354 7:162543  
7 0     1:762345 2:761345 3:612745 4:123765 5:761234 6:127354 7:126543  
7 0     1:762345 2:761345 3:612745 4:123765 5:671234 6:127354 7:125643  
7 0     1:672345 2:613745 3:617245 4:126735 5:127634 6:124573 7:134652  
7 0     1:623745 2:613475 3:612745 4:172635 5:127634 6:124573 7:126453  
7 0     1:762345 2:671345 3:612475 4:126735 5:126374 6:172453 7:124563  
7 0     1:762345 2:613475 3:671245 4:172635 5:127634 6:712453 7:145263  
7 0     1:672345 2:617345 3:617245 4:126375 5:126374 6:712453 7:145623  
7 0     1:672345 2:617345 3:612745 4:712635 5:712634 6:712453 7:145632  
7 0     1:762345 2:613475 3:671245 4:172635 5:127634 6:124573 7:145236  
7 0     1:672345 2:617345 3:612745 4:712635 5:712634 6:124573 7:145362  
7 0     1:623745 2:617345 3:761245 4:127635 5:127634 6:712453 7:132645  
7 0     1:762345 2:613475 3:671245 4:172635 5:126734 6:124753 7:145236  
7 0     1:623745 2:613475 3:612745 4:172635 5:126734 6:124753 7:126453  
7 0     1:762345 2:617345 3:761245 4:127635 5:127634 6:712453 7:145326  
7 0     1:762345 2:761345 3:671245 4:127635 5:126734 6:124753 7:124536  
7 0     1:672345 2:613745 3:617245 4:126375 5:712634 6:712453 7:154632  
7 0     1:672345 2:617345 3:612745 4:172635 5:712634 6:712453 7:156324  
7 0     1:672345 2:613745 3:617245 4:126375 5:712634 6:124573 7:154362  
7 0     1:672345 2:617345 3:612745 4:172635 5:712634 6:124573 7:153624  
7 0     1:623745 2:617345 3:761245 4:126735 5:127634 6:712453 7:132465  
7 0     1:762345 2:613475 3:612745 4:712635 5:126374 6:127453 7:152463  
7 0     1:672345 2:617345 3:612745 4:172635 5:172634 6:712453 7:163245  
7 0     1:672345 2:613745 3:617245 4:126375 5:172634 6:712453 7:146325  
7 0     1:672345 2:613745 3:617245 4:126375 5:172634 6:124573 7:143625  
7 0     1:762345 2:617345 3:761245 4:127635 5:127634 6:172453 7:164532  
7 0     1:762345 2:613475 3:612745 4:712635 5:126374 6:124753 7:152643  
7 0     1:623745 2:613475 3:612745 4:172635 5:126374 6:124753 7:126435  
7 0     1:672345 2:613745 3:617245 4:126375 5:127634 6:712453 7:146352  
7 0     1:623745 2:617345 3:671245 4:127635 5:127634 6:124573 7:132645  
7 0     1:762345 2:761345 3:671245 4:126735 5:126734 6:127453 7:124536  
7 0     1:672345 2:613745 3:617245 4:126375 5:127634 6:124573 7:143652  
7 0     1:672345 2:617345 3:612745 4:172635 5:172634 6:124573 7:136245  
7 0     1:623745 2:617345 3:671245 4:127635 5:126734 6:124753 7:132645  
7 0     1:672345 2:617345 3:612745 4:127635 5:712634 6:712453 7:156342  
7 0     1:672345 2:617345 3:612745 4:127635 5:712634 6:124573 7:153642  
7 0     1:762345 2:617345 3:761245 4:126735 5:127634 6:172453 7:146532  
7 0     1:623745 2:617345 3:671245 4:126735 5:127634 6:124573 7:132465  
7 0     1:762345 2:613475 3:612745 4:127635 5:712634 6:127453 7:152634  
7 0     1:623745 2:613475 3:612475 4:172635 5:712634 6:124753 7:126354  
7 0     1:672345 2:613745 3:617245 4:126375 5:126734 6:124573 7:143562  
7 0     1:762345 2:761345 3:671245 4:126375 5:712634 6:712453 7:126354  
7 0     1:672345 2:617345 3:612745 4:127635 5:172634 6:712453 7:163425  
7 0     1:762345 2:617345 3:761245 4:126735 5:126734 6:172453 7:145632  
7 0     1:762345 2:613475 3:612745 4:126375 5:712634 6:127453 7:152463  
7 0     1:762345 2:761345 3:671245 4:126375 5:712634 6:127453 7:123546  
7 0     1:623745 2:617345 3:671245 4:126735 5:126734 6:124753 7:132465  
7 0     1:762345 2:613475 3:612745 4:126375 5:712634 6:124753 7:152643  
7 0     1:672345 2:613745 3:617245 4:126375 5:126374 6:124573 7:145362  
7 0     1:623745 2:613475 3:612475 4:172635 5:126374 6:124753 7:126345  
7 0     1:762345 2:761345 3:671245 4:126375 5:712634 6:124753 7:123564  
7 0     1:672345 2:617345 3:612745 4:127635 5:172634 6:172453 7:134256  
7 0     1:623745 2:617345 3:617245 4:126375 5:712634 6:712453 7:123546  
7 0     1:762345 2:761345 3:671245 4:126375 5:712634 6:124573 7:123654  
7 0     1:762345 2:617345 3:671245 4:712635 5:712634 6:172453 7:134562  
7 0     1:672345 2:617345 3:612745 4:127635 5:172634 6:124573 7:136425  
7 0     1:672345 2:617345 3:612745 4:127635 5:127634 6:712453 7:163452  
7 0     1:762345 2:613475 3:612475 4:712635 5:126374 6:124753 7:152634  
7 0     1:672345 2:613745 3:612745 4:712635 5:712634 6:712453 7:145623  
7 0     1:762345 2:617345 3:671245 4:127635 5:127634 6:124573 7:145326  
7 0     1:623475 2:761345 3:671245 4:712635 5:172634 6:127453 7:123456  
7 0     1:623745 2:617345 3:612745 4:712635 5:712634 6:712453 7:132456  
7 0     1:623475 2:761345 3:671245 4:712635 5:172634 6:124573 7:123645  
7 0     1:762345 2:761345 3:612745 4:712635 5:712634 6:127453 7:124563  
7 0     1:627345 2:617345 3:671245 4:126375 5:712634 6:712453 7:123546  
7 0     1:762345 2:613475 3:612475 4:172635 5:712634 6:124753 7:154263  
7 0     1:672345 2:617345 3:612745 4:127635 5:127634 6:172453 7:134526  
7 0     1:762345 2:617345 3:671245 4:127635 5:126734 6:124753 7:145326  
7 0     1:623745 2:617345 3:612745 4:126375 5:712634 6:712453 7:132546  
7 0     1:672345 2:613745 3:612745 4:172635 5:712634 6:712453 7:156234  
7 0     1:762345 2:761345 3:612745 4:712635 5:126374 6:127453 7:125463  
7 0     1:672345 2:617345 3:612745 4:127635 5:127634 6:124573 7:136452  
7 0     1:762345 2:613475 3:612475 4:172635 5:126374 6:124753 7:145263  
7 0     1:623475 2:761345 3:671245 4:126375 5:172634 6:712453 7:126354  
7 0     1:672345 2:617345 3:612745 4:126735 5:712634 6:124573 7:153462  
7 0     1:623745 2:617345 3:612475 4:126735 5:712634 6:712453 7:132546  
7 0     1:762345 2:617345 3:671245 4:126735 5:126734 6:172453 7:145362  
7 0     1:762345 2:761345 3:612745 4:712635 5:126374 6:124753 7:125643  
7 0     1:623475 2:761345 3:671245 4:126375 5:172634 6:127453 7:123546  
7 0     1:762345 2:613475 3:612475 4:126735 5:712634 6:127453 7:152463  
7 0     1:672345 2:613745 3:612745 4:126375 5:712634 6:712453 7:154623  
7 0     1:672345 2:617345 3:612745 4:126735 5:172634 6:124573 7:134625  
7 0     1:627345 2:617345 3:612745 4:712635 5:712634 6:712453 7:124563  
7 0     1:623475 2:761345 3:671245 4:126375 5:172634 6:124753 7:123564  
7 0     1:672345 2:617345 3:612745 4:126735 5:127634 6:124573 7:134652  
7 0     1:623745 2:613745 3:761245 4:127635 5:712634 6:124573 7:125634  
7 0     1:762345 2:613475 3:612475 4:126735 5:712634 6:124753 7:152643  
7 0     1:762345 2:617345 3:671245 4:126735 5:126734 6:127453 7:145326  
7 0     1:672345 2:613745 3:612745 4:126375 5:172634 6:712453 7:146235  
7 0     1:762345 2:761345 3:612745 4:712635 5:126374 6:124573 7:126543  
7 0     1:623475 2:761345 3:671245 4:126375 5:172634 6:124573 7:123654  
7 0     1:623745 2:613745 3:761245 4:127635 5:127634 6:712453 7:123645  
7 0     1:672345 2:617345 3:612745 4:126375 5:712634 6:712453 7:154632  
7 0     1:623745 2:613745 3:761245 4:127635 5:127634 6:124573 7:126345  
7 0     1:672345 2:617345 3:612745 4:126375 5:712634 6:124573 7:154362  
7 0     1:762345 2:617345 3:671245 4:126375 5:712634 6:172453 7:135462  
7 0     1:672345 2:617345 3:612745 4:126375 5:172634 6:712453 7:146325  
7 0     1:672345 2:617345 3:612745 4:126375 5:172634 6:124573 7:143625  
7 0     1:627345 2:617345 3:612745 4:712635 5:712634 6:124573 7:124536  
7 0     1:623475 2:761345 3:612745 4:712635 5:172634 6:127453 7:124563  
7 0     1:672345 2:617345 3:612745 4:126375 5:127634 6:712453 7:146352  
7 0     1:672345 2:617345 3:612745 4:126375 5:127634 6:124573 7:143652  
7 0     1:627345 2:617345 3:612745 4:127635 5:712634 6:712453 7:125634  
7 0     1:672345 2:613745 3:612475 4:126735 5:712634 6:712453 7:154623  
7 0     1:623745 2:613745 3:761245 4:127635 5:126734 6:124753 7:126345  
7 0     1:672345 2:617345 3:612745 4:126375 5:126734 6:124573 7:143562  
7 0     1:762345 2:761345 3:612745 4:127635 5:712634 6:127453 7:125634  
7 0     1:672345 2:617345 3:612745 4:126375 5:126374 6:712453 7:145632  
7 0     1:623475 2:761345 3:612745 4:712635 5:172634 6:124573 7:126453  
7 0     1:762345 2:761345 3:612745 4:126375 5:712634 6:127453 7:125463  
7 0     1:627345 2:617345 3:612745 4:127635 5:712634 6:124573 7:125364  
7 0     1:762345 2:617345 3:671245 4:126375 5:126374 6:172453 7:134562  
7 0     1:672345 2:613745 3:612475 4:126735 5:172634 6:712453 7:146235  
7 0     1:623745 2:613745 3:761245 4:126735 5:127634 6:712453 7:123465  
7 0     1:672345 2:617345 3:612745 4:126375 5:126374 6:124573 7:145362  
7 0     1:672345 2:617345 3:612475 4:126735 5:712634 6:712453 7:154632  
7 0     1:762345 2:761345 3:612745 4:126375 5:712634 6:124753 7:125643  
7 0     1:623475 2:761345 3:612745 4:127635 5:172634 6:127453 7:125634  
7 0     1:762345 2:761345 3:612745 4:126375 5:712634 6:124573 7:126543  
7 0     1:672345 2:613745 3:612475 4:126735 5:126374 6:712453 7:145623  
7 0     1:672345 2:617345 3:612475 4:126735 5:712634 6:124573 7:154362  
7 0     1:672345 2:617345 3:612475 4:126735 5:172634 6:712453 7:146325  
7 0     1:623475 2:761345 3:612745 4:126375 5:172634 6:127453 7:125463  
7 0     1:762345 2:617345 3:617245 4:712635 5:712634 6:172453 7:145623  
7 0     1:623745 2:613745 3:761245 4:126375 5:712634 6:124573 7:125463  
7 0     1:623475 2:761345 3:612745 4:126375 5:172634 6:124753 7:125643  
7 0     1:627345 2:617345 3:612745 4:126375 5:712634 6:712453 7:125463  
7 0     1:627345 2:617345 3:612745 4:126375 5:712634 6:124573 7:125436  
7 0     1:672345 2:617345 3:612475 4:126735 5:172634 6:124573 7:143625  
7 0     1:762345 2:761345 3:612745 4:126375 5:127634 6:127453 7:124635  
7 0     1:672345 2:613475 3:671245 4:172635 5:127634 6:127453 7:145623  
7 0     1:623475 2:761345 3:612745 4:126375 5:172634 6:124573 7:126543  
7 0     1:762345 2:617345 3:617245 4:172635 5:712634 6:172453 7:156234  
7 0     1:762345 2:617345 3:617245 4:126375 5:712634 6:172453 7:154623  
7 0     1:672345 2:617345 3:612475 4:126735 5:127634 6:712453 7:146352  
7 0     1:627345 2:617345 3:612745 4:126375 5:127634 6:712453 7:124635  
7 0     1:672345 2:613475 3:671245 4:172635 5:127634 6:124573 7:164523  
7 0     1:627345 2:617345 3:612745 4:126375 5:127634 6:124573 7:124365  
7 0     1:623745 2:613745 3:761245 4:126375 5:127634 6:124573 7:124635  
7 0     1:672345 2:617345 3:612475 4:126735 5:127634 6:124573 7:143652  
7 0     1:762345 2:761345 3:612745 4:126375 5:127634 6:124753 7:126435  
7 0     1:762345 2:761345 3:612745 4:126375 5:126374 6:127453 7:124563  
7 0     1:623475 2:671345 3:671245 4:126375 5:172634 6:712453 7:162354  
7 0     1:672345 2:613475 3:671245 4:172635 5:126734 6:124753 7:164523  
7 0     1:762345 2:617345 3:617245 4:126375 5:172634 6:172453 7:146235  
7 0     1:672345 2:617345 3:612475 4:126735 5:126734 6:124573 7:143562  
7 0     1:623745 2:613745 3:761245 4:126375 5:126734 6:124753 7:124635  
7 0     1:623475 2:671345 3:671245 4:126375 5:172634 6:172453 7:123546  
7 0     1:672345 2:617345 3:612475 4:126735 5:126374 6:712453 7:145632  
7 0     1:762345 2:761345 3:612745 4:126375 5:126374 6:124573 7:126453  
7 0     1:672345 2:671345 3:612745 4:127635 5:712634 6:712453 7:125634  
7 0     1:672345 2:617345 3:612475 4:126735 5:126374 6:124573 7:145362  
7 0     1:627345 2:617345 3:612745 4:126375 5:126374 6:712453 7:124563  
7 0     1:672345 2:613475 3:617245 4:172635 5:712634 6:712453 7:156342  
7 0     1:623475 2:671345 3:612745 4:712635 5:172634 6:172453 7:124563  
7 0     1:762345 2:617345 3:617245 4:126375 5:126374 6:172453 7:145623  
7 0     1:623745 2:613745 3:671245 4:712635 5:712634 6:124573 7:124536  
7 0     1:672345 2:671345 3:612745 4:127635 5:712634 6:124573 7:125364  
7 0     1:672345 2:613745 3:761245 4:127635 5:127634 6:712453 7:164523  
7 0     1:672345 2:613745 3:761245 4:126735 5:127634 6:712453 7:146523  
7 0     1:672345 2:613475 3:617245 4:172635 5:712634 6:124573 7:153642  
7 0     1:762345 2:617345 3:612745 4:712635 5:712634 6:172453 7:145632  
7 0     1:762345 2:761345 3:612475 4:712635 5:126374 6:124753 7:125634  
7 0     1:762345 2:617345 3:612745 4:172635 5:712634 6:172453 7:156324  
7 0     1:627345 2:617345 3:612745 4:126375 5:126374 6:124573 7:124536  
7 0     1:672345 2:613745 3:761245 4:126735 5:126734 6:712453 7:145623  
7 0     1:623475 2:671345 3:612745 4:127635 5:172634 6:172453 7:125634  
7 0     1:623475 2:671345 3:612745 4:126375 5:172634 6:172453 7:125463  
7 0     1:762345 2:761345 3:612475 4:712635 5:126374 6:124573 7:126534  
7 0     1:627345 2:617345 3:612475 4:126735 5:712634 6:712453 7:125463  
7 0     1:623745 2:613745 3:671245 4:127635 5:712634 6:124573 7:125364  
7 0     1:762345 2:617345 3:612745 4:127635 5:712634 6:172453 7:156342  
7 0     1:623475 2:617345 3:671245 4:126375 5:172634 6:172453 7:135462  
7 0     1:623745 2:613745 3:671245 4:127635 5:127634 6:712453 7:126345  
7 0     1:672345 2:613745 3:671245 4:127635 5:127634 6:127453 7:145623  
7 0     1:623475 2:617345 3:612745 4:712635 5:172634 6:172453 7:145632  
7 0     1:672345 2:613745 3:671245 4:127635 5:127634 6:124573 7:164523  
7 0     1:672345 2:671345 3:612745 4:126735 5:712634 6:124573 7:125346  
7 0     1:623745 2:613745 3:671245 4:127635 5:127634 6:124573 7:123645  
7 0     1:672345 2:613475 3:617245 4:172635 5:127634 6:712453 7:163452  
7 0     1:623475 2:617345 3:612745 4:126375 5:172634 6:172453 7:154632  
7 0     1:672345 2:613745 3:671245 4:127635 5:126734 6:124753 7:164523  
7 0     1:623745 2:613745 3:671245 4:127635 5:126734 6:124753 7:123645  
7 0     1:672345 2:671345 3:612745 4:126375 5:712634 6:712453 7:125463  
7 0     1:762345 2:761345 3:612475 4:126735 5:712634 6:127453 7:125463  
7 0     1:672345 2:671345 3:612745 4:126375 5:712634 6:124573 7:125436  
7 0     1:672345 2:613475 3:617245 4:172635 5:127634 6:172453 7:134526  
7 0     1:627345 2:617345 3:612475 4:126735 5:126374 6:712453 7:124563  
7 0     1:623475 2:613745 3:612745 4:712635 5:172634 6:172453 7:145623  
7 0     1:623745 2:613745 3:671245 4:126735 5:712634 6:124573 7:125346  
7 0     1:762345 2:617345 3:612745 4:126375 5:712634 6:172453 7:154632  
7 0     1:672345 2:671345 3:612745 4:126375 5:127634 6:712453 7:124635  
7 0     1:623745 2:613745 3:671245 4:126735 5:127634 6:124573 7:123465  
7 0     1:672345 2:671345 3:612745 4:126375 5:127634 6:124573 7:124365  
7 0     1:623475 2:613745 3:612745 4:712635 5:172634 6:127453 7:145263  
7 0     1:762345 2:761345 3:612475 4:126735 5:712634 6:124753 7:125643  
7 0     1:762345 2:617345 3:612745 4:126375 5:172634 6:172453 7:146325  
7 0     1:762345 2:617345 3:612745 4:126375 5:127634 6:172453 7:146352  
7 0     1:672345 2:613475 3:617245 4:172635 5:127634 6:127453 7:134562  
7 0     1:623475 2:613745 3:612745 4:172635 5:172634 6:172453 7:156234  
7 0     1:672345 2:613475 3:617245 4:172635 5:127634 6:124573 7:136452  
7 0     1:627345 2:613745 3:617245 4:712635 5:712634 6:124573 7:124536  
7 0     1:762345 2:617345 3:612745 4:126375 5:126374 6:172453 7:145632  
7 0     1:623745 2:613745 3:671245 4:126735 5:126734 6:124753 7:123465  
7 0     1:762345 2:761345 3:612475 4:126735 5:712634 6:124573 7:126543  
7 0     1:762345 2:617345 3:612475 4:126735 5:712634 6:172453 7:154632  
7 0     1:627345 2:613745 3:617245 4:127635 5:712634 6:712453 7:125634  
7 0     1:623475 2:613745 3:612745 4:126375 5:172634 6:172453 7:154623  
7 0     1:627345 2:613745 3:617245 4:127635 5:712634 6:124573 7:125364  
7 0     1:762345 2:761345 3:612475 4:126735 5:127634 6:127453 7:124635  
7 0     1:623745 2:613745 3:671245 4:126375 5:712634 6:124573 7:125436  
7 0     1:762345 2:617345 3:612475 4:126735 5:172634 6:172453 7:146325  
7 0     1:627345 2:761345 3:617245 4:172635 5:172634 6:124573 7:123645  
7 0     1:627345 2:613745 3:617245 4:127635 5:127634 6:712453 7:126345  
7 0     1:672345 2:671345 3:612475 4:126735 5:712634 6:712453 7:125463  
7 0     1:627345 2:761345 3:612745 4:172635 5:172634 6:124573 7:132645  
7 0     1:762345 2:761345 3:612475 4:126735 5:127634 6:124753 7:126435  
7 0     1:623475 2:613745 3:612745 4:126375 5:172634 6:127453 7:154263  
7 0     1:627345 2:613745 3:617245 4:127635 5:127634 6:124573 7:123645  
7 0     1:762345 2:617345 3:612475 4:126735 5:127634 6:172453 7:146352  
7 0     1:627345 2:671345 3:671245 4:126375 5:712634 6:712453 7:135462  
7 0     1:623745 2:613745 3:671245 4:126375 5:127634 6:124573 7:124365  
7 0     1:762345 2:617345 3:612475 4:126735 5:126374 6:172453 7:145632  
7 0     1:672345 2:671345 3:612475 4:126735 5:712634 6:124573 7:125436  
7 0     1:627345 2:671345 3:671245 4:126375 5:126374 6:712453 7:134562  
7 0     1:627345 2:613745 3:617245 4:126735 5:712634 6:124573 7:125346  
7 0     1:623475 2:613475 3:671245 4:712635 5:127634 6:712453 7:126345  
7 0     1:627345 2:613745 3:617245 4:126735 5:127634 6:124573 7:123465  
7 0     1:623475 2:613475 3:671245 4:712635 5:127634 6:127453 7:123456  
7 0     1:672345 2:671345 3:612475 4:126735 5:127634 6:712453 7:124635  
7 0     1:627345 2:671345 3:617245 4:712635 5:712634 6:712453 7:145623  
7 0     1:762345 2:613745 3:761245 4:127635 5:127634 6:712453 7:145236  
7 0     1:623745 2:613745 3:671245 4:126375 5:126734 6:124753 7:124365  
7 0     1:623475 2:613475 3:671245 4:712635 5:127634 6:124573 7:123645  
7 0     1:623475 2:613475 3:671245 4:712635 5:126734 6:124753 7:123645  
7 0     1:627345 2:671345 3:617245 4:172635 5:712634 6:712453 7:156234  
7 0     1:762345 2:613745 3:761245 4:127635 5:127634 6:172453 7:164523  
7 0     1:627345 2:671345 3:617245 4:126375 5:712634 6:712453 7:154623  
7 0     1:623745 2:613745 3:617245 4:126375 5:712634 6:712453 7:132546  
7 0     1:762345 2:613745 3:761245 4:127635 5:126734 6:124753 7:145263  
7 0     1:623475 2:613475 3:671245 4:126375 5:127634 6:712453 7:126354  
7 0     1:627345 2:671345 3:617245 4:126375 5:172634 6:712453 7:146235  
7 0     1:762345 2:613745 3:761245 4:126735 5:127634 6:172453 7:146523  
7 0     1:623475 2:613475 3:671245 4:126375 5:127634 6:127453 7:123546  
7 0     1:762345 2:613745 3:761245 4:126735 5:126734 6:172453 7:145623  
7 0     1:623475 2:613475 3:671245 4:126375 5:127634 6:124573 7:123654  
7 0     1:762345 2:613745 3:761245 4:126735 5:126734 6:127453 7:145263  
7 0     1:627345 2:671345 3:617245 4:126375 5:126374 6:712453 7:145623  
7 0     1:623475 2:613475 3:671245 4:126375 5:126734 6:124753 7:123654  
7 0     1:762345 2:613745 3:671245 4:127635 5:127634 6:712453 7:145263  
7 0     1:762345 2:613745 3:671245 4:127635 5:127634 6:124573 7:145236  
7 0     1:762345 2:613745 3:671245 4:127635 5:126734 6:124753 7:145236  
7 0     1:627345 2:671345 3:612745 4:712635 5:712634 6:712453 7:145632  
7 0     1:762345 2:613745 3:671245 4:126735 5:126734 6:127453 7:145236  
7 0     1:762345 2:613745 3:612745 4:712635 5:712634 6:172453 7:145623  
7 0     1:762345 2:613745 3:612745 4:712635 5:712634 6:127453 7:145263  
7 0     1:672345 2:617345 3:126745 4:123675 5:612734 6:125743 7:164352  
7 0     1:762345 2:671345 3:127645 4:123765 5:671234 6:172543 7:125643  
7 0     1:672345 2:617345 3:126745 4:123675 5:612734 6:125473 7:146352  
7 0     1:672345 2:617345 3:126475 4:712365 5:612374 6:127543 7:156342  
7 0     1:672345 2:617345 3:126475 4:712365 5:612374 6:125743 7:165342  
7 0     1:672345 2:617345 3:126475 4:127365 5:761234 6:127543 7:154632  
7 0     1:672345 2:617345 3:126475 4:127365 5:761234 6:125473 7:165432  
7 0     1:672345 2:617345 3:126475 4:127365 5:671234 6:125743 7:154632  
7 0     1:672345 2:617345 3:126475 4:127365 5:671234 6:125473 7:156432  
7 0     1:762345 2:671345 3:127645 4:123765 5:612734 6:172543 7:126435  
7 0     1:672345 2:617345 3:124765 4:127365 5:612374 6:712534 7:164532  
7 0     1:762345 2:617345 3:127645 4:123765 5:126734 6:124375 7:143526  
7 0     1:672345 2:613745 3:172645 4:127365 5:172634 6:712435 7:163425  
7 0     1:762345 2:613475 3:127645 4:712365 5:612374 6:125473 7:152643  
7 0     1:672345 2:617345 3:126745 4:126375 5:671234 6:125734 7:156432  
7 0     1:623745 2:761345 3:712465 4:172635 5:172364 6:127453 7:123456  
7 0     1:672345 2:617345 3:126475 4:123675 5:127634 6:712435 7:134652  
7 0     1:672345 2:617345 3:172645 4:712365 5:671234 6:712543 7:145623  
7 0     1:672345 2:613745 3:124765 4:126735 5:172364 6:712453 7:146235  
7 0     1:672345 2:617345 3:127645 4:127365 5:172634 6:172435 7:134256  
7 0     1:627345 2:671345 3:126745 4:123675 5:617234 6:712543 7:143625  
7 0     1:627345 2:671345 3:127645 4:123765 5:617234 6:125743 7:143625  
7 0     1:762345 2:617345 3:127645 4:126375 5:612734 6:125374 7:143526  
7 0     1:672345 2:613745 3:124765 4:126735 5:123764 6:712453 7:146523  
7 0     1:627345 2:671345 3:127645 4:123765 5:612734 6:712543 7:164352  
7 0     1:762345 2:613475 3:127645 4:127365 5:761234 6:712543 7:152346  
7 0     1:672345 2:671345 3:126475 4:127365 5:612374 6:127543 7:124563  
7 0     1:672345 2:617345 3:172645 4:123765 5:761234 6:712543 7:165423  
7 0     1:672345 2:617345 3:172645 4:123765 5:761234 6:172543 7:154236  
7 0     1:672345 2:617345 3:172645 4:123765 5:671234 6:712543 7:156423  
7 0     1:672345 2:617345 3:126745 4:126375 5:617234 6:712534 7:143625  
7 0     1:627345 2:671345 3:127645 4:123765 5:612734 6:172543 7:143526  
7 0     1:672345 2:617345 3:712465 4:761235 5:123764 6:712534 7:136542  
7 0     1:672345 2:617345 3:126475 4:123675 5:126734 6:712435 7:134562  
7 0     1:762345 2:617345 3:127645 4:126375 5:612374 6:125374 7:145326  
7 0     1:672345 2:613745 3:712645 4:127365 5:612734 6:127543 7:145623  
7 0     1:762345 2:613475 3:127645 4:127365 5:761234 6:172543 7:165234  
7 0     1:672345 2:671345 3:126475 4:127365 5:612374 6:125743 7:124653  
7 0     1:672345 2:617345 3:126745 4:126375 5:617234 6:125734 7:164325  
7 0     1:762345 2:617345 3:126745 4:712635 5:761234 6:125734 7:145326  
7 0     1:623745 2:617345 3:124675 4:127635 5:712364 6:124573 7:132564  
7 0     1:762345 2:617345 3:172465 4:712635 5:671234 6:172543 7:145623  
7 0     1:623745 2:617345 3:126475 4:172635 5:612374 6:127534 7:134256  
7 0     1:627345 2:761345 3:172465 4:612375 5:172364 6:127534 7:142356  
7 0     1:762345 2:761345 3:126745 4:123675 5:671234 6:712543 7:126543  
7 0     1:762345 2:761345 3:126745 4:123675 5:671234 6:127543 7:125436  
7 0     1:672345 2:617345 3:126475 4:123675 5:126734 6:127435 7:163452  
7 0     1:627345 2:617345 3:712645 4:123765 5:761234 6:125473 7:126354  
7 0     1:762345 2:613475 3:127645 4:127365 5:761234 6:125743 7:152634  
7 0     1:672345 2:671345 3:126475 4:127365 5:612374 6:125473 7:126453  
7 0     1:762345 2:613475 3:126745 4:127365 5:671234 6:127543 7:152364  
7 0     1:762345 2:617345 3:126745 4:712635 5:671234 6:172534 7:145362  
7 0     1:672345 2:617345 3:126745 4:126375 5:612734 6:712534 7:143652  
7 0     1:762345 2:613475 3:127645 4:127365 5:671234 6:172543 7:156234  
7 0     1:623475 2:613745 3:127645 4:123765 5:671234 6:712543 7:142356  
7 0     1:762345 2:613475 3:127645 4:123765 5:671234 6:127543 7:152643  
7 0     1:762345 2:617345 3:172465 4:671235 5:123674 6:172534 7:154623  
7 0     1:672345 2:613745 3:172465 4:127635 5:612734 6:127543 7:134562  
7 0     1:762345 2:617345 3:126745 4:712635 5:671234 6:127534 7:145326  
7 0     1:672345 2:761345 3:126745 4:126375 5:761234 6:125734 7:162543  
7 0     1:627345 2:671345 3:127645 4:123765 5:612734 6:127543 7:143562  
7 0     1:762345 2:613745 3:172645 4:123765 5:612734 6:712543 7:143526  
7 0     1:623475 2:613745 3:172645 4:172365 5:671234 6:712543 7:132456  
7 0     1:623745 2:617345 3:127645 4:123675 5:671234 6:712543 7:132546  
7 0     1:762345 2:613475 3:127645 4:127365 5:671234 6:127543 7:152634  
7 0     1:627345 2:613475 3:172645 4:123765 5:612734 6:125743 7:142365  
7 0     1:672345 2:617345 3:126745 4:126375 5:612734 6:125734 7:164352  
7 0     1:627345 2:761345 3:127645 4:172365 5:761234 6:127543 7:153246  
7 0     1:672345 2:617345 3:127645 4:712365 5:671234 6:712543 7:145632  
7 0     1:672345 2:617345 3:127645 4:712365 5:671234 6:125473 7:145362  
7 0     1:672345 2:617345 3:127645 4:172365 5:761234 6:712543 7:165324  
7 0     1:672345 2:617345 3:127645 4:172365 5:761234 6:172543 7:153246  
7 0     1:672345 2:617345 3:127645 4:172365 5:671234 6:712543 7:156324  
7 0     1:672345 2:617345 3:127645 4:172365 5:671234 6:125473 7:153624  
7 0     1:672345 2:761345 3:126745 4:123765 5:612734 6:125473 7:162435  
7 0     1:623745 2:617345 3:126475 4:172635 5:612374 6:125734 7:134265  
7 0     1:672345 2:761345 3:126745 4:126375 5:671234 6:127534 7:162543  
7 0     1:762345 2:617345 3:126745 4:712635 5:612374 6:125734 7:154326  
7 0     1:672345 2:617345 3:127645 4:127365 5:761234 6:712543 7:165342  
7 0     1:672345 2:617345 3:127645 4:127365 5:761234 6:172543 7:153426  
7 0     1:672345 2:617345 3:127645 4:127365 5:761234 6:127543 7:153462  
7 0     1:672345 2:617345 3:127645 4:127365 5:671234 6:712543 7:156342  
7 0     1:672345 2:617345 3:127645 4:127365 5:671234 6:125743 7:153462  
7 0     1:672345 2:617345 3:127645 4:127365 5:671234 6:125473 7:153642  
7 0     1:627345 2:617345 3:126475 4:127365 5:612374 6:125473 7:126453  
7 0     1:627345 2:613745 3:172645 4:712365 5:761234 6:712543 7:124653  
7 0     1:672345 2:617345 3:126745 4:126375 5:612374 6:125734 7:164532  
7 0     1:627345 2:761345 3:172465 4:612375 5:172364 6:125734 7:142365  
7 0     1:762345 2:617345 3:126745 4:172635 5:671234 6:172534 7:153624  
7 0     1:672345 2:761345 3:126745 4:123675 5:612734 6:125743 7:162435  
7 0     1:762345 2:617345 3:126475 4:123675 5:612734 6:172543 7:134652  
7 0     1:623745 2:617345 3:124675 4:126735 5:671234 6:127543 7:132654  
7 0     1:627345 2:613745 3:172645 4:712365 5:671234 6:712543 7:124563  
7 0     1:762345 2:617345 3:126745 4:127635 5:671234 6:172534 7:153642  
7 0     1:623745 2:617345 3:126475 4:126735 5:761234 6:127534 7:132564  
7 0     1:623475 2:613745 3:127645 4:123675 5:617234 6:127543 7:154263  
7 0     1:672345 2:761345 3:127645 4:123765 5:612734 6:712543 7:162435  
7 0     1:762345 2:617345 3:126475 4:123675 5:612734 6:125743 7:134526  
7 0     1:623745 2:617345 3:126475 4:126735 5:761234 6:125734 7:132654  
7 0     1:762345 2:617345 3:126745 4:127635 5:617234 6:172534 7:136425  
7 0     1:627345 2:613745 3:172645 4:712365 5:671234 6:125473 7:124536  
7 0     1:627345 2:613745 3:172645 4:127365 5:761234 6:712543 7:126534  
7 0     1:672345 2:761345 3:126745 4:126375 5:612734 6:125734 7:162435  
7 0     1:623745 2:617345 3:126475 4:127365 5:761234 6:127543 7:132546  
7 0     1:623745 2:617345 3:126475 4:127365 5:761234 6:125473 7:132654  
7 0     1:627345 2:613475 3:172465 4:172635 5:612734 6:125743 7:123465  
7 0     1:623745 2:617345 3:712645 4:127365 5:612734 6:125743 7:132465  
7 0     1:672345 2:613745 3:172645 4:127365 5:172634 6:172435 7:134256  
7 0     1:672345 2:617345 3:126475 4:712635 5:612374 6:127534 7:156342  
7 0     1:672345 2:617345 3:127645 4:127365 5:617234 6:712543 7:163425  
7 0     1:672345 2:617345 3:126475 4:712635 5:612374 6:125734 7:165342  
7 0     1:672345 2:613475 3:126475 4:172365 5:612374 6:127543 7:145623  
7 0     1:672345 2:761345 3:126745 4:126375 5:612374 6:125734 7:162453  
7 0     1:762345 2:613745 3:712645 4:127365 5:126734 6:124735 7:145236  
7 0     1:672345 2:613475 3:127645 4:123765 5:761234 6:172543 7:152436  
7 0     1:672345 2:613475 3:127645 4:123765 5:671234 6:712543 7:156243  
7 0     1:672345 2:613475 3:126475 4:172365 5:612374 6:125743 7:146523  
7 0     1:672345 2:613475 3:127645 4:123765 5:617234 6:712543 7:162435  
7 0     1:623745 2:617345 3:126475 4:126735 5:671234 6:125734 7:132564  
7 0     1:672345 2:671345 3:126475 4:123765 5:761234 6:125473 7:126534  
7 0     1:762345 2:613475 3:127645 4:123765 5:617234 6:712543 7:124356  
7 0     1:762345 2:613745 3:712645 4:127365 5:612734 6:712543 7:145263  
7 0     1:672345 2:613745 3:172645 4:127365 5:612734 6:125473 7:136452  
7 0     1:672345 2:613745 3:172645 4:123765 5:761234 6:712543 7:165432  
7 0     1:672345 2:613745 3:172645 4:123765 5:761234 6:172543 7:154326  
7 0     1:672345 2:613745 3:172645 4:123765 5:761234 6:127543 7:154362  
7 0     1:672345 2:613745 3:172645 4:123765 5:671234 6:712543 7:156432  
7 0     1:672345 2:613745 3:172645 4:123765 5:671234 6:125743 7:154362  
7 0     1:672345 2:613475 3:126475 4:172365 5:612374 6:125473 7:164523  
7 0     1:672345 2:613475 3:126475 4:127365 5:761234 6:125473 7:165243  
7 0     1:672345 2:613475 3:126475 4:127365 5:671234 6:125473 7:156243  
7 0     1:627345 2:671345 3:127645 4:126375 5:671234 6:712534 7:154632  
7 0     1:623475 2:761345 3:712465 4:126375 5:617234 6:712543 7:126354  
7 0     1:672345 2:761345 3:126475 4:712635 5:612374 6:125734 7:162534  
7 0     1:623475 2:671345 3:126745 4:712365 5:617234 6:712543 7:162453  
7 0     1:623475 2:671345 3:126745 4:712365 5:617234 6:172543 7:124536  
7 0     1:623475 2:671345 3:126745 4:127365 5:617234 6:172543 7:125364  
7 0     1:627345 2:671345 3:127645 4:172365 5:671234 6:125473 7:153624  
7 0     1:627345 2:671345 3:127645 4:123765 5:612374 6:127543 7:145362  
7 0     1:762345 2:671345 3:127645 4:123675 5:671234 6:172543 7:125463  
7 0     1:627345 2:671345 3:127645 4:126375 5:617234 6:712534 7:146325  
7 0     1:762345 2:671345 3:127645 4:123675 5:612734 6:172543 7:124635  
7 0     1:672345 2:761345 3:126475 4:127365 5:761234 6:125473 7:162543  
7 0     1:672345 2:613745 3:172645 4:712365 5:671234 6:712543 7:145632  
7 0     1:627345 2:671345 3:127645 4:123675 5:671234 6:712543 7:154632  
7 0     1:762345 2:671345 3:126475 4:123765 5:712634 6:172435 7:125364  
7 0     1:762345 2:617345 3:126745 4:126735 5:671234 6:172534 7:153462  
7 0     1:672345 2:761345 3:126475 4:126735 5:761234 6:125734 7:162543  
7 0     1:623475 2:613745 3:172465 4:612735 5:712364 6:712534 7:134256  
7 0     1:762345 2:613475 3:126475 4:712365 5:612374 6:712543 7:152634  
7 0     1:762345 2:613475 3:126475 4:712365 5:612374 6:125743 7:152346  
7 0     1:623475 2:761345 3:127465 4:126375 5:172364 6:124573 7:126543  
7 0     1:762345 2:671345 3:124675 4:126735 5:123674 6:172453 7:124536  
7 0     1:627345 2:617345 3:712645 4:123765 5:671234 6:712543 7:123564  
7 0     1:672345 2:613745 3:712465 4:127635 5:612734 6:125743 7:146523  
7 0     1:762345 2:613475 3:126475 4:172365 5:761234 6:712543 7:154263  
7 0     1:672345 2:613475 3:126475 4:127365 5:617234 6:125473 7:162435  
7 0     1:762345 2:613475 3:127465 4:712365 5:612374 6:125734 7:152463  
7 0     1:672345 2:671345 3:127645 4:123765 5:612734 6:125743 7:124365  
7 0     1:627345 2:671345 3:124765 4:612375 5:172364 6:172534 7:134256  
7 0     1:672345 2:761345 3:126475 4:127365 5:612734 6:125473 7:162435  
7 0     1:762345 2:617345 3:126745 4:126735 5:617234 6:172534 7:134625  
7 0     1:672345 2:761345 3:126475 4:127365 5:612374 6:125473 7:162453  
7 0     1:623475 2:613475 3:127645 4:123765 5:617234 6:127543 7:152643  
7 0     1:623475 2:761345 3:712465 4:126375 5:617234 6:125473 7:123654  
7 0     1:762345 2:613475 3:127465 4:712365 5:612374 6:125374 7:152436  
7 0     1:672345 2:613475 3:127645 4:123765 5:617234 6:172543 7:124356  
7 0     1:672345 2:613475 3:126745 4:712365 5:612374 6:127543 7:156243  
7 0     1:672345 2:613475 3:126745 4:712365 5:612374 6:125743 7:165243  
7 0     1:672345 2:613475 3:126745 4:127365 5:761234 6:125473 7:165234  
7 0     1:672345 2:617345 3:127465 4:172635 5:671234 6:712543 7:156324  
7 0     1:672345 2:613475 3:126745 4:127365 5:671234 6:125473 7:156234  
7 0     1:672345 2:613475 3:126745 4:123765 5:761234 6:125473 7:165243  
7 0     1:672345 2:613475 3:126745 4:123765 5:671234 6:125473 7:156243  
7 0     1:672345 2:617345 3:127465 4:126735 5:172364 6:124573 7:134625  
7 0     1:672345 2:617345 3:127465 4:172365 5:671234 6:712534 7:156324  
7 0     1:672345 2:613475 3:126745 4:123765 5:617234 6:125473 7:162435  
7 0     1:672345 2:613475 3:126745 4:123675 5:761234 6:127543 7:156243  
7 0     1:762345 2:617345 3:127465 4:123675 5:761234 6:125374 7:154326  
7 0     1:672345 2:613475 3:126745 4:123675 5:761234 6:125743 7:165243  
7 0     1:672345 2:613475 3:126745 4:123675 5:671234 6:127543 7:165243  
7 0     1:672345 2:613475 3:126745 4:123675 5:671234 6:125743 7:156243  
7 0     1:672345 2:617345 3:126475 4:126735 5:761234 6:127534 7:156432  
7 0     1:762345 2:761345 3:127645 4:123765 5:761234 6:127543 7:126543  
7 0     1:672345 2:617345 3:127465 4:172635 5:671234 6:125473 7:153624  
7 0     1:672345 2:613475 3:126745 4:123675 5:617234 6:125743 7:162435  
7 0     1:762345 2:613475 3:127465 4:126375 5:712364 6:127453 7:152463  
7 0     1:627345 2:671345 3:127465 4:612375 5:127364 6:125374 7:146352  
7 0     1:672345 2:617345 3:126475 4:126735 5:761234 6:125734 7:165432  
7 0     1:762345 2:617345 3:127465 4:671235 5:123764 6:125374 7:154326  
7 0     1:623475 2:613745 3:172645 4:127365 5:761234 6:712543 7:134265  
7 0     1:623745 2:761345 3:126745 4:172365 5:172634 6:127435 7:124536  
7 0     1:623745 2:617345 3:124675 4:126735 5:671234 6:125743 7:132564  
7 0     1:762345 2:613475 3:127645 4:123765 5:761234 6:712543 7:152436  
7 0     1:623475 2:613745 3:172645 4:127365 5:671234 6:712543 7:134256  
7 0     1:623745 2:617345 3:126745 4:712365 5:761234 6:125743 7:132645  
7 0     1:623475 2:761345 3:127465 4:712635 5:617234 6:127543 7:124563  
7 0     1:623745 2:617345 3:126475 4:127365 5:671234 6:125743 7:132546  
7 0     1:623745 2:617345 3:126475 4:127365 5:671234 6:125473 7:132564  
7 0     1:627345 2:671345 3:127645 4:126375 5:612734 6:712534 7:146352  
7 0     1:672345 2:671345 3:126475 4:123765 5:671234 6:712543 7:125364  
7 0     1:623475 2:761345 3:127645 4:123765 5:617234 6:125743 7:126543  
7 0     1:623475 2:761345 3:127645 4:123675 5:617234 6:127543 7:125463  
7 0     1:672345 2:613745 3:172465 4:612735 5:127364 6:172534 7:134526  
7 0     1:623475 2:613745 3:127645 4:123765 5:761234 6:712543 7:142365  
7 0     1:672345 2:613475 3:126475 4:172365 5:712634 6:124735 7:165423  
7 0     1:623475 2:761345 3:126745 4:127365 5:617234 6:127543 7:125364  
7 0     1:762345 2:761345 3:126475 4:127365 5:612374 6:712543 7:124563  
7 0     1:627345 2:617345 3:127645 4:123675 5:671234 6:712543 7:125463  
7 0     1:627345 2:761345 3:172645 4:172365 5:761234 6:127543 7:152346  
7 0     1:672345 2:613475 3:126475 4:712365 5:612374 6:127543 7:156234  
7 0     1:672345 2:613475 3:126475 4:712365 5:612374 6:125743 7:165234  
7 0     1:627345 2:613475 3:172645 4:172365 5:761234 6:712543 7:126534  
7 0     1:627345 2:671345 3:712645 4:123765 5:612374 6:712543 7:136452  
7 0     1:623745 2:617345 3:126745 4:712365 5:761234 6:125473 7:132465  
7 0     1:672345 2:613475 3:126475 4:172365 5:761234 6:127543 7:154623  
7 0     1:623475 2:613745 3:127645 4:123765 5:617234 6:172543 7:156423  
7 0     1:672345 2:617345 3:127645 4:127365 5:617234 6:172543 7:134256  
7 0     1:623745 2:613475 3:712645 4:123765 5:612734 6:125743 7:142365  
7 0     1:762345 2:617345 3:126745 4:126375 5:761234 6:125734 7:154326  
7 0     1:672345 2:613475 3:126475 4:172365 5:761234 6:125473 7:165423  
7 0     1:623745 2:617345 3:126745 4:712365 5:671234 6:127543 7:132645  
7 0     1:627345 2:613745 3:172645 4:127365 5:761234 6:127543 7:125346  
7 0     1:627345 2:613745 3:172645 4:127365 5:671234 6:712543 7:125634  
7 0     1:762345 2:617345 3:126745 4:126375 5:671234 6:172534 7:154362  
7 0     1:623745 2:613475 3:127645 4:172365 5:612734 6:127543 7:124563  
7 0     1:672345 2:613475 3:126475 4:172365 5:671234 6:125743 7:154623  
7 0     1:623745 2:617345 3:126745 4:712365 5:671234 6:125473 7:132456  
7 0     1:672345 2:613475 3:126475 4:172365 5:671234 6:125473 7:156423  
7 0     1:672345 2:671345 3:124765 4:612735 5:127364 6:127534 7:124356  
7 0     1:762345 2:761345 3:126745 4:123675 5:612734 6:127543 7:124365  
7 0     1:762345 2:617345 3:126745 4:126375 5:671234 6:127534 7:154326  
7 0     1:623745 2:617345 3:126745 4:712365 5:612374 6:127543 7:132564  
7 0     1:627345 2:613745 3:172465 4:612375 5:127364 6:125734 7:124365  
7 0     1:623475 2:617345 3:126745 4:127365 5:617234 6:172543 7:153642  
7 0     1:623475 2:617345 3:126745 4:123675 5:617234 6:172543 7:154362  
7 0     1:623475 2:617345 3:126745 4:123675 5:617234 6:127543 7:154326  
7 0     1:623475 2:617345 3:126475 4:712365 5:612374 6:127543 7:134256  
7 0     1:623475 2:617345 3:126475 4:712365 5:612374 6:125743 7:134265  
7 0     1:762345 2:617345 3:127645 4:123675 5:712634 6:172435 7:154632  
7 0     1:762345 2:617345 3:126745 4:126375 5:617234 6:172534 7:143625  
7 0     1:672345 2:617345 3:124765 4:126735 5:612734 6:125473 7:143652  
7 0     1:623745 2:613745 3:712645 4:123675 5:671234 6:712543 7:125463  
7 0     1:672345 2:617345 3:126475 4:126735 5:671234 6:125734 7:156432  
7 0     1:762345 2:617345 3:126745 4:126375 5:617234 6:125734 7:143256  
7 0     1:623475 2:613475 3:127645 4:123765 5:612734 6:127543 7:125643  
7 0     1:762345 2:613475 3:127645 4:123765 5:617234 6:172543 7:162435  
7 0     1:762345 2:613475 3:127645 4:123675 5:761234 6:125743 7:152463  
7 0     1:672345 2:613745 3:126475 4:127365 5:761234 6:127543 7:154623  
7 0     1:672345 2:613745 3:126475 4:127365 5:761234 6:125473 7:165423  
7 0     1:672345 2:613745 3:126475 4:127365 5:671234 6:125743 7:154623  
7 0     1:672345 2:613745 3:126475 4:127365 5:671234 6:125473 7:156423  
7 0     1:672345 2:613745 3:126475 4:127365 5:617234 6:125743 7:146235  
7 0     1:672345 2:613745 3:126475 4:127365 5:617234 6:125473 7:164235  
7 0     1:672345 2:613745 3:126475 4:127365 5:612374 6:127543 7:145623  
7 0     1:672345 2:613745 3:126475 4:127365 5:612374 6:125743 7:146523  
7 0     1:672345 2:613745 3:126475 4:127365 5:612374 6:125473 7:164523  
7 0     1:672345 2:613475 3:712645 4:712365 5:612734 6:127543 7:156234  
7 0     1:623475 2:761345 3:127465 4:712635 5:617234 6:125743 7:124653  
7 0     1:627345 2:613745 3:172465 4:126375 5:127364 6:712453 7:124635  
7 0     1:672345 2:613475 3:712645 4:712365 5:612734 6:125743 7:165234  
7 0     1:672345 2:613475 3:712645 4:172365 5:612734 6:127543 7:145623  
7 0     1:627345 2:671345 3:712645 4:123675 5:671234 6:712543 7:135462  
7 0     1:627345 2:671345 3:126745 4:172635 5:671234 6:712534 7:153624  
7 0     1:762345 2:617345 3:126745 4:126375 5:612734 6:172534 7:143652  
7 0     1:672345 2:613475 3:712645 4:172365 5:612734 6:125743 7:146523  
7 0     1:672345 2:613475 3:712645 4:172365 5:612734 6:125473 7:164523  
7 0     1:672345 2:617345 3:127465 4:123765 5:761234 6:127534 7:154362  
7 0     1:672345 2:613475 3:172645 4:172365 5:761234 6:712543 7:165342  
7 0     1:627345 2:613745 3:172645 4:127365 5:671234 6:125743 7:125346  
7 0     1:627345 2:613745 3:172645 4:127365 5:671234 6:125473 7:125364  
7 0     1:762345 2:617345 3:126745 4:126375 5:612734 6:125734 7:143526  
7 0     1:672345 2:613475 3:172645 4:172365 5:761234 6:172543 7:153426  
7 0     1:762345 2:613745 3:126745 4:123765 5:761234 6:712543 7:154263  
7 0     1:762345 2:613745 3:126745 4:123765 5:761234 6:125473 7:154236  
7 0     1:627345 2:613745 3:172465 4:127635 5:671234 6:125473 7:125364  
7 0     1:762345 2:617345 3:126745 4:126375 5:612374 6:125734 7:145326  
7 0     1:623745 2:671345 3:127465 4:617235 5:172364 6:172534 7:124563  
7 0     1:623475 2:613475 3:127465 4:671235 5:123764 6:125734 7:124635  
7 0     1:623745 2:617345 3:124675 4:126735 5:671234 6:125473 7:132546  
7 0     1:627345 2:613475 3:172465 4:172635 5:612734 6:125473 7:123645  
7 0     1:627345 2:671345 3:126475 4:123765 5:671234 6:712543 7:153642  
7 0     1:762345 2:613475 3:126475 4:172365 5:761234 6:125473 7:154236  
7 0     1:627345 2:671345 3:126745 4:172635 5:617234 6:712534 7:136245  
7 0     1:672345 2:613475 3:172645 4:172365 5:761234 6:127543 7:153462  
7 0     1:672345 2:613475 3:172645 4:172365 5:671234 6:712543 7:156342  
7 0     1:762345 2:617345 3:126475 4:712635 5:612374 6:125734 7:153426  
7 0     1:627345 2:613475 3:172465 4:172365 5:761234 6:127534 7:125346  
7 0     1:672345 2:617345 3:124765 4:126735 5:612374 6:712543 7:146532  
7 0     1:762345 2:671345 3:126475 4:123675 5:671234 6:712543 7:162534  
7 0     1:672345 2:617345 3:126745 4:127365 5:617234 6:712543 7:136425  
7 0     1:672345 2:617345 3:172645 4:123675 5:671234 6:712543 7:154623  
7 0     1:672345 2:613475 3:172645 4:172365 5:671234 6:125743 7:153462  
7 0     1:762345 2:617345 3:126475 4:126735 5:761234 6:125734 7:154326  
7 0     1:672345 2:613475 3:172645 4:172365 5:671234 6:125473 7:153642  
7 0     1:672345 2:613745 3:172645 4:123675 5:612734 6:712543 7:146352  
7 0     1:672345 2:613745 3:172645 4:123675 5:612734 6:125473 7:143652  
7 0     1:762345 2:617345 3:126745 4:127365 5:617234 6:172543 7:136425  
7 0     1:672345 2:617345 3:126475 4:126735 5:617234 6:125734 7:164325  
7 0     1:762345 2:613475 3:127465 4:126375 5:712364 6:124753 7:152643  
7 0     1:672345 2:617345 3:127465 4:126375 5:127634 6:712435 7:146352  
7 0     1:627345 2:761345 3:127645 4:123765 5:761234 6:127543 7:154326  
7 0     1:623475 2:613475 3:127645 4:712365 5:612374 6:125473 7:126435  
7 0     1:627345 2:613745 3:172645 4:123765 5:761234 6:712543 7:126543  
7 0     1:672345 2:617345 3:124765 4:612735 5:123674 6:125734 7:145362  
7 0     1:623745 2:613475 3:712465 4:617235 5:712364 6:712534 7:125634  
7 0     1:623745 2:617345 3:126745 4:712365 5:612374 6:125743 7:132654  
7 0     1:762345 2:613475 3:127645 4:123765 5:761234 6:172543 7:165243  
7 0     1:623475 2:617345 3:127645 4:127365 5:617234 6:172543 7:156342  
7 0     1:623475 2:617345 3:127645 4:123765 5:617234 6:172543 7:156432  
7 0     1:623475 2:617345 3:127645 4:123675 5:617234 6:172543 7:154632  
7 0     1:623475 2:617345 3:126745 4:712365 5:617234 6:172543 7:145362  
7 0     1:623475 2:617345 3:126745 4:712365 5:617234 6:127543 7:145326  
7 0     1:623475 2:617345 3:126745 4:712365 5:612374 6:127543 7:143256  
7 0     1:623475 2:617345 3:126745 4:712365 5:612374 6:125743 7:143265  
7 0     1:623475 2:613745 3:127465 4:126375 5:671234 6:127543 7:142635  
7 0     1:627345 2:671345 3:172465 4:612375 5:712364 6:712534 7:156423  
7 0     1:762345 2:617345 3:126475 4:126735 5:617234 6:125734 7:143256  
7 0     1:627345 2:671345 3:127465 4:172635 5:172364 6:124573 7:136245  
7 0     1:672345 2:617345 3:126475 4:126735 5:612734 6:125734 7:164352  
7 0     1:623745 2:617345 3:126745 4:172365 5:617234 6:172543 7:145362  
7 0     1:672345 2:761345 3:126475 4:126735 5:612734 6:125734 7:162435  
7 0     1:672345 2:617345 3:127465 4:172635 5:712364 6:124573 7:153624  
7 0     1:672345 2:617345 3:126475 4:126735 5:612374 6:125734 7:164532  
7 0     1:627345 2:671345 3:127465 4:172365 5:761234 6:712534 7:165324  
7 0     1:623745 2:617345 3:126475 4:172365 5:126374 6:127435 7:134265  
7 0     1:672345 2:617345 3:127645 4:127365 5:617234 6:125473 7:136425  
7 0     1:623745 2:617345 3:126745 4:172365 5:617234 6:127543 7:145326  
7 0     1:623475 2:613745 3:172645 4:172635 5:761234 6:712534 7:132465  
7 0     1:623745 2:617345 3:126745 4:172365 5:612374 6:127543 7:143256  
7 0     1:627345 2:761345 3:127645 4:123765 5:617234 6:127543 7:143256  
7 0     1:627345 2:671345 3:126745 4:127635 5:617234 6:712534 7:136425  
7 0     1:672345 2:617345 3:127645 4:123765 5:761234 6:712543 7:165432  
7 0     1:672345 2:617345 3:127645 4:123765 5:761234 6:172543 7:154326  
7 0     1:672345 2:617345 3:127645 4:123765 5:761234 6:127543 7:154362  
7 0     1:672345 2:761345 3:126475 4:123765 5:761234 6:125473 7:162534  
7 0     1:672345 2:617345 3:127645 4:123765 5:671234 6:712543 7:156432  
7 0     1:672345 2:617345 3:127645 4:123765 5:671234 6:125743 7:154362  
7 0     1:672345 2:617345 3:127645 4:123765 5:617234 6:712543 7:164325  
7 0     1:672345 2:617345 3:127645 4:123765 5:617234 6:172543 7:143256  
7 0     1:672345 2:617345 3:127645 4:123765 5:617234 6:125743 7:143625  
7 0     1:672345 2:617345 3:127645 4:123765 5:612734 6:712543 7:164352  
7 0     1:672345 2:617345 3:127645 4:123765 5:612734 6:172543 7:143526  
7 0     1:672345 2:617345 3:127645 4:123765 5:612734 6:127543 7:143562  
7 0     1:672345 2:617345 3:127645 4:123765 5:612734 6:125743 7:143652  
7 0     1:672345 2:617345 3:127645 4:123675 5:671234 6:712543 7:154632  
7 0     1:672345 2:617345 3:127645 4:123675 5:671234 6:125473 7:154362  
7 0     1:672345 2:761345 3:126475 4:126735 5:612374 6:125734 7:162453  
7 0     1:762345 2:613745 3:126745 4:172365 5:761234 6:125473 7:152346  
7 0     1:627345 2:617345 3:127645 4:123765 5:612374 6:712543 7:126453  
7 0     1:623745 2:761345 3:712465 4:617235 5:172364 6:125734 7:123465  
7 0     1:623745 2:613745 3:712645 4:127365 5:761234 6:712543 7:126534  
7 0     1:762345 2:617345 3:712645 4:123765 5:126374 6:124735 7:134526  
7 0     1:672345 2:761345 3:126475 4:126375 5:761234 6:125734 7:162534  
7 0     1:627345 2:613475 3:127645 4:172365 5:612734 6:125743 7:132465  
7 0     1:762345 2:617345 3:124675 4:126735 5:612734 6:172543 7:143652  
7 0     1:627345 2:671345 3:127645 4:172365 5:617234 6:712543 7:163245  
7 0     1:672345 2:613475 3:172645 4:172365 5:612734 6:712543 7:163452  
7 0     1:762345 2:617345 3:126475 4:127365 5:617234 6:125473 7:143256  
7 0     1:623475 2:613745 3:126745 4:712365 5:617234 6:127543 7:145236  
7 0     1:672345 2:613475 3:172645 4:172365 5:612734 6:172543 7:134526  
7 0     1:672345 2:613475 3:172645 4:172365 5:612734 6:127543 7:134562  
7 0     1:762345 2:617345 3:126475 4:126735 5:612734 6:125734 7:143526  
7 0     1:672345 2:613745 3:712645 4:127365 5:612734 6:125743 7:146523  
7 0     1:762345 2:617345 3:126475 4:127365 5:612734 6:125473 7:143526  
7 0     1:762345 2:617345 3:126475 4:127365 5:612374 6:125473 7:145326  
7 0     1:762345 2:617345 3:126475 4:123765 5:761234 6:125473 7:153426  
7 0     1:762345 2:617345 3:126475 4:123765 5:671234 6:172543 7:153642  
7 0     1:762345 2:617345 3:126475 4:126735 5:612374 6:125734 7:145326  
7 0     1:672345 2:617345 3:126475 4:123675 5:612734 6:712543 7:134652  
7 0     1:627345 2:613475 3:172645 4:172365 5:671234 6:125473 7:125364  
7 0     1:623475 2:761345 3:127645 4:123675 5:617234 6:125473 7:126543  
7 0     1:762345 2:617345 3:126475 4:126375 5:761234 6:125734 7:153426  
7 0     1:623745 2:613745 3:172645 4:712365 5:761234 6:712543 7:132465  
7 0     1:762345 2:617345 3:126475 4:123765 5:127634 6:172435 7:136452  
7 0     1:672345 2:617345 3:126475 4:123675 5:612734 6:125743 7:163452  
7 0     1:672345 2:617345 3:124765 4:127635 5:712634 6:124375 7:165432  
7 0     1:623745 2:613745 3:712645 4:127365 5:671234 6:125743 7:125346  
7 0     1:623475 2:617345 3:126745 4:172365 5:761234 6:125473 7:132465  
7 0     1:627345 2:671345 3:124675 4:612375 5:712364 6:125374 7:153462  
7 0     1:623475 2:613745 3:172645 4:123765 5:761234 6:712543 7:143265  
7 0     1:623475 2:761345 3:126745 4:123675 5:617234 6:712543 7:126543  
7 0     1:623475 2:761345 3:126745 4:123675 5:617234 6:127543 7:125436  
7 0     1:623475 2:617345 3:126745 4:172365 5:671234 6:125473 7:132456  
7 0     1:627345 2:671345 3:126475 4:123765 5:617234 6:712543 7:136425  
7 0     1:762345 2:617345 3:124765 4:127635 5:127364 6:712453 7:143526  
7 0     1:672345 2:761345 3:127645 4:123765 5:612734 6:172543 7:124356  
7 0     1:672345 2:617345 3:126475 4:126375 5:761234 6:127534 7:156342  
7 0     1:672345 2:617345 3:126475 4:123765 5:612734 6:712543 7:136452  
7 0     1:623745 2:617345 3:126745 4:172365 5:612374 6:125743 7:143265  
7 0     1:623745 2:613475 3:126475 4:172365 5:612374 6:125743 7:123465  
7 0     1:623745 2:613475 3:126475 4:172365 5:612374 6:125473 7:123645  
7 0     1:762345 2:617345 3:126745 4:123675 5:126734 6:172435 7:143562  
7 0     1:672345 2:761345 3:126475 4:123675 5:671234 6:127543 7:162534  
7 0     1:672345 2:671345 3:127645 4:123765 5:612734 6:712543 7:126435  
7 0     1:672345 2:617345 3:126475 4:126375 5:761234 6:125734 7:165342  
7 0     1:672345 2:617345 3:712645 4:127365 5:126734 6:124735 7:164532  
7 0     1:623475 2:671345 3:126745 4:123675 5:617234 6:712543 7:162543  
7 0     1:623475 2:671345 3:126745 4:123675 5:617234 6:172543 7:125436  
7 0     1:623475 2:671345 3:126475 4:123765 5:617234 6:172543 7:125364  
7 0     1:627345 2:671345 3:127465 4:172635 5:172634 6:712435 7:163245  
7 0     1:623475 2:617345 3:126745 4:172365 5:617234 6:172543 7:153624  
7 0     1:627345 2:761345 3:127645 4:123765 5:617234 6:125743 7:143265  
7 0     1:762345 2:617345 3:126475 4:126375 5:671234 6:172534 7:153462  
7 0     1:623475 2:671345 3:126475 4:123675 5:617234 6:712543 7:162534  
7 0     1:672345 2:617345 3:126475 4:123765 5:612734 6:125473 7:163452  
7 0     1:672345 2:617345 3:126475 4:123675 5:761234 6:127543 7:156342  
7 0     1:672345 2:617345 3:126475 4:123675 5:761234 6:125743 7:165342  
7 0     1:672345 2:617345 3:126475 4:123675 5:671234 6:712543 7:153462  
7 0     1:672345 2:617345 3:126475 4:123675 5:671234 6:127543 7:165342  
7 0     1:672345 2:613475 3:124765 4:127635 5:761234 6:712543 7:165243  
7 0     1:623745 2:671345 3:712645 4:172365 5:712634 6:712435 7:156234  
7 0     1:623745 2:617345 3:126475 4:127365 5:612374 6:125743 7:132465  
7 0     1:623475 2:613745 3:127645 4:123675 5:761234 6:125743 7:142635  
7 0     1:762345 2:617345 3:124765 4:127635 5:761234 6:172543 7:165432  
7 0     1:623745 2:613745 3:172645 4:712365 5:671234 6:712543 7:132456  
7 0     1:623475 2:613745 3:172645 4:123765 5:671234 6:712543 7:143256  
7 0     1:623475 2:671345 3:126475 4:123675 5:617234 6:172543 7:125346  
7 0     1:623475 2:613745 3:127645 4:712365 5:617234 6:172543 7:145623  
7 0     1:627345 2:761345 3:172645 4:123765 5:761234 6:127543 7:154236  
7 0     1:627345 2:761345 3:172645 4:123765 5:617234 6:127543 7:142356  
7 0     1:627345 2:761345 3:172645 4:123765 5:617234 6:125743 7:142365  
7 0     1:762345 2:613475 3:127645 4:123675 5:761234 6:125473 7:152643  
7 0     1:762345 2:613475 3:127645 4:123675 5:671234 6:127543 7:152463  
7 0     1:672345 2:761345 3:126475 4:126375 5:671234 6:127534 7:162534  
7 0     1:623475 2:617345 3:712645 4:712365 5:617234 6:127543 7:134526  
7 0     1:623475 2:613745 3:127645 4:712365 5:617234 6:127543 7:145263  
7 0     1:627345 2:761345 3:172645 4:123765 5:612374 6:127543 7:145236  
7 0     1:762345 2:761345 3:127645 4:123765 5:126734 6:124375 7:124356  
7 0     1:623745 2:613475 3:127645 4:172365 5:612734 6:125743 7:124653  
7 0     1:762345 2:617345 3:172645 4:123675 5:671234 6:172543 7:154623  
7 0     1:623745 2:617345 3:126745 4:123765 5:761234 6:127543 7:132546  
7 0     1:623745 2:617345 3:126745 4:123765 5:761234 6:125473 7:132654  
7 0     1:762345 2:617345 3:126475 4:126375 5:671234 6:127534 7:153426  
7 0     1:627345 2:613745 3:172645 4:123765 5:761234 6:127543 7:125436  
7 0     1:627345 2:613745 3:172645 4:123765 5:671234 6:712543 7:125643  
7 0     1:623745 2:613745 3:712645 4:127365 5:671234 6:125473 7:125364  
7 0     1:623475 2:617345 3:712645 4:712365 5:612734 6:127543 7:134256  
7 0     1:627345 2:761345 3:127645 4:123765 5:612734 6:127543 7:143526  
7 0     1:762345 2:761345 3:127645 4:123765 5:671234 6:127543 7:125643  
7 0     1:627345 2:671345 3:124765 4:612375 5:127364 6:712534 7:163452  
7 0     1:623475 2:617345 3:124675 4:671235 5:123764 6:125734 7:134265  
7 0     1:627345 2:761345 3:127465 4:612375 5:172364 6:127534 7:143256  
7 0     1:623745 2:613475 3:127645 4:172365 5:612734 6:125473 7:126453  
7 0     1:623475 2:613745 3:127645 4:712365 5:612374 6:125743 7:142635  
7 0     1:762345 2:671345 3:126745 4:123675 5:671234 6:712543 7:162543  
7 0     1:762345 2:671345 3:126745 4:123675 5:671234 6:172543 7:125436  
7 0     1:672345 2:617345 3:712465 4:671235 5:123674 6:125374 7:135642  
7 0     1:762345 2:671345 3:124765 4:126735 5:671234 6:172543 7:125463  
7 0     1:762345 2:671345 3:126745 4:123675 5:612734 6:172543 7:124365  
7 0     1:672345 2:613745 3:124765 4:612735 5:123674 6:125374 7:145623  
7 0     1:623475 2:613745 3:127645 4:123765 5:761234 6:125473 7:142635  
7 0     1:627345 2:613475 3:172645 4:172365 5:612734 6:712543 7:126345  
7 0     1:762345 2:617345 3:126475 4:126375 5:617234 6:172534 7:134625  
7 0     1:623745 2:617345 3:126745 4:123765 5:671234 6:125743 7:132546  
7 0     1:623745 2:617345 3:126745 4:123765 5:671234 6:125473 7:132564  
7 0     1:672345 2:617345 3:126475 4:127365 5:712634 6:124735 7:165432  
7 0     1:672345 2:617345 3:126475 4:126375 5:671234 6:712534 7:153462  
7 0     1:623475 2:617345 3:127645 4:712365 5:617234 6:172543 7:145632  
7 0     1:762345 2:613475 3:127645 4:123765 5:761234 6:125743 7:152643  
7 0     1:672345 2:761345 3:126475 4:123675 5:761234 6:125743 7:162534  
7 0     1:623745 2:617345 3:172645 4:123765 5:761234 6:712543 7:123654  
7 0     1:762345 2:671345 3:126475 4:123765 5:671234 6:172543 7:125364  
7 0     1:672345 2:617345 3:126475 4:127365 5:126734 6:127435 7:146352  
7 0     1:672345 2:613745 3:712645 4:127365 5:612734 6:125473 7:164523  
7 0     1:672345 2:617345 3:127465 4:612375 5:712364 6:712534 7:156432  
7 0     1:672345 2:613745 3:124675 4:612735 5:712364 6:125734 7:154623  
7 0     1:623745 2:613745 3:172645 4:123765 5:761234 6:712543 7:132654  
7 0     1:623475 2:617345 3:127465 4:671235 5:172364 6:172534 7:145632  
7 0     1:762345 2:671345 3:126475 4:123675 5:671234 6:172543 7:125346  
7 0     1:672345 2:613745 3:172465 4:612375 5:127364 6:125734 7:143652  
7 0     1:762345 2:671345 3:124765 4:126735 5:612734 6:172543 7:124635  
7 0     1:762345 2:761345 3:126745 4:123675 5:126734 6:712435 7:126435  
7 0     1:672345 2:613745 3:172645 4:123765 5:612734 6:712543 7:164352  
7 0     1:672345 2:613745 3:172645 4:123765 5:612734 6:172543 7:143526  
7 0     1:672345 2:613745 3:172645 4:123765 5:612734 6:127543 7:143562  
7 0     1:672345 2:613745 3:172645 4:123765 5:612734 6:125743 7:143652  
7 0     1:762345 2:613475 3:124765 4:126735 5:712364 6:124753 7:152643  
7 0     1:623475 2:617345 3:127465 4:712635 5:617234 6:172543 7:145632  
7 0     1:762345 2:617345 3:126475 4:126375 5:612734 6:172534 7:134652  
7 0     1:762345 2:613475 3:127465 4:671235 5:123674 6:127534 7:152463  
7 0     1:623745 2:613745 3:172645 4:123765 5:671234 6:712543 7:132564  
7 0     1:762345 2:761345 3:126475 4:123675 5:761234 6:712543 7:125634  
7 0     1:672345 2:613745 3:126745 4:123675 5:671234 6:127543 7:165423  
7 0     1:672345 2:613745 3:126745 4:123675 5:671234 6:125743 7:156423  
7 0     1:672345 2:613745 3:124675 4:127635 5:617234 6:125743 7:146235  
7 0     1:762345 2:761345 3:124675 4:126735 5:126374 6:127435 7:124536  
7 0     1:762345 2:613745 3:127645 4:123675 5:671234 6:172543 7:154623  
7 0     1:762345 2:671345 3:124765 4:126735 5:612374 6:172543 7:124653  
7 0     1:627345 2:613745 3:172645 4:123765 5:671234 6:125743 7:125436  
7 0     1:627345 2:613745 3:172645 4:123765 5:612734 6:712543 7:126435  
7 0     1:762345 2:617345 3:712645 4:712365 5:612734 6:125743 7:153426  
7 0     1:762345 2:617345 3:126745 4:127365 5:617234 6:125473 7:134256  
7 0     1:627345 2:613745 3:172645 4:123765 5:612734 6:125743 7:124365  
7 0     1:627345 2:671345 3:127645 4:172365 5:761234 6:712543 7:165324  
7 0     1:627345 2:671345 3:127645 4:172365 5:761234 6:172543 7:153246  
7 0     1:762345 2:617345 3:126745 4:123765 5:761234 6:125473 7:154326  
7 0     1:762345 2:617345 3:126745 4:123765 5:612734 6:125473 7:143526  
7 0     1:762345 2:617345 3:126745 4:123765 5:612374 6:125473 7:145326  
7 0     1:627345 2:671345 3:172645 4:123765 5:172634 6:172435 7:142356  
7 0     1:627345 2:613745 3:172645 4:123765 5:612374 6:712543 7:126453  
7 0     1:762345 2:617345 3:712645 4:712365 5:612374 6:125743 7:135426  
7 0     1:627345 2:613475 3:172645 4:172365 5:127634 6:712435 7:126345  
7 0     1:627345 2:671345 3:172645 4:123675 5:712634 6:712435 7:154623  
7 0     1:623475 2:761345 3:126745 4:712365 5:617234 6:712543 7:126453  
7 0     1:623475 2:761345 3:126745 4:712365 5:617234 6:127543 7:124536  
7 0     1:627345 2:617345 3:126745 4:123765 5:126374 6:124735 7:126453  
7 0     1:672345 2:617345 3:126475 4:126375 5:671234 6:127534 7:165342  
7 0     1:627345 2:613745 3:172645 4:123675 5:671234 6:712543 7:125463  
7 0     1:762345 2:617345 3:712645 4:127365 5:612734 6:125473 7:145326  
7 0     1:762345 2:617345 3:712645 4:123765 5:761234 6:172543 7:136542  
7 0     1:762345 2:617345 3:712645 4:123765 5:761234 6:125473 7:135426  
7 0     1:762345 2:617345 3:712645 4:123765 5:671234 6:172543 7:135642  
7 0     1:623475 2:761345 3:712465 4:126375 5:172634 6:124735 7:123564  
7 0     1:762345 2:617345 3:126475 4:123765 5:612734 6:172543 7:136452  
7 0     1:672345 2:613745 3:172645 4:712365 5:671234 6:125473 7:145362  
7 0     1:762345 2:617345 3:712645 4:123765 5:612374 6:172543 7:136452  
7 0     1:672345 2:613745 3:172645 4:172365 5:761234 6:712543 7:165324  
7 0     1:672345 2:617345 3:124675 4:126735 5:126734 6:124375 7:143652  
7 0     1:762345 2:617345 3:126475 4:123765 5:612734 6:125473 7:134526  
7 0     1:762345 2:617345 3:126475 4:123675 5:761234 6:125743 7:153426  
7 0     1:762345 2:617345 3:126475 4:123675 5:671234 6:172543 7:153462  
7 0     1:762345 2:617345 3:126475 4:123675 5:671234 6:127543 7:153426  
7 0     1:672345 2:613475 3:124675 4:172635 5:612374 6:127543 7:145623  
7 0     1:627345 2:671345 3:127645 4:123675 5:671234 6:125473 7:154362  
7 0     1:627345 2:671345 3:127645 4:123675 5:617234 6:712543 7:146325  
7 0     1:623745 2:613475 3:712645 4:172365 5:127634 6:712435 7:126345  
7 0     1:672345 2:613745 3:172645 4:172365 5:761234 6:172543 7:153246  
7 0     1:672345 2:613745 3:172645 4:172365 5:671234 6:712543 7:156324  
7 0     1:672345 2:613745 3:172645 4:172365 5:671234 6:125473 7:153624  
7 0     1:762345 2:617345 3:712645 4:123765 5:612374 6:125473 7:134526  
7 0     1:762345 2:617345 3:712645 4:123675 5:761234 6:125743 7:135426  
7 0     1:762345 2:617345 3:712645 4:123675 5:671234 6:172543 7:135462  
7 0     1:762345 2:617345 3:712645 4:123675 5:671234 6:127543 7:135426  
7 0     1:762345 2:617345 3:126475 4:126375 5:612734 6:125734 7:134526  
7 0     1:762345 2:761345 3:126745 4:123675 5:126734 6:127435 7:124356  
7 0     1:762345 2:613475 3:124765 4:126735 5:671234 6:127543 7:152463  
7 0     1:623475 2:761345 3:126745 4:712365 5:172634 6:712435 7:126453  
7 0     1:762345 2:617345 3:712645 4:123675 5:612374 6:172543 7:134652  
7 0     1:623475 2:761345 3:126745 4:712365 5:172634 6:127435 7:124536  
7 0     1:672345 2:617345 3:126745 4:123675 5:712634 6:712435 7:154362  
7 0     1:762345 2:617345 3:712645 4:123675 5:612374 6:125743 7:134526  
7 0     1:627345 2:671345 3:127465 4:617235 5:712364 6:712534 7:156324  
7 0     1:672345 2:613745 3:172645 4:127365 5:761234 6:712543 7:165342  
7 0     1:672345 2:613745 3:172645 4:127365 5:761234 6:172543 7:153426  
7 0     1:672345 2:613745 3:172645 4:127365 5:761234 6:127543 7:153462  
7 0     1:672345 2:613745 3:172645 4:127365 5:671234 6:712543 7:156342  
7 0     1:672345 2:613745 3:172645 4:127365 5:671234 6:125743 7:153462  
7 0     1:672345 2:613745 3:172645 4:127365 5:671234 6:125473 7:153642  
7 0     1:672345 2:613745 3:172645 4:127365 5:617234 6:712543 7:163425  
7 0     1:762345 2:613745 3:712645 4:127635 5:612734 6:712534 7:145263  
7 0     1:627345 2:617345 3:127645 4:123765 5:671234 6:125743 7:125436  
7 0     1:762345 2:613475 3:127645 4:123765 5:671234 6:172543 7:156243  
7 0     1:672345 2:613745 3:172645 4:127365 5:617234 6:172543 7:134256  
7 0     1:672345 2:613745 3:172645 4:127365 5:617234 6:125743 7:134625  
7 0     1:672345 2:617345 3:127465 4:126375 5:612734 6:712543 7:146352  
7 0     1:672345 2:613745 3:172645 4:127365 5:617234 6:125473 7:136425  
7 0     1:672345 2:671345 3:127645 4:123765 5:612734 6:127543 7:124356  
7 0     1:627345 2:671345 3:126745 4:126735 5:617234 6:712534 7:134625  
7 0     1:672345 2:617345 3:126745 4:127365 5:617234 6:125473 7:163425  
7 0     1:623745 2:617345 3:172645 4:123765 5:671234 6:712543 7:123564  
7 0     1:672345 2:671345 3:126475 4:127365 5:712634 6:124735 7:126543  
7 0     1:672345 2:617345 3:126745 4:123765 5:761234 6:127543 7:154632  
7 0     1:672345 2:617345 3:126745 4:123765 5:761234 6:125473 7:165432  
7 0     1:672345 2:617345 3:126745 4:123765 5:671234 6:125743 7:154632  
7 0     1:672345 2:617345 3:126745 4:123765 5:671234 6:125473 7:156432  
7 0     1:672345 2:617345 3:126745 4:123765 5:612734 6:125743 7:146352  
7 0     1:672345 2:617345 3:126745 4:123765 5:612734 6:125473 7:164352  
7 0     1:672345 2:617345 3:126745 4:123675 5:761234 6:127543 7:156432  
7 0     1:672345 2:617345 3:126745 4:123675 5:761234 6:125743 7:165432  
7 0     1:672345 2:617345 3:126745 4:123675 5:671234 6:712543 7:154362  
7 0     1:672345 2:617345 3:126745 4:123675 5:671234 6:127543 7:165432  
7 0     1:672345 2:617345 3:126745 4:123675 5:671234 6:125743 7:156432  
7 0     1:672345 2:617345 3:126745 4:123675 5:671234 6:125473 7:154632  
7 0     1:623745 2:613475 3:712645 4:172365 5:761234 6:712543 7:126534  
7 0     1:672345 2:617345 3:126745 4:123675 5:617234 6:712543 7:143625  
7 0     1:672345 2:617345 3:126745 4:123675 5:617234 6:125473 7:146325  
7 0     1:672345 2:617345 3:126745 4:123675 5:612734 6:712543 7:143652  
7 0     1:627345 2:671345 3:126475 4:123765 5:612734 6:712543 7:136452  
7 0     1:762345 2:613745 3:712645 4:126735 5:612734 6:125734 7:145236  
7 0     1:623475 2:613745 3:172645 4:172635 5:671234 6:712534 7:132456  
7 0     1:672345 2:613475 3:124675 4:127635 5:712364 6:124753 7:165243  
7 0     1:672345 2:613745 3:712465 4:612735 5:127364 6:127534 7:145623  
7 0     1:672345 2:617345 3:126475 4:126375 5:671234 6:125734 7:156342  
7 0     1:623475 2:671345 3:127465 4:126375 5:172634 6:172435 7:125463  
7 0     1:762345 2:613745 3:712645 4:126735 5:612734 6:125374 7:145263  
7 0     1:627345 2:617345 3:712645 4:712365 5:126374 6:127435 7:126354  
7 0     1:627345 2:761345 3:127645 4:172365 5:617234 6:125743 7:132465  
7 0     1:762345 2:761345 3:127645 4:123765 5:761234 6:172543 7:162543  
7 0     1:762345 2:613745 3:172645 4:127365 5:712634 6:124375 7:153426  
7 0     1:672345 2:613745 3:127645 4:172365 5:761234 6:712543 7:165234  
7 0     1:627345 2:613475 3:172645 4:172365 5:761234 6:127543 7:125346  
7 0     1:672345 2:617345 3:127645 4:123765 5:126734 6:127435 7:143652  
7 0     1:672345 2:613745 3:127645 4:172365 5:761234 6:172543 7:152346  
7 0     1:672345 2:617345 3:127645 4:123765 5:126734 6:124375 7:164352  
7 0     1:623475 2:613475 3:127465 4:126375 5:617234 6:127543 7:152463  
7 0     1:672345 2:613745 3:127645 4:172365 5:671234 6:712543 7:156234  
7 0     1:672345 2:613745 3:172465 4:127365 5:761234 6:712534 7:165342  
7 0     1:623745 2:617345 3:126475 4:127365 5:712634 6:124735 7:132654  
7 0     1:762345 2:617345 3:124675 4:126735 5:127364 6:172453 7:143652  
7 0     1:623475 2:613745 3:172645 4:127635 5:761234 6:712534 7:134265  
7 0     1:762345 2:617345 3:124765 4:127635 5:712634 6:124375 7:154326  
7 0     1:672345 2:617345 3:126475 4:127365 5:617234 6:125743 7:146325  
7 0     1:672345 2:613475 3:172465 4:617235 5:127364 6:127534 7:134562  
7 0     1:672345 2:617345 3:127645 4:123675 5:712634 6:712435 7:154632  
7 0     1:672345 2:613745 3:126475 4:127365 5:712634 6:124735 7:165423  
7 0     1:623745 2:613475 3:712645 4:172365 5:671234 6:712543 7:125634  
7 0     1:762345 2:613745 3:172645 4:712635 5:761234 6:125374 7:145326  
7 0     1:762345 2:617345 3:124765 4:127635 5:671234 6:172543 7:156432  
7 0     1:623475 2:761345 3:126475 4:123675 5:617234 6:712543 7:126534  
7 0     1:672345 2:617345 3:126475 4:126375 5:617234 6:712534 7:134625  
7 0     1:672345 2:613745 3:172645 4:127365 5:612734 6:712543 7:163452  
7 0     1:623745 2:671345 3:126745 4:172365 5:617234 6:172543 7:124536  
7 0     1:672345 2:613745 3:172465 4:127635 5:127364 6:172453 7:134526  
7 0     1:672345 2:613475 3:124675 4:172635 5:612374 6:125743 7:146523  
7 0     1:672345 2:613475 3:124675 4:172635 5:612374 6:125473 7:164523  
7 0     1:623745 2:617345 3:712645 4:172365 5:617234 6:127543 7:134526  
7 0     1:623745 2:613475 3:127645 4:172365 5:612374 6:125743 7:124635  
7 0     1:762345 2:613745 3:126745 4:123675 5:761234 6:125743 7:154236  
7 0     1:762345 2:613745 3:126745 4:123675 5:671234 6:127543 7:154236  
7 0     1:623475 2:613745 3:172645 4:127635 5:671234 6:712534 7:134256  
7 0     1:623745 2:617345 3:712645 4:172365 5:612734 6:127543 7:134256  
7 0     1:672345 2:617345 3:127465 4:712365 5:612374 6:125374 7:165432  
7 0     1:627345 2:671345 3:712645 4:123675 5:612374 6:712543 7:134652  
7 0     1:672345 2:617345 3:126475 4:126375 5:612734 6:712534 7:134652  
7 0     1:762345 2:613745 3:124675 4:126735 5:712634 6:127435 7:154236  
7 0     1:762345 2:613475 3:172645 4:172365 5:126734 6:124375 7:134526  
7 0     1:762345 2:613475 3:126745 4:712365 5:612374 6:712543 7:152643  
7 0     1:762345 2:613475 3:126745 4:712365 5:612374 6:125743 7:152436  
7 0     1:623745 2:613745 3:712645 4:127365 5:612734 6:125743 7:123465  
7 0     1:627345 2:613745 3:172645 4:123675 5:671234 6:125473 7:125436  
7 0     1:627345 2:617345 3:712645 4:123675 5:761234 6:125743 7:126354  
7 0     1:762345 2:613745 3:712645 4:127365 5:126734 6:124375 7:145263  
7 0     1:672345 2:617345 3:126475 4:126375 5:612734 6:125734 7:163452  
7 0     1:623475 2:613745 3:172645 4:126735 5:761234 6:125374 7:134265  
7 0     1:623745 2:617345 3:172645 4:123675 5:671234 6:712543 7:123546  
7 0     1:672345 2:613745 3:172645 4:127365 5:612734 6:172543 7:134526  
7 0     1:623475 2:671345 3:127465 4:612735 5:172364 6:172534 7:125634  
7 0     1:623745 2:617345 3:126745 4:123675 5:761234 6:127543 7:132564  
7 0     1:623745 2:617345 3:126745 4:123675 5:761234 6:125743 7:132654  
7 0     1:623745 2:613745 3:172645 4:123675 5:671234 6:712543 7:132546  
7 0     1:623475 2:613475 3:127465 4:712635 5:612734 6:125743 7:124653  
7 0     1:623475 2:617345 3:127645 4:172365 5:761234 6:712543 7:132465  
7 0     1:672345 2:613745 3:172645 4:123675 5:712634 6:712435 7:154632  
7 0     1:627345 2:671345 3:127645 4:123675 5:617234 6:125473 7:143625  
7 0     1:623475 2:613745 3:127645 4:123675 5:671234 6:127543 7:142635  
7 0     1:627345 2:613475 3:172645 4:172365 5:671234 6:712543 7:125634  
7 0     1:672345 2:613745 3:712645 4:126735 5:612734 6:125734 7:164523  
7 0     1:627345 2:671345 3:126745 4:126375 5:671234 6:712534 7:154362  
7 0     1:672345 2:613745 3:124675 4:127635 5:617234 6:125473 7:164235  
7 0     1:672345 2:613745 3:124675 4:127635 5:612374 6:127543 7:145623  
7 0     1:627345 2:671345 3:172645 4:123675 5:172634 6:712435 7:146235  
7 0     1:627345 2:617345 3:712645 4:123675 5:671234 6:712543 7:123546  
7 0     1:762345 2:761345 3:126475 4:712365 5:612374 6:712543 7:125634  
7 0     1:623475 2:613745 3:172645 4:126735 5:671234 6:125374 7:134256  
7 0     1:623475 2:613475 3:127645 4:123765 5:172634 6:127435 7:152643  
7 0     1:672345 2:613745 3:124675 4:127635 5:612374 6:125743 7:146523  
7 0     1:672345 2:613745 3:124675 4:127635 5:612374 6:125473 7:164523  
7 0     1:623745 2:671345 3:712645 4:172365 5:761234 6:712543 7:165234  
7 0     1:623745 2:671345 3:712645 4:172365 5:761234 6:172543 7:152346  
7 0     1:672345 2:613745 3:172645 4:712635 5:761234 6:712534 7:146532  
7 0     1:627345 2:613475 3:172465 4:612375 5:127364 6:125734 7:142365  
7 0     1:623745 2:671345 3:712645 4:172365 5:671234 6:712543 7:156234  
7 0     1:627345 2:671345 3:126745 4:126375 5:617234 6:712534 7:143625  
7 0     1:627345 2:617345 3:127645 4:123675 5:671234 6:125473 7:125436  
7 0     1:672345 2:761345 3:126475 4:127365 5:126374 6:124735 7:162453  
7 0     1:627345 2:671345 3:127645 4:123675 5:612734 6:712543 7:146352  
7 0     1:672345 2:617345 3:127465 4:612375 5:712364 6:125734 7:154362  
7 0     1:762345 2:617345 3:124765 4:127635 5:617234 6:712543 7:143256  
7 0     1:623475 2:613745 3:172645 4:126375 5:761234 6:125374 7:143265  
7 0     1:623745 2:613475 3:712645 4:172365 5:671234 6:125743 7:125346  
7 0     1:672345 2:671345 3:127645 4:123675 5:612734 6:712543 7:124635  
7 0     1:672345 2:617345 3:127645 4:123675 5:127634 6:712435 7:146352  
7 0     1:672345 2:613745 3:172645 4:712365 5:761234 6:712543 7:146532  
7 0     1:762345 2:761345 3:127645 4:123765 5:761234 6:712543 7:125436  
7 0     1:627345 2:617345 3:712645 4:123675 5:671234 6:127543 7:126354  
7 0     1:623745 2:617345 3:126745 4:123675 5:671234 6:127543 7:132654  
7 0     1:672345 2:613745 3:172645 4:712635 5:761234 6:125374 7:164532  
7 0     1:672345 2:613745 3:172645 4:712635 5:671234 6:712534 7:145632  
7 0     1:762345 2:613475 3:126745 4:127365 5:761234 6:125743 7:152364  
7 0     1:623745 2:671345 3:712645 4:123765 5:761234 6:712543 7:165423  
7 0     1:762345 2:613745 3:712645 4:127365 5:612734 6:125473 7:145236  
7 0     1:623745 2:671345 3:712645 4:123765 5:761234 6:172543 7:154236  
7 0     1:623745 2:617345 3:126745 4:123675 5:671234 6:125743 7:132564  
7 0     1:762345 2:761345 3:126475 4:127365 5:761234 6:712543 7:125463  
7 0     1:672345 2:613745 3:172645 4:172635 5:761234 6:712534 7:165324  
7 0     1:623745 2:613475 3:712645 4:172365 5:127634 6:127435 7:123456  
7 0     1:762345 2:613745 3:172645 4:172365 5:761234 6:712543 7:153246  
7 0     1:623475 2:613745 3:172645 4:126375 5:671234 6:125374 7:143256  
7 0     1:672345 2:613745 3:712465 4:127635 5:127364 6:127453 7:145623  
7 0     1:623745 2:617345 3:126745 4:123675 5:671234 6:125473 7:132546  
7 0     1:623745 2:613475 3:127645 4:172365 5:612374 6:125473 7:126435  
7 0     1:627345 2:671345 3:172645 4:123675 5:126374 6:712435 7:145623  
7 0     1:762345 2:613745 3:172645 4:127365 5:761234 6:712543 7:153426  
7 0     1:672345 2:617345 3:126745 4:123675 5:712634 6:127435 7:165432  
7 0     1:623475 2:617345 3:712645 4:712365 5:612734 6:125743 7:134265  
7 0     1:623475 2:617345 3:712645 4:123765 5:617234 6:172543 7:135642  
7 0     1:623475 2:617345 3:712645 4:123675 5:617234 6:172543 7:135462  
7 0     1:623475 2:617345 3:712645 4:123675 5:617234 6:127543 7:135426  
7 0     1:627345 2:671345 3:126745 4:126375 5:612734 6:712534 7:143652  
7 0     1:762345 2:613745 3:172645 4:127365 5:617234 6:712543 7:134256  
7 0     1:627345 2:671345 3:127645 4:127365 5:617234 6:712543 7:163425  
7 0     1:627345 2:671345 3:127645 4:127365 5:617234 6:125743 7:134625  
7 0     1:623475 2:761345 3:126745 4:127365 5:172634 6:127435 7:125364  
7 0     1:627345 2:671345 3:172465 4:126375 5:172634 6:712435 7:146235  
7 0     1:623475 2:617345 3:127465 4:671235 5:123764 6:125374 7:143265  
7 0     1:623475 2:613745 3:127645 4:712635 5:617234 6:127534 7:145263  
7 0     1:623475 2:761345 3:127465 4:712635 5:617234 6:125473 7:126453  
7 0     1:627345 2:671345 3:126745 4:123675 5:671234 6:712543 7:154362  
7 0     1:762345 2:613475 3:127645 4:123675 5:712634 6:127435 7:152463  
7 0     1:762345 2:613745 3:172645 4:127365 5:612734 6:712543 7:134526  
7 0     1:762345 2:613745 3:172645 4:123765 5:761234 6:712543 7:154326  
7 0     1:627345 2:671345 3:127465 4:612375 5:127364 6:127534 7:143562  
7 0     1:623475 2:671345 3:127465 4:612375 5:172364 6:172534 7:125643  
7 0     1:672345 2:613745 3:124765 4:612735 5:712364 6:712534 7:156423  
7 0     1:762345 2:613475 3:124765 4:127635 5:712364 6:127453 7:152643  
7 0     1:627345 2:761345 3:127645 4:172365 5:617234 6:125473 7:132645  
7 0     1:672345 2:617345 3:712465 4:612375 5:712364 6:712534 7:135642  
7 0     1:623475 2:617345 3:127465 4:612735 5:172364 6:172534 7:156342  
7 0     1:623745 2:613475 3:712465 4:612375 5:127364 6:125734 7:142365  
7 0     1:762345 2:613745 3:172645 4:172635 5:761234 6:712534 7:153246  
7 0     1:762345 2:613475 3:124765 4:127635 5:712634 6:127435 7:152643  
7 0     1:623475 2:613745 3:127645 4:712635 5:612374 6:125734 7:142635  
7 0     1:672345 2:613475 3:124675 4:127635 5:761234 6:125473 7:165243  
7 0     1:672345 2:671345 3:126475 4:123675 5:671234 6:127543 7:126534  
7 0     1:762345 2:613745 3:172645 4:127365 5:172634 6:712435 7:134256  
7 0     1:672345 2:613475 3:124675 4:126735 5:712364 6:127453 7:165243  
7 0     1:627345 2:613745 3:172645 4:123675 5:612734 6:712543 7:124635  
7 0     1:672345 2:671345 3:126475 4:123675 5:761234 6:127543 7:125634  
7 0     1:762345 2:761345 3:126475 4:123675 5:712634 6:712435 7:126534  
7 0     1:672345 2:671345 3:124765 4:127635 5:612734 6:712543 7:126435  
7 0     1:672345 2:613475 3:124675 4:127635 5:671234 6:125473 7:156243  
7 0     1:762345 2:613475 3:126745 4:123675 5:712634 6:127435 7:152436  
7 0     1:623745 2:613475 3:126745 4:172365 5:612734 6:712543 7:126453  
7 0     1:627345 2:671345 3:124675 4:612375 5:172364 6:712534 7:136425  
7 0     1:762345 2:613475 3:126745 4:123765 5:761234 6:712543 7:152463  
7 0     1:762345 2:613475 3:126745 4:123765 5:761234 6:125473 7:152436  
7 0     1:623475 2:613475 3:712645 4:712365 5:612734 6:712543 7:126345  
7 0     1:627345 2:671345 3:126475 4:126375 5:671234 6:712534 7:153462  
7 0     1:623475 2:613745 3:127645 4:126375 5:761234 6:125734 7:142635  
7 0     1:623745 2:613475 3:712465 4:172635 5:126734 6:124375 7:126345  
7 0     1:627345 2:671345 3:127645 4:127365 5:617234 6:125473 7:136425  
7 0     1:762345 2:617345 3:124765 4:127635 5:712364 6:172453 7:156432  
7 0     1:762345 2:613745 3:172645 4:127635 5:761234 6:712534 7:153426  
7 0     1:762345 2:671345 3:124675 4:126375 5:671234 6:172543 7:125346  
7 0     1:623745 2:617345 3:126475 4:172365 5:612374 6:127543 7:134256  
7 0     1:623475 2:613745 3:127645 4:126375 5:761234 6:125374 7:142365  
7 0     1:623745 2:613745 3:712645 4:127635 5:761234 6:712534 7:126534  
7 0     1:672345 2:617345 3:124675 4:671235 5:123674 6:127534 7:165342  
7 0     1:623745 2:613745 3:712645 4:123765 5:671234 6:712543 7:125643  
7 0     1:627345 2:671345 3:172645 4:712365 5:761234 6:712543 7:146523  
7 0     1:623745 2:671345 3:712465 4:612375 5:172364 6:172534 7:142356  
7 0     1:627345 2:671345 3:172645 4:712365 5:671234 6:712543 7:145623  
7 0     1:672345 2:613745 3:172465 4:127635 5:127634 6:127435 7:134562  
7 0     1:762345 2:613745 3:126475 4:127365 5:712634 6:124735 7:154236  
7 0     1:672345 2:613475 3:124675 4:127635 5:617234 6:125473 7:162435  
7 0     1:623475 2:613475 3:126745 4:127365 5:617234 6:127543 7:152364  
7 0     1:762345 2:613745 3:126475 4:127365 5:712634 6:124375 7:154263  
7 0     1:762345 2:613745 3:126475 4:127365 5:126374 6:124735 7:145236  
7 0     1:627345 2:613475 3:172465 4:617235 5:127364 6:125734 7:123465  
7 0     1:627345 2:671345 3:712465 4:126375 5:671234 6:712543 7:135462  
7 0     1:623475 2:613745 3:127645 4:126375 5:671234 6:127534 7:142635  
7 0     1:762345 2:613745 3:172645 4:126735 5:761234 6:125374 7:153426  
7 0     1:672345 2:613745 3:172465 4:127635 5:612734 6:125743 7:134652  
7 0     1:672345 2:613475 3:172465 4:172365 5:671234 6:712534 7:156342  
7 0     1:623475 2:761345 3:127465 4:712635 5:172364 6:127453 7:124563  
7 0     1:623745 2:671345 3:712645 4:123765 5:671234 6:712543 7:156423  
7 0     1:672345 2:613745 3:124675 4:126735 5:761234 6:125743 7:165423  
7 0     1:623745 2:671345 3:712645 4:123765 5:617234 6:712543 7:164235  
7 0     1:623745 2:671345 3:712645 4:123765 5:617234 6:172543 7:142356  
7 0     1:762345 2:613475 3:126475 4:172365 5:126374 6:124375 7:145263  
7 0     1:623475 2:761345 3:127465 4:712635 5:172364 6:124573 7:126453  
7 0     1:623475 2:613745 3:127645 4:126375 5:671234 6:125374 7:142356  
7 0     1:672345 2:617345 3:127465 4:126375 5:126734 6:124735 7:143652  
7 0     1:627345 2:613745 3:172465 4:126375 5:127364 6:124573 7:124365  
7 0     1:762345 2:613745 3:172645 4:126735 5:617234 6:125374 7:134256  
7 0     1:623475 2:613745 3:127645 4:123675 5:617234 6:172543 7:154623  
7 0     1:672345 2:613745 3:172465 4:127365 5:612734 6:127534 7:134562  
7 0     1:762345 2:671345 3:124675 4:126375 5:712634 6:712435 7:162534  
7 0     1:762345 2:761345 3:124675 4:126375 5:712364 6:124753 7:125364  
7 0     1:623475 2:671345 3:712645 4:123765 5:617234 6:172543 7:123564  
7 0     1:623745 2:613745 3:712645 4:127635 5:671234 6:712534 7:125634  
7 0     1:762345 2:613475 3:127465 4:671235 5:123764 6:125734 7:152463  
7 0     1:672345 2:613745 3:172645 4:172635 5:761234 6:172534 7:153246  
7 0     1:627345 2:613475 3:172645 4:172365 5:612734 6:125743 7:123465  
7 0     1:672345 2:613745 3:172645 4:172635 5:671234 6:712534 7:156324  
7 0     1:762345 2:613745 3:172645 4:126735 5:612734 6:125374 7:134526  
7 0     1:623745 2:613745 3:712465 4:127635 5:671234 6:712543 7:125634  
7 0     1:672345 2:617345 3:127465 4:126375 5:612734 6:125473 7:143652  
7 0     1:623745 2:761345 3:712645 4:123765 5:761234 6:127543 7:154236  
7 0     1:623475 2:613745 3:127645 4:126375 5:617234 6:127534 7:154263  
7 0     1:623745 2:617345 3:127465 4:172635 5:617234 6:172543 7:145632  
7 0     1:762345 2:613745 3:172645 4:126375 5:761234 6:125374 7:154326  
7 0     1:623745 2:613475 3:712465 4:172635 5:612734 6:125743 7:123465  
7 0     1:762345 2:613745 3:126475 4:127365 5:761234 6:712543 7:154263  
7 0     1:762345 2:613745 3:126475 4:127365 5:761234 6:125473 7:154236  
7 0     1:623745 2:613475 3:712465 4:172635 5:612734 6:125473 7:123645  
7 0     1:623745 2:613745 3:712645 4:127635 5:671234 6:125734 7:125346  
7 0     1:623475 2:613745 3:126745 4:712635 5:617234 6:127534 7:145236  
7 0     1:623745 2:617345 3:712645 4:172365 5:612734 6:125743 7:134265  
7 0     1:623475 2:613745 3:127645 4:172365 5:617234 6:172543 7:156234  
7 0     1:762345 2:617345 3:172645 4:712365 5:761234 6:172543 7:146523  
7 0     1:623745 2:617345 3:126475 4:172365 5:612374 6:125743 7:134265  
7 0     1:762345 2:613745 3:172645 4:126375 5:612734 6:125374 7:143526  
7 0     1:623745 2:613745 3:712645 4:127365 5:671234 6:712543 7:125634  
7 0     1:762345 2:613475 3:124675 4:126735 5:671234 6:127543 7:152436  
7 0     1:672345 2:613475 3:124765 4:712365 5:612374 6:125374 7:165234  
7 0     1:672345 2:617345 3:127645 4:127365 5:617234 6:125743 7:134625  
7 0     1:623475 2:613745 3:126745 4:712635 5:612374 6:125734 7:142365  
7 0     1:762345 2:761345 3:127645 4:123765 5:671234 6:125743 7:126543  
7 0     1:762345 2:613745 3:127645 4:172365 5:761234 6:712543 7:152346  
7 0     1:672345 2:613745 3:172465 4:127635 5:612734 6:125473 7:136452  
7 0     1:623745 2:613745 3:712645 4:127635 5:612734 6:712534 7:126345  
7 0     1:623475 2:613745 3:126745 4:126375 5:761234 6:125734 7:142365  
7 0     1:627345 2:613745 3:172645 4:123675 5:126734 6:124735 7:124365  
7 0     1:762345 2:613745 3:127645 4:172365 5:761234 6:172543 7:165234  
7 0     1:623745 2:613745 3:712645 4:123765 5:761234 6:712543 7:126543  
7 0     1:672345 2:617345 3:124765 4:127365 5:612734 6:125734 7:143652  
7 0     1:762345 2:613475 3:126745 4:123765 5:617234 6:125473 7:124356  
7 0     1:627345 2:613745 3:172465 4:612735 5:712364 6:712534 7:125634  
7 0     1:762345 2:617345 3:172645 4:712365 5:671234 6:172543 7:145623  
7 0     1:627345 2:671345 3:127465 4:612375 5:712364 6:125734 7:154362  
7 0     1:762345 2:617345 3:172645 4:123765 5:761234 6:712543 7:154236  
7 0     1:623475 2:613745 3:126745 4:126375 5:617234 6:127534 7:154236  
7 0     1:762345 2:617345 3:172645 4:123765 5:761234 6:172543 7:165423  
7 0     1:762345 2:617345 3:172645 4:123765 5:671234 6:172543 7:156423  
7 0     1:627345 2:671345 3:127465 4:612375 5:123764 6:172534 7:145326  
7 0     1:762345 2:613745 3:127645 4:712635 5:761234 6:125734 7:145263  
7 0     1:623475 2:671345 3:712645 4:123675 5:617234 6:712543 7:162354  
7 0     1:623745 2:613745 3:712645 4:127635 5:612734 6:125734 7:123465  
7 0     1:623475 2:613745 3:126475 4:126735 5:761234 6:125734 7:142365  
7 0     1:672345 2:617345 3:126475 4:127365 5:617234 6:125473 7:164325  
7 0     1:627345 2:613475 3:172645 4:123765 5:612734 6:127543 7:142356  
7 0     1:627345 2:671345 3:126475 4:126375 5:617234 6:712534 7:134625  
7 0     1:672345 2:613475 3:124765 4:671235 5:123764 6:125374 7:165234  
7 0     1:672345 2:617345 3:126475 4:127365 5:612734 6:125743 7:146352  
7 0     1:623745 2:613475 3:712645 4:172365 5:671234 6:125473 7:125364  
7 0     1:623745 2:613475 3:712645 4:172365 5:612734 6:712543 7:126345  
7 0     1:623745 2:613475 3:712645 4:172365 5:612734 6:125743 7:123465  
7 0     1:623745 2:613475 3:712645 4:172365 5:612734 6:125473 7:123645  
7 0     1:762345 2:613745 3:127645 4:712635 5:671234 6:127534 7:145263  
7 0     1:627345 2:617345 3:126475 4:127365 5:612374 6:125743 7:124653  
7 0     1:762345 2:613475 3:126745 4:123675 5:761234 6:712543 7:152643  
7 0     1:762345 2:613475 3:126745 4:123675 5:761234 6:125743 7:152436  
7 0     1:762345 2:613475 3:126745 4:123675 5:671234 6:127543 7:152436  
7 0     1:623475 2:671345 3:712645 4:123675 5:617234 6:172543 7:123546  
7 0     1:623475 2:671345 3:127645 4:712365 5:617234 6:172543 7:124563  
7 0     1:623475 2:671345 3:127645 4:127365 5:617234 6:172543 7:125634  
7 0     1:623475 2:671345 3:127645 4:123765 5:617234 6:172543 7:125643  
7 0     1:623475 2:671345 3:127645 4:123675 5:617234 6:172543 7:125463  
7 0     1:672345 2:613745 3:172645 4:123675 5:671234 6:712543 7:154632  
7 0     1:672345 2:613745 3:172645 4:123675 5:671234 6:125473 7:154362  
7 0     1:672345 2:613745 3:712645 4:127365 5:126734 6:127435 7:146523  
7 0     1:623475 2:613475 3:712645 4:123675 5:612734 6:712543 7:126354  
7 0     1:627345 2:613475 3:172645 4:172365 5:671234 6:125743 7:125346  
7 0     1:623745 2:613475 3:712645 4:172365 5:126734 6:127435 7:123465  
7 0     1:627345 2:671345 3:126745 4:123675 5:612734 6:712543 7:143652  
7 0     1:762345 2:613745 3:127645 4:126375 5:761234 6:125734 7:154263  
7 0     1:672345 2:671345 3:126475 4:123675 5:761234 6:125743 7:126534  
7 0     1:762345 2:613745 3:127645 4:126375 5:761234 6:125374 7:154236  
7 0     1:672345 2:613745 3:712465 4:127635 5:126734 6:127435 7:146523  
7 0     1:623745 2:671345 3:712645 4:123675 5:671234 6:712543 7:154623  
7 0     1:762345 2:613745 3:126475 4:127365 5:617234 6:125473 7:142356  
7 0     1:762345 2:613745 3:126475 4:127365 5:612374 6:712543 7:145263  
7 0     1:762345 2:613745 3:126475 4:127365 5:612374 6:125473 7:145236  
7 0     1:762345 2:613745 3:127645 4:126375 5:671234 6:127534 7:154263  
7 0     1:623745 2:761345 3:127465 4:172365 5:617234 6:125734 7:124653  
7 0     1:672345 2:613745 3:172645 4:127635 5:761234 6:712534 7:165342  
7 0     1:762345 2:613475 3:712645 4:712365 5:612734 6:712543 7:152634  
7 0     1:627345 2:613745 3:172645 4:123675 5:612734 6:125473 7:124365  
7 0     1:762345 2:613475 3:712645 4:712365 5:612734 6:125743 7:152346  
7 0     1:672345 2:617345 3:124675 4:127635 5:123674 6:127453 7:146532  
7 0     1:672345 2:613745 3:172645 4:127635 5:761234 6:172534 7:153426  
7 0     1:672345 2:613475 3:126475 4:172365 5:126374 6:127435 7:146523  
7 0     1:623745 2:761345 3:712645 4:123765 5:617234 6:127543 7:142356  
7 0     1:623745 2:613745 3:712645 4:126735 5:761234 6:125374 7:126534  
7 0     1:672345 2:613475 3:124675 4:126735 5:761234 6:125743 7:165243  
7 0     1:762345 2:613475 3:126745 4:123675 5:617234 6:125743 7:124356  
7 0     1:623475 2:761345 3:126745 4:123675 5:172634 6:712435 7:126543  
7 0     1:762345 2:761345 3:127645 4:123765 5:612734 6:712543 7:124356  
7 0     1:623475 2:761345 3:126745 4:123675 5:172634 6:127435 7:125436  
7 0     1:762345 2:613475 3:126475 4:172365 5:612374 6:712543 7:145263  
7 0     1:762345 2:613745 3:127645 4:126375 5:617234 6:125374 7:142356  
7 0     1:672345 2:613475 3:124765 4:617235 5:712364 6:712534 7:156423  
7 0     1:672345 2:613745 3:172645 4:127635 5:761234 6:127534 7:153462  
7 0     1:672345 2:613745 3:172645 4:127635 5:671234 6:712534 7:156342  
7 0     1:762345 2:613475 3:712645 4:172365 5:612734 6:712543 7:145263  
7 0     1:623745 2:613745 3:712645 4:126735 5:671234 6:125734 7:125364  
7 0     1:672345 2:613745 3:172465 4:126735 5:671234 6:125473 7:153462  
7 0     1:672345 2:613475 3:172645 4:172365 5:712634 6:124375 7:165342  
7 0     1:623475 2:671345 3:127465 4:127635 5:172634 6:172435 7:125634  
7 0     1:623745 2:617345 3:126745 4:712365 5:712634 6:127435 7:132645  
7 0     1:672345 2:613745 3:172645 4:127635 5:671234 6:125734 7:153462  
7 0     1:762345 2:613745 3:126745 4:712635 5:761234 6:125734 7:145236  
7 0     1:672345 2:617345 3:127465 4:612375 5:127364 6:712534 7:164352  
7 0     1:672345 2:613745 3:124765 4:126735 5:123674 6:712453 7:145623  
7 0     1:672345 2:613475 3:172465 4:617235 5:127364 6:712534 7:163452  
7 0     1:627345 2:671345 3:124675 4:612375 5:127364 6:125374 7:134652  
7 0     1:672345 2:613745 3:172645 4:127635 5:617234 6:712534 7:163425  
7 0     1:672345 2:761345 3:124675 4:126735 5:612734 6:125743 7:162435  
7 0     1:627345 2:613475 3:172465 4:172635 5:127364 6:124573 7:123645  
7 0     1:672345 2:613745 3:172465 4:127365 5:671234 6:712534 7:156342  
7 0     1:762345 2:613745 3:712465 4:127635 5:612734 6:712543 7:145263  
7 0     1:623745 2:617345 3:127465 4:761235 5:123674 6:712534 7:132564  
7 0     1:762345 2:613745 3:126745 4:712635 5:761234 6:125374 7:145263  
7 0     1:623745 2:613745 3:712645 4:126735 5:671234 6:125374 7:125634  
7 0     1:672345 2:613475 3:126475 4:172365 5:126374 6:124735 7:164523  
7 0     1:672345 2:613475 3:127465 4:671235 5:123764 6:125374 7:165243  
7 0     1:623475 2:671345 3:126745 4:127365 5:172634 6:172435 7:125364  
7 0     1:627345 2:671345 3:127465 4:612375 5:123674 6:125374 7:145632  
7 0     1:762345 2:613745 3:126745 4:712635 5:671234 6:127534 7:145236  
7 0     1:672345 2:613745 3:172645 4:127635 5:617234 6:172534 7:134256  
7 0     1:672345 2:613475 3:124765 4:612735 5:172364 6:172534 7:124356  
7 0     1:672345 2:617345 3:124765 4:127635 5:761234 6:712543 7:165432  
7 0     1:623745 2:671345 3:712645 4:123675 5:617234 6:712543 7:146235  
7 0     1:762345 2:761345 3:124765 4:126735 5:123674 6:124573 7:126453  
7 0     1:672345 2:613745 3:172645 4:127365 5:612734 6:127543 7:134562  
7 0     1:762345 2:613745 3:126745 4:126375 5:761234 6:125734 7:154236  
7 0     1:672345 2:613745 3:172645 4:127635 5:617234 6:125734 7:134625  
7 0     1:623475 2:613745 3:127465 4:126375 5:617234 6:172543 7:154623  
7 0     1:762345 2:613745 3:124765 4:127635 5:617234 6:172543 7:164235  
7 0     1:672345 2:613745 3:172645 4:127635 5:612734 6:712534 7:163452  
7 0     1:762345 2:613745 3:126745 4:126375 5:761234 6:125374 7:154263  
7 0     1:672345 2:613745 3:172465 4:671235 5:712364 6:712534 7:145632  
7 0     1:762345 2:613745 3:126745 4:126375 5:671234 6:127534 7:154236  
7 0     1:762345 2:613745 3:124765 4:127635 5:712364 6:172453 7:156423  
7 0     1:627345 2:617345 3:124765 4:671235 5:123764 6:125374 7:126534  
7 0     1:672345 2:613475 3:127465 4:612375 5:712364 6:712534 7:156243  
7 0     1:762345 2:617345 3:127465 4:172635 5:712634 6:172435 7:156324  
7 0     1:762345 2:613745 3:126745 4:126375 5:617234 6:125734 7:142356  
7 0     1:672345 2:613745 3:172645 4:127635 5:612734 6:172534 7:134526  
7 0     1:672345 2:613745 3:172645 4:127635 5:612734 6:127534 7:134562  
7 0     1:623475 2:617345 3:124675 4:671235 5:123764 6:127534 7:134256  
7 0     1:627345 2:671345 3:172465 4:612375 5:123764 6:712534 7:164523  
7 0     1:672345 2:613745 3:172645 4:127635 5:612734 6:125734 7:134652  
7 0     1:672345 2:613745 3:172645 4:126735 5:761234 6:125374 7:165342  
7 0     1:627345 2:671345 3:126745 4:172365 5:712634 6:712435 7:153624  
7 0     1:762345 2:613745 3:126475 4:127635 5:761234 6:712534 7:154263  
7 0     1:762345 2:613745 3:126475 4:127635 5:612374 6:712534 7:145263  
7 0     1:762345 2:613745 3:126475 4:126735 5:761234 6:125734 7:154236  
7 0     1:672345 2:613745 3:126745 4:172365 5:761234 6:125473 7:165234  
7 0     1:762345 2:613745 3:126475 4:126735 5:761234 6:125374 7:154263  
7 0     1:672345 2:613745 3:172645 4:126735 5:671234 6:125734 7:153642  
7 0     1:672345 2:613745 3:172645 4:126735 5:671234 6:125374 7:156342  
7 0     1:762345 2:617345 3:127645 4:172365 5:712634 6:172435 7:156324  
7 0     1:762345 2:613745 3:712465 4:127635 5:127364 6:124573 7:145236  
7 0     1:762345 2:613745 3:126475 4:126735 5:617234 6:125734 7:142356  
7 0     1:762345 2:613745 3:124765 4:127635 5:612374 6:712543 7:145236  
7 0     1:672345 2:613475 3:124675 4:172635 5:123764 6:127453 7:145623  
7 0     1:672345 2:617345 3:124765 4:127635 5:671234 6:712543 7:156432  
7 0     1:762345 2:613745 3:126475 4:126735 5:612374 6:125734 7:145236  
7 0     1:623745 2:613475 3:126745 4:172365 5:612374 6:125743 7:124365  
7 0     1:762345 2:613745 3:124765 4:127635 5:712364 6:124753 7:154263  
7 0     1:623475 2:613475 3:127645 4:123675 5:612734 6:125473 7:126543  
7 0     1:762345 2:613745 3:126475 4:126735 5:612374 6:125374 7:145263  
7 0     1:627345 2:617345 3:126745 4:712365 5:612374 6:127543 7:125643  
7 0     1:762345 2:613745 3:124765 4:127635 5:612374 6:172543 7:164523  
7 0     1:762345 2:761345 3:127645 4:123765 5:612734 6:172543 7:162435  
7 0     1:627345 2:671345 3:126475 4:126375 5:612734 6:712534 7:134652  
7 0     1:623475 2:617345 3:127645 4:123765 5:172634 6:172435 7:156432  
7 0     1:672345 2:613745 3:172645 4:126735 5:617234 6:125734 7:136425  
7 0     1:627345 2:613745 3:172645 4:123675 5:612374 6:712543 7:124653  
7 0     1:672345 2:613745 3:124675 4:126735 5:671234 6:127543 7:165423  
7 0     1:672345 2:613745 3:172645 4:126735 5:617234 6:125374 7:163425  
7 0     1:672345 2:613475 3:172645 4:172365 5:127634 6:712435 7:163452  
7 0     1:627345 2:671345 3:172645 4:172365 5:761234 6:712543 7:165234  
7 0     1:623745 2:761345 3:712645 4:123765 5:617234 6:125743 7:142365  
7 0     1:672345 2:613475 3:172645 4:172365 5:127634 6:172435 7:134526  
7 0     1:762345 2:613745 3:124675 4:127635 5:712364 6:124753 7:154236  
7 0     1:623745 2:613475 3:712645 4:172365 5:126734 6:124735 7:123645  
7 0     1:623745 2:613745 3:712645 4:126375 5:761234 6:125374 7:126543  
7 0     1:672345 2:613745 3:172645 4:126735 5:612734 6:125734 7:136452  
7 0     1:672345 2:613745 3:172645 4:127365 5:127634 6:712435 7:163452  
7 0     1:623475 2:613745 3:172465 4:617235 5:712364 6:712534 7:132456  
7 0     1:672345 2:613745 3:172645 4:126735 5:612734 6:125374 7:163452  
7 0     1:762345 2:613745 3:124765 4:127635 5:612374 6:125473 7:145263  
7 0     1:672345 2:613745 3:172645 4:126375 5:761234 6:125374 7:165432  
7 0     1:672345 2:613745 3:172645 4:126375 5:671234 6:712534 7:154632  
7 0     1:672345 2:613745 3:172645 4:126375 5:671234 6:125374 7:156432  
7 0     1:672345 2:617345 3:124765 4:127635 5:617234 6:712543 7:164325  
7 0     1:762345 2:613745 3:712465 4:127635 5:612734 6:125473 7:145236  
7 0     1:762345 2:613745 3:124765 4:126735 5:761234 6:125743 7:154263  
7 0     1:672345 2:617345 3:124675 4:127365 5:612374 6:127534 7:145632  
7 0     1:762345 2:613745 3:124765 4:126735 5:671234 6:172543 7:154623  
7 0     1:762345 2:617345 3:712465 4:671235 5:127364 6:125734 7:153426  
7 0     1:627345 2:761345 3:127645 4:127365 5:617234 6:125743 7:134265  
7 0     1:762345 2:613745 3:124765 4:126735 5:671234 6:127543 7:154263  
7 0     1:762345 2:761345 3:127645 4:123675 5:671234 6:127543 7:125463  
7 0     1:762345 2:761345 3:124765 4:127635 5:612374 6:127543 7:126453  
7 0     1:762345 2:613475 3:124765 4:127635 5:671234 6:127543 7:152643  
7 0     1:762345 2:613475 3:712645 4:172365 5:612734 6:125473 7:145236  
7 0     1:672345 2:613745 3:172645 4:126375 5:612734 6:712534 7:146352  
7 0     1:623745 2:613475 3:712465 4:172365 5:612734 6:712534 7:126345  
7 0     1:672345 2:617345 3:127465 4:123765 5:612734 6:712534 7:164352  
7 0     1:623475 2:671345 3:127465 4:712635 5:172634 6:172435 7:124563  
7 0     1:762345 2:613475 3:172645 4:172365 5:761234 6:712543 7:153426  
7 0     1:672345 2:613745 3:172645 4:126375 5:612734 6:125374 7:164352  
7 0     1:627345 2:671345 3:124765 4:612375 5:127364 6:125734 7:134652  
7 0     1:672345 2:613745 3:127645 4:126375 5:761234 6:125374 7:165423  
7 0     1:627345 2:671345 3:126745 4:123675 5:126734 6:712435 7:143562  
7 0     1:672345 2:613745 3:127645 4:126375 5:671234 6:125374 7:156423  
7 0     1:627345 2:671345 3:127645 4:123765 5:612734 6:125743 7:143652  
7 0     1:672345 2:613745 3:126745 4:712635 5:671234 6:127534 7:164523  
7 0     1:627345 2:671345 3:127645 4:123765 5:612374 6:712543 7:164532  
7 0     1:762345 2:613475 3:172645 4:172365 5:612734 6:712543 7:134526  
7 0     1:762345 2:613475 3:127645 4:712365 5:612374 6:125743 7:152463  
7 0     1:672345 2:613745 3:126745 4:126375 5:761234 6:127534 7:156423  
7 0     1:672345 2:613745 3:126745 4:126375 5:761234 6:125734 7:165423  
7 0     1:672345 2:613745 3:126745 4:126375 5:671234 6:127534 7:165423  
7 0     1:762345 2:613475 3:126475 4:172365 5:612374 6:125473 7:145236  
7 0     1:672345 2:613745 3:126745 4:126375 5:671234 6:125734 7:156423  
7 0     1:672345 2:613745 3:126745 4:126375 5:617234 6:125734 7:164235  
7 0     1:762345 2:613475 3:126475 4:127365 5:761234 6:712543 7:152463  
7 0     1:627345 2:671345 3:172645 4:172365 5:761234 6:172543 7:152346  
7 0     1:762345 2:613475 3:712645 4:712635 5:612734 6:125734 7:152346  
7 0     1:762345 2:761345 3:127645 4:123765 5:612734 6:127543 7:126435  
7 0     1:672345 2:613745 3:126475 4:126735 5:761234 6:127534 7:156423  
7 0     1:672345 2:613745 3:126475 4:126735 5:761234 6:125734 7:165423  
7 0     1:627345 2:671345 3:126475 4:123675 5:671234 6:712543 7:153462  
7 0     1:762345 2:613745 3:124765 4:127635 5:172364 6:712453 7:142356  
7 0     1:672345 2:613745 3:126475 4:126735 5:671234 6:125734 7:156423  
7 0     1:762345 2:613475 3:124675 4:126735 5:617234 6:125743 7:124356  
7 0     1:627345 2:671345 3:126475 4:123675 5:617234 6:712543 7:134625  
7 0     1:672345 2:617345 3:124765 4:127635 5:612734 6:712543 7:164352  
7 0     1:672345 2:617345 3:124765 4:127635 5:612374 6:712543 7:164532  
7 0     1:672345 2:617345 3:124765 4:612735 5:123764 6:125374 7:146532  
7 0     1:627345 2:671345 3:127465 4:126375 5:712364 6:712453 7:154632  
7 0     1:762345 2:761345 3:126475 4:712365 5:126374 6:712435 7:126534  
7 0     1:672345 2:617345 3:127465 4:761235 5:123764 6:712534 7:165432  
7 0     1:627345 2:671345 3:127645 4:123675 5:612734 6:125473 7:143652  
7 0     1:627345 2:613745 3:172465 4:126375 5:712364 6:712453 7:125463  
7 0     1:672345 2:613745 3:172465 4:127635 5:127634 6:712435 7:163452  
7 0     1:762345 2:617345 3:712645 4:123675 5:712634 6:172435 7:135462  
7 0     1:627345 2:671345 3:127465 4:617235 5:172364 6:712534 7:163245  
7 0     1:627345 2:671345 3:124765 4:612375 5:712364 6:712534 7:156342  
7 0     1:672345 2:613745 3:126475 4:126735 5:617234 6:125734 7:164235  
7 0     1:623745 2:617345 3:127465 4:126375 5:671234 6:712543 7:132546  
7 0     1:672345 2:613745 3:126475 4:126735 5:612374 6:125734 7:164523  
7 0     1:672345 2:613475 3:712645 4:712635 5:612734 6:127534 7:156234  
7 0     1:623745 2:613475 3:712465 4:617235 5:712364 6:125734 7:125346  
7 0     1:672345 2:613745 3:172645 4:127365 5:612734 6:125743 7:134652  
7 0     1:623745 2:613745 3:712645 4:123675 5:671234 6:125473 7:125436  
7 0     1:627345 2:671345 3:172645 4:172365 5:671234 6:712543 7:156234  
7 0     1:627345 2:671345 3:172645 4:123765 5:761234 6:712543 7:165423  
7 0     1:627345 2:671345 3:172645 4:123765 5:761234 6:172543 7:154236  
7 0     1:627345 2:671345 3:172645 4:123765 5:671234 6:712543 7:156423  
7 0     1:627345 2:671345 3:172645 4:123765 5:617234 6:712543 7:164235  
7 0     1:627345 2:671345 3:172645 4:123765 5:617234 6:172543 7:142356  
7 0     1:627345 2:671345 3:124765 4:612375 5:172364 6:712534 7:163425  
7 0     1:623475 2:613745 3:126745 4:123675 5:617234 6:127543 7:154236  
7 0     1:672345 2:613475 3:712645 4:712635 5:612734 6:125734 7:165234  
7 0     1:627345 2:617345 3:124765 4:612735 5:123764 6:125374 7:124653  
7 0     1:623745 2:613475 3:126475 4:172365 5:761234 6:125473 7:123654  
7 0     1:627345 2:671345 3:172645 4:123765 5:612374 6:712543 7:164523  
7 0     1:672345 2:613475 3:172645 4:172635 5:761234 6:712534 7:165342  
7 0     1:627345 2:671345 3:172645 4:123765 5:612374 6:172543 7:145236  
7 0     1:627345 2:671345 3:127645 4:123765 5:612374 6:172543 7:145326  
7 0     1:672345 2:613475 3:124765 4:127635 5:671234 6:712543 7:156243  
7 0     1:623745 2:613745 3:712645 4:126375 5:671234 6:712534 7:125463  
7 0     1:623745 2:617345 3:126745 4:172365 5:172634 6:127435 7:145326  
7 0     1:762345 2:617345 3:124675 4:126735 5:612734 6:125743 7:143526  
7 0     1:672345 2:613475 3:124675 4:617235 5:123764 6:125734 7:146523  
7 0     1:762345 2:613475 3:124675 4:172635 5:612374 6:712543 7:145263  
7 0     1:762345 2:613475 3:127465 4:761235 5:123674 6:172534 7:156243  
7 0     1:762345 2:613475 3:124675 4:172635 5:612374 6:125473 7:145236  
7 0     1:623475 2:613475 3:127645 4:123765 5:617234 6:172543 7:156243  
7 0     1:672345 2:617345 3:712465 4:612735 5:127364 6:125734 7:146532  
7 0     1:623745 2:613475 3:712465 4:617235 5:127364 6:125734 7:123465  
7 0     1:627345 2:671345 3:127645 4:123675 5:612374 6:712543 7:146532  
7 0     1:623475 2:613475 3:127645 4:123765 5:612734 6:125743 7:126543  
7 0     1:627345 2:671345 3:172645 4:123675 5:671234 6:712543 7:154623  
7 0     1:627345 2:671345 3:172645 4:123675 5:617234 6:712543 7:146235  
7 0     1:627345 2:613475 3:127645 4:123765 5:612734 6:127543 7:143256  
7 0     1:623745 2:613475 3:712465 4:172635 5:126734 6:127435 7:123465  
7 0     1:762345 2:613475 3:712645 4:172635 5:612734 6:712534 7:145263  
7 0     1:623475 2:671345 3:712645 4:123765 5:172634 6:172435 7:123564  
7 0     1:623745 2:617345 3:127645 4:712365 5:761234 6:712543 7:132465  
7 0     1:623745 2:617345 3:127645 4:712365 5:671234 6:712543 7:132456  
7 0     1:627345 2:617345 3:126745 4:712365 5:612374 6:125743 7:126543  
7 0     1:672345 2:617345 3:124765 4:612735 5:172364 6:125374 7:146325  
7 0     1:623745 2:617345 3:127645 4:172365 5:617234 6:172543 7:145632  
7 0     1:623745 2:617345 3:127645 4:123765 5:761234 6:712543 7:132654  
7 0     1:623745 2:617345 3:127645 4:123765 5:671234 6:712543 7:132564  
7 0     1:623745 2:613745 3:712645 4:127365 5:712634 6:712435 7:125634  
7 0     1:762345 2:761345 3:126745 4:123765 5:761234 6:712543 7:125463  
7 0     1:623475 2:613475 3:127645 4:123675 5:172634 6:127435 7:152463  
7 0     1:627345 2:671345 3:712465 4:612375 5:712364 6:125374 7:135462  
7 0     1:627345 2:613475 3:127645 4:123765 5:612734 6:125743 7:143265  
7 0     1:672345 2:613475 3:124765 4:617235 5:123764 6:712534 7:164523  
7 0     1:672345 2:613745 3:172645 4:123675 5:127634 6:712435 7:146352  
7 0     1:762345 2:613475 3:126475 4:127365 5:712634 6:124375 7:152463  
7 0     1:762345 2:613475 3:126745 4:123675 5:712634 6:124375 7:152643  
7 0     1:672345 2:761345 3:124675 4:126735 5:612374 6:125743 7:162453  
7 0     1:623475 2:613475 3:127645 4:127365 5:617234 6:172543 7:156234  
7 0     1:762345 2:761345 3:127645 4:126735 5:761234 6:125374 7:125346  
7 0     1:762345 2:671345 3:127645 4:123765 5:127634 6:172435 7:126435  
7 0     1:623475 2:613475 3:127465 4:127635 5:617234 6:127543 7:152634  
7 0     1:762345 2:613475 3:124675 4:671235 5:123674 6:127534 7:152346  
7 0     1:762345 2:613475 3:124675 4:172635 5:123764 6:712453 7:145263  
7 0     1:672345 2:617345 3:124675 4:127635 5:123674 6:124753 7:164532  
7 0     1:623475 2:613475 3:127645 4:127365 5:617234 6:127543 7:152634  
7 0     1:627345 2:671345 3:127645 4:123765 5:761234 6:712543 7:165432  
7 0     1:627345 2:671345 3:127645 4:123765 5:761234 6:172543 7:154326  
7 0     1:672345 2:613745 3:124675 4:126735 5:671234 6:125743 7:156423  
7 0     1:762345 2:761345 3:127645 4:126375 5:761234 6:125734 7:125463  
7 0     1:672345 2:617345 3:124765 4:126735 5:127634 6:712435 7:146352  
7 0     1:672345 2:613475 3:126475 4:127365 5:712634 6:124735 7:165243  
7 0     1:623745 2:761345 3:712645 4:172365 5:761234 6:127543 7:152346  
7 0     1:623745 2:617345 3:127465 4:712365 5:612374 6:125374 7:132654  
7 0     1:762345 2:617345 3:124675 4:126735 5:612374 6:125743 7:145326  
7 0     1:623475 2:613475 3:127645 4:712635 5:612734 6:127534 7:124563  
7 0     1:762345 2:613745 3:172645 4:123765 5:127634 6:712435 7:143526  
7 0     1:627345 2:671345 3:124675 4:126375 5:172634 6:712435 7:134625  
7 0     1:672345 2:617345 3:712645 4:123765 5:712634 6:712435 7:135642  
7 0     1:762345 2:617345 3:127465 4:712365 5:612374 6:125374 7:154326  
7 0     1:672345 2:671345 3:124765 4:127635 5:612374 6:712543 7:126453  
7 0     1:623475 2:613475 3:127645 4:712635 5:612734 6:125734 7:124653  
7 0     1:762345 2:761345 3:127645 4:126375 5:761234 6:125374 7:125436  
7 0     1:672345 2:613475 3:172645 4:172635 5:761234 6:127534 7:153462  
7 0     1:623745 2:613745 3:712645 4:126375 5:671234 6:125374 7:125643  
7 0     1:623475 2:613745 3:172645 4:172365 5:761234 6:712543 7:132465  
7 0     1:623475 2:613475 3:127645 4:712635 5:612374 6:125734 7:124635  
7 0     1:623745 2:613745 3:712645 4:123675 5:612734 6:712543 7:124635  
7 0     1:762345 2:761345 3:127645 4:126375 5:671234 6:127534 7:125463  
7 0     1:672345 2:613475 3:172645 4:172635 5:671234 6:712534 7:156342  
7 0     1:623745 2:671345 3:127645 4:172365 5:172634 6:172435 7:124563  
7 0     1:672345 2:617345 3:127465 4:612375 5:127364 6:127534 7:143562  
7 0     1:627345 2:617345 3:127645 4:123765 5:126374 6:124375 7:126453  
7 0     1:762345 2:761345 3:126745 4:123765 5:761234 6:125473 7:125436  
7 0     1:627345 2:671345 3:127465 4:126375 5:612734 6:712543 7:146352  
7 0     1:762345 2:761345 3:127645 4:126375 5:612734 6:127534 7:124635  
7 0     1:762345 2:613475 3:172645 4:172635 5:761234 6:712534 7:153426  
7 0     1:672345 2:613475 3:172645 4:172635 5:671234 6:125734 7:153462  
7 0     1:672345 2:613745 3:172645 4:127365 5:126734 6:127435 7:134652  
7 0     1:623475 2:613745 3:127645 4:123675 5:172634 6:127435 7:154263  
7 0     1:627345 2:671345 3:127465 4:612375 5:123764 6:127534 7:145362  
7 0     1:623745 2:617345 3:712465 4:172365 5:612734 6:127534 7:134256  
7 0     1:623475 2:613745 3:172645 4:123765 5:712634 6:124375 7:143265  
7 0     1:672345 2:617345 3:124765 4:126735 5:123674 6:124573 7:145362  
7 0     1:672345 2:761345 3:124675 4:127635 5:126374 6:124735 7:162453  
7 0     1:672345 2:613475 3:172465 4:617235 5:712364 6:712534 7:156342  
7 0     1:762345 2:613745 3:172645 4:127365 5:127634 6:712435 7:134526  
7 0     1:672345 2:617345 3:124765 4:612735 5:127364 6:125374 7:146352  
7 0     1:672345 2:613745 3:124765 4:612735 5:712364 6:125374 7:154623  
7 0     1:623475 2:671345 3:712645 4:123675 5:172634 6:172435 7:123546  
7 0     1:623745 2:613475 3:712645 4:172365 5:126734 6:124375 7:126345  
7 0     1:672345 2:617345 3:127465 4:671235 5:123764 6:125374 7:165432  
7 0     1:623745 2:671345 3:127645 4:172365 5:617234 6:172543 7:124563  
7 0     1:762345 2:613745 3:172645 4:123765 5:126734 6:124375 7:143526  
7 0     1:627345 2:617345 3:712645 4:712365 5:612374 6:125743 7:126354  
7 0     1:623745 2:671345 3:126745 4:172365 5:617234 6:712543 7:162453  
7 0     1:762345 2:613745 3:124675 4:127635 5:712634 6:124735 7:154236  
7 0     1:623475 2:761345 3:127465 4:612375 5:172364 6:125734 7:126543  
7 0     1:627345 2:617345 3:127645 4:123675 5:612374 6:712543 7:124653  
7 0     1:627345 2:671345 3:124765 4:612375 5:712364 6:125734 7:153462  
7 0     1:672345 2:613745 3:124675 4:612735 5:123674 6:125734 7:145623  
7 0     1:623745 2:613745 3:712645 4:126375 5:612734 6:712534 7:124635  
7 0     1:627345 2:671345 3:126745 4:172365 5:172634 6:712435 7:136245  
7 0     1:762345 2:617345 3:712465 4:671235 5:123674 6:127534 7:135426  
7 0     1:623475 2:613745 3:127645 4:712365 5:172634 6:127435 7:145263  
7 0     1:623475 2:671345 3:126745 4:123675 5:172634 6:712435 7:162543  
7 0     1:762345 2:613745 3:124765 4:127635 5:126374 6:124375 7:145236  
7 0     1:623475 2:671345 3:126745 4:123675 5:172634 6:172435 7:125436  
7 0     1:623475 2:671345 3:127645 4:712365 5:172634 6:172435 7:124563  
7 0     1:762345 2:617345 3:124675 4:671235 5:123674 6:127534 7:153426  
7 0     1:623475 2:613475 3:127645 4:712365 5:127634 6:127435 7:124563  
7 0     1:623745 2:671345 3:126745 4:172365 5:172634 6:712435 7:162453  
7 0     1:623475 2:613745 3:127465 4:671235 5:172364 6:172534 7:145623  
7 0     1:623745 2:613475 3:124765 4:172635 5:612374 6:125473 7:126345  
7 0     1:627345 2:761345 3:127645 4:123765 5:612374 6:127543 7:145326  
7 0     1:762345 2:613745 3:172645 4:127365 5:126734 6:124375 7:134526  
7 0     1:623475 2:761345 3:712645 4:123675 5:617234 6:712543 7:126354  
7 0     1:672345 2:617345 3:126475 4:127365 5:126374 6:127435 7:146532  
7 0     1:623745 2:617345 3:124765 4:127635 5:761234 6:712543 7:132654  
7 0     1:627345 2:613475 3:172465 4:172365 5:671234 6:712534 7:125634  
7 0     1:623475 2:613475 3:127645 4:712365 5:126374 6:124735 7:126435  
7 0     1:623745 2:613475 3:712465 4:172635 5:127634 6:712435 7:126345  
7 0     1:672345 2:761345 3:126475 4:123765 5:712634 6:124735 7:162534  
7 0     1:623745 2:613745 3:126475 4:127365 5:712634 6:124735 7:123654  
7 0     1:623475 2:613745 3:127645 4:712365 5:126374 6:127435 7:142635  
7 0     1:672345 2:617345 3:712465 4:127635 5:126734 6:127435 7:146532  
7 0     1:762345 2:761345 3:126745 4:127635 5:761234 6:125734 7:125364  
7 0     1:762345 2:613475 3:712645 4:712365 5:127634 6:712435 7:152634  
7 0     1:623745 2:617345 3:124675 4:617235 5:123764 6:125734 7:134265  
7 0     1:762345 2:761345 3:124765 4:126735 5:123764 6:124753 7:126453  
7 0     1:762345 2:761345 3:124765 4:126735 5:671234 6:127543 7:125463  
7 0     1:627345 2:671345 3:172465 4:172635 5:712634 6:712435 7:156234  
7 0     1:623745 2:617345 3:127465 4:671235 5:123764 6:125374 7:132654  
7 0     1:672345 2:613745 3:124675 4:127635 5:712364 6:124753 7:165423  
7 0     1:623475 2:613475 3:126745 4:712365 5:612734 6:712543 7:126453  
7 0     1:627345 2:671345 3:172645 4:123675 5:612374 6:712543 7:146523  
7 0     1:672345 2:671345 3:127645 4:123675 5:612734 6:125473 7:124365  
7 0     1:623475 2:613475 3:127645 4:712365 5:612734 6:125743 7:124653  
7 0     1:623745 2:761345 3:712645 4:172365 5:617234 6:127543 7:123456  
7 0     1:623745 2:613745 3:712645 4:123675 5:612734 6:125473 7:124365  
7 0     1:672345 2:617345 3:124765 4:126735 5:671234 6:712543 7:154632  
7 0     1:672345 2:613475 3:124675 4:172365 5:671234 6:125734 7:154623  
7 0     1:627345 2:617345 3:127645 4:123675 5:126374 6:124375 7:124653  
7 0     1:623745 2:613745 3:712465 4:127635 5:671234 6:125473 7:125364  
7 0     1:672345 2:617345 3:124675 4:127635 5:761234 6:127543 7:154632  
7 0     1:672345 2:617345 3:124675 4:127635 5:761234 6:125473 7:165432  
7 0     1:762345 2:613745 3:124765 4:127635 5:123674 6:124753 7:145263  
7 0     1:762345 2:761345 3:126745 4:127635 5:761234 6:125374 7:125634  
7 0     1:627345 2:613745 3:172465 4:126735 5:671234 6:125473 7:125346  
7 0     1:762345 2:617345 3:172465 4:671235 5:712364 6:172534 7:145623  
7 0     1:762345 2:761345 3:127645 4:123675 5:671234 6:125473 7:126543  
7 0     1:623475 2:761345 3:127645 4:712365 5:617234 6:127543 7:124563  
7 0     1:623475 2:761345 3:127645 4:712365 5:617234 6:125743 7:124653  
7 0     1:672345 2:617345 3:712465 4:671235 5:127364 6:127534 7:156342  
7 0     1:762345 2:613475 3:127465 4:761235 5:123764 6:172534 7:165243  
7 0     1:762345 2:761345 3:126745 4:127635 5:671234 6:127534 7:125364  
7 0     1:672345 2:617345 3:712465 4:671235 5:123674 6:127534 7:163542  
7 0     1:762345 2:617345 3:127465 4:612735 5:172364 6:172534 7:163425  
7 0     1:762345 2:613475 3:127645 4:712635 5:612374 6:125734 7:152463  
7 0     1:623475 2:761345 3:127465 4:712365 5:617234 6:127534 7:124563  
7 0     1:762345 2:613745 3:124765 4:126735 5:712364 6:127453 7:154263  
7 0     1:672345 2:613475 3:172645 4:172635 5:612734 6:712534 7:163452  
7 0     1:672345 2:617345 3:712465 4:671235 5:127364 6:125734 7:165342  
7 0     1:623745 2:761345 3:127465 4:617235 5:172364 6:127534 7:124563  
7 0     1:672345 2:613475 3:124675 4:126735 5:671234 6:127543 7:165243  
7 0     1:627345 2:671345 3:127465 4:126375 5:612734 6:125473 7:143652  
7 0     1:623475 2:761345 3:127465 4:712365 5:617234 6:125734 7:124653  
7 0     1:627345 2:613745 3:172465 4:127365 5:761234 6:712534 7:126534  
7 0     1:762345 2:761345 3:126475 4:123675 5:671234 6:712543 7:126534  
7 0     1:672345 2:671345 3:124765 4:612735 5:127364 6:125374 7:124635  
7 0     1:623475 2:617345 3:127645 4:123675 5:172634 6:172435 7:154632  
7 0     1:627345 2:671345 3:127465 4:126375 5:712364 6:124573 7:154362  
7 0     1:672345 2:617345 3:126745 4:127365 5:172634 6:712435 7:136425  
7 0     1:672345 2:613745 3:172645 4:123765 5:127634 6:712435 7:164352  
7 0     1:762345 2:761345 3:127645 4:123675 5:612734 6:127543 7:124635  
7 0     1:623475 2:617345 3:127465 4:172635 5:172634 6:172435 7:156324  
7 0     1:672345 2:617345 3:124765 4:612735 5:127364 6:172534 7:143526  
7 0     1:762345 2:761345 3:126745 4:126735 5:761234 6:712534 7:125634  
7 0     1:762345 2:617345 3:712465 4:712365 5:612374 6:125734 7:135426  
7 0     1:623475 2:613745 3:127465 4:712635 5:617234 6:172543 7:145623  
7 0     1:762345 2:671345 3:124765 4:127635 5:123764 6:172453 7:126453  
7 0     1:762345 2:617345 3:712465 4:761235 5:123764 6:172534 7:136542  
7 0     1:623475 2:761345 3:126745 4:123675 5:172634 6:124375 7:125643  
7 0     1:623745 2:613745 3:172645 4:712635 5:761234 6:125374 7:132645  
7 0     1:672345 2:671345 3:127645 4:126375 5:761234 6:125374 7:126543  
7 0     1:627345 2:617345 3:126745 4:123765 5:671234 6:125743 7:125463  
7 0     1:762345 2:761345 3:126745 4:126735 5:761234 6:125734 7:125346  
7 0     1:623475 2:613745 3:126745 4:712365 5:172634 6:127435 7:145236  
7 0     1:672345 2:613745 3:172465 4:612735 5:172364 6:125734 7:134625  
7 0     1:672345 2:617345 3:127465 4:126375 5:712364 6:712453 7:154632  
7 0     1:672345 2:617345 3:124675 4:126735 5:617234 6:712543 7:143625  
7 0     1:672345 2:617345 3:712465 4:712365 5:612374 6:125374 7:136542  
7 0     1:672345 2:617345 3:124675 4:671235 5:123764 6:125734 7:165342  
7 0     1:762345 2:617345 3:712465 4:123675 5:761234 6:125734 7:135426  
7 0     1:627345 2:617345 3:126745 4:123765 5:671234 6:125473 7:125643  
7 0     1:672345 2:613475 3:172645 4:172635 5:612734 6:127534 7:134562  
7 0     1:623745 2:613745 3:712465 4:612375 5:712364 6:125734 7:125436  
7 0     1:672345 2:613475 3:172645 4:172635 5:612734 6:125734 7:134652  
7 0     1:672345 2:617345 3:124675 4:126735 5:123674 6:712453 7:145362  
7 0     1:672345 2:671345 3:127645 4:126375 5:671234 6:125374 7:125643  
7 0     1:672345 2:613475 3:127645 4:127635 5:761234 6:712534 7:165234  
7 0     1:762345 2:671345 3:124765 4:126735 5:123764 6:172453 7:124653  
7 0     1:762345 2:761345 3:126745 4:123675 5:761234 6:712543 7:125643  
7 0     1:762345 2:761345 3:126745 4:123675 5:761234 6:125743 7:125436  
7 0     1:762345 2:671345 3:126745 4:123675 5:127634 6:172435 7:124365  
7 0     1:627345 2:671345 3:126745 4:172365 5:671234 6:712543 7:153624  
7 0     1:627345 2:671345 3:127465 4:126375 5:172364 6:712453 7:146325  
7 0     1:762345 2:761345 3:126745 4:126735 5:671234 6:712534 7:126534  
7 0     1:672345 2:671345 3:124765 4:612735 5:127364 6:125734 7:124365  
7 0     1:623475 2:613475 3:127645 4:127365 5:172634 6:127435 7:152634  
7 0     1:672345 2:617345 3:124765 4:612735 5:712364 6:125734 7:154362  
7 0     1:672345 2:617345 3:126745 4:123675 5:127634 6:712435 7:143652  
7 0     1:623745 2:761345 3:127645 4:172365 5:617234 6:127543 7:124563  
7 0     1:762345 2:761345 3:126475 4:123675 5:671234 6:127543 7:125346  
7 0     1:762345 2:761345 3:126745 4:126735 5:671234 6:127534 7:125346  
7 0     1:623475 2:613475 3:127465 4:126375 5:612734 6:125473 7:126543  
7 0     1:627345 2:671345 3:172465 4:126375 5:123674 6:712453 7:145623  
7 0     1:627345 2:671345 3:126475 4:123675 5:612734 6:712543 7:134652  
7 0     1:627345 2:671345 3:126745 4:172365 5:617234 6:712543 7:136245  
7 0     1:623745 2:613745 3:172645 4:126375 5:761234 6:125374 7:132654  
7 0     1:623475 2:761345 3:127645 4:712365 5:617234 6:125473 7:126453  
7 0     1:623475 2:761345 3:127645 4:127365 5:617234 6:127543 7:125634  
7 0     1:623475 2:761345 3:127645 4:127365 5:617234 6:125743 7:126534  
7 0     1:627345 2:617345 3:712645 4:712635 5:612374 6:125734 7:126354  
7 0     1:672345 2:671345 3:127645 4:126375 5:612734 6:125374 7:126435  
7 0     1:627345 2:671345 3:127645 4:123765 5:127634 6:127435 7:143562  
7 0     1:672345 2:671345 3:127645 4:126375 5:612374 6:125374 7:126453  
7 0     1:627345 2:671345 3:127645 4:123765 5:761234 6:127543 7:154362  
7 0     1:627345 2:671345 3:127645 4:123765 5:671234 6:712543 7:156432  
7 0     1:627345 2:671345 3:172465 4:126375 5:126374 6:712435 7:145623  
7 0     1:623745 2:761345 3:127645 4:172365 5:617234 6:125743 7:124653  
7 0     1:762345 2:761345 3:126745 4:126375 5:761234 6:712534 7:125643  
7 0     1:762345 2:761345 3:126745 4:126375 5:761234 6:125734 7:125436  
7 0     1:762345 2:613475 3:127645 4:123675 5:712634 6:124735 7:152643  
7 0     1:762345 2:613475 3:126745 4:712365 5:126374 6:127435 7:152436  
7 0     1:762345 2:613475 3:124675 4:761235 5:123764 6:125734 7:152364  
7 0     1:672345 2:613745 3:124675 4:127635 5:126374 6:127435 7:146523  
7 0     1:762345 2:613475 3:124675 4:126735 5:712364 6:127453 7:152436  
7 0     1:672345 2:613745 3:124765 4:127365 5:671234 6:712534 7:156423  
7 0     1:762345 2:761345 3:126745 4:126375 5:761234 6:125374 7:125463  
7 0     1:672345 2:613745 3:124765 4:612735 5:172364 6:712534 7:164235  
7 0     1:672345 2:613475 3:127645 4:127635 5:761234 6:172534 7:152346  
7 0     1:762345 2:617345 3:127465 4:612375 5:712364 6:172534 7:156432  
7 0     1:672345 2:613475 3:127645 4:127635 5:671234 6:712534 7:156234  
7 0     1:672345 2:617345 3:124765 4:127365 5:761234 6:127534 7:154362  
7 0     1:672345 2:617345 3:127465 4:126375 5:712364 6:124573 7:154362  
7 0     1:672345 2:613745 3:172465 4:126735 5:612734 6:125473 7:134652  
7 0     1:672345 2:617345 3:124675 4:126735 5:671234 6:712543 7:154362  
7 0     1:762345 2:613745 3:124765 4:127635 5:761234 6:712543 7:154236  
7 0     1:623745 2:761345 3:712645 4:172365 5:617234 6:125473 7:123645  
7 0     1:627345 2:671345 3:172465 4:172635 5:712364 6:712453 7:156234  
7 0     1:627345 2:671345 3:127465 4:612375 5:127364 6:172534 7:143526  
7 0     1:762345 2:671345 3:124675 4:126735 5:671234 6:172543 7:125436  
7 0     1:762345 2:617345 3:124765 4:712365 5:612374 6:125374 7:153426  
7 0     1:623475 2:613475 3:127645 4:126375 5:617234 6:127534 7:152463  
7 0     1:623745 2:613745 3:712465 4:127635 5:712364 6:712453 7:125634  
7 0     1:672345 2:617345 3:124675 4:126735 5:712364 6:712453 7:154362  
7 0     1:623745 2:761345 3:712465 4:172635 5:617234 6:127543 7:123456  
7 0     1:672345 2:613745 3:172465 4:126375 5:671234 6:712543 7:154632  
7 0     1:623745 2:617345 3:124765 4:612735 5:712364 6:712534 7:132564  
7 0     1:762345 2:761345 3:126745 4:126375 5:671234 6:712534 7:126543  
7 0     1:762345 2:761345 3:126745 4:126375 5:671234 6:127534 7:125436  
7 0     1:623475 2:613475 3:126745 4:123675 5:617234 6:127543 7:152436  
7 0     1:672345 2:613745 3:172465 4:127635 5:127364 6:127453 7:134562  
7 0     1:762345 2:617345 3:124765 4:126735 5:126374 6:172435 7:145632  
7 0     1:627345 2:617345 3:712465 4:671235 5:123764 6:125374 7:123654  
7 0     1:672345 2:617345 3:124675 4:126735 5:127364 6:712453 7:143652  
7 0     1:627345 2:671345 3:126745 4:127365 5:617234 6:712543 7:136425  
7 0     1:762345 2:613475 3:124675 4:712635 5:126374 6:124735 7:152364  
7 0     1:762345 2:613475 3:127465 4:712635 5:123674 6:127453 7:152463  
7 0     1:627345 2:617345 3:712645 4:123675 5:712634 6:712435 7:123546  
7 0     1:623475 2:671345 3:127645 4:127365 5:172634 6:172435 7:125634  
7 0     1:672345 2:671345 3:126475 4:123675 5:671234 6:172543 7:162534  
7 0     1:623475 2:613745 3:126745 4:123675 5:172634 6:127435 7:154236  
7 0     1:623475 2:613475 3:126745 4:712635 5:612734 6:712534 7:126453  
7 0     1:672345 2:617345 3:127645 4:123675 5:126734 6:124735 7:143652  
7 0     1:623745 2:613745 3:172645 4:126375 5:671234 6:125374 7:132564  
7 0     1:623475 2:613475 3:126745 4:712635 5:612374 6:125734 7:124365  
7 0     1:672345 2:617345 3:124675 4:126735 5:712634 6:712435 7:154362  
7 0     1:623475 2:613475 3:127645 4:712365 5:612734 6:125473 7:126453  
7 0     1:762345 2:761345 3:126745 4:126375 5:612734 6:127534 7:124365  
7 0     1:672345 2:613745 3:712645 4:127365 5:126734 6:124735 7:164523  
7 0     1:762345 2:613475 3:127645 4:712365 5:126374 6:127435 7:152463  
7 0     1:672345 2:617345 3:127465 4:172635 5:712634 6:712435 7:156324  
7 0     1:762345 2:617345 3:124675 4:126735 5:712634 6:172435 7:154362  
7 0     1:623745 2:613745 3:124765 4:126735 5:761234 6:125743 7:126354  
7 0     1:672345 2:613745 3:126475 4:127365 5:126374 6:127435 7:146523  
7 0     1:672345 2:613745 3:126475 4:127365 5:126374 6:124735 7:164523  
7 0     1:672345 2:613745 3:172465 4:126375 5:671234 6:125473 7:154362  
7 0     1:672345 2:671345 3:126745 4:123765 5:612734 6:125743 7:124635  
7 0     1:672345 2:613745 3:124675 4:127635 5:126374 6:124735 7:164523  
7 0     1:762345 2:613745 3:124765 4:127635 5:761234 6:172543 7:165423  
7 0     1:623745 2:761345 3:127645 4:172365 5:617234 6:125473 7:126453  
7 0     1:623475 2:613475 3:127645 4:712365 5:612374 6:125743 7:124635  
7 0     1:623745 2:613745 3:712465 4:612735 5:712364 6:712534 7:125634  
7 0     1:623475 2:613475 3:127645 4:123675 5:617234 6:127543 7:152463  
7 0     1:672345 2:613745 3:172465 4:123765 5:612734 6:712534 7:164352  
7 0     1:672345 2:613745 3:172465 4:127635 5:712634 6:712435 7:156342  
7 0     1:627345 2:761345 3:127465 4:617235 5:172364 6:125734 7:132465  
7 0     1:672345 2:613745 3:124675 4:127635 5:712364 6:124573 7:156423  
7 0     1:623745 2:613745 3:124765 4:126735 5:712364 6:127453 7:126354  
7 0     1:623475 2:613475 3:126745 4:123675 5:612734 6:712543 7:126543  
7 0     1:623745 2:613475 3:126745 4:172365 5:126734 6:124375 7:126453  
7 0     1:672345 2:613475 3:127645 4:126735 5:761234 6:125374 7:165234  
7 0     1:762345 2:613475 3:124675 4:712635 5:123674 6:124753 7:152364  
7 0     1:672345 2:613475 3:127645 4:126735 5:671234 6:125374 7:156234  
7 0     1:672345 2:617345 3:127465 4:126375 5:127364 6:712453 7:146352  
7 0     1:672345 2:671345 3:126745 4:123765 5:612734 6:125473 7:126435  
7 0     1:672345 2:617345 3:124675 4:127635 5:712364 6:124753 7:165432  
7 0     1:762345 2:671345 3:124765 4:761235 5:123674 6:172534 7:125634  
7 0     1:672345 2:617345 3:124765 4:127365 5:671234 6:125734 7:154362  
7 0     1:672345 2:613475 3:127645 4:126375 5:761234 6:125374 7:165243  
7 0     1:762345 2:613475 3:127465 4:712635 5:123674 6:124753 7:152643  
7 0     1:627345 2:671345 3:127645 4:123765 5:671234 6:125743 7:154362  
7 0     1:627345 2:671345 3:127645 4:123765 5:617234 6:712543 7:164325  
7 0     1:627345 2:671345 3:127645 4:123765 5:617234 6:172543 7:143256  
7 0     1:672345 2:613475 3:127645 4:126375 5:671234 6:125374 7:156243  
7 0     1:672345 2:613745 3:172645 4:123675 5:126734 6:124735 7:143652  
7 0     1:672345 2:617345 3:712645 4:712365 5:612734 6:127543 7:156342  
7 0     1:627345 2:617345 3:712645 4:126375 5:761234 6:125734 7:126354  
7 0     1:672345 2:613745 3:172465 4:612375 5:127364 6:127534 7:143562  
7 0     1:627345 2:671345 3:712645 4:123765 5:761234 6:712543 7:136542  
7 0     1:672345 2:617345 3:712645 4:712365 5:612734 6:125743 7:165342  
7 0     1:672345 2:613475 3:127645 4:126375 5:617234 6:125374 7:162435  
7 0     1:623745 2:761345 3:712465 4:172635 5:617234 6:125473 7:123645  
7 0     1:762345 2:617345 3:712465 4:671235 5:123764 6:125734 7:135426  
7 0     1:762345 2:761345 3:124675 4:126375 5:712634 6:124735 7:125364  
7 0     1:672345 2:613475 3:126745 4:712635 5:612374 6:127534 7:156243  
7 0     1:672345 2:617345 3:712645 4:712365 5:612374 6:125743 7:163542  
7 0     1:672345 2:613475 3:126745 4:712635 5:612374 6:125734 7:165243  
7 0     1:672345 2:613475 3:172645 4:172365 5:127634 6:127435 7:134562  
7 0     1:672345 2:613745 3:172465 4:172635 5:712364 6:712453 7:156324  
7 0     1:672345 2:617345 3:124675 4:712365 5:612374 6:125734 7:165342  
7 0     1:672345 2:617345 3:712645 4:127365 5:612734 6:127543 7:145632  
7 0     1:623475 2:613475 3:127465 4:712635 5:612734 6:125473 7:126453  
7 0     1:672345 2:617345 3:712645 4:127365 5:612734 6:125743 7:146532  
7 0     1:627345 2:671345 3:712645 4:123765 5:671234 6:712543 7:135642  
7 0     1:762345 2:761345 3:126475 4:712365 5:126374 6:124375 7:125634  
7 0     1:623745 2:617345 3:124765 4:127635 5:671234 6:712543 7:132564  
7 0     1:672345 2:617345 3:712645 4:127365 5:612734 6:125473 7:164532  
7 0     1:672345 2:617345 3:712645 4:123765 5:761234 6:712543 7:136542  
7 0     1:672345 2:617345 3:712645 4:123765 5:761234 6:125473 7:163542  
7 0     1:672345 2:617345 3:712645 4:123765 5:671234 6:712543 7:135642  
7 0     1:762345 2:761345 3:124765 4:127635 5:612734 6:172543 7:162435  
7 0     1:672345 2:613475 3:124765 4:612735 5:172364 6:712534 7:162435  
7 0     1:627345 2:617345 3:127465 4:126375 5:123764 6:712453 7:124653  
7 0     1:627345 2:671345 3:172465 4:126375 5:712364 6:712453 7:154623  
7 0     1:672345 2:617345 3:712645 4:123765 5:612374 6:712543 7:136452  
7 0     1:623745 2:617345 3:127465 4:172365 5:617234 6:172534 7:145632  
7 0     1:627345 2:613475 3:172465 4:617235 5:712364 6:125734 7:125346  
7 0     1:672345 2:617345 3:712645 4:123765 5:612374 6:125473 7:163452  
7 0     1:672345 2:617345 3:712645 4:123675 5:761234 6:125743 7:163542  
7 0     1:672345 2:617345 3:712645 4:123675 5:671234 6:712543 7:135462  
7 0     1:672345 2:617345 3:712645 4:123675 5:671234 6:127543 7:163542  
7 0     1:762345 2:761345 3:126475 4:712635 5:612374 6:125734 7:125346  
7 0     1:672345 2:617345 3:712645 4:123675 5:612374 6:712543 7:134652  
7 0     1:623475 2:613475 3:126745 4:127635 5:617234 6:127534 7:152364  
7 0     1:672345 2:617345 3:712645 4:123675 5:612374 6:125743 7:163452  
7 0     1:762345 2:671345 3:124765 4:761235 5:123764 6:172534 7:126534  
7 0     1:672345 2:613475 3:126745 4:126735 5:761234 6:127534 7:156234  
7 0     1:672345 2:613475 3:126745 4:126735 5:761234 6:125734 7:165234  
7 0     1:623745 2:617345 3:124675 4:126735 5:712364 6:127453 7:132654  
7 0     1:623475 2:617345 3:126745 4:712365 5:172634 6:172435 7:145362  
7 0     1:762345 2:613745 3:124765 4:126735 5:617234 6:172543 7:146235  
7 0     1:623475 2:617345 3:127465 4:172635 5:617234 6:172543 7:156324  
7 0     1:627345 2:671345 3:127465 4:126375 5:612374 6:712543 7:146532  
7 0     1:672345 2:617345 3:127465 4:612375 5:127364 6:125734 7:143652  
7 0     1:672345 2:613475 3:124765 4:172365 5:612374 6:712534 7:164523  
7 0     1:672345 2:613745 3:172465 4:612735 5:712364 6:712534 7:156342  
7 0     1:762345 2:671345 3:124675 4:123765 5:671234 6:172534 7:125364  
7 0     1:762345 2:617345 3:172465 4:671235 5:123764 6:125374 7:154236  
7 0     1:762345 2:761345 3:126475 4:127365 5:126374 6:124375 7:124563  
7 0     1:762345 2:613745 3:124765 4:126735 5:612374 6:172543 7:146523  
7 0     1:762345 2:761345 3:126475 4:123675 5:712634 6:124375 7:125634  
7 0     1:672345 2:613475 3:126745 4:126735 5:671234 6:127534 7:165234  
7 0     1:627345 2:617345 3:126745 4:123765 5:612374 6:125743 7:124653  
7 0     1:627345 2:617345 3:126745 4:123765 5:612374 6:125473 7:126453  
7 0     1:672345 2:617345 3:124765 4:127365 5:612374 6:127534 7:145362  
7 0     1:762345 2:613475 3:124765 4:126735 5:712634 6:127435 7:152463  
7 0     1:623745 2:613475 3:126745 4:172365 5:126374 6:127435 7:124365  
7 0     1:623475 2:617345 3:126745 4:127365 5:172634 6:172435 7:153642  
7 0     1:762345 2:761345 3:124765 4:126735 5:123674 6:127453 7:124563  
7 0     1:623745 2:761345 3:126745 4:172365 5:617234 6:712543 7:126453  
7 0     1:762345 2:617345 3:712465 4:761235 5:123674 6:172534 7:135642  
7 0     1:623475 2:613475 3:127465 4:126375 5:172364 6:127453 7:152463  
7 0     1:672345 2:613745 3:172645 4:127365 5:127634 6:172435 7:134526  
7 0     1:623745 2:761345 3:712465 4:612375 5:172364 6:125734 7:142365  
7 0     1:627345 2:617345 3:126745 4:123675 5:671234 6:712543 7:125436  
7 0     1:623475 2:613475 3:126745 4:712365 5:127634 6:712435 7:126453  
7 0     1:672345 2:613475 3:126745 4:126735 5:671234 6:125734 7:156234  
7 0     1:623475 2:613475 3:126745 4:126735 5:617234 6:127534 7:152346  
7 0     1:672345 2:617345 3:172465 4:671235 5:123674 6:125374 7:156423  
7 0     1:623745 2:613745 3:124765 4:127635 5:712634 6:124735 7:126354  
7 0     1:762345 2:617345 3:124675 4:671235 5:123674 6:172534 7:153462  
7 0     1:623745 2:671345 3:712645 4:123765 5:712634 6:712435 7:156423  
7 0     1:762345 2:613745 3:124765 4:127635 5:712634 6:124375 7:154236  
7 0     1:627345 2:617345 3:712645 4:126375 5:671234 6:712534 7:123546  
7 0     1:762345 2:613745 3:124765 4:126735 5:612374 6:125743 7:145263  
7 0     1:627345 2:671345 3:127465 4:126375 5:172364 6:124573 7:143625  
7 0     1:623745 2:613745 3:712465 4:612735 5:712364 6:125734 7:125346  
7 0     1:672345 2:617345 3:124675 4:127635 5:123764 6:127453 7:145632  
7 0     1:672345 2:617345 3:127465 4:172365 5:761234 6:712534 7:165324  
7 0     1:623475 2:617345 3:127465 4:126375 5:617234 6:172543 7:154632  
7 0     1:623745 2:761345 3:712465 4:172635 5:172634 6:127435 7:123456  
7 0     1:627345 2:671345 3:127465 4:612375 5:123674 6:125734 7:145362  
7 0     1:627345 2:617345 3:126745 4:123675 5:671234 6:125743 7:125643  
7 0     1:672345 2:671345 3:126745 4:126375 5:761234 6:127534 7:125643  
7 0     1:627345 2:671345 3:127645 4:123675 5:712634 6:712435 7:154632  
7 0     1:672345 2:671345 3:126745 4:126375 5:761234 6:125734 7:126543  
7 0     1:762345 2:613475 3:124675 4:712635 5:612374 6:712543 7:152634  
7 0     1:672345 2:613745 3:124675 4:127635 5:123674 6:127453 7:146523  
7 0     1:672345 2:613475 3:126745 4:126375 5:761234 6:127534 7:156243  
7 0     1:672345 2:613475 3:126745 4:126375 5:761234 6:125734 7:165243  
7 0     1:623745 2:613745 3:172465 4:671235 5:712364 6:712534 7:132456  
7 0     1:762345 2:671345 3:124765 4:127635 5:761234 6:172543 7:126543  
7 0     1:672345 2:613475 3:126745 4:126375 5:671234 6:127534 7:165243  
7 0     1:762345 2:617345 3:127645 4:123765 5:712634 6:172435 7:156432  
7 0     1:672345 2:613475 3:126745 4:126375 5:671234 6:125734 7:156243  
7 0     1:672345 2:613745 3:124765 4:612735 5:172364 6:125374 7:146235  
7 0     1:762345 2:671345 3:126475 4:123675 5:712634 6:712435 7:162534  
7 0     1:623745 2:613475 3:124765 4:617235 5:123674 6:125374 7:123456  
7 0     1:623475 2:617345 3:126745 4:712365 5:172634 6:127435 7:145326  
7 0     1:762345 2:617345 3:124765 4:127635 5:612734 6:712543 7:143526  
7 0     1:672345 2:617345 3:172645 4:712365 5:761234 6:712543 7:146523  
7 0     1:762345 2:617345 3:712465 4:127635 5:126734 6:124735 7:145326  
7 0     1:672345 2:613475 3:126745 4:126375 5:617234 6:125734 7:162435  
7 0     1:672345 2:613475 3:126475 4:712635 5:612374 6:127534 7:156234  
7 0     1:672345 2:617345 3:127465 4:123765 5:612734 6:127534 7:143562  
7 0     1:672345 2:613475 3:126475 4:712635 5:612374 6:125734 7:165234  
7 0     1:672345 2:671345 3:126745 4:126375 5:671234 6:712534 7:125436  
7 0     1:762345 2:613475 3:126745 4:712365 5:126374 6:124375 7:152643  
7 0     1:627345 2:617345 3:712645 4:123765 5:761234 6:712543 7:123654  
7 0     1:627345 2:617345 3:127465 4:612375 5:123764 6:125374 7:124653  
7 0     1:623745 2:617345 3:124675 4:126735 5:712364 6:124573 7:132546  
7 0     1:762345 2:613475 3:124675 4:761235 5:123674 6:127534 7:152364  
7 0     1:627345 2:671345 3:127465 4:126375 5:127364 6:124573 7:143652  
7 0     1:623745 2:761345 3:126745 4:172365 5:617234 6:127543 7:124536  
7 0     1:762345 2:617345 3:712645 4:712365 5:126734 6:127435 7:153426  
7 0     1:623745 2:613745 3:712645 4:123675 5:712634 6:712435 7:125463  
7 0     1:762345 2:761345 3:126475 4:126735 5:761234 6:712534 7:125643  
7 0     1:762345 2:671345 3:127645 4:123765 5:761234 6:172543 7:126543  
7 0     1:762345 2:617345 3:124765 4:126735 5:127364 6:172453 7:146352  
7 0     1:762345 2:613475 3:127465 4:126375 5:761234 6:125743 7:152463  
7 0     1:623745 2:613745 3:712645 4:123765 5:712634 6:712435 7:125643  
7 0     1:762345 2:613475 3:124675 4:172635 5:123674 6:124753 7:145236  
7 0     1:627345 2:613745 3:172465 4:126375 5:712364 6:124573 7:125436  
7 0     1:623475 2:613475 3:126745 4:712365 5:127634 6:127435 7:124536  
7 0     1:672345 2:613475 3:172645 4:172365 5:126734 6:127435 7:134652  
7 0     1:762345 2:761345 3:124765 4:126735 5:123764 6:127453 7:124653  
7 0     1:762345 2:613745 3:124675 4:127635 5:761234 6:712543 7:154263  
7 0     1:762345 2:613745 3:124675 4:127635 5:761234 6:125473 7:154236  
7 0     1:762345 2:761345 3:126475 4:126735 5:761234 6:125734 7:125436  
7 0     1:672345 2:617345 3:126475 4:127365 5:126374 6:124735 7:164532  
7 0     1:672345 2:617345 3:127645 4:123765 5:712634 6:712435 7:156432  
7 0     1:762345 2:613475 3:127645 4:126735 5:761234 6:125374 7:152346  
7 0     1:672345 2:613475 3:126475 4:126735 5:761234 6:127534 7:156243  
7 0     1:672345 2:671345 3:126745 4:126375 5:671234 6:172534 7:162543  
7 0     1:627345 2:613745 3:172465 4:126375 5:712634 6:712435 7:125463  
7 0     1:672345 2:613475 3:126475 4:126735 5:761234 6:125734 7:165243  
7 0     1:672345 2:613745 3:172645 4:127365 5:127634 6:127435 7:134562  
7 0     1:762345 2:617345 3:127645 4:123765 5:712634 6:124375 7:154326  
7 0     1:672345 2:613745 3:124675 4:612735 5:123764 6:127534 7:145623  
7 0     1:672345 2:613475 3:124765 4:127635 5:617234 6:712543 7:162435  
7 0     1:627345 2:617345 3:712645 4:126375 5:671234 6:127534 7:126354  
7 0     1:672345 2:617345 3:127645 4:123765 5:712634 6:124375 7:165432  
7 0     1:623475 2:671345 3:712465 4:126375 5:172364 6:172453 7:123546  
7 0     1:762345 2:617345 3:127465 4:761235 5:123764 6:172534 7:165432  
7 0     1:762345 2:617345 3:126475 4:712365 5:126374 6:127435 7:153426  
7 0     1:623745 2:617345 3:124765 4:126735 5:671234 6:712543 7:132546  
7 0     1:672345 2:617345 3:712645 4:123765 5:712634 6:124735 7:163542  
7 0     1:672345 2:613475 3:126475 4:126735 5:671234 6:125734 7:156243  
7 0     1:762345 2:613475 3:126475 4:712365 5:126374 6:124375 7:152634  
7 0     1:623475 2:617345 3:126745 4:712365 5:126374 6:127435 7:143265  
7 0     1:762345 2:761345 3:126475 4:126735 5:761234 6:125374 7:125463  
7 0     1:762345 2:613475 3:127645 4:126375 5:761234 6:125734 7:152463  
7 0     1:762345 2:613475 3:124765 4:126735 5:712364 6:127453 7:152463  
7 0     1:623475 2:613475 3:126745 4:126375 5:617234 6:127534 7:152436  
7 0     1:762345 2:613475 3:127645 4:126375 5:761234 6:125374 7:152436  
7 0     1:627345 2:671345 3:127465 4:126375 5:127634 6:712435 7:146352  
7 0     1:672345 2:613745 3:124675 4:126735 5:617234 6:125743 7:164235  
7 0     1:627345 2:671345 3:172465 4:126375 5:712634 6:712435 7:154623  
7 0     1:762345 2:617345 3:712645 4:123675 5:712634 6:127435 7:135426  
7 0     1:762345 2:613475 3:127645 4:126375 5:671234 6:127534 7:152463  
7 0     1:672345 2:671345 3:126745 4:126375 5:671234 6:127534 7:126543  
7 0     1:623745 2:671345 3:126745 4:172365 5:172634 6:172435 7:124536  
7 0     1:627345 2:671345 3:127465 4:172635 5:712364 6:712453 7:156324  
7 0     1:672345 2:617345 3:124765 4:612735 5:127364 6:125734 7:143652  
7 0     1:627345 2:671345 3:127645 4:123675 5:172634 6:712435 7:146325  
7 0     1:672345 2:613745 3:172465 4:127635 5:127364 6:124573 7:136452  
7 0     1:672345 2:613475 3:712465 4:617235 5:127364 6:127534 7:145623  
7 0     1:672345 2:613475 3:124765 4:172365 5:612374 6:125374 7:146523  
7 0     1:672345 2:613745 3:172465 4:127635 5:712364 6:712453 7:156342  
7 0     1:623475 2:613475 3:126745 4:126375 5:612734 6:712534 7:126543  
7 0     1:672345 2:617345 3:127465 4:126375 5:127364 6:124573 7:143652  
7 0     1:672345 2:613745 3:124765 4:127365 5:612374 6:125374 7:146523  
7 0     1:627345 2:613475 3:172465 4:172635 5:712364 6:712453 7:125634  
7 0     1:762345 2:761345 3:124675 4:126735 5:127634 6:127435 7:124365  
7 0     1:672345 2:617345 3:124675 4:127635 5:123764 6:124573 7:164532  
7 0     1:672345 2:617345 3:124675 4:612735 5:127364 6:125734 7:146352  
7 0     1:762345 2:617345 3:712465 4:612375 5:712364 6:172534 7:135642  
7 0     1:672345 2:617345 3:124675 4:127635 5:712364 6:124573 7:156432  
7 0     1:672345 2:613475 3:172465 4:172365 5:761234 6:712534 7:165342  
7 0     1:762345 2:617345 3:124765 4:126735 5:123764 6:172453 7:146532  
7 0     1:762345 2:617345 3:124675 4:126735 5:123674 6:172453 7:145362  
7 0     1:627345 2:671345 3:172465 4:612375 5:123764 6:172534 7:145236  
7 0     1:762345 2:761345 3:124765 4:126735 5:671234 6:125473 7:126543  
7 0     1:762345 2:617345 3:127465 4:761235 5:123674 6:172534 7:156432  
7 0     1:623475 2:671345 3:126475 4:123765 5:172634 6:172435 7:125364  
7 0     1:762345 2:613475 3:127645 4:126375 5:617234 6:125374 7:124356  
7 0     1:762345 2:671345 3:124765 4:127635 5:671234 6:172543 7:125643  
7 0     1:672345 2:671345 3:126745 4:123675 5:612734 6:712543 7:124365  
7 0     1:762345 2:617345 3:124765 4:126735 5:123674 6:172453 7:145632  
7 0     1:672345 2:671345 3:126745 4:126375 5:612734 6:712534 7:124365  
7 0     1:627345 2:617345 3:127645 4:123765 5:761234 6:712543 7:126543  
7 0     1:623745 2:617345 3:124765 4:127635 5:712634 6:124375 7:132654  
7 0     1:623745 2:617345 3:124675 4:127635 5:761234 6:127543 7:132546  
7 0     1:623745 2:617345 3:124675 4:127635 5:761234 6:125473 7:132654  
7 0     1:623745 2:613745 3:126475 4:127365 5:761234 6:125473 7:123654  
7 0     1:762345 2:613475 3:126745 4:712635 5:612374 6:712534 7:152643  
7 0     1:627345 2:671345 3:126745 4:123675 5:126374 6:712435 7:145362  
7 0     1:762345 2:613475 3:126745 4:712635 5:612374 6:125734 7:152436  
7 0     1:672345 2:613745 3:172645 4:123765 5:127634 6:172435 7:143526  
7 0     1:762345 2:613475 3:124675 4:712365 5:612374 6:125734 7:152346  
7 0     1:762345 2:613475 3:126745 4:712635 5:612374 6:125374 7:152463  
7 0     1:762345 2:617345 3:126745 4:712365 5:126374 6:127435 7:154326  
7 0     1:623745 2:617345 3:712645 4:172365 5:172634 6:127435 7:134526  
7 0     1:627345 2:761345 3:172465 4:612375 5:123764 6:127534 7:145236  
7 0     1:623475 2:617345 3:127645 4:172365 5:671234 6:712543 7:132456  
7 0     1:627345 2:671345 3:127645 4:172365 5:671234 6:712543 7:156324  
7 0     1:762345 2:617345 3:126745 4:123675 5:761234 6:125743 7:154326  
7 0     1:762345 2:617345 3:127645 4:712365 5:761234 6:172543 7:146532  
7 0     1:627345 2:613745 3:172645 4:712365 5:712634 6:712435 7:124563  
7 0     1:672345 2:613745 3:126745 4:172365 5:671234 6:125473 7:156234  
7 0     1:762345 2:617345 3:126745 4:123675 5:671234 6:172543 7:154362  
7 0     1:762345 2:617345 3:127645 4:712365 5:671234 6:172543 7:145632  
7 0     1:627345 2:617345 3:127645 4:123765 5:761234 6:127543 7:125436  
7 0     1:627345 2:617345 3:127645 4:123765 5:671234 6:712543 7:125643  
7 0     1:672345 2:613475 3:172645 4:172365 5:612734 6:125743 7:134652  
7 0     1:672345 2:613745 3:126745 4:123765 5:761234 6:127543 7:154623  
7 0     1:762345 2:613475 3:126745 4:127635 5:761234 6:125734 7:152364  
7 0     1:762345 2:613745 3:127645 4:172365 5:671234 6:172543 7:156234  
7 0     1:672345 2:671345 3:126745 4:126375 5:612734 6:125734 7:126435  
7 0     1:623475 2:617345 3:127645 4:172365 5:617234 6:172543 7:156324  
7 0     1:762345 2:617345 3:126745 4:123675 5:671234 6:127543 7:154326  
7 0     1:672345 2:613745 3:126745 4:123765 5:761234 6:125473 7:165423  
7 0     1:672345 2:613475 3:127645 4:127365 5:761234 6:712543 7:165234  
7 0     1:762345 2:617345 3:127645 4:172365 5:761234 6:712543 7:153246  
7 0     1:762345 2:617345 3:126745 4:123675 5:617234 6:172543 7:143625  
7 0     1:672345 2:613745 3:126745 4:123765 5:671234 6:125743 7:154623  
7 0     1:762345 2:617345 3:127645 4:172365 5:761234 6:172543 7:165324  
7 0     1:672345 2:617345 3:124675 4:612735 5:123764 6:127534 7:145632  
7 0     1:672345 2:617345 3:126475 4:127365 5:612734 6:125473 7:164352  
7 0     1:672345 2:617345 3:127645 4:123675 5:617234 6:712543 7:146325  
7 0     1:762345 2:617345 3:126745 4:123675 5:612734 6:172543 7:143652  
7 0     1:627345 2:671345 3:124675 4:126375 5:671234 6:712543 7:153462  
7 0     1:672345 2:613475 3:127645 4:127365 5:761234 6:172543 7:152346  
7 0     1:627345 2:613475 3:172465 4:172365 5:761234 6:712534 7:126534  
7 0     1:672345 2:613745 3:172465 4:612735 5:127364 6:712534 7:163452  
7 0     1:672345 2:613745 3:172465 4:126375 5:612734 6:712543 7:146352  
7 0     1:672345 2:617345 3:127645 4:123675 5:126734 6:124375 7:146352  
7 0     1:762345 2:613745 3:127645 4:123765 5:761234 6:712543 7:154236  
7 0     1:672345 2:613745 3:126745 4:123765 5:671234 6:125473 7:156423  
7 0     1:762345 2:617345 3:127645 4:172365 5:671234 6:172543 7:156324  
7 0     1:672345 2:617345 3:126475 4:127365 5:612374 6:127543 7:145632  
7 0     1:762345 2:617345 3:126745 4:123675 5:612734 6:125743 7:143526  
7 0     1:672345 2:617345 3:127645 4:123675 5:617234 6:125473 7:143625  
7 0     1:672345 2:613475 3:127645 4:127365 5:671234 6:712543 7:156234  
7 0     1:762345 2:613745 3:127645 4:123765 5:761234 6:172543 7:165423  
7 0     1:627345 2:671345 3:172465 4:126375 5:123764 6:712453 7:146523  
7 0     1:672345 2:617345 3:126475 4:127365 5:612374 6:125743 7:146532  
7 0     1:762345 2:617345 3:126475 4:712365 5:612374 6:125743 7:153426  
7 0     1:672345 2:617345 3:127645 4:123675 5:612734 6:712543 7:146352  
7 0     1:762345 2:613745 3:127645 4:123765 5:671234 6:172543 7:156423  
7 0     1:672345 2:613475 3:126475 4:126735 5:617234 6:125734 7:162435  
7 0     1:672345 2:617345 3:126475 4:127365 5:612374 6:125473 7:164532  
7 0     1:762345 2:617345 3:126475 4:127365 5:761234 6:125473 7:154326  
7 0     1:672345 2:671345 3:126745 4:126375 5:612374 6:125734 7:126453  
7 0     1:672345 2:617345 3:127645 4:123675 5:612734 6:125473 7:143652  
7 0     1:762345 2:617345 3:127645 4:127365 5:761234 6:712543 7:153426  
7 0     1:672345 2:617345 3:126745 4:712365 5:671234 6:712543 7:145362  
7 0     1:762345 2:613745 3:124675 4:127635 5:617234 6:125473 7:142356  
7 0     1:623745 2:613475 3:712645 4:123765 5:127634 6:127435 7:142356  
7 0     1:672345 2:617345 3:124765 4:127365 5:671234 6:712534 7:156432  
7 0     1:623745 2:617345 3:712645 4:172365 5:126734 6:127435 7:134265  
7 0     1:762345 2:613745 3:124675 4:127635 5:612374 6:712543 7:145263  
7 0     1:762345 2:613475 3:124675 4:712635 5:612374 6:125743 7:152346  
7 0     1:672345 2:613475 3:712465 4:172635 5:126734 6:124735 7:164523  
7 0     1:762345 2:761345 3:126475 4:126375 5:761234 6:125734 7:125346  
7 0     1:762345 2:613745 3:124675 4:127635 5:612374 6:125473 7:145236  
7 0     1:627345 2:613475 3:127645 4:123765 5:127634 6:127435 7:143256  
7 0     1:762345 2:617345 3:127645 4:127365 5:761234 6:172543 7:165342  
7 0     1:672345 2:617345 3:126745 4:712365 5:671234 6:127543 7:164532  
7 0     1:672345 2:613475 3:127645 4:123765 5:761234 6:712543 7:165243  
7 0     1:762345 2:617345 3:127645 4:127365 5:671234 6:172543 7:156342  
7 0     1:672345 2:617345 3:126745 4:712365 5:612374 6:127543 7:156432  
7 0     1:672345 2:617345 3:126745 4:712365 5:612374 6:125743 7:165432  
7 0     1:672345 2:617345 3:126745 4:172365 5:761234 6:125473 7:165324  
7 0     1:672345 2:617345 3:126745 4:172365 5:671234 6:712543 7:153624  
7 0     1:672345 2:617345 3:126745 4:172365 5:671234 6:125473 7:156324  
7 0     1:672345 2:671345 3:126745 4:123675 5:612734 6:125743 7:126435  
7 0     1:672345 2:761345 3:126475 4:712365 5:612374 6:125743 7:162534  
7 0     1:623475 2:761345 3:127645 4:123765 5:617234 6:127543 7:125643  
7 0     1:762345 2:617345 3:127645 4:127365 5:617234 6:712543 7:134256  
7 0     1:762345 2:617345 3:127645 4:127365 5:617234 6:172543 7:163425  
7 0     1:762345 2:617345 3:127645 4:123765 5:761234 6:712543 7:154326  
7 0     1:762345 2:617345 3:127645 4:123765 5:761234 6:172543 7:165432  
7 0     1:762345 2:617345 3:127645 4:123765 5:671234 6:172543 7:156432  
7 0     1:762345 2:617345 3:127645 4:123765 5:617234 6:712543 7:143256  
7 0     1:762345 2:617345 3:127645 4:123765 5:612734 6:712543 7:143526  
7 0     1:762345 2:617345 3:127645 4:123765 5:612734 6:172543 7:164352  
7 0     1:762345 2:617345 3:127645 4:123765 5:612374 6:712543 7:145326  
7 0     1:762345 2:617345 3:127645 4:123765 5:612374 6:172543 7:164532  
7 0     1:762345 2:617345 3:127645 4:123675 5:671234 6:172543 7:154632  
7 0     1:762345 2:617345 3:127645 4:123675 5:617234 6:172543 7:146325  
7 0     1:762345 2:617345 3:127645 4:123675 5:612734 6:172543 7:146352  
7 0     1:762345 2:617345 3:127645 4:123675 5:612374 6:172543 7:146532  
7 0     1:762345 2:617345 3:126745 4:712365 5:761234 6:125743 7:145326  
7 0     1:762345 2:617345 3:126745 4:712365 5:671234 6:172543 7:145362  
7 0     1:762345 2:617345 3:126745 4:712365 5:671234 6:127543 7:145326  
7 0     1:762345 2:617345 3:126745 4:712365 5:612374 6:125743 7:154326  
7 0     1:762345 2:617345 3:126745 4:172365 5:761234 6:125473 7:153246  
7 0     1:762345 2:617345 3:126745 4:172365 5:671234 6:172543 7:153624  
7 0     1:672345 2:613475 3:124675 4:126735 5:671234 6:125743 7:156243  
7 0     1:762345 2:613475 3:124675 4:712635 5:612374 6:125473 7:152364  
7 0     1:672345 2:613475 3:124765 4:617235 5:123764 6:125374 7:146523  
7 0     1:762345 2:617345 3:126745 4:127365 5:761234 6:125473 7:153426  
7 0     1:762345 2:613745 3:124765 4:127635 5:761234 6:125473 7:154263  
7 0     1:762345 2:761345 3:126475 4:126375 5:671234 6:127534 7:125346  
7 0     1:672345 2:617345 3:124675 4:126735 5:712364 6:127453 7:165432  
7 0     1:672345 2:613475 3:124765 4:127635 5:712634 6:124375 7:165243  
7 0     1:627345 2:671345 3:127465 4:612375 5:172364 6:125734 7:143625  
7 0     1:672345 2:617345 3:127645 4:123765 5:127634 6:712435 7:164352  
7 0     1:672345 2:613475 3:124675 4:617235 5:123764 6:127534 7:145623  
7 0     1:627345 2:617345 3:126745 4:123675 5:612374 6:125473 7:124653  
7 0     1:623745 2:613475 3:127645 4:172365 5:127634 6:127435 7:124563  
7 0     1:627345 2:617345 3:126475 4:712365 5:612374 6:127543 7:125634  
7 0     1:627345 2:613745 3:172465 4:127635 5:712364 6:124573 7:125364  
7 0     1:762345 2:671345 3:126475 4:123675 5:712634 6:172435 7:125346  
7 0     1:627345 2:617345 3:126475 4:712365 5:612374 6:125743 7:126534  
7 0     1:762345 2:613475 3:712645 4:712365 5:126734 6:124375 7:152634  
7 0     1:623745 2:617345 3:124765 4:617235 5:123764 6:125374 7:134265  
7 0     1:623745 2:617345 3:126745 4:712365 5:126374 6:127435 7:132654  
7 0     1:762345 2:613475 3:712645 4:172365 5:127634 6:712435 7:145263  
7 0     1:623475 2:761345 3:127465 4:712635 5:172634 6:127435 7:124563  
7 0     1:627345 2:671345 3:127465 4:612375 5:172364 6:125374 7:146325  
7 0     1:762345 2:761345 3:124675 4:126375 5:671234 6:712543 7:126534  
7 0     1:762345 2:617345 3:124675 4:127635 5:123764 6:124573 7:145326  
7 0     1:627345 2:761345 3:172645 4:172635 5:761234 6:127534 7:152346  
7 0     1:762345 2:617345 3:127465 4:671235 5:123674 6:172534 7:154632  
7 0     1:762345 2:617345 3:127465 4:612375 5:127364 6:172534 7:164352  
7 0     1:623475 2:613745 3:127645 4:123765 5:712634 6:124735 7:142635  
7 0     1:672345 2:613745 3:172645 4:712365 5:712634 6:712435 7:145632  
7 0     1:623745 2:613475 3:127645 4:172365 5:126374 6:127435 7:124635  
7 0     1:623745 2:617345 3:127645 4:172365 5:172634 6:172435 7:145632  
7 0     1:762345 2:617345 3:126475 4:123675 5:127634 6:172435 7:134652  
7 0     1:762345 2:613475 3:126745 4:127635 5:761234 6:125374 7:152634  
7 0     1:623745 2:613745 3:712645 4:123675 5:127634 6:712435 7:124635  
7 0     1:627345 2:671345 3:712465 4:126375 5:612374 6:712543 7:134652  
7 0     1:623745 2:613745 3:172465 4:612375 5:712364 6:712534 7:132564  
7 0     1:672345 2:613475 3:124675 4:172635 5:126374 6:127435 7:146523  
7 0     1:672345 2:613745 3:124675 4:612735 5:123764 6:125734 7:146523  
7 0     1:762345 2:613745 3:124675 4:127635 5:712634 6:124375 7:154263  
7 0     1:623475 2:671345 3:127645 4:123765 5:172634 6:172435 7:125643  
7 0     1:762345 2:613475 3:126745 4:127635 5:671234 6:127534 7:152364  
7 0     1:672345 2:671345 3:126475 4:712365 5:612374 6:127543 7:125634  
7 0     1:762345 2:613745 3:172645 4:123765 5:712634 6:124375 7:154326  
7 0     1:762345 2:613475 3:127465 4:126375 5:761234 6:125473 7:152643  
7 0     1:672345 2:671345 3:126475 4:712365 5:612374 6:125743 7:126534  
7 0     1:672345 2:613745 3:172645 4:123765 5:712634 6:712435 7:156432  
7 0     1:672345 2:613475 3:712645 4:712365 5:126734 6:127435 7:165234  
7 0     1:627345 2:613745 3:172645 4:123765 5:126734 6:124375 7:126435  
7 0     1:627345 2:671345 3:124675 4:126375 5:127634 6:712435 7:134652  
7 0     1:623745 2:613475 3:124765 4:172635 5:123674 6:124753 7:126345  
7 0     1:762345 2:613475 3:124765 4:127635 5:761234 6:172543 7:165243  
7 0     1:627345 2:761345 3:127645 4:172635 5:761234 6:127534 7:153246  
7 0     1:762345 2:617345 3:712645 4:712365 5:126374 6:127435 7:135426  
7 0     1:623475 2:617345 3:124765 4:671235 5:123764 6:125374 7:134265  
7 0     1:762345 2:613475 3:127645 4:712365 5:126374 6:124735 7:152643  
7 0     1:623745 2:617345 3:127465 4:761235 5:123764 6:712534 7:132654  
7 0     1:762345 2:613475 3:127645 4:127365 5:712634 6:127435 7:152634  
7 0     1:762345 2:613475 3:127645 4:127365 5:712634 6:124375 7:152346  
7 0     1:627345 2:761345 3:127645 4:172635 5:617234 6:125734 7:132465  
7 0     1:627345 2:613745 3:172645 4:127365 5:712634 6:712435 7:125634  
7 0     1:672345 2:761345 3:124675 4:126735 5:126374 6:127435 7:162453  
7 0     1:672345 2:613745 3:712465 4:612735 5:127364 6:125734 7:146523  
7 0     1:762345 2:613745 3:124675 4:126735 5:761234 6:125743 7:154236  
7 0     1:762345 2:671345 3:124675 4:126375 5:712634 6:172435 7:125346  
7 0     1:672345 2:617345 3:124675 4:126735 5:612734 6:712543 7:143652  
7 0     1:672345 2:671345 3:126475 4:127365 5:126374 6:127435 7:124653  
7 0     1:623475 2:613475 3:126745 4:712365 5:126734 6:124375 7:126453  
7 0     1:762345 2:671345 3:124675 4:126375 5:712364 6:172453 7:125346  
7 0     1:672345 2:613745 3:124765 4:127635 5:761234 6:712543 7:165423  
7 0     1:672345 2:671345 3:126475 4:126735 5:761234 6:127534 7:125643  
7 0     1:762345 2:671345 3:127645 4:127635 5:761234 6:172534 7:126534  
7 0     1:762345 2:613475 3:127465 4:123765 5:761234 6:125734 7:152643  
7 0     1:762345 2:671345 3:127645 4:127635 5:671234 6:172534 7:125634  
7 0     1:762345 2:617345 3:126745 4:127365 5:172634 6:172435 7:136425  
7 0     1:627345 2:617345 3:127645 4:712635 5:761234 6:712534 7:124653  
7 0     1:762345 2:671345 3:127645 4:126375 5:671234 6:172534 7:125463  
7 0     1:623475 2:613475 3:712465 4:712635 5:612734 6:712543 7:126345  
7 0     1:672345 2:671345 3:126475 4:126735 5:761234 6:125734 7:126543  
7 0     1:623475 2:617345 3:127465 4:126375 5:172364 6:172453 7:154632  
7 0     1:672345 2:613745 3:124765 4:127635 5:671234 6:712543 7:156423  
7 0     1:623475 2:671345 3:712465 4:126375 5:617234 6:712543 7:162354  
7 0     1:623475 2:671345 3:712465 4:126375 5:617234 6:172543 7:123546  
7 0     1:762345 2:671345 3:127645 4:126375 5:612734 6:172534 7:124635  
7 0     1:762345 2:761345 3:124675 4:126375 5:712634 6:124375 7:125634  
7 0     1:672345 2:617345 3:126745 4:123675 5:126734 6:712435 7:143562  
7 0     1:762345 2:613475 3:124675 4:172635 5:712364 6:124753 7:154236  
7 0     1:627345 2:761345 3:127465 4:172635 5:617234 6:125743 7:132465  
7 0     1:627345 2:671345 3:124675 4:612375 5:172364 6:125374 7:134625  
7 0     1:762345 2:761345 3:124675 4:761235 5:123674 6:127534 7:125364  
7 0     1:627345 2:613745 3:172465 4:126375 5:671234 6:712543 7:125463  
7 0     1:627345 2:613745 3:172645 4:127365 5:712634 6:124375 7:126534  
7 0     1:762345 2:671345 3:126745 4:127635 5:671234 6:172534 7:125364  
7 0     1:672345 2:613745 3:172465 4:612375 5:127364 6:712534 7:164352  
7 0     1:623745 2:761345 3:712465 4:612375 5:172364 6:127534 7:142356  
7 0     1:623745 2:761345 3:127465 4:172635 5:617234 6:127543 7:124563  
7 0     1:762345 2:613475 3:126745 4:126735 5:761234 6:712534 7:152634  
7 0     1:672345 2:613745 3:172465 4:126735 5:712364 6:124573 7:153462  
7 0     1:762345 2:617345 3:124675 4:127635 5:712364 6:124753 7:154326  
7 0     1:672345 2:613745 3:712465 4:127365 5:612734 6:127534 7:145623  
7 0     1:623745 2:613745 3:712645 4:127365 5:712634 6:124375 7:126534  
7 0     1:627345 2:671345 3:126745 4:127365 5:172634 6:712435 7:136425  
7 0     1:762345 2:613475 3:126745 4:126735 5:761234 6:125734 7:152346  
7 0     1:672345 2:613745 3:172465 4:126375 5:127364 6:712453 7:146352  
7 0     1:762345 2:617345 3:124675 4:127635 5:126374 6:124735 7:145326  
7 0     1:623745 2:671345 3:712645 4:123765 5:172634 6:712435 7:164235  
7 0     1:627345 2:617345 3:127645 4:712635 5:671234 6:712534 7:124563  
7 0     1:627345 2:671345 3:712465 4:126375 5:712364 6:712453 7:135462  
7 0     1:623745 2:617345 3:124675 4:127635 5:671234 6:125743 7:132546  
7 0     1:762345 2:617345 3:127465 4:172635 5:671234 6:172543 7:156324  
7 0     1:672345 2:613745 3:124675 4:126735 5:612374 6:125743 7:164523  
7 0     1:623745 2:613745 3:712465 4:127635 5:712634 6:712435 7:125634  
7 0     1:762345 2:617345 3:124675 4:127635 5:123674 6:124753 7:145326  
7 0     1:623745 2:613475 3:127465 4:172635 5:612734 6:125743 7:124653  
7 0     1:623475 2:613475 3:127465 4:671235 5:127364 6:125734 7:124653  
7 0     1:762345 2:671345 3:126745 4:126735 5:671234 6:712534 7:162534  
7 0     1:762345 2:761345 3:126745 4:123675 5:127634 6:124375 7:126435  
7 0     1:623475 2:613475 3:127465 4:671235 5:123764 6:125374 7:124365  
7 0     1:623475 2:613475 3:127465 4:761235 5:123764 6:125734 7:126435  
7 0     1:627345 2:671345 3:712465 4:612375 5:712364 6:712534 7:135642  
7 0     1:672345 2:671345 3:126475 4:127365 5:126374 6:124735 7:126453  
7 0     1:762345 2:613475 3:126745 4:126735 5:671234 6:127534 7:152346  
7 0     1:672345 2:671345 3:124765 4:612735 5:123764 6:127534 7:124536  
7 0     1:672345 2:671345 3:124765 4:612735 5:123764 6:125374 7:124653  
7 0     1:627345 2:671345 3:127465 4:612375 5:127364 6:712534 7:164352  
7 0     1:762345 2:761345 3:124765 4:127635 5:761234 6:172543 7:162543  
7 0     1:672345 2:617345 3:124765 4:126735 5:671234 6:125473 7:154362  
7 0     1:672345 2:613745 3:124765 4:127365 5:761234 6:712534 7:165423  
7 0     1:672345 2:617345 3:124765 4:126735 5:617234 6:712543 7:146325  
7 0     1:672345 2:671345 3:126475 4:127365 5:761234 6:127543 7:125463  
7 0     1:762345 2:613745 3:124675 4:126735 5:671234 6:127543 7:154236  
7 0     1:672345 2:671345 3:126475 4:127365 5:761234 6:125473 7:126543  
7 0     1:762345 2:671345 3:126745 4:126735 5:671234 6:172534 7:125346  
7 0     1:672345 2:617345 3:712465 4:127635 5:127364 6:127453 7:145632  
7 0     1:672345 2:617345 3:712645 4:123765 5:126374 6:124735 7:163452  
7 0     1:672345 2:617345 3:712645 4:123675 5:712634 6:712435 7:135462  
7 0     1:672345 2:617345 3:712645 4:123675 5:712634 6:127435 7:163542  
7 0     1:627345 2:761345 3:127465 4:172635 5:617234 6:125473 7:132645  
7 0     1:672345 2:613745 3:172465 4:126375 5:612734 6:125473 7:143652  
7 0     1:762345 2:613475 3:126745 4:126375 5:761234 6:712534 7:152643  
7 0     1:762345 2:613475 3:126745 4:126375 5:761234 6:125734 7:152436  
7 0     1:627345 2:613745 3:172645 4:123765 5:126374 6:124375 7:126453  
7 0     1:672345 2:671345 3:126475 4:126735 5:612734 6:125734 7:126435  
7 0     1:627345 2:613745 3:172645 4:123675 5:712634 6:712435 7:125463  
7 0     1:762345 2:613475 3:126745 4:126375 5:761234 6:125374 7:152463  
7 0     1:762345 2:613745 3:124675 4:127635 5:126374 6:124735 7:145236  
7 0     1:623745 2:617345 3:127645 4:123765 5:712634 6:124375 7:132654  
7 0     1:762345 2:613475 3:126745 4:126375 5:671234 6:127534 7:152436  
7 0     1:627345 2:671345 3:712645 4:126375 5:671234 6:712534 7:135462  
7 0     1:623475 2:761345 3:127465 4:671235 5:172364 6:125734 7:124653  
7 0     1:762345 2:671345 3:124765 4:126735 5:126374 6:172435 7:124563  
7 0     1:623475 2:671345 3:126475 4:123675 5:172634 6:172435 7:125346  
7 0     1:623475 2:761345 3:127465 4:127635 5:617234 6:127543 7:125634  
7 0     1:762345 2:613475 3:127465 4:126375 5:671234 6:127543 7:152463  
7 0     1:627345 2:671345 3:127645 4:123765 5:712634 6:712435 7:156432  
7 0     1:627345 2:671345 3:127645 4:123765 5:172634 6:712435 7:164325  
7 0     1:762345 2:671345 3:126745 4:126375 5:671234 6:712534 7:162543  
7 0     1:672345 2:613745 3:124765 4:127635 5:712634 6:124375 7:165423  
7 0     1:627345 2:671345 3:172645 4:712635 5:761234 6:712534 7:146523  
7 0     1:672345 2:613745 3:172645 4:123765 5:127634 6:127435 7:143562  
7 0     1:623475 2:613745 3:127465 4:712635 5:617234 6:127543 7:145263  
7 0     1:762345 2:671345 3:126745 4:126375 5:671234 6:172534 7:125436  
7 0     1:623475 2:617345 3:712465 4:126375 5:172364 6:172453 7:135462  
7 0     1:672345 2:617345 3:124765 4:126735 5:126734 6:124735 7:143652  
7 0     1:762345 2:617345 3:712645 4:123675 5:126374 6:172435 7:134562  
7 0     1:762345 2:671345 3:126745 4:126375 5:612734 6:172534 7:124365  
7 0     1:623475 2:613745 3:172465 4:612375 5:712364 6:712534 7:143256  
7 0     1:627345 2:671345 3:172645 4:712635 5:671234 6:712534 7:145623  
7 0     1:762345 2:617345 3:124675 4:761235 5:123674 6:172534 7:153642  
7 0     1:627345 2:617345 3:127645 4:126375 5:761234 6:125374 7:126543  
7 0     1:623745 2:617345 3:126745 4:172365 5:126374 6:127435 7:143265  
7 0     1:672345 2:613745 3:124765 4:127635 5:126374 6:124375 7:164523  
7 0     1:672345 2:613745 3:172645 4:123675 5:126734 6:124375 7:146352  
7 0     1:627345 2:671345 3:127645 4:123675 5:127634 6:712435 7:146352  
7 0     1:762345 2:613475 3:126745 4:126375 5:617234 6:125734 7:124356  
7 0     1:627345 2:613475 3:172465 4:172635 5:712634 6:712435 7:125634  
7 0     1:627345 2:761345 3:172645 4:123765 5:172634 6:127435 7:142356  
7 0     1:627345 2:617345 3:127645 4:126375 5:671234 6:712534 7:125463  
7 0     1:762345 2:613745 3:712465 4:127635 5:126734 6:124375 7:145263  
7 0     1:672345 2:613745 3:172465 4:126375 5:127364 6:124573 7:143652  
7 0     1:627345 2:613745 3:172465 4:126375 5:671234 6:125473 7:125436  
7 0     1:762345 2:617345 3:712465 4:123765 5:761234 6:172534 7:136542  
7 0     1:672345 2:671345 3:126475 4:126735 5:612374 6:125734 7:126453  
7 0     1:672345 2:671345 3:124765 4:126735 5:612734 6:125473 7:124365  
7 0     1:627345 2:671345 3:172645 4:172635 5:761234 6:712534 7:165234  
7 0     1:762345 2:613475 3:126475 4:712635 5:612374 6:125734 7:152346  
7 0     1:627345 2:617345 3:127645 4:126375 5:671234 6:125374 7:125643  
7 0     1:672345 2:613475 3:124675 4:617235 5:123674 6:125734 7:145623  
7 0     1:627345 2:671345 3:126475 4:123765 5:712634 6:712435 7:153642  
7 0     1:762345 2:617345 3:712465 4:123765 5:671234 6:172534 7:135642  
7 0     1:762345 2:613745 3:124765 4:126735 5:172364 6:172453 7:146235  
7 0     1:672345 2:671345 3:126475 4:127365 5:612734 6:125743 7:124635  
7 0     1:762345 2:671345 3:126475 4:126375 5:671234 6:172534 7:125346  
7 0     1:672345 2:613475 3:124675 4:671235 5:123764 6:127534 7:156234  
7 0     1:762345 2:613745 3:124675 4:127635 5:123764 6:712453 7:145263  
7 0     1:627345 2:671345 3:172645 4:172635 5:761234 6:172534 7:152346  
7 0     1:627345 2:671345 3:127465 4:612375 5:123764 6:125374 7:146532  
7 0     1:672345 2:613475 3:172465 4:617235 5:712364 6:125734 7:153462  
7 0     1:623475 2:613475 3:712465 4:712635 5:612734 6:125473 7:123645  
7 0     1:627345 2:671345 3:172645 4:172635 5:671234 6:712534 7:156234  
7 0     1:672345 2:617345 3:127645 4:123765 5:127634 6:172435 7:143526  
7 0     1:627345 2:671345 3:172645 4:126375 5:671234 6:712534 7:154623  
7 0     1:627345 2:671345 3:172645 4:126375 5:617234 6:712534 7:146235  
7 0     1:762345 2:613745 3:124765 4:127635 5:671234 6:172543 7:156423  
7 0     1:762345 2:613475 3:712465 4:172635 5:127364 6:124573 7:145236  
7 0     1:762345 2:617345 3:172465 4:712635 5:712364 6:172453 7:145623  
7 0     1:672345 2:671345 3:126475 4:127365 5:612734 6:125473 7:126435  
7 0     1:672345 2:613745 3:124765 4:127635 5:617234 6:712543 7:164235  
7 0     1:672345 2:613745 3:124765 4:127635 5:612374 6:712543 7:164523  
7 0     1:672345 2:613745 3:124765 4:126735 5:671234 6:712543 7:154623  
7 0     1:627345 2:761345 3:127465 4:612375 5:123764 6:127534 7:145326  
7 0     1:627345 2:617345 3:127645 4:126375 5:612374 6:125374 7:126453  
7 0     1:627345 2:671345 3:172465 4:126375 5:172364 6:712453 7:146235  
7 0     1:672345 2:613475 3:124765 4:612735 5:712364 6:712534 7:156243  
7 0     1:762345 2:613745 3:124765 4:127635 5:123764 6:712453 7:145236  
7 0     1:627345 2:671345 3:127645 4:172635 5:761234 6:712534 7:165324  
7 0     1:762345 2:613745 3:124675 4:126735 5:617234 6:125743 7:142356  
7 0     1:623745 2:671345 3:712645 4:123765 5:172634 6:172435 7:142356  
7 0     1:762345 2:613475 3:127465 4:712635 5:123764 6:124573 7:152643  
7 0     1:623475 2:613745 3:127465 4:612375 5:172364 6:172534 7:156423  
7 0     1:672345 2:613745 3:124765 4:126735 5:617234 6:712543 7:146235  
7 0     1:672345 2:671345 3:124675 4:127635 5:126374 6:127435 7:124653  
7 0     1:672345 2:617345 3:124765 4:712365 5:612374 6:125374 7:165342  
7 0     1:627345 2:671345 3:127645 4:172635 5:761234 6:172534 7:153246  
7 0     1:623475 2:617345 3:126745 4:123675 5:172634 6:172435 7:154362  
7 0     1:627345 2:671345 3:712465 4:612375 5:123764 6:712534 7:136452  
7 0     1:672345 2:617345 3:124765 4:612735 5:127364 6:127534 7:143562  
7 0     1:627345 2:671345 3:127645 4:172635 5:671234 6:712534 7:156324  
7 0     1:672345 2:671345 3:126475 4:126375 5:671234 6:172534 7:162534  
7 0     1:627345 2:671345 3:127645 4:172635 5:617234 6:712534 7:163245  
7 0     1:762345 2:613475 3:124675 4:127635 5:761234 6:712543 7:152463  
7 0     1:672345 2:613745 3:172465 4:127635 5:671234 6:712543 7:156342  
7 0     1:672345 2:617345 3:124675 4:612735 5:172364 6:125734 7:146325  
7 0     1:627345 2:617345 3:126745 4:712635 5:671234 6:712534 7:124536  
7 0     1:762345 2:617345 3:126475 4:127365 5:712634 6:124735 7:154326  
7 0     1:672345 2:613745 3:172465 4:127635 5:127634 6:172435 7:134526  
7 0     1:623745 2:617345 3:126745 4:123765 5:712634 6:124735 7:132654  
7 0     1:672345 2:617345 3:127465 4:123765 5:761234 6:712534 7:165432  
7 0     1:627345 2:671345 3:127465 4:172635 5:172364 6:712453 7:163245  
7 0     1:627345 2:613745 3:172645 4:123675 5:127634 6:712435 7:124635  
7 0     1:623745 2:671345 3:712645 4:123675 5:712634 6:712435 7:154623  
7 0     1:623475 2:617345 3:127465 4:172635 5:172364 6:172453 7:156324  
7 0     1:627345 2:613475 3:127465 4:612375 5:127364 6:125734 7:143265  
7 0     1:762345 2:613475 3:126475 4:172635 5:761234 6:712534 7:154263  
7 0     1:627345 2:617345 3:126745 4:712635 5:612374 6:127534 7:125643  
7 0     1:762345 2:613475 3:712645 4:172365 5:126734 6:124735 7:145236  
7 0     1:623745 2:613475 3:127465 4:172635 5:612734 6:125473 7:126453  
7 0     1:627345 2:671345 3:127645 4:127365 5:172634 6:712435 7:163425  
7 0     1:672345 2:761345 3:126475 4:123675 5:712634 6:127435 7:162534  
7 0     1:762345 2:613475 3:126475 4:172635 5:612374 6:712534 7:145263  
7 0     1:762345 2:617345 3:126745 4:172365 5:712634 6:172435 7:153624  
7 0     1:762345 2:617345 3:712645 4:712635 5:612734 6:125734 7:153426  
7 0     1:672345 2:613475 3:124765 4:127365 5:761234 6:712534 7:165243  
7 0     1:623475 2:761345 3:127465 4:126375 5:172364 6:127453 7:125463  
7 0     1:672345 2:617345 3:124765 4:127365 5:761234 6:712534 7:165432  
7 0     1:762345 2:613745 3:124675 4:126735 5:612374 6:125743 7:145236  
7 0     1:762345 2:617345 3:712645 4:712635 5:612374 6:125734 7:135426  
7 0     1:627345 2:617345 3:126745 4:712635 5:612374 6:125734 7:126543  
7 0     1:623745 2:613745 3:712465 4:126735 5:671234 6:125473 7:125346  
7 0     1:627345 2:617345 3:127465 4:671235 5:123764 6:125374 7:126543  
7 0     1:672345 2:617345 3:124765 4:612735 5:712364 6:712534 7:156432  
7 0     1:623475 2:671345 3:127465 4:712635 5:617234 6:172543 7:124563  
7 0     1:627345 2:671345 3:127645 4:127635 5:617234 6:712534 7:163425  
7 0     1:623475 2:671345 3:127465 4:127635 5:617234 6:172543 7:125634  
7 0     1:672345 2:617345 3:124765 4:612735 5:712364 6:125374 7:154632  
7 0     1:762345 2:761345 3:124675 4:126735 5:123674 6:127453 7:124536  
7 0     1:672345 2:671345 3:124765 4:612735 5:123764 6:712534 7:126453  
7 0     1:762345 2:617345 3:712645 4:126735 5:612734 6:125734 7:145326  
7 0     1:627345 2:671345 3:172465 4:612375 5:172364 6:125374 7:146235  
7 0     1:762345 2:617345 3:712645 4:126375 5:761234 6:125734 7:135426  
7 0     1:672345 2:613475 3:124765 4:617235 5:123674 6:125374 7:145623  
7 0     1:762345 2:617345 3:712645 4:126375 5:671234 6:172534 7:135462  
7 0     1:623475 2:617345 3:127465 4:712365 5:617234 6:172534 7:145632  
7 0     1:762345 2:617345 3:712645 4:126375 5:671234 6:127534 7:135426  
7 0     1:762345 2:613475 3:712465 4:172635 5:612734 6:712543 7:145263  
7 0     1:627345 2:613745 3:172465 4:612375 5:712364 6:712534 7:125643  
7 0     1:762345 2:613475 3:127465 4:761235 5:123764 6:125734 7:152643  
7 0     1:623475 2:617345 3:712645 4:712365 5:172634 6:127435 7:134526  
7 0     1:672345 2:613475 3:124765 4:617235 5:712364 6:125374 7:154623  
7 0     1:623745 2:617345 3:127465 4:612375 5:712364 6:712534 7:132564  
7 0     1:762345 2:617345 3:712645 4:126375 5:612374 6:125734 7:134526  
7 0     1:762345 2:613475 3:712465 4:172635 5:126734 6:124375 7:145263  
7 0     1:627345 2:671345 3:172465 4:612375 5:123674 6:125374 7:145623  
7 0     1:672345 2:617345 3:124675 4:126735 5:612734 6:125743 7:164352  
7 0     1:762345 2:617345 3:172645 4:712635 5:761234 6:172534 7:146523  
7 0     1:627345 2:613745 3:172465 4:126375 5:612734 6:712543 7:124635  
7 0     1:672345 2:613745 3:124675 4:612735 5:172364 6:125734 7:146235  
7 0     1:623745 2:613745 3:712465 4:127635 5:712364 6:124573 7:125364  
7 0     1:762345 2:617345 3:172645 4:712635 5:671234 6:172534 7:145623  
7 0     1:672345 2:613475 3:712465 4:172635 5:612734 6:127543 7:145623  
7 0     1:672345 2:617345 3:124675 4:612735 5:123764 6:125734 7:146532  
7 0     1:627345 2:671345 3:126475 4:123765 5:172634 6:712435 7:136425  
7 0     1:623745 2:613475 3:712465 4:172635 5:712364 6:124573 7:125364  
7 0     1:627345 2:613745 3:172465 4:126375 5:612734 6:125473 7:124365  
7 0     1:672345 2:617345 3:126745 4:123675 5:126734 6:127435 7:164352  
7 0     1:762345 2:617345 3:124675 4:126735 5:712364 6:172453 7:154362  
7 0     1:623745 2:617345 3:126745 4:123675 5:712634 6:127435 7:132654  
7 0     1:623745 2:617345 3:124675 4:127635 5:671234 6:125473 7:132564  
7 0     1:623745 2:613745 3:124765 4:612735 5:712364 6:712534 7:123564  
7 0     1:627345 2:671345 3:127645 4:127635 5:617234 6:125734 7:134625  
7 0     1:672345 2:617345 3:172645 4:712365 5:712634 6:712435 7:145623  
7 0     1:623745 2:613745 3:124765 4:126735 5:671234 6:127543 7:126354  
7 0     1:623475 2:613475 3:127465 4:126375 5:172634 6:127435 7:152463  
7 0     1:672345 2:613745 3:172645 4:172365 5:712634 6:712435 7:156324  
7 0     1:762345 2:761345 3:124675 4:126375 5:671234 6:127543 7:125346  
7 0     1:627345 2:671345 3:172465 4:671235 5:712364 6:712534 7:145623  
7 0     1:623745 2:671345 3:712465 4:612375 5:712364 6:712534 7:156423  
7 0     1:672345 2:617345 3:124675 4:127635 5:671234 6:125743 7:154632  
7 0     1:623475 2:761345 3:127465 4:126375 5:172364 6:124753 7:125643  
7 0     1:762345 2:613475 3:712465 4:761235 5:127364 6:125734 7:152364  
7 0     1:672345 2:613475 3:124675 4:172635 5:761234 6:127543 7:154623  
7 0     1:672345 2:617345 3:124765 4:127635 5:712364 6:712453 7:156432  
7 0     1:672345 2:617345 3:712645 4:712635 5:612734 6:127534 7:156342  
7 0     1:627345 2:671345 3:172465 4:172635 5:671234 6:712543 7:156234  
7 0     1:672345 2:613745 3:172465 4:127635 5:671234 6:125743 7:153462  
7 0     1:672345 2:613475 3:124675 4:172635 5:761234 6:125473 7:165423  
7 0     1:672345 2:613745 3:172465 4:127635 5:671234 6:125473 7:153642  
7 0     1:762345 2:761345 3:124765 4:127635 5:761234 6:127543 7:126543  
7 0     1:762345 2:617345 3:126475 4:123675 5:126734 6:172435 7:134562  
7 0     1:672345 2:617345 3:712645 4:712635 5:612734 6:125734 7:165342  
7 0     1:762345 2:613475 3:126745 4:123765 5:712634 6:124375 7:152463  
7 0     1:672345 2:617345 3:712645 4:712635 5:612374 6:125734 7:163542  
7 0     1:672345 2:613475 3:712465 4:172635 5:127364 6:124573 7:164523  
7 0     1:672345 2:613745 3:124765 4:126735 5:612374 6:712543 7:146523  
7 0     1:672345 2:617345 3:124765 4:126735 5:712634 6:712435 7:154632  
7 0     1:623475 2:671345 3:127465 4:126375 5:617234 6:172543 7:125463  
7 0     1:672345 2:617345 3:712645 4:126735 5:612734 6:125734 7:164532  
7 0     1:672345 2:617345 3:712645 4:126375 5:761234 6:125734 7:163542  
7 0     1:762345 2:761345 3:124765 4:126735 5:612734 6:127543 7:124635  
7 0     1:672345 2:613475 3:712645 4:172365 5:126734 6:127435 7:146523  
7 0     1:762345 2:617345 3:127465 4:172365 5:761234 6:172534 7:165324  
7 0     1:627345 2:671345 3:127465 4:126375 5:127364 6:712453 7:146352  
7 0     1:623475 2:613475 3:127465 4:612375 5:127364 6:125734 7:126543  
7 0     1:672345 2:617345 3:712645 4:126375 5:671234 6:712534 7:135462  
7 0     1:672345 2:613475 3:124675 4:172365 5:612374 6:127534 7:145623  
7 0     1:672345 2:613745 3:172465 4:612735 5:172364 6:712534 7:163425  
7 0     1:627345 2:671345 3:712645 4:123765 5:712634 6:712435 7:135642  
7 0     1:762345 2:613475 3:127465 4:671235 5:123764 6:125374 7:152436  
7 0     1:623475 2:613475 3:126745 4:127365 5:172634 6:127435 7:152364  
7 0     1:672345 2:617345 3:712645 4:126375 5:671234 6:127534 7:163542  
7 0     1:762345 2:613475 3:126475 4:126735 5:761234 6:712534 7:152643  
7 0     1:762345 2:617345 3:124675 4:126735 5:126734 6:172435 7:143562  
7 0     1:623745 2:761345 3:712465 4:617235 5:172364 6:712534 7:126345  
7 0     1:762345 2:613475 3:127645 4:123765 5:712634 6:127435 7:152643  
7 0     1:672345 2:617345 3:124675 4:126735 5:671234 6:127543 7:165432  
7 0     1:672345 2:613475 3:124675 4:172365 5:612374 6:125734 7:146523  
7 0     1:762345 2:613475 3:126475 4:126735 5:761234 6:125734 7:152436  
7 0     1:672345 2:617345 3:712645 4:126375 5:612374 6:125734 7:163452  
7 0     1:672345 2:617345 3:172645 4:712635 5:761234 6:712534 7:146523  
7 0     1:672345 2:617345 3:172645 4:712635 5:671234 6:712534 7:145623  
7 0     1:672345 2:617345 3:124675 4:127635 5:671234 6:125473 7:156432  
7 0     1:762345 2:613475 3:126475 4:126735 5:761234 6:125374 7:152463  
7 0     1:627345 2:617345 3:126745 4:126375 5:761234 6:127534 7:125643  
7 0     1:627345 2:671345 3:172465 4:126375 5:671234 6:712543 7:154623  
7 0     1:627345 2:617345 3:126745 4:126375 5:761234 6:125734 7:126543  
7 0     1:762345 2:617345 3:172645 4:126375 5:671234 6:172534 7:154623  
7 0     1:627345 2:671345 3:712645 4:123675 5:712634 6:712435 7:135462  
7 0     1:627345 2:613745 3:172465 4:127635 5:712364 6:712453 7:125634  
7 0     1:672345 2:617345 3:127465 4:126735 5:617234 6:125473 7:134625  
7 0     1:627345 2:671345 3:124675 4:612375 5:127364 6:712534 7:136452  
7 0     1:627345 2:671345 3:172465 4:126375 5:617234 6:712543 7:146235  
7 0     1:762345 2:617345 3:127645 4:712635 5:761234 6:172534 7:146532  
7 0     1:762345 2:617345 3:127645 4:712635 5:761234 6:125374 7:145326  
7 0     1:762345 2:617345 3:127645 4:712635 5:671234 6:172534 7:145632  
7 0     1:672345 2:613475 3:712465 4:172635 5:612734 6:125743 7:146523  
7 0     1:762345 2:617345 3:127645 4:172635 5:761234 6:712534 7:153246  
7 0     1:762345 2:613475 3:124675 4:172635 5:123764 6:124573 7:145236  
7 0     1:762345 2:617345 3:127645 4:172635 5:761234 6:172534 7:165324  
7 0     1:672345 2:617345 3:172645 4:126375 5:671234 6:712534 7:154623  
7 0     1:672345 2:617345 3:127645 4:712635 5:761234 6:712534 7:146532  
7 0     1:672345 2:617345 3:127645 4:712635 5:761234 6:125374 7:164532  
7 0     1:762345 2:617345 3:127645 4:172635 5:671234 6:172534 7:156324  
7 0     1:672345 2:617345 3:127645 4:712635 5:671234 6:712534 7:145632  
7 0     1:672345 2:617345 3:127645 4:172635 5:761234 6:712534 7:165324  
7 0     1:762345 2:613475 3:712465 4:172635 5:612734 6:125473 7:145236  
7 0     1:623475 2:617345 3:127465 4:126375 5:172634 6:172435 7:154632  
7 0     1:627345 2:613745 3:172465 4:127635 5:712634 6:712435 7:125634  
7 0     1:672345 2:617345 3:127645 4:172635 5:761234 6:172534 7:153246  
7 0     1:623745 2:671345 3:712465 4:612375 5:172364 6:712534 7:164235  
7 0     1:672345 2:617345 3:127645 4:172635 5:671234 6:712534 7:156324  
7 0     1:672345 2:617345 3:127645 4:127635 5:761234 6:712534 7:165342  
7 0     1:762345 2:613475 3:126475 4:126735 5:617234 6:125734 7:124356  
7 0     1:627345 2:617345 3:126745 4:126375 5:671234 6:712534 7:125436  
7 0     1:762345 2:617345 3:127645 4:127635 5:761234 6:712534 7:153426  
7 0     1:672345 2:617345 3:127645 4:127635 5:761234 6:172534 7:153426  
7 0     1:762345 2:617345 3:127645 4:127635 5:761234 6:172534 7:165342  
7 0     1:762345 2:617345 3:127645 4:127635 5:671234 6:172534 7:156342  
7 0     1:762345 2:617345 3:712645 4:127365 5:126734 6:124735 7:145326  
7 0     1:762345 2:617345 3:126475 4:127365 5:126374 6:124735 7:145326  
7 0     1:762345 2:617345 3:127645 4:126735 5:761234 6:125374 7:153426  
7 0     1:623475 2:617345 3:712465 4:671235 5:127364 6:127534 7:134256  
7 0     1:762345 2:617345 3:127645 4:126735 5:617234 6:125374 7:134256  
7 0     1:762345 2:617345 3:712645 4:123765 5:712634 6:172435 7:135642  
7 0     1:762345 2:617345 3:127645 4:126375 5:761234 6:125374 7:154326  
7 0     1:762345 2:617345 3:127645 4:126375 5:671234 6:172534 7:154632  
7 0     1:627345 2:671345 3:712645 4:123675 5:126374 6:712435 7:134562  
7 0     1:672345 2:617345 3:127645 4:127635 5:761234 6:127534 7:153462  
7 0     1:762345 2:617345 3:127645 4:126375 5:617234 6:172534 7:146325  
7 0     1:672345 2:617345 3:127645 4:127635 5:671234 6:712534 7:156342  
7 0     1:627345 2:617345 3:126745 4:126375 5:671234 6:127534 7:126543  
7 0     1:762345 2:617345 3:127645 4:126375 5:617234 6:125374 7:143256  
7 0     1:762345 2:617345 3:127645 4:126375 5:612734 6:172534 7:146352  
7 0     1:627345 2:671345 3:127465 4:172635 5:671234 6:712543 7:156324  
7 0     1:672345 2:617345 3:124765 4:612735 5:123764 6:172534 7:145326  
7 0     1:762345 2:617345 3:712645 4:123765 5:712634 6:124735 7:135426  
7 0     1:762345 2:617345 3:127465 4:172365 5:671234 6:172534 7:156324  
7 0     1:762345 2:613475 3:127465 4:761235 5:123674 6:127534 7:152643  
7 0     1:762345 2:617345 3:124765 4:671235 5:123764 6:125374 7:153426  
7 0     1:672345 2:617345 3:127645 4:127635 5:671234 6:125734 7:153462  
7 0     1:623475 2:671345 3:127645 4:123675 5:172634 6:172435 7:125463  
7 0     1:672345 2:617345 3:127645 4:123765 5:127634 6:127435 7:143562  
7 0     1:672345 2:617345 3:127645 4:127635 5:617234 6:712534 7:163425  
7 0     1:627345 2:671345 3:127645 4:123765 5:172634 6:172435 7:143256  
7 0     1:762345 2:671345 3:124675 4:126735 5:612734 6:172543 7:124365  
7 0     1:672345 2:613475 3:712465 4:172635 5:612734 6:125473 7:164523  
7 0     1:672345 2:617345 3:127645 4:127635 5:617234 6:172534 7:134256  
7 0     1:627345 2:671345 3:172645 4:712365 5:712634 6:712435 7:145623  
7 0     1:627345 2:671345 3:127465 4:172635 5:671234 6:125473 7:153624  
7 0     1:762345 2:613475 3:127465 4:712635 5:612374 6:125743 7:152463  
7 0     1:623745 2:613745 3:712465 4:612375 5:712364 6:712534 7:125643  
7 0     1:623745 2:613745 3:712645 4:123675 5:126734 6:124735 7:124365  
7 0     1:627345 2:617345 3:126745 4:126375 5:671234 6:125734 7:125643  
7 0     1:672345 2:617345 3:172465 4:671235 5:123674 6:712534 7:154623  
7 0     1:672345 2:617345 3:127645 4:127635 5:617234 6:125734 7:134625  
7 0     1:627345 2:671345 3:124675 4:126375 5:617234 6:712543 7:134625  
7 0     1:672345 2:617345 3:127465 4:127635 5:617234 6:712543 7:163425  
7 0     1:672345 2:617345 3:127645 4:126735 5:761234 6:125374 7:165342  
7 0     1:623745 2:617345 3:124675 4:617235 5:123764 6:127534 7:134256  
7 0     1:623745 2:613475 3:712465 4:172635 5:127364 6:712453 7:126345  
7 0     1:762345 2:613745 3:124765 4:126735 5:712634 6:127435 7:154263  
7 0     1:623745 2:613745 3:712465 4:126735 5:712364 6:124573 7:125346  
7 0     1:623745 2:613745 3:712645 4:123675 5:126734 6:124375 7:124635  
7 0     1:762345 2:671345 3:124765 4:127635 5:612734 6:172543 7:126435  
7 0     1:762345 2:617345 3:124675 4:127635 5:712634 6:124735 7:154326  
7 0     1:672345 2:617345 3:127645 4:126735 5:671234 6:125734 7:153642  
7 0     1:672345 2:617345 3:127645 4:126735 5:671234 6:125374 7:156342  
7 0     1:623475 2:613475 3:127645 4:712365 5:126374 6:127435 7:124635  
7 0     1:627345 2:617345 3:127465 4:126375 5:612374 6:712543 7:124653  
7 0     1:627345 2:617345 3:126745 4:126375 5:612374 6:125734 7:126453  
7 0     1:623745 2:761345 3:127465 4:172635 5:617234 6:125743 7:124653  
7 0     1:627345 2:671345 3:127645 4:123765 5:127634 6:712435 7:164352  
7 0     1:627345 2:671345 3:124765 4:612375 5:127364 6:172534 7:134526  
7 0     1:623475 2:617345 3:126745 4:123675 5:172634 6:127435 7:154326  
7 0     1:672345 2:617345 3:127645 4:126735 5:617234 6:125734 7:136425  
7 0     1:762345 2:761345 3:124675 4:126735 5:126734 6:127435 7:124356  
7 0     1:672345 2:617345 3:127645 4:126735 5:617234 6:125374 7:163425  
7 0     1:762345 2:617345 3:127465 4:172635 5:712364 6:172453 7:156324  
7 0     1:627345 2:671345 3:127645 4:172365 5:712634 6:712435 7:156324  
7 0     1:762345 2:617345 3:712465 4:127635 5:127364 6:124573 7:145326  
7 0     1:672345 2:617345 3:127645 4:126375 5:761234 6:125374 7:165432  
7 0     1:672345 2:617345 3:124765 4:126735 5:617234 6:125473 7:143625  
7 0     1:672345 2:617345 3:127645 4:126375 5:671234 6:712534 7:154632  
7 0     1:672345 2:617345 3:127465 4:127635 5:617234 6:172543 7:134256  
7 0     1:672345 2:617345 3:127645 4:126375 5:671234 6:125374 7:156432  
7 0     1:762345 2:617345 3:124675 4:126735 5:127634 6:172435 7:143652  
7 0     1:672345 2:617345 3:127645 4:126375 5:617234 6:712534 7:146325  
7 0     1:762345 2:617345 3:124765 4:127635 5:123764 6:172453 7:164532  
7 0     1:627345 2:671345 3:127465 4:612375 5:712364 6:712534 7:156432  
7 0     1:672345 2:617345 3:127645 4:126375 5:617234 6:125374 7:164325  
7 0     1:623475 2:617345 3:712465 4:671235 5:127364 6:125734 7:134265  
7 0     1:672345 2:617345 3:127645 4:126375 5:612734 6:712534 7:146352  
7 0     1:672345 2:617345 3:127645 4:172365 5:712634 6:712435 7:156324  
7 0     1:672345 2:613745 3:172465 4:126735 5:127364 6:124573 7:134652  
7 0     1:672345 2:617345 3:127645 4:126375 5:612734 6:125374 7:164352  
7 0     1:672345 2:617345 3:127645 4:126375 5:612374 6:125374 7:164532  
7 0     1:672345 2:617345 3:126745 4:712635 5:761234 6:125734 7:164532  
7 0     1:627345 2:617345 3:126475 4:127365 5:126374 6:124735 7:126453  
7 0     1:672345 2:613745 3:124675 4:127635 5:123764 6:127453 7:145623  
7 0     1:762345 2:613745 3:712465 4:127635 5:127364 6:712453 7:145263  
7 0     1:672345 2:617345 3:126745 4:712635 5:671234 6:712534 7:145362  
7 0     1:672345 2:617345 3:126745 4:712635 5:671234 6:127534 7:164532  
7 0     1:672345 2:617345 3:126745 4:712635 5:612374 6:127534 7:156432  
7 0     1:762345 2:617345 3:124765 4:126735 5:712364 6:172453 7:154632  
7 0     1:672345 2:617345 3:126745 4:712635 5:612374 6:125734 7:165432  
7 0     1:672345 2:617345 3:126745 4:172635 5:671234 6:712534 7:153624  
7 0     1:672345 2:617345 3:124675 4:127365 5:612374 6:125734 7:146532  
7 0     1:623745 2:761345 3:127465 4:172635 5:617234 6:125473 7:126453  
7 0     1:672345 2:613475 3:712465 4:172365 5:612734 6:127534 7:145623  
7 0     1:672345 2:617345 3:712465 4:127635 5:127364 6:124573 7:164532  
7 0     1:762345 2:613475 3:124675 4:172635 5:761234 6:712543 7:154263  
7 0     1:672345 2:617345 3:126745 4:127635 5:671234 6:712534 7:153642  
7 0     1:672345 2:617345 3:124765 4:127365 5:671234 6:125374 7:154632  
7 0     1:762345 2:617345 3:124675 4:712365 5:612374 6:125734 7:153426  
7 0     1:672345 2:617345 3:126745 4:127635 5:617234 6:712534 7:136425  
7 0     1:672345 2:617345 3:124765 4:612735 5:123674 6:125374 7:145632  
7 0     1:762345 2:613475 3:124765 4:127635 5:761234 6:125743 7:152643  
7 0     1:623475 2:613475 3:127645 4:123765 5:127634 6:127435 7:125643  
7 0     1:762345 2:613475 3:712465 4:172635 5:126734 6:124735 7:145236  
7 0     1:623745 2:671345 3:712645 4:123675 5:172634 6:712435 7:146235  
7 0     1:672345 2:671345 3:124765 4:612735 5:712364 6:125734 7:125436  
7 0     1:672345 2:613475 3:172465 4:172635 5:671234 6:712543 7:156342  
7 0     1:672345 2:617345 3:127465 4:172635 5:712364 6:712453 7:156324  
7 0     1:623475 2:617345 3:712645 4:712365 5:126734 6:127435 7:134265  
7 0     1:623475 2:617345 3:712645 4:123765 5:172634 6:172435 7:135642  
7 0     1:672345 2:617345 3:124675 4:126735 5:612374 6:125743 7:164532  
7 0     1:762345 2:617345 3:127465 4:123765 5:761234 6:172534 7:165432  
7 0     1:672345 2:617345 3:126745 4:126735 5:761234 6:127534 7:156342  
7 0     1:623745 2:617345 3:124675 4:127635 5:712634 6:124735 7:132654  
7 0     1:672345 2:617345 3:712465 4:126375 5:712634 6:712435 7:135462  
7 0     1:672345 2:617345 3:126745 4:126735 5:761234 6:125734 7:165342  
7 0     1:627345 2:613475 3:172465 4:172635 5:712364 6:124573 7:125364  
7 0     1:672345 2:613745 3:172465 4:126375 5:712364 6:712453 7:154632  
7 0     1:672345 2:617345 3:712465 4:126375 5:712364 6:712453 7:135462  
7 0     1:627345 2:613745 3:172465 4:126375 5:126734 6:124735 7:124365  
7 0     1:623475 2:617345 3:126745 4:172365 5:172634 6:172435 7:153624  
7 0     1:623745 2:761345 3:712465 4:617235 5:172364 6:127534 7:123456  
7 0     1:627345 2:671345 3:712465 4:126375 5:712634 6:712435 7:135462  
7 0     1:762345 2:613475 3:127465 4:612375 5:712364 6:127534 7:152643  
7 0     1:627345 2:617345 3:126475 4:712635 5:612374 6:127534 7:125634  
7 0     1:672345 2:617345 3:124675 4:127365 5:671234 6:125734 7:154632  
7 0     1:762345 2:613475 3:712645 4:172365 5:126734 6:124375 7:145263  
7 0     1:762345 2:617345 3:127465 4:123765 5:671234 6:172534 7:156432  
7 0     1:672345 2:613475 3:124675 4:172635 5:712364 6:124573 7:156423  
7 0     1:672345 2:613745 3:172465 4:126375 5:712364 6:124573 7:154362  
7 0     1:762345 2:613475 3:172645 4:172365 5:712634 6:124375 7:153426  
7 0     1:672345 2:617345 3:126745 4:126735 5:671234 6:712534 7:153462  
7 0     1:762345 2:613475 3:127465 4:712635 5:612374 6:125473 7:152643  
7 0     1:672345 2:613475 3:124675 4:172635 5:123764 6:124573 7:164523  
7 0     1:623475 2:613475 3:127465 4:126375 5:127364 6:124573 7:126543  
7 0     1:672345 2:613745 3:172465 4:127365 5:671234 6:125734 7:153462  
7 0     1:623745 2:761345 3:712645 4:172365 5:172634 6:127435 7:123456  
7 0     1:627345 2:613745 3:172645 4:123765 5:712634 6:712435 7:125643  
7 0     1:762345 2:761345 3:124765 4:126735 5:612374 6:127543 7:124653  
7 0     1:623745 2:613475 3:712465 4:172635 5:127364 6:124573 7:123645  
7 0     1:627345 2:671345 3:127645 4:123765 5:127634 6:172435 7:143526  
7 0     1:762345 2:761345 3:124765 4:127635 5:671234 6:127543 7:125643  
7 0     1:623475 2:617345 3:126475 4:712365 5:126374 6:127435 7:134265  
7 0     1:627345 2:671345 3:127645 4:172365 5:172634 6:712435 7:163245  
7 0     1:762345 2:671345 3:124765 4:126735 5:123674 6:172453 7:124563  
7 0     1:623745 2:613745 3:126475 4:127635 5:761234 6:712534 7:126354  
7 0     1:672345 2:617345 3:126745 4:126735 5:671234 6:125734 7:156342  
7 0     1:672345 2:617345 3:127465 4:127635 5:172364 6:172453 7:134256  
7 0     1:623745 2:617345 3:124675 4:126735 5:712634 6:127435 7:132654  
7 0     1:672345 2:617345 3:712465 4:127365 5:612734 6:127534 7:145632  
7 0     1:627345 2:671345 3:712465 4:126375 5:126374 6:712435 7:134562  
7 0     1:762345 2:617345 3:127645 4:127365 5:172634 6:712435 7:134256  
7 0     1:672345 2:613475 3:124675 4:671235 5:123764 6:125734 7:165234  
7 0     1:672345 2:613745 3:124675 4:127635 5:761234 6:127543 7:154623  
7 0     1:762345 2:613475 3:172645 4:172365 5:127634 6:712435 7:134526  
7 0     1:623475 2:613475 3:127645 4:123675 5:172634 6:124735 7:152643  
7 0     1:672345 2:617345 3:126745 4:126735 5:671234 6:125374 7:153642  
7 0     1:623745 2:613475 3:124765 4:617235 5:123764 6:125374 7:123465  
7 0     1:623745 2:613745 3:126475 4:126735 5:761234 6:125734 7:123654  
7 0     1:762345 2:671345 3:126745 4:123675 5:126734 6:712435 7:162435  
7 0     1:627345 2:617345 3:126475 4:712635 5:612374 6:125734 7:126534  
7 0     1:672345 2:761345 3:124765 4:127635 5:612734 6:712543 7:162435  
7 0     1:627345 2:671345 3:127465 4:172635 5:617234 6:712543 7:163245  
7 0     1:762345 2:617345 3:124765 4:127635 5:612734 6:172543 7:164352  
7 0     1:672345 2:617345 3:124675 4:126735 5:127634 6:712435 7:143652  
7 0     1:762345 2:617345 3:124765 4:127635 5:612374 6:712543 7:145326  
7 0     1:762345 2:613475 3:127465 4:123765 5:671234 6:127534 7:152643  
7 0     1:672345 2:613745 3:172645 4:123765 5:126734 6:127435 7:143652  
7 0     1:672345 2:613745 3:172645 4:123765 5:126734 6:124375 7:164352  
7 0     1:672345 2:617345 3:126745 4:126735 5:617234 6:712534 7:134625  
7 0     1:623745 2:613745 3:712465 4:126375 5:712364 6:124573 7:125436  
7 0     1:762345 2:617345 3:124765 4:127635 5:612374 6:172543 7:164532  
7 0     1:627345 2:671345 3:172465 4:612375 5:123764 6:125374 7:146523  
7 0     1:627345 2:671345 3:124765 4:612375 5:127364 6:127534 7:134562  
7 0     1:623745 2:613475 3:712465 4:172635 5:712634 6:712435 7:125634  
7 0     1:627345 2:671345 3:127465 4:612375 5:123764 6:712534 7:164532  
7 0     1:623475 2:671345 3:712465 4:612375 5:172364 6:172534 7:123564  
7 0     1:762345 2:613475 3:126475 4:172365 5:712634 6:124735 7:154236  
7 0     1:762345 2:613475 3:126475 4:172365 5:712634 6:124375 7:154263  
7 0     1:627345 2:671345 3:172465 4:617235 5:712364 6:712534 7:156234  
7 0     1:672345 2:613745 3:172645 4:123765 5:712634 6:124375 7:165432  
7 0     1:762345 2:761345 3:126745 4:123675 5:127634 6:127435 7:124365  
7 0     1:762345 2:617345 3:127465 4:126375 5:712364 6:172453 7:154632  
7 0     1:623475 2:613475 3:127465 4:712635 5:127364 6:124573 7:126453  
7 0     1:623745 2:613745 3:126475 4:126735 5:761234 6:125374 7:126354  
7 0     1:762345 2:617345 3:124765 4:127635 5:127364 6:172453 7:164352  
7 0     1:623745 2:671345 3:127465 4:172365 5:617234 6:172534 7:124563  
7 0     1:623475 2:761345 3:127465 4:671235 5:172364 6:127534 7:124563  
7 0     1:672345 2:613745 3:172465 4:126375 5:126734 6:124375 7:146352  
7 0     1:672345 2:617345 3:127465 4:761235 5:123674 6:125734 7:154362  
7 0     1:672345 2:761345 3:127645 4:126375 5:761234 6:125374 7:162543  
7 0     1:672345 2:671345 3:126475 4:123675 5:712634 6:172435 7:162534  
7 0     1:672345 2:617345 3:126745 4:126735 5:617234 6:125374 7:136425  
7 0     1:672345 2:761345 3:127645 4:126375 5:612734 6:125374 7:162435  
7 0     1:672345 2:617345 3:126745 4:126375 5:761234 6:127534 7:156432  
7 0     1:672345 2:617345 3:126745 4:126375 5:761234 6:125734 7:165432  
7 0     1:672345 2:613745 3:172465 4:172635 5:712364 6:124573 7:153624  
7 0     1:627345 2:613745 3:172465 4:712635 5:712364 6:124573 7:124536  
7 0     1:623745 2:613475 3:712465 4:172635 5:671234 6:712543 7:125634  
7 0     1:672345 2:613475 3:124675 4:172635 5:671234 6:125743 7:154623  
7 0     1:672345 2:613745 3:124675 4:127635 5:761234 6:125473 7:165423  
7 0     1:672345 2:761345 3:127645 4:126375 5:612374 6:125374 7:162453  
7 0     1:672345 2:613475 3:124675 4:172635 5:671234 6:125473 7:156423  
7 0     1:672345 2:617345 3:126745 4:126375 5:671234 6:712534 7:154362  
7 0     1:672345 2:617345 3:127465 4:126375 5:671234 6:712543 7:154632  
7 0     1:672345 2:613475 3:124765 4:172365 5:671234 6:712534 7:156423  
7 0     1:672345 2:617345 3:712465 4:123765 5:761234 6:712534 7:136542  
7 0     1:672345 2:617345 3:124765 4:127635 5:127364 6:712453 7:164352  
7 0     1:672345 2:613745 3:172465 4:123765 5:761234 6:712534 7:165432  
7 0     1:672345 2:617345 3:712465 4:123765 5:671234 6:712534 7:135642  
7 0     1:672345 2:617345 3:124765 4:127635 5:123764 6:712453 7:164532  
7 0     1:672345 2:617345 3:126745 4:126375 5:671234 6:127534 7:165432  
7 0     1:672345 2:617345 3:124765 4:126735 5:712364 6:712453 7:154632  
7 0     1:623745 2:613475 3:712645 4:172635 5:761234 6:712534 7:126534  
7 0     1:623745 2:613475 3:712465 4:172635 5:671234 6:125743 7:125346  
7 0     1:627345 2:671345 3:127465 4:172365 5:761234 6:172534 7:153246  
7 0     1:672345 2:617345 3:124765 4:126735 5:612734 6:712543 7:146352  
7 0     1:672345 2:613475 3:124765 4:172365 5:761234 6:712534 7:165423  
7 0     1:627345 2:671345 3:712465 4:612375 5:123764 6:125374 7:134652  
7 0     1:672345 2:617345 3:124675 4:127635 5:127364 6:124573 7:164352  
7 0     1:627345 2:671345 3:127465 4:172635 5:617234 6:125473 7:136245  
7 0     1:672345 2:617345 3:126745 4:123765 5:712634 6:124735 7:165432  
7 0     1:672345 2:671345 3:124675 4:127635 5:126374 6:124735 7:126453  
7 0     1:623745 2:613475 3:712645 4:172635 5:671234 6:712534 7:125634  
7 0     1:623745 2:613475 3:712465 4:172635 5:126734 6:124735 7:123645  
7 0     1:623475 2:617345 3:712645 4:123675 5:172634 6:172435 7:135462  
7 0     1:672345 2:617345 3:127465 4:127635 5:617234 6:125743 7:134625  
7 0     1:762345 2:613745 3:124765 4:127635 5:617234 6:712543 7:142356  
7 0     1:627345 2:613745 3:172465 4:126735 5:712364 6:124573 7:125346  
7 0     1:623745 2:613475 3:712645 4:172635 5:671234 6:125734 7:125346  
7 0     1:672345 2:617345 3:127465 4:127635 5:617234 6:125473 7:136425  
7 0     1:672345 2:617345 3:124675 4:127635 5:612734 6:125743 7:146352  
7 0     1:623745 2:613475 3:712645 4:172635 5:612734 6:712534 7:126345  
7 0     1:623745 2:613475 3:712645 4:172635 5:612734 6:127534 7:123456  
7 0     1:623745 2:613475 3:712645 4:172635 5:612734 6:125734 7:123465  
7 0     1:672345 2:613745 3:172465 4:612735 5:127364 6:125734 7:134652  
7 0     1:623745 2:613745 3:124765 4:127635 5:712364 6:124753 7:126354  
7 0     1:672345 2:761345 3:124765 4:127635 5:612374 6:712543 7:162453  
7 0     1:672345 2:617345 3:124765 4:127365 5:612734 6:127534 7:143562  
7 0     1:623475 2:761345 3:127465 4:612375 5:172364 6:127534 7:125643  
7 0     1:672345 2:613745 3:124675 4:127635 5:671234 6:125743 7:154623  
7 0     1:623475 2:617345 3:127645 4:712365 5:172634 6:172435 7:145632  
7 0     1:623475 2:761345 3:127645 4:712365 5:172634 6:127435 7:124563  
7 0     1:623745 2:613475 3:127645 4:172635 5:612734 6:127534 7:124563  
7 0     1:623745 2:613745 3:712645 4:123765 5:712634 6:124375 7:126543  
7 0     1:623475 2:761345 3:127645 4:127365 5:172634 6:127435 7:125634  
7 0     1:762345 2:617345 3:124675 4:671235 5:123764 6:125734 7:153426  
7 0     1:672345 2:671345 3:124675 4:127635 5:612734 6:125743 7:124635  
7 0     1:623745 2:671345 3:712465 4:617235 5:712364 6:712534 7:156234  
7 0     1:623475 2:613475 3:127465 4:671235 5:123674 6:127534 7:124635  
7 0     1:623745 2:617345 3:124765 4:612735 5:712364 6:125374 7:132546  
7 0     1:623745 2:613475 3:127645 4:172635 5:612734 6:125734 7:124653  
7 0     1:627345 2:671345 3:172645 4:172365 5:712634 6:712435 7:156234  
7 0     1:672345 2:613745 3:124675 4:126735 5:712634 6:127435 7:165423  
7 0     1:672345 2:613475 3:127645 4:123765 5:712634 6:124375 7:165243  
7 0     1:672345 2:613475 3:126745 4:712365 5:126374 6:127435 7:165243  
7 0     1:623745 2:613475 3:127645 4:172635 5:612374 6:125734 7:124635  
7 0     1:672345 2:613745 3:124765 4:127365 5:612374 6:712534 7:164523  
7 0     1:623475 2:617345 3:127645 4:172365 5:172634 6:172435 7:156324  
7 0     1:762345 2:617345 3:126745 4:123765 5:712634 6:124735 7:154326  
7 0     1:623745 2:613475 3:126745 4:172635 5:612734 6:712534 7:126453  
7 0     1:627345 2:613745 3:172645 4:123765 5:712634 6:124375 7:126543  
7 0     1:623745 2:613475 3:126745 4:172635 5:612374 6:712534 7:126435  
7 0     1:672345 2:613745 3:124765 4:612735 5:123764 6:172534 7:145236  
7 0     1:672345 2:613475 3:124675 4:126735 5:617234 6:125743 7:162435  
7 0     1:623475 2:617345 3:712465 4:612375 5:172364 6:172534 7:135642  
7 0     1:623745 2:613475 3:126745 4:172635 5:612374 6:125734 7:124365  
7 0     1:762345 2:613745 3:124765 4:126735 5:123674 6:172453 7:145623  
7 0     1:672345 2:617345 3:172465 4:712365 5:671234 6:712534 7:145623  
7 0     1:627345 2:671345 3:172465 4:612375 5:172364 6:172534 7:142356  
7 0     1:672345 2:613475 3:172465 4:617235 5:127364 6:125734 7:134652  
7 0     1:672345 2:613475 3:127465 4:761235 5:123764 6:712534 7:165243  
7 0     1:672345 2:613475 3:127465 4:761235 5:123674 6:712534 7:156243  
7 0     1:672345 2:617345 3:126745 4:123675 5:126734 6:124375 7:143652  
7 0     1:672345 2:761345 3:126475 4:712365 5:126374 6:127435 7:162534  
7 0     1:672345 2:613745 3:124765 4:612735 5:123764 6:125374 7:146523  
7 0     1:627345 2:613475 3:172465 4:617235 5:127364 6:712534 7:126345  
7 0     1:762345 2:617345 3:124765 4:126735 5:671234 6:172543 7:154632  
7 0     1:623745 2:613475 3:126745 4:172635 5:612374 6:125374 7:124635  
7 0     1:672345 2:617345 3:124765 4:612735 5:172364 6:125734 7:143625  
7 0     1:672345 2:613745 3:124675 4:127635 5:671234 6:125473 7:156423  
7 0     1:627345 2:671345 3:172465 4:612375 5:712364 6:125374 7:154623  
7 0     1:627345 2:671345 3:172465 4:612375 5:172364 6:712534 7:164235  
7 0     1:623745 2:613475 3:126475 4:172635 5:761234 6:712534 7:126354  
7 0     1:623745 2:613475 3:126475 4:172365 5:712634 6:124735 7:123654  
7 0     1:672345 2:617345 3:124675 4:127365 5:612734 6:125734 7:146352  
7 0     1:623745 2:613475 3:126475 4:172635 5:612374 6:712534 7:126345  
7 0     1:623475 2:613475 3:712465 4:671235 5:127364 6:125734 7:123465  
7 0     1:627345 2:617345 3:126475 4:126735 5:612374 6:125734 7:126453  
7 0     1:623745 2:613475 3:126475 4:172635 5:612374 6:125734 7:123465  
7 0     1:672345 2:617345 3:127465 4:127635 5:172634 6:172435 7:134256  
7 0     1:762345 2:671345 3:124765 4:127635 5:612374 6:172543 7:126453  
7 0     1:672345 2:617345 3:124765 4:127365 5:612734 6:125374 7:146352  
7 0     1:762345 2:617345 3:124765 4:127635 5:126734 6:124375 7:143526  
7 0     1:623475 2:761345 3:127645 4:712635 5:617234 6:127534 7:124563  
7 0     1:627345 2:671345 3:127465 4:172365 5:671234 6:712534 7:156324  
7 0     1:623745 2:761345 3:712645 4:123765 5:172634 6:127435 7:142356  
7 0     1:623475 2:761345 3:127645 4:712635 5:617234 6:125734 7:124653  
7 0     1:627345 2:671345 3:126745 4:123675 5:712634 6:712435 7:154362  
7 0     1:672345 2:617345 3:124675 4:612735 5:712364 6:125734 7:154632  
7 0     1:623475 2:617345 3:172465 4:671235 5:123674 6:125374 7:142356  
7 0     1:672345 2:617345 3:127465 4:671235 5:123674 6:125374 7:156432  
7 0     1:672345 2:617345 3:124765 4:612735 5:172364 6:712534 7:164325  
7 0     1:672345 2:617345 3:127465 4:617235 5:712364 6:712534 7:156324  
7 0     1:627345 2:613745 3:172645 4:123675 5:126734 6:124375 7:124635  
7 0     1:623475 2:671345 3:127465 4:712635 5:172364 6:172453 7:124563  
7 0     1:627345 2:671345 3:126475 4:123765 5:127634 6:712435 7:136452  
7 0     1:762345 2:671345 3:124675 4:126375 5:671234 6:712543 7:162534  
7 0     1:627345 2:617345 3:712645 4:123765 5:712634 6:712435 7:123564  
7 0     1:672345 2:617345 3:124675 4:127635 5:612734 6:125473 7:164352  
7 0     1:762345 2:761345 3:124675 4:126375 5:712634 6:712435 7:126534  
7 0     1:762345 2:617345 3:127465 4:126375 5:712634 6:172435 7:154632  
7 0     1:672345 2:613745 3:172465 4:617235 5:712364 6:712534 7:156324  
7 0     1:762345 2:617345 3:126745 4:123675 5:712634 6:172435 7:154362  
7 0     1:623475 2:761345 3:127645 4:126375 5:617234 6:127534 7:125463  
7 0     1:762345 2:613745 3:124765 4:127635 5:123764 6:172453 7:164523  
7 0     1:627345 2:617345 3:126475 4:126375 5:761234 6:127534 7:125634  
7 0     1:623475 2:761345 3:126745 4:712635 5:617234 6:712534 7:126453  
7 0     1:623475 2:761345 3:126745 4:712635 5:617234 6:127534 7:124536  
7 0     1:672345 2:617345 3:127465 4:127635 5:172364 6:124573 7:136425  
7 0     1:623745 2:617345 3:124675 4:127635 5:612374 6:125743 7:132465  
7 0     1:623475 2:761345 3:126745 4:127635 5:617234 6:127534 7:125364  
7 0     1:627345 2:617345 3:126475 4:126375 5:761234 6:125734 7:126534  
7 0     1:623745 2:617345 3:126745 4:172365 5:172634 6:172435 7:145362  
7 0     1:627345 2:671345 3:712465 4:612375 5:123674 6:125374 7:134562  
7 0     1:627345 2:617345 3:126745 4:123675 5:126374 6:124735 7:124653  
7 0     1:762345 2:671345 3:124765 4:612375 5:712364 6:172534 7:125634  
7 0     1:672345 2:617345 3:712465 4:612735 5:127364 6:127534 7:145632  
7 0     1:762345 2:671345 3:126745 4:123675 5:126734 6:172435 7:124356  
7 0     1:627345 2:671345 3:127465 4:172635 5:712634 6:712435 7:156324  
7 0     1:762345 2:617345 3:127645 4:123765 5:127634 6:712435 7:143526  
7 0     1:672345 2:617345 3:124765 4:612735 5:123764 6:712534 7:164532  
7 0     1:672345 2:617345 3:124765 4:126735 5:126734 6:124375 7:146352  
7 0     1:627345 2:613745 3:172645 4:123675 5:126374 6:124375 7:124653  
7 0     1:672345 2:617345 3:127465 4:761235 5:123674 6:712534 7:156432  
7 0     1:672345 2:617345 3:124675 4:126735 5:126374 6:712435 7:145362  
7 0     1:672345 2:613745 3:172645 4:127365 5:712634 6:712435 7:156342  
7 0     1:762345 2:617345 3:124765 4:126735 5:617234 6:172543 7:146325  
7 0     1:672345 2:617345 3:127465 4:126375 5:671234 6:125473 7:154362  
7 0     1:623745 2:613475 3:712465 4:172635 5:671234 6:125473 7:125364  
7 0     1:623745 2:617345 3:712465 4:617235 5:127364 6:127534 7:134256  
7 0     1:672345 2:613475 3:712645 4:172365 5:126734 6:124735 7:164523  
7 0     1:623475 2:617345 3:124765 4:671235 5:123674 6:125374 7:134256  
7 0     1:672345 2:613745 3:124675 4:127635 5:123764 6:124573 7:164523  
7 0     1:627345 2:617345 3:126475 4:126375 5:671234 6:712534 7:125346  
7 0     1:623475 2:671345 3:127465 4:126375 5:172364 6:172453 7:125463  
7 0     1:672345 2:613745 3:712465 4:127635 5:127364 6:124573 7:164523  
7 0     1:623475 2:613475 3:127465 4:612375 5:172364 6:172534 7:156243  
7 0     1:762345 2:617345 3:124765 4:127635 5:126374 6:124375 7:145326  
7 0     1:627345 2:617345 3:126475 4:712365 5:126374 6:127435 7:126534  
7 0     1:627345 2:761345 3:127465 4:612375 5:172364 6:125734 7:143265  
7 0     1:672345 2:761345 3:124675 4:127635 5:612734 6:125473 7:162435  
7 0     1:672345 2:613475 3:124675 4:617235 5:712364 6:125734 7:154623  
7 0     1:623745 2:617345 3:124675 4:127635 5:712364 6:124753 7:132654  
7 0     1:762345 2:617345 3:126745 4:123675 5:712634 6:127435 7:154326  
7 0     1:623475 2:617345 3:172465 4:671235 5:123764 6:125374 7:142365  
7 0     1:627345 2:761345 3:127645 4:123765 5:172634 6:127435 7:143256  
7 0     1:672345 2:617345 3:126475 4:712365 5:126374 6:127435 7:165342  
7 0     1:623745 2:613475 3:712465 4:172635 5:612734 6:712543 7:126345  
7 0     1:672345 2:671345 3:126475 4:123675 5:712634 6:127435 7:126534  
7 0     1:623475 2:761345 3:126745 4:126735 5:617234 6:712534 7:126534  
7 0     1:627345 2:613475 3:172465 4:617235 5:712364 6:712534 7:125634  
7 0     1:627345 2:617345 3:126475 4:126375 5:671234 6:127534 7:126534  
7 0     1:623475 2:617345 3:127645 4:127365 5:172634 6:172435 7:156342  
7 0     1:623745 2:613475 3:124765 4:172635 5:126374 6:124735 7:126345  
7 0     1:672345 2:617345 3:124765 4:612735 5:123764 6:127534 7:145362  
7 0     1:762345 2:613475 3:127465 4:123765 5:671234 6:172534 7:156243  
7 0     1:627345 2:671345 3:124765 4:612375 5:172364 6:125734 7:134625  
7 0     1:762345 2:617345 3:712465 4:123675 5:671234 6:172534 7:135462  
7 0     1:762345 2:613475 3:712465 4:172635 5:127364 6:712453 7:145263  
7 0     1:623745 2:761345 3:127465 4:617235 5:172364 6:125734 7:124653  
7 0     1:672345 2:613745 3:172465 4:123765 5:612734 6:127534 7:143562  
7 0     1:762345 2:617345 3:124765 4:126735 5:712634 6:172435 7:154632  
7 0     1:623475 2:761345 3:126745 4:126735 5:617234 6:127534 7:125346  
7 0     1:623475 2:613475 3:127465 4:761235 5:127364 6:125734 7:126453  
7 0     1:672345 2:613745 3:124675 4:127365 5:671234 6:125734 7:154623  
7 0     1:672345 2:613475 3:172465 4:172635 5:712364 6:124573 7:153642  
7 0     1:623475 2:761345 3:126745 4:126375 5:617234 6:712534 7:126543  
7 0     1:623475 2:761345 3:126745 4:126375 5:617234 6:127534 7:125436  
7 0     1:672345 2:613745 3:172465 4:127635 5:126734 6:127435 7:134652  
7 0     1:623745 2:613745 3:172645 4:123765 5:712634 6:124375 7:132654  
7 0     1:627345 2:671345 3:126745 4:123675 5:172634 6:712435 7:143625  
7 0     1:672345 2:613475 3:712465 4:617235 5:127364 6:125734 7:146523  
7 0     1:762345 2:613475 3:124675 4:126735 5:761234 6:125743 7:152436  
7 0     1:623745 2:617345 3:127465 4:617235 5:172364 6:172534 7:145632  
7 0     1:672345 2:761345 3:124675 4:127635 5:612374 6:125473 7:162453  
7 0     1:627345 2:613475 3:172645 4:172365 5:712634 6:712435 7:125634  
7 0     1:623745 2:761345 3:127465 4:172635 5:172364 6:127453 7:124563  
7 0     1:672345 2:617345 3:124765 4:126735 5:712364 6:124573 7:154362  
7 0     1:623475 2:761345 3:127465 4:127635 5:172634 6:127435 7:125634  
7 0     1:672345 2:617345 3:127465 4:127365 5:617234 6:172534 7:134256  
7 0     1:623745 2:613475 3:127645 4:172365 5:126374 6:124735 7:126435  
7 0     1:623745 2:613475 3:126745 4:172365 5:127634 6:712435 7:126453  
7 0     1:627345 2:613745 3:172645 4:712635 5:761234 6:712534 7:124653  
7 0     1:672345 2:761345 3:126475 4:127365 5:712634 6:124735 7:162543  
7 0     1:762345 2:617345 3:126745 4:123675 5:127634 6:172435 7:143652  
7 0     1:762345 2:617345 3:124675 4:126735 5:126374 6:172435 7:145362  
7 0     1:672345 2:617345 3:712465 4:671235 5:123764 6:125734 7:163542  
7 0     1:672345 2:617345 3:124675 4:761235 5:123674 6:712534 7:153642  
7 0     1:672345 2:613475 3:126745 4:123765 5:712634 6:124735 7:165243  
7 0     1:672345 2:613745 3:172465 4:612735 5:712364 6:125734 7:153462  
7 0     1:672345 2:613475 3:126745 4:123675 5:712634 6:127435 7:165243  
7 0     1:627345 2:613745 3:172645 4:712635 5:761234 6:125374 7:126453  
7 0     1:627345 2:671345 3:124675 4:126375 5:612734 6:712543 7:134652  
7 0     1:627345 2:613745 3:172645 4:712635 5:671234 6:712534 7:124563  
7 0     1:627345 2:613745 3:172645 4:127635 5:761234 6:712534 7:126534  
7 0     1:623475 2:613475 3:126745 4:123675 5:172634 6:127435 7:152436  
7 0     1:623475 2:671345 3:712645 4:126375 5:617234 6:172534 7:123546  
7 0     1:627345 2:613745 3:172645 4:127635 5:761234 6:127534 7:125346  
7 0     1:762345 2:761345 3:126475 4:127365 5:712634 6:124375 7:125463  
7 0     1:623475 2:671345 3:127645 4:712635 5:617234 6:172534 7:124563  
7 0     1:627345 2:613745 3:172645 4:127635 5:671234 6:712534 7:125634  
7 0     1:672345 2:617345 3:124765 4:126735 5:126374 6:712435 7:145632  
7 0     1:623475 2:671345 3:127645 4:126375 5:617234 6:172534 7:125463  
7 0     1:627345 2:613745 3:172645 4:127635 5:671234 6:125734 7:125346  
7 0     1:623475 2:671345 3:126745 4:712635 5:617234 6:712534 7:162453  
7 0     1:623475 2:671345 3:126745 4:712635 5:617234 6:172534 7:124536  
7 0     1:623475 2:613475 3:712465 4:712635 5:126734 6:124735 7:123645  
7 0     1:623475 2:671345 3:126745 4:127635 5:617234 6:172534 7:125364  
7 0     1:623475 2:613475 3:127465 4:612735 5:172364 6:172534 7:156234  
7 0     1:627345 2:613745 3:172645 4:126735 5:761234 6:125374 7:126534  
7 0     1:627345 2:613745 3:172645 4:126735 5:671234 6:125734 7:125364  
7 0     1:627345 2:613745 3:172645 4:126735 5:671234 6:125374 7:125634  
7 0     1:627345 2:613745 3:172645 4:126375 5:761234 6:125374 7:126543  
7 0     1:627345 2:613745 3:172645 4:126375 5:671234 6:712534 7:125463  
7 0     1:672345 2:617345 3:124765 4:127635 5:126734 6:124375 7:164352  
7 0     1:627345 2:613745 3:172645 4:126375 5:671234 6:125374 7:125643  
7 0     1:623475 2:617345 3:712645 4:123675 5:172634 6:127435 7:135426  
7 0     1:627345 2:613745 3:172645 4:126375 5:612734 6:712534 7:124635  
7 0     1:762345 2:617345 3:127465 4:617235 5:712364 6:172534 7:156324  
7 0     1:672345 2:617345 3:712645 4:712365 5:126734 6:127435 7:165342  
7 0     1:627345 2:671345 3:172645 4:123765 5:712634 6:712435 7:156423  
7 0     1:623475 2:613745 3:127465 4:172635 5:617234 6:172543 7:156234  
7 0     1:672345 2:617345 3:712645 4:712365 5:126374 6:127435 7:163542  
7 0     1:627345 2:613475 3:172645 4:123765 5:127634 6:127435 7:142356  
7 0     1:672345 2:617345 3:712645 4:127365 5:126734 6:127435 7:146532  
7 0     1:627345 2:613745 3:172645 4:126375 5:612734 6:125374 7:126435  
7 0     1:623745 2:671345 3:127465 4:172635 5:617234 6:172543 7:124563  
7 0     1:672345 2:613475 3:124675 4:172635 5:712364 6:124753 7:165423  
7 0     1:672345 2:617345 3:124765 4:612735 5:127364 6:712534 7:164352  
7 0     1:762345 2:613745 3:124675 4:127635 5:123764 6:124573 7:145236  
7 0     1:623745 2:613475 3:126745 4:172365 5:127634 6:127435 7:124536  
7 0     1:627345 2:671345 3:126745 4:123675 5:127634 6:712435 7:143652  
7 0     1:627345 2:671345 3:124675 4:612375 5:712364 6:712534 7:153642  
7 0     1:672345 2:617345 3:127645 4:127365 5:172634 6:712435 7:163425  
7 0     1:627345 2:613745 3:172645 4:126375 5:612374 6:125374 7:126453  
7 0     1:623475 2:671345 3:126745 4:126735 5:617234 6:712534 7:162534  
7 0     1:672345 2:617345 3:124675 4:671235 5:123764 6:127534 7:156342  
7 0     1:623745 2:761345 3:127645 4:172365 5:172634 6:127435 7:124563  
7 0     1:672345 2:617345 3:712465 4:712365 5:612734 6:127534 7:156342  
7 0     1:672345 2:613475 3:126475 4:712365 5:126374 6:127435 7:165234  
7 0     1:623475 2:671345 3:126745 4:126735 5:617234 6:172534 7:125346  
7 0     1:762345 2:617345 3:712465 4:671235 5:123674 6:172534 7:135462  
7 0     1:672345 2:617345 3:124675 4:127635 5:612374 6:127543 7:145632  
7 0     1:627345 2:671345 3:126475 4:123675 5:712634 6:712435 7:153462  
7 0     1:623475 2:671345 3:126745 4:126375 5:617234 6:712534 7:162543  
7 0     1:623475 2:671345 3:126745 4:126375 5:617234 6:172534 7:125436  
7 0     1:672345 2:617345 3:172465 4:712635 5:712634 6:712435 7:145623  
7 0     1:623475 2:761345 3:127645 4:123765 5:172634 6:127435 7:125643  
7 0     1:672345 2:617345 3:126745 4:712365 5:126374 6:127435 7:165432  
7 0     1:623475 2:761345 3:127465 4:761235 5:172364 6:125734 7:126453  
7 0     1:672345 2:617345 3:126745 4:172365 5:712634 6:712435 7:153624  
7 0     1:762345 2:761345 3:124765 4:127635 5:612734 6:127543 7:126435  
7 0     1:762345 2:617345 3:172645 4:712365 5:712634 6:172435 7:145623  
7 0     1:762345 2:613475 3:126475 4:172365 5:126374 6:124735 7:145236  
7 0     1:627345 2:613475 3:172645 4:172635 5:761234 6:712534 7:126534  
7 0     1:762345 2:613475 3:124765 4:172635 5:761234 6:125473 7:154263  
7 0     1:627345 2:671345 3:127465 4:126375 5:172634 6:712435 7:146325  
7 0     1:672345 2:617345 3:124675 4:126735 5:126734 6:712435 7:143562  
7 0     1:672345 2:613745 3:172465 4:127635 5:612734 6:712543 7:163452  
7 0     1:627345 2:613475 3:172645 4:172635 5:761234 6:127534 7:125346  
7 0     1:627345 2:613475 3:172645 4:172635 5:671234 6:712534 7:125634  
7 0     1:627345 2:671345 3:127645 4:123675 5:126374 6:712435 7:145632  
7 0     1:627345 2:613475 3:172645 4:172635 5:671234 6:125734 7:125346  
7 0     1:762345 2:761345 3:124675 4:671235 5:123674 6:127534 7:125346  
7 0     1:623475 2:617345 3:127465 4:712635 5:172364 6:172453 7:145632  
7 0     1:672345 2:671345 3:124765 4:612735 5:127364 6:712534 7:126435  
7 0     1:762345 2:761345 3:124675 4:612375 5:712364 6:127534 7:125364  
7 0     1:627345 2:671345 3:172645 4:123765 5:172634 6:712435 7:164235  
7 0     1:672345 2:617345 3:124675 4:127635 5:612374 6:125743 7:146532  
7 0     1:672345 2:617345 3:124675 4:127635 5:612374 6:125473 7:164532  
7 0     1:672345 2:613475 3:124765 4:172365 5:671234 6:125374 7:154623  
7 0     1:762345 2:617345 3:127465 4:126375 5:671234 6:172543 7:154632  
7 0     1:762345 2:671345 3:124675 4:612375 5:712364 6:172534 7:125364  
7 0     1:623745 2:613475 3:126475 4:172365 5:126374 6:127435 7:123465  
7 0     1:627345 2:613475 3:172645 4:172365 5:712634 6:124375 7:126534  
7 0     1:672345 2:613745 3:172465 4:612375 5:712364 6:712534 7:156432  
7 0     1:623475 2:671345 3:126475 4:126375 5:617234 6:172534 7:125346  
7 0     1:627345 2:613475 3:172645 4:172635 5:612734 6:712534 7:126345  
7 0     1:762345 2:617345 3:712465 4:126375 5:712364 6:172453 7:135462  
7 0     1:672345 2:671345 3:124675 4:127635 5:612734 6:125473 7:126435  
7 0     1:623475 2:671345 3:124675 4:612375 5:172364 6:172534 7:125364  
7 0     1:672345 2:613745 3:124765 4:612735 5:123764 6:712534 7:164523  
7 0     1:623475 2:617345 3:712645 4:712635 5:612734 6:127534 7:134256  
7 0     1:623475 2:617345 3:124675 4:671235 5:123674 6:127534 7:134265  
7 0     1:672345 2:613745 3:172465 4:612735 5:127364 6:127534 7:134562  
7 0     1:623475 2:671345 3:126745 4:712365 5:172634 6:712435 7:162453  
7 0     1:762345 2:617345 3:124675 4:126735 5:712634 6:127435 7:154326  
7 0     1:623475 2:671345 3:126745 4:712365 5:172634 6:172435 7:124536  
7 0     1:762345 2:613475 3:127645 4:123765 5:712634 6:124375 7:152436  
7 0     1:762345 2:617345 3:124765 4:126735 5:612734 6:172543 7:146352  
7 0     1:672345 2:617345 3:124765 4:127635 5:126374 6:124375 7:164532  
7 0     1:672345 2:613475 3:172465 4:172635 5:671234 6:125743 7:153462  
7 0     1:627345 2:613475 3:172645 4:172635 5:612734 6:125734 7:123465  
7 0     1:623745 2:617345 3:124675 4:126735 5:761234 6:125743 7:132654  
7 0     1:623475 2:617345 3:712645 4:712635 5:612734 6:125734 7:134265  
7 0     1:672345 2:613475 3:172465 4:172635 5:671234 6:125473 7:153642  
7 0     1:762345 2:617345 3:127465 4:126375 5:612734 6:172543 7:146352  
7 0     1:623475 2:617345 3:712645 4:126375 5:617234 6:172534 7:135462  
7 0     1:623475 2:617345 3:712645 4:126375 5:617234 6:127534 7:135426  
7 0     1:672345 2:617345 3:172465 4:671235 5:712364 6:712534 7:145623  
7 0     1:672345 2:613475 3:124675 4:172635 5:123674 6:127453 7:146523  
7 0     1:672345 2:613745 3:172465 4:172365 5:671234 6:712534 7:156324  
7 0     1:627345 2:613475 3:127645 4:172635 5:612734 6:125734 7:132465  
7 0     1:672345 2:671345 3:126475 4:123765 5:712634 6:124735 7:126534  
7 0     1:623475 2:761345 3:127465 4:127635 5:617234 6:125743 7:126534  
7 0     1:627345 2:671345 3:172465 4:126375 5:612374 6:712543 7:146523  
7 0     1:672345 2:617345 3:124675 4:126735 5:761234 6:125743 7:165432  
7 0     1:672345 2:613475 3:124765 4:127365 5:671234 6:712534 7:156243  
7 0     1:762345 2:613475 3:124765 4:172635 5:612374 6:125473 7:145263  
7 0     1:762345 2:613745 3:124675 4:127635 5:123674 6:124753 7:145236  
7 0     1:672345 2:613475 3:712465 4:172635 5:127364 6:127453 7:145623  
7 0     1:623745 2:613475 3:126475 4:172365 5:126374 6:124735 7:123645  
7 0     1:672345 2:613745 3:172465 4:127635 5:126734 6:124735 7:136452  
7 0     1:623745 2:761345 3:126745 4:172365 5:172634 6:712435 7:126453  
7 0     1:623475 2:617345 3:712465 4:126375 5:172634 6:172435 7:135462  
7 0     1:623475 2:617345 3:127645 4:712635 5:617234 6:172534 7:145632  
7 0     1:623475 2:613745 3:127465 4:761235 5:123764 6:712534 7:142365  
7 0     1:672345 2:617345 3:124675 4:126735 5:671234 6:125743 7:156432  
7 0     1:623475 2:617345 3:127645 4:172635 5:761234 6:712534 7:132465  
7 0     1:623475 2:761345 3:127465 4:126375 5:617234 6:127543 7:125463  
7 0     1:623745 2:613475 3:712645 4:172365 5:712634 6:712435 7:125634  
7 0     1:623745 2:761345 3:712645 4:172635 5:761234 6:127534 7:152346  
7 0     1:627345 2:671345 3:127465 4:612375 5:127364 6:125734 7:143652  
7 0     1:623745 2:761345 3:712645 4:172635 5:617234 6:127534 7:123456  
7 0     1:623475 2:617345 3:127645 4:172635 5:671234 6:712534 7:132456  
7 0     1:623475 2:617345 3:127645 4:126375 5:761234 6:125374 7:143265  
7 0     1:623475 2:617345 3:127645 4:126375 5:671234 6:125374 7:143256  
7 0     1:627345 2:761345 3:127465 4:612375 5:127364 6:127534 7:143526  
7 0     1:623475 2:617345 3:127645 4:126375 5:617234 6:172534 7:154632  
7 0     1:623745 2:613475 3:712465 4:172365 5:761234 6:712534 7:126534  
7 0     1:623745 2:761345 3:712645 4:172635 5:617234 6:125734 7:123465  
7 0     1:627345 2:613745 3:172465 4:671235 5:712364 6:712534 7:124563  
7 0     1:623475 2:617345 3:126745 4:712635 5:617234 6:172534 7:145362  
7 0     1:623475 2:617345 3:126745 4:712635 5:617234 6:127534 7:145326  
7 0     1:623475 2:617345 3:126745 4:712635 5:612374 6:127534 7:143256  
7 0     1:623745 2:761345 3:127645 4:172635 5:617234 6:127534 7:124563  
7 0     1:623475 2:617345 3:126745 4:712635 5:612374 6:125734 7:143265  
7 0     1:623475 2:613475 3:127645 4:123675 5:127634 6:127435 7:125463  
7 0     1:672345 2:617345 3:712465 4:127635 5:126734 6:124735 7:164532  
7 0     1:623745 2:613475 3:712645 4:172365 5:712634 6:124375 7:126534  
7 0     1:623475 2:613475 3:127465 4:761235 5:123674 6:127534 7:126435  
7 0     1:623745 2:761345 3:127645 4:172635 5:617234 6:125734 7:124653  
7 0     1:623475 2:617345 3:126745 4:172635 5:617234 6:172534 7:153624  
7 0     1:623475 2:617345 3:126745 4:127635 5:617234 6:172534 7:153642  
7 0     1:623475 2:613475 3:127465 4:612375 5:172364 6:127534 7:152643  
7 0     1:762345 2:613475 3:127465 4:612375 5:712364 6:172534 7:156243  
7 0     1:672345 2:617345 3:124765 4:671235 5:123764 6:125374 7:165342  
7 0     1:762345 2:617345 3:127645 4:123765 5:127634 6:172435 7:164352  
7 0     1:623745 2:761345 3:126745 4:172635 5:617234 6:712534 7:126453  
7 0     1:672345 2:617345 3:172465 4:712635 5:712364 6:712453 7:145623  
7 0     1:672345 2:613745 3:124765 4:127365 5:671234 6:125374 7:154623  
7 0     1:623745 2:613475 3:124765 4:617235 5:712364 6:125374 7:123546  
7 0     1:623745 2:761345 3:126745 4:172635 5:617234 6:127534 7:124536  
7 0     1:627345 2:671345 3:126475 4:123675 5:172634 6:712435 7:134625  
7 0     1:623475 2:617345 3:126745 4:126735 5:617234 6:172534 7:153462  
7 0     1:623475 2:617345 3:126745 4:126375 5:761234 6:127534 7:143256  
7 0     1:623475 2:617345 3:126745 4:126375 5:761234 6:125734 7:143265  
7 0     1:623745 2:613475 3:127465 4:172635 5:127364 6:124573 7:126453  
7 0     1:623475 2:617345 3:126745 4:126375 5:671234 6:127534 7:143265  
7 0     1:762345 2:613745 3:712645 4:127365 5:127634 6:712435 7:145263  
7 0     1:762345 2:613475 3:124675 4:671235 5:123764 6:125734 7:152346  
7 0     1:623475 2:617345 3:126745 4:126375 5:671234 6:125734 7:143256  
7 0     1:672345 2:617345 3:712465 4:761235 5:123674 6:712534 7:135642  
7 0     1:623475 2:617345 3:126745 4:126375 5:617234 6:172534 7:154362  
7 0     1:623745 2:617345 3:127465 4:617235 5:123764 6:125374 7:143265  
7 0     1:623475 2:617345 3:126745 4:126375 5:617234 6:127534 7:154326  
7 0     1:623475 2:617345 3:126475 4:712635 5:612374 6:127534 7:134256  
7 0     1:623475 2:613475 3:126745 4:123675 5:172634 6:124375 7:152643  
7 0     1:623475 2:617345 3:126475 4:712635 5:612374 6:125734 7:134265  
7 0     1:762345 2:617345 3:712465 4:127635 5:612734 6:125473 7:145326  
7 0     1:623475 2:613475 3:126745 4:123675 5:127634 6:712435 7:126543  
7 0     1:627345 2:671345 3:126475 4:123675 5:127634 6:712435 7:134652  
7 0     1:623475 2:613475 3:126745 4:123675 5:127634 6:127435 7:125436  
7 0     1:762345 2:761345 3:124675 4:127635 5:761234 6:712543 7:125463  
7 0     1:672345 2:671345 3:126475 4:712365 5:126374 6:127435 7:126534  
7 0     1:623745 2:617345 3:712465 4:617235 5:127364 6:125734 7:134265  
7 0     1:672345 2:617345 3:712465 4:671235 5:123764 6:125374 7:136542  
7 0     1:672345 2:617345 3:126745 4:123765 5:126734 6:127435 7:146352  
7 0     1:672345 2:613475 3:172645 4:172365 5:712634 6:712435 7:156342  
7 0     1:762345 2:617345 3:124765 4:127635 5:127634 6:712435 7:143526  
7 0     1:762345 2:617345 3:124765 4:126735 5:612374 6:172543 7:146532  
7 0     1:672345 2:613745 3:172645 4:127365 5:712634 6:124375 7:165342  
7 0     1:762345 2:617345 3:124675 4:127635 5:761234 6:125473 7:154326  
7 0     1:672345 2:613475 3:124675 4:127635 5:712634 6:124735 7:165243  
7 0     1:627345 2:671345 3:126475 4:123675 5:126734 6:712435 7:134562  
7 0     1:623475 2:617345 3:127465 4:612375 5:172364 6:172534 7:156432  
7 0     1:672345 2:613745 3:172465 4:612375 5:712364 6:125734 7:154362  
7 0     1:672345 2:613745 3:124675 4:127635 5:123674 6:124753 7:164523  
7 0     1:762345 2:617345 3:124675 4:127635 5:127364 6:124573 7:143526  
7 0     1:627345 2:613745 3:172465 4:612375 5:712364 6:125734 7:125436  
7 0     1:672345 2:613745 3:172465 4:127635 5:612734 6:172543 7:134526  
7 0     1:623745 2:613745 3:712465 4:126375 5:671234 6:125473 7:125436  
7 0     1:627345 2:617345 3:126745 4:712365 5:126374 6:127435 7:126543  
7 0     1:762345 2:613475 3:124675 4:712635 5:123764 6:124573 7:152364  
7 0     1:623475 2:761345 3:127645 4:123675 5:172634 6:127435 7:125463  
7 0     1:623745 2:671345 3:712645 4:172635 5:761234 6:712534 7:165234  
7 0     1:762345 2:761345 3:124675 4:127635 5:126374 6:124375 7:124563  
7 0     1:623745 2:613475 3:124765 4:617235 5:123764 6:712534 7:123645  
7 0     1:672345 2:617345 3:124675 4:612735 5:123674 6:125734 7:145632  
7 0     1:672345 2:617345 3:712465 4:712365 5:612374 6:125734 7:163542  
7 0     1:623745 2:671345 3:712645 4:172635 5:761234 6:172534 7:152346  
7 0     1:762345 2:617345 3:712465 4:126375 5:671234 6:172543 7:135462  
7 0     1:762345 2:613745 3:124675 4:126735 5:712364 6:127453 7:154236  
7 0     1:762345 2:613745 3:124765 4:126735 5:712364 6:172453 7:154623  
7 0     1:623475 2:617345 3:712465 4:126375 5:617234 6:172543 7:135462  
7 0     1:623745 2:761345 3:127465 4:172365 5:617234 6:127534 7:124563  
7 0     1:623745 2:671345 3:712645 4:172635 5:671234 6:712534 7:156234  
7 0     1:627345 2:671345 3:124675 4:126375 5:172364 6:712453 7:134625  
7 0     1:627345 2:671345 3:127465 4:126375 5:671234 6:712543 7:154632  
7 0     1:623475 2:613745 3:172645 4:127365 5:712634 6:124375 7:134265  
7 0     1:762345 2:613475 3:127465 4:123765 5:761234 6:172534 7:165243  
7 0     1:672345 2:617345 3:124675 4:712365 5:612374 6:127534 7:156342  
7 0     1:672345 2:613745 3:712465 4:127635 5:612734 6:127543 7:145623  
7 0     1:762345 2:617345 3:712465 4:123675 5:671234 6:127534 7:135426  
7 0     1:762345 2:617345 3:124765 4:127635 5:761234 6:712543 7:154326  
7 0     1:623745 2:671345 3:712645 4:126375 5:671234 6:712534 7:154623  
7 0     1:623475 2:761345 3:127465 4:126375 5:617234 6:125473 7:126543  
7 0     1:623745 2:671345 3:712645 4:126375 5:617234 6:712534 7:146235  
7 0     1:623745 2:671345 3:127645 4:172635 5:617234 6:172534 7:124563  
7 0     1:623745 2:671345 3:126745 4:172635 5:617234 6:712534 7:162453  
7 0     1:623745 2:671345 3:126745 4:172635 5:617234 6:172534 7:124536  
7 0     1:623745 2:617345 3:172465 4:671235 5:123764 6:125374 7:123654  
7 0     1:623745 2:617345 3:712645 4:172635 5:612734 6:127534 7:134256  
7 0     1:762345 2:617345 3:124675 4:127635 5:612734 6:125473 7:143526  
7 0     1:762345 2:617345 3:124675 4:127635 5:612374 6:125473 7:145326  
7 0     1:672345 2:761345 3:124765 4:127635 5:126374 6:124375 7:162453  
7 0     1:672345 2:613475 3:124675 4:172635 5:712634 6:124735 7:165423  
7 0     1:623745 2:617345 3:712645 4:172635 5:612734 6:125734 7:134265  
7 0     1:623745 2:617345 3:127645 4:712635 5:761234 6:125374 7:132645  
7 0     1:623745 2:617345 3:127645 4:172635 5:617234 6:172534 7:145632  
7 0     1:623745 2:617345 3:127645 4:126375 5:761234 6:125374 7:132654  
7 0     1:623745 2:617345 3:127645 4:126375 5:671234 6:125374 7:132564  
7 0     1:623475 2:617345 3:127465 4:671235 5:123674 6:125374 7:143256  
7 0     1:623745 2:617345 3:126745 4:712635 5:761234 6:125734 7:132645  
7 0     1:623745 2:613475 3:712465 4:617235 5:127364 6:712534 7:126345  
7 0     1:623745 2:617345 3:126745 4:712635 5:671234 6:127534 7:132645  
7 0     1:623745 2:613475 3:127465 4:617235 5:127364 6:125734 7:124653  
7 0     1:627345 2:671345 3:127465 4:612375 5:712364 6:125374 7:154632  
7 0     1:623745 2:617345 3:126745 4:712635 5:612374 6:127534 7:132564  
7 0     1:672345 2:617345 3:127465 4:126375 5:126734 6:124375 7:146352  
7 0     1:762345 2:617345 3:127465 4:123765 5:612734 6:172534 7:164352  
7 0     1:623745 2:617345 3:126745 4:712635 5:612374 6:125734 7:132654  
7 0     1:623745 2:617345 3:126745 4:172635 5:617234 6:172534 7:145362  
7 0     1:672345 2:617345 3:124765 4:127365 5:612734 6:712534 7:164352  
7 0     1:623745 2:617345 3:126745 4:172635 5:617234 6:127534 7:145326  
7 0     1:623745 2:617345 3:126745 4:172635 5:612374 6:127534 7:143256  
7 0     1:623745 2:617345 3:126745 4:172635 5:612374 6:125734 7:143265  
7 0     1:762345 2:613475 3:124765 4:127635 5:617234 6:172543 7:162435  
7 0     1:623745 2:617345 3:126745 4:126375 5:761234 6:127534 7:132564  
7 0     1:623745 2:617345 3:126745 4:126375 5:761234 6:125734 7:132654  
7 0     1:672345 2:613745 3:172465 4:127635 5:712364 6:124573 7:153642  
7 0     1:762345 2:617345 3:124675 4:126735 5:712364 6:127453 7:154326  
7 0     1:762345 2:613475 3:124765 4:127635 5:671234 6:172543 7:156243  
7 0     1:762345 2:617345 3:124675 4:126735 5:761234 6:125743 7:154326  
7 0     1:627345 2:613475 3:172465 4:172635 5:127364 6:712453 7:126345  
7 0     1:623745 2:617345 3:126745 4:126375 5:671234 6:127534 7:132654  
7 0     1:623475 2:613745 3:127465 4:712635 5:172364 6:172453 7:145623  
7 0     1:762345 2:617345 3:127465 4:123675 5:612734 6:172534 7:146352  
7 0     1:623745 2:617345 3:126745 4:126375 5:671234 6:125734 7:132564  
7 0     1:672345 2:613475 3:127465 4:712365 5:612374 6:125374 7:165243  
7 0     1:623475 2:671345 3:127465 4:712365 5:617234 6:172534 7:124563  
7 0     1:762345 2:613745 3:712465 4:127635 5:127634 6:712435 7:145263  
7 0     1:672345 2:613745 3:124675 4:126735 5:712364 6:127453 7:165423  
7 0     1:672345 2:613745 3:172465 4:126375 5:712634 6:712435 7:154632  
7 0     1:623745 2:613475 3:124765 4:617235 5:712364 6:712534 7:123564  
7 0     1:762345 2:613475 3:124765 4:126735 5:761234 6:125743 7:152463  
7 0     1:672345 2:613745 3:172465 4:123765 5:761234 6:127534 7:154362  
7 0     1:627345 2:613745 3:172465 4:712635 5:671234 6:712543 7:124563  
7 0     1:627345 2:671345 3:172465 4:172365 5:671234 6:712534 7:156234  
7 0     1:623475 2:613475 3:126745 4:123675 5:126734 6:124375 7:126543  
7 0     1:672345 2:617345 3:124765 4:127635 5:712634 6:712435 7:156432  
7 0     1:672345 2:671345 3:124675 4:127635 5:612374 6:127543 7:124563  
7 0     1:623475 2:613745 3:127645 4:123675 5:712634 6:127435 7:142635  
7 0     1:672345 2:617345 3:124765 4:127635 5:127634 6:712435 7:164352  
7 0     1:623475 2:761345 3:127645 4:123675 5:172634 6:124735 7:125643  
7 0     1:672345 2:617345 3:172465 4:671235 5:123764 6:125374 7:165423  
7 0     1:627345 2:671345 3:127465 4:172635 5:712364 6:124573 7:153624  
7 0     1:672345 2:613745 3:172465 4:127365 5:761234 6:127534 7:153462  
7 0     1:762345 2:671345 3:124675 4:761235 5:123674 6:172534 7:125364  
7 0     1:627345 2:613745 3:172465 4:712635 5:712364 6:712453 7:124563  
7 0     1:623745 2:617345 3:124765 4:126735 5:712364 6:712453 7:132546  
7 0     1:627345 2:613475 3:172465 4:172635 5:126734 6:124735 7:123645  
7 0     1:762345 2:617345 3:124675 4:126735 5:671234 6:172543 7:154362  
7 0     1:623745 2:613475 3:712465 4:172635 5:712364 6:712453 7:125634  
7 0     1:627345 2:671345 3:127465 4:612375 5:172364 6:712534 7:164325  
7 0     1:627345 2:671345 3:127465 4:612375 5:172364 6:172534 7:143256  
7 0     1:672345 2:671345 3:124675 4:127635 5:612374 6:125743 7:124653  
7 0     1:672345 2:613745 3:172465 4:127635 5:127364 6:712453 7:163452  
7 0     1:672345 2:617345 3:124765 4:126735 5:123764 6:712453 7:146532  
7 0     1:623475 2:671345 3:127465 4:671235 5:172364 6:172534 7:124563  
7 0     1:762345 2:617345 3:127465 4:126375 5:127364 6:172453 7:146352  
7 0     1:672345 2:613745 3:712465 4:127635 5:612734 6:125473 7:164523  
7 0     1:672345 2:617345 3:124765 4:127365 5:612374 6:125374 7:146532  
7 0     1:672345 2:617345 3:172465 4:712635 5:671234 6:712543 7:145623  
7 0     1:672345 2:617345 3:124765 4:126735 5:123674 6:712453 7:145632  
7 0     1:672345 2:613745 3:124765 4:127635 5:712364 6:712453 7:156423  
7 0     1:627345 2:671345 3:127465 4:126375 5:671234 6:125473 7:154362  
7 0     1:627345 2:671345 3:127465 4:126375 5:617234 6:712543 7:146325  
7 0     1:762345 2:617345 3:124675 4:126735 5:671234 6:127543 7:154326  
7 0     1:762345 2:761345 3:124675 4:126735 5:612734 6:127543 7:124365  
7 0     1:627345 2:613745 3:172465 4:712635 5:671234 6:125473 7:124536  
7 0     1:672345 2:613745 3:124765 4:127635 5:172364 6:712453 7:164235  
7 0     1:623745 2:617345 3:124765 4:127635 5:712364 6:712453 7:132564  
7 0     1:762345 2:617345 3:124765 4:127635 5:123764 6:712453 7:145326  
7 0     1:623475 2:617345 3:712465 4:712365 5:612734 6:127534 7:134256  
7 0     1:627345 2:613745 3:172465 4:126375 5:126734 6:124375 7:124635  
7 0     1:762345 2:613475 3:124675 4:172635 5:761234 6:125473 7:154236  
7 0     1:672345 2:613745 3:172465 4:712635 5:671234 6:712543 7:145632  
7 0     1:672345 2:613475 3:172465 4:172635 5:712364 6:712453 7:156342  
7 0     1:762345 2:613475 3:124675 4:172635 5:126374 6:124735 7:145236  
7 0     1:762345 2:613475 3:127465 4:126375 5:712634 6:124735 7:152643  
7 0     1:672345 2:613745 3:172465 4:712635 5:671234 6:125473 7:145362  
7 0     1:672345 2:613745 3:124765 4:127635 5:123764 6:712453 7:164523  
7 0     1:762345 2:617345 3:712465 4:126375 5:712634 6:172435 7:135462  
7 0     1:672345 2:671345 3:124675 4:127635 5:612374 6:125473 7:126453  
7 0     1:672345 2:617345 3:127465 4:127635 5:172364 6:712453 7:163425  
7 0     1:762345 2:613745 3:124765 4:126735 5:123764 6:172453 7:146523  
7 0     1:623745 2:613745 3:124765 4:126735 5:712634 6:127435 7:126354  
7 0     1:672345 2:613745 3:172465 4:172365 5:761234 6:712534 7:165324  
7 0     1:672345 2:613745 3:124675 4:127365 5:612374 6:127534 7:145623  
7 0     1:627345 2:613475 3:172465 4:172635 5:671234 6:712543 7:125634  
7 0     1:627345 2:671345 3:127465 4:126375 5:617234 6:125473 7:143625  
7 0     1:623475 2:671345 3:712465 4:126375 5:172634 6:172435 7:123546  
7 0     1:672345 2:671345 3:124765 4:127635 5:126374 6:124375 7:126453  
7 0     1:672345 2:613745 3:124765 4:126735 5:712364 6:712453 7:154623  
7 0     1:627345 2:613475 3:172465 4:172635 5:671234 6:125743 7:125346  
7 0     1:627345 2:613475 3:172465 4:172635 5:671234 6:125473 7:125364  
7 0     1:672345 2:613745 3:172465 4:172635 5:671234 6:712543 7:156324  
7 0     1:672345 2:613745 3:172465 4:172635 5:671234 6:125473 7:153624  
7 0     1:762345 2:761345 3:124765 4:127635 5:612374 6:172543 7:162453  
7 0     1:672345 2:613745 3:172465 4:126375 5:126734 6:124735 7:143652  
7 0     1:762345 2:617345 3:124675 4:126735 5:617234 6:172543 7:143625  
7 0     1:672345 2:617345 3:124765 4:126735 5:127364 6:712453 7:146352  
7 0     1:623745 2:617345 3:127465 4:172635 5:172364 6:172453 7:145632  
7 0     1:672345 2:613475 3:124675 4:172635 5:123674 6:124753 7:164523  
7 0     1:627345 2:613745 3:172465 4:127635 5:671234 6:712543 7:125634  
7 0     1:672345 2:613745 3:124675 4:127365 5:612374 6:125734 7:146523  
7 0     1:672345 2:617345 3:124675 4:127635 5:126374 6:127435 7:146532  
7 0     1:672345 2:617345 3:124675 4:127635 5:126374 6:124735 7:164532  
7 0     1:623745 2:613745 3:124765 4:127635 5:761234 6:712543 7:123654  
7 0     1:762345 2:613475 3:124765 4:126735 5:761234 6:125473 7:152643  
7 0     1:762345 2:613475 3:124675 4:172635 5:712634 6:124735 7:154236  
7 0     1:623745 2:613745 3:124765 4:127635 5:761234 6:125473 7:126354  
7 0     1:672345 2:613745 3:124765 4:126735 5:126374 6:124375 7:146523  
7 0     1:623745 2:617345 3:127465 4:126375 5:712364 6:712453 7:132546  
7 0     1:672345 2:613745 3:124675 4:127635 5:712634 6:124735 7:165423  
7 0     1:627345 2:613475 3:172465 4:172635 5:612734 6:712543 7:126345  
7 0     1:762345 2:761345 3:124675 4:126735 5:671234 6:127543 7:125436  
7 0     1:672345 2:617345 3:124765 4:126735 5:127364 6:124573 7:143652  
7 0     1:762345 2:671345 3:124675 4:126735 5:127634 6:172435 7:124365  
7 0     1:762345 2:613475 3:127465 4:712635 5:126374 6:124735 7:152643  
7 0     1:762345 2:613475 3:124675 4:172635 5:712634 6:124375 7:154263  
7 0     1:623475 2:617345 3:127465 4:712635 5:172634 6:172435 7:145632  
7 0     1:623475 2:613745 3:127465 4:712635 5:172634 6:127435 7:145263  
7 0     1:762345 2:671345 3:124675 4:126735 5:126734 6:172435 7:124356  
7 0     1:672345 2:617345 3:127465 4:126375 5:712634 6:712435 7:154632  
7 0     1:672345 2:671345 3:124675 4:126735 5:612734 6:125743 7:126435  
7 0     1:623475 2:761345 3:127465 4:126375 5:172634 6:127435 7:125463  
7 0     1:762345 2:761345 3:124765 4:126735 5:126374 6:127435 7:124563  
7 0     1:762345 2:617345 3:172465 4:712635 5:712634 6:172435 7:145623  
7 0     1:672345 2:613475 3:124675 4:172635 5:126374 6:124735 7:164523  
7 0     1:762345 2:671345 3:124675 4:126735 5:126374 6:172435 7:124536  
7 0     1:623475 2:761345 3:127465 4:126375 5:172634 6:124735 7:125643  
7 0     1:672345 2:617345 3:127465 4:127635 5:172634 6:712435 7:163425  
7 0     1:762345 2:613745 3:712465 4:127635 5:126734 6:124735 7:145236  
7 0     1:672345 2:671345 3:124675 4:126735 5:612374 6:125743 7:126453  
7 0     1:762345 2:613475 3:712465 4:172635 5:127634 6:712435 7:145263  
7 0     1:627345 2:613475 3:172465 4:172635 5:127634 6:712435 7:126345  
7 0     1:672345 2:617345 3:124765 4:126735 5:126374 6:124375 7:146532  
7 0     1:672345 2:617345 3:124675 4:127635 5:712634 6:124735 7:165432  
7 0     1:762345 2:613475 3:124675 4:126735 5:712634 6:127435 7:152436  
7 0     1:672345 2:613475 3:172465 4:172635 5:712634 6:712435 7:156342  
7 0     1:672345 2:617345 3:712465 4:127635 5:612734 6:127543 7:145632  
7 0     1:672345 2:613475 3:712465 4:172635 5:126734 6:127435 7:146523  
7 0     1:672345 2:617345 3:712465 4:127635 5:612734 6:125743 7:146532  
7 0     1:672345 2:617345 3:712465 4:127635 5:612734 6:125473 7:164532  
7 0     1:762345 2:617345 3:124765 4:127635 5:712634 6:172435 7:156432  
7 0     1:672345 2:617345 3:712465 4:126375 5:671234 6:712543 7:135462  
7 0     1:672345 2:613745 3:712465 4:127635 5:126734 6:124735 7:164523  
7 0     1:627345 2:671345 3:127465 4:126375 5:712634 6:712435 7:154632  
7 0     1:627345 2:617345 3:127465 4:126375 5:126374 6:124375 7:124653  
7 0     1:672345 2:617345 3:124675 4:126735 5:712634 6:127435 7:165432  
7 0     1:672345 2:613475 3:124675 4:126735 5:712634 6:127435 7:165243  
7 0     1:762345 2:613475 3:127465 4:126375 5:712634 6:127435 7:152463  
7 0     1:762345 2:613475 3:127465 4:712635 5:126374 6:127435 7:152463  
7 0     1:623475 2:165374 3:167254 4:612735 5:714362 6:142573 7:134562  
7 0     1:627345 2:156734 3:612574 4:761235 5:174362 6:713452 7:162543  
7 0     1:623475 2:715634 3:612574 4:761235 5:143762 6:134752 7:125436  
7 0     1:762345 2:176534 3:126574 4:671235 5:761432 6:174532 7:143652  
7 0     1:762345 2:157634 3:617254 4:612375 5:143762 6:173452 7:165423  
7 0     1:762345 2:157634 3:617254 4:612375 5:143672 6:173452 7:156423  
7 0     1:762345 2:165374 3:167254 4:761235 5:143672 6:142753 7:145362  
7 0     1:627345 2:156734 3:612574 4:761235 5:174362 6:173452 7:125436  
7 0     1:627345 2:165374 3:167254 4:123765 5:164372 6:142735 7:162543  
7 0     1:672345 2:156734 3:612574 4:671235 5:147362 6:134572 7:146532  
7 0     1:627345 2:156374 3:617254 4:612375 5:143762 6:137452 7:125463  
7 0     1:627345 2:716345 3:172645 4:612375 5:172364 6:157432 7:142365  
7 0     1:623475 2:167534 3:162574 4:612735 5:174362 6:147253 7:135426  
7 0     1:623475 2:167534 3:162574 4:671235 5:143762 6:174253 7:154326  
7 0     1:623745 2:163475 3:712645 4:617235 5:712364 6:157432 7:125346  
7 0     1:627345 2:167534 3:167254 4:612735 5:147362 6:142573 7:163524  
7 0     1:762345 2:716534 3:172654 4:617235 5:614732 6:714532 7:135462  
7 0     1:672345 2:165374 3:162754 4:712365 5:716432 6:174235 7:164253  
7 0     1:623745 2:175634 3:671254 4:617235 5:143672 6:134572 7:156342  
7 0     1:672345 2:167345 3:126475 4:671235 5:123674 6:154372 7:153462  
7 0     1:627345 2:156734 3:612574 4:761235 5:147362 6:713452 7:162453  
7 0     1:623475 2:156734 3:761254 4:612735 5:147362 6:713452 7:143625  
7 0     1:627345 2:176534 3:162574 4:671235 5:714362 6:174253 7:162435  
7 0     1:672345 2:167345 3:126475 4:612735 5:712364 6:157432 7:154632  
7 0     1:672345 2:165374 3:162574 4:671235 5:714362 6:174253 7:164235  
7 0     1:627345 2:716534 3:162754 4:123675 5:176432 6:714235 7:143625  
7 0     1:627345 2:716345 3:172465 4:617235 5:712364 6:715342 7:156234  
7 0     1:623745 2:167345 3:126475 4:612735 5:712364 6:157432 7:132546  
7 0     1:627345 2:156734 3:761254 4:761235 5:143672 6:134752 7:126345  
7 0     1:672345 2:167345 3:126475 4:612735 5:712364 6:154732 7:156432  
7 0     1:627345 2:157634 3:612574 4:761235 5:174362 6:134572 7:162543  
7 0     1:627345 2:167534 3:176254 4:172365 5:176432 6:714235 7:163452  
7 0     1:623475 2:173645 3:671245 4:126375 5:172634 6:174523 7:135462  
7 0     1:623745 2:167534 3:162754 4:712365 5:716432 6:174235 7:132645  
7 0     1:762345 2:157634 3:617254 4:761235 5:143762 6:173452 7:164523  
7 0     1:623745 2:157634 3:612754 4:612375 5:714362 6:713452 7:135264  
7 0     1:623475 2:165374 3:176254 4:612735 5:714362 6:714253 7:134562  
7 0     1:672345 2:156734 3:612574 4:612375 5:174362 6:134572 7:164532  
7 0     1:672345 2:163745 3:761245 4:612735 5:127364 6:137542 7:145623  
7 0     1:672345 2:716534 3:162754 4:123675 5:716432 6:714235 7:125436  
7 0     1:627345 2:165374 3:167254 4:761235 5:143672 6:147253 7:126453  
7 0     1:627345 2:165374 3:167254 4:761235 5:143672 6:142753 7:162453  
7 0     1:623745 2:167345 3:126475 4:612735 5:712364 6:154732 7:132564  
7 0     1:623475 2:173645 3:671245 4:126375 5:172634 6:147523 7:135642  
7 0     1:762345 2:163475 3:612745 4:712365 5:612374 6:135742 7:152436  
7 0     1:623475 2:167534 3:176254 4:612375 5:174362 6:147253 7:154263  
7 0     1:627345 2:176534 3:162754 4:712365 5:716432 6:174235 7:162453  
7 0     1:623745 2:156374 3:671254 4:612735 5:143672 6:134572 7:125634  
7 0     1:627345 2:165374 3:167254 4:612375 5:143762 6:174253 7:125463  
7 0     1:762345 2:175634 3:761254 4:671235 5:143762 6:137452 7:134625  
7 0     1:762345 2:165734 3:716254 4:671235 5:714362 6:174253 7:134256  
7 0     1:623745 2:716345 3:761245 4:123765 5:617234 6:137542 7:142356  
7 0     1:623745 2:173645 3:612475 4:126735 5:712634 6:174523 7:163254  
7 0     1:623745 2:167534 3:176254 4:123765 5:716432 6:147235 7:126354  
7 0     1:672345 2:715634 3:612574 4:761235 5:174362 6:134572 7:165243  
7 0     1:762345 2:176534 3:716254 4:761235 5:143672 6:142753 7:134256  
7 0     1:672345 2:167345 3:124765 4:612735 5:123674 6:153742 7:145632  
7 0     1:672345 2:167534 3:162754 4:617235 5:174362 6:714253 7:132645  
7 0     1:762345 2:716534 3:126574 4:612735 5:671432 6:174532 7:123564  
7 0     1:672345 2:163475 3:126475 4:761235 5:123674 6:715432 7:152364  
7 0     1:627345 2:167534 3:167254 4:612735 5:143762 6:142573 7:165324  
7 0     1:627345 2:167534 3:162754 4:761235 5:714362 6:147253 7:126453  
7 0     1:623745 2:176534 3:162754 4:671235 5:714362 6:142753 7:132465  
7 0     1:672345 2:165734 3:716254 4:123765 5:164732 6:147235 7:165342  
7 0     1:623475 2:156374 3:612574 4:617235 5:147362 6:134572 7:123465  
7 0     1:627345 2:165734 3:716254 4:612735 5:147362 6:147253 7:125643  
7 0     1:627345 2:716345 3:172465 4:612375 5:712364 6:157342 7:154236  
7 0     1:623475 2:167534 3:162574 4:172365 5:176432 6:174235 7:135264  
7 0     1:627345 2:713645 3:176245 4:126375 5:172634 6:134572 7:142635  
7 0     1:623745 2:157634 3:612754 4:671235 5:143672 6:137452 7:136245  
7 0     1:762345 2:176345 3:126475 4:712365 5:612374 6:157432 7:153462  
7 0     1:762345 2:175634 3:612754 4:612375 5:174362 6:173452 7:164325  
7 0     1:627345 2:157634 3:612754 4:671235 5:147362 6:713452 7:124635  
7 0     1:762345 2:165374 3:162574 4:172365 5:164732 6:174235 7:152364  
7 0     1:762345 2:167534 3:712654 4:612375 5:671432 6:147532 7:135426  
7 0     1:762345 2:176534 3:127654 4:617235 5:614732 6:714532 7:132546  
7 0     1:762345 2:165734 3:126574 4:617235 5:761432 6:174532 7:132654  
7 0     1:672345 2:176534 3:172654 4:671235 5:761432 6:147532 7:145236  
7 0     1:623475 2:175634 3:671254 4:671235 5:143672 6:134572 7:156342  
7 0     1:623745 2:716534 3:716254 4:671235 5:147362 6:147253 7:142356  
7 0     1:623745 2:167534 3:162754 4:612375 5:147362 6:147253 7:153264  
7 0     1:762345 2:176534 3:716254 4:671235 5:714362 6:174253 7:134562  
7 0     1:623475 2:716345 3:671245 4:612375 5:172634 6:157342 7:123654  
7 0     1:762345 2:176345 3:126475 4:712365 5:612374 6:154732 7:153642  
7 0     1:762345 2:176345 3:127645 4:761235 5:123764 6:715432 7:154326  
7 0     1:672345 2:163745 3:761245 4:612735 5:127364 6:135742 7:146523  
7 0     1:623745 2:173645 3:612475 4:127635 5:712634 6:147523 7:163254  
7 0     1:627345 2:167534 3:162574 4:761235 5:714362 6:147253 7:126435  
7 0     1:627345 2:156734 3:612574 4:761235 5:147362 6:173452 7:124536  
7 0     1:623475 2:176534 3:716254 4:671235 5:147362 6:174253 7:135462  
7 0     1:623475 2:176534 3:162754 4:612375 5:714362 6:147253 7:143625  
7 0     1:623745 2:176534 3:162754 4:712365 5:716432 6:174235 7:136245  
7 0     1:623475 2:163475 3:127465 4:761235 5:127364 6:157342 7:126453  
7 0     1:762345 2:156734 3:612574 4:761235 5:174362 6:134572 7:154326  
7 0     1:762345 2:175634 3:761254 4:671235 5:714362 6:137452 7:134562  
7 0     1:762345 2:176345 3:127645 4:612375 5:712364 6:175432 7:156432  
7 0     1:623745 2:165734 3:716254 4:127365 5:167432 6:142735 7:136245  
7 0     1:672345 2:167534 3:167254 4:712365 5:716432 6:714235 7:145236  
7 0     1:623475 2:167534 3:167254 4:712365 5:176432 6:174235 7:145236  
7 0     1:762345 2:176345 3:127645 4:612375 5:712364 6:157432 7:165432  
7 0     1:762345 2:176534 3:172654 4:761235 5:761432 6:147532 7:146523  
7 0     1:762345 2:165734 3:172654 4:761235 5:671432 6:147532 7:142563  
7 0     1:623475 2:167534 3:176254 4:761235 5:174362 6:142573 7:146523  
7 0     1:623475 2:716345 3:612745 4:761235 5:172634 6:157342 7:126453  
7 0     1:623475 2:165734 3:162574 4:123765 5:716432 6:142375 7:146532  
7 0     1:762345 2:165374 3:167254 4:612375 5:143762 6:714253 7:154632  
7 0     1:623475 2:165734 3:162574 4:172365 5:164732 6:147235 7:132465  
7 0     1:623745 2:167534 3:167254 4:172365 5:176432 6:714235 7:164523  
7 0     1:623745 2:156374 3:671254 4:671235 5:147362 6:134572 7:124635  
7 0     1:762345 2:167534 3:162754 4:123765 5:167432 6:147235 7:143256  
7 0     1:627345 2:165374 3:162754 4:127365 5:164732 6:142375 7:136254  
7 0     1:623745 2:136475 3:712465 4:126375 5:127364 6:145723 7:142365  
7 0     1:762345 2:716534 3:126574 4:612735 5:761432 6:174532 7:123654  
7 0     1:762345 2:165374 3:167254 4:612375 5:143762 6:142573 7:154362  
7 0     1:672345 2:163745 3:612475 4:612735 5:123674 6:135742 7:145623  
7 0     1:623745 2:156374 3:671254 4:612375 5:143762 6:134572 7:126543  
7 0     1:762345 2:176345 3:127645 4:761235 5:123764 6:175432 7:165432  
7 0     1:762345 2:157634 3:612574 4:671235 5:143762 6:137452 7:143652  
7 0     1:762345 2:176345 3:126475 4:712365 5:612374 6:154372 7:156342  
7 0     1:627345 2:176534 3:176254 4:617235 5:147362 6:147253 7:135642  
7 0     1:762345 2:157634 3:612754 4:671235 5:143762 6:173452 7:146532  
7 0     1:623475 2:167534 3:716254 4:761235 5:143762 6:142753 7:153462  
7 0     1:623475 2:173645 3:671245 4:126375 5:172634 6:145723 7:136542  
7 0     1:623475 2:715634 3:617254 4:617235 5:143762 6:134572 7:134265  
7 0     1:672345 2:165374 3:162574 4:123765 5:164732 6:147235 7:165423  
7 0     1:762345 2:137645 3:124765 4:126735 5:123674 6:174523 7:145623  
7 0     1:623745 2:716345 3:712465 4:612375 5:172364 6:157342 7:142365  
7 0     1:623475 2:716534 3:176254 4:172365 5:164372 6:142375 7:134625  
7 0     1:627345 2:156374 3:617254 4:761235 5:143762 6:137452 7:124563  
7 0     1:672345 2:163475 3:612745 4:712365 5:612374 6:137542 7:156243  
7 0     1:623475 2:716345 3:612745 4:671235 5:172634 6:175342 7:124563  
7 0     1:623475 2:716345 3:612745 4:671235 5:172634 6:157342 7:124653  
7 0     1:762345 2:163475 3:127645 4:761235 5:123764 6:154372 7:152436  
7 0     1:762345 2:176534 3:127654 4:761235 5:614732 6:147532 7:146325  
7 0     1:762345 2:163475 3:127645 4:761235 5:123674 6:175432 7:152643  
7 0     1:672345 2:163475 3:612745 4:712365 5:612374 6:135742 7:165243  
7 0     1:762345 2:163475 3:127645 4:671235 5:123764 6:157432 7:152463  
7 0     1:623475 2:713645 3:671245 4:126375 5:172634 6:147523 7:123564  
7 0     1:762345 2:165734 3:167254 4:123675 5:164372 6:714235 7:165423  
7 0     1:762345 2:716534 3:712654 4:617235 5:617432 6:714532 7:145623  
7 0     1:762345 2:157634 3:612754 4:761235 5:147362 6:173452 7:164352  
7 0     1:627345 2:157634 3:671254 4:671235 5:143672 6:173452 7:162345  
7 0     1:672345 2:167534 3:162754 4:617235 5:147362 6:714253 7:132654  
7 0     1:762345 2:176534 3:162574 4:617235 5:143762 6:142573 7:132546  
7 0     1:762345 2:156734 3:671254 4:671235 5:714362 6:173452 7:134256  
7 0     1:762345 2:176345 3:127645 4:761235 5:123764 6:157432 7:156432  
7 0     1:762345 2:163745 3:612475 4:127365 5:761234 6:135472 7:154236  
7 0     1:762345 2:716534 3:167254 4:617235 5:143672 6:147253 7:153426  
7 0     1:762345 2:167345 3:126475 4:712365 5:612374 6:715432 7:156342  
7 0     1:762345 2:167345 3:126475 4:712365 5:612374 6:157432 7:153426  
7 0     1:762345 2:176345 3:127645 4:761235 5:123674 6:175432 7:156432  
7 0     1:627345 2:137645 3:617245 4:126375 5:126734 6:145273 7:124356  
7 0     1:627345 2:156734 3:761254 4:671235 5:174362 6:137452 7:125634  
7 0     1:623745 2:163475 3:127465 4:617235 5:127364 6:175342 7:124563  
7 0     1:762345 2:157634 3:612574 4:761235 5:714362 6:134572 7:143625  
7 0     1:672345 2:163745 3:712465 4:612735 5:127364 6:157342 7:146523  
7 0     1:623475 2:176345 3:124765 4:671235 5:123764 6:153472 7:136425  
7 0     1:623475 2:176534 3:716254 4:123765 5:176432 6:174235 7:135642  
7 0     1:762345 2:136475 3:612745 4:712635 5:126374 6:174523 7:152463  
7 0     1:623475 2:165734 3:176254 4:761235 5:174362 6:147253 7:142563  
7 0     1:627345 2:176534 3:716254 4:612735 5:147362 6:147253 7:156243  
7 0     1:623475 2:176534 3:162754 4:123765 5:716432 6:147235 7:143625  
7 0     1:623745 2:157634 3:612754 4:612375 5:143762 6:713452 7:132654  
7 0     1:762345 2:156734 3:612754 4:612735 5:143762 6:134572 7:153426  
7 0     1:672345 2:163745 3:172645 4:612375 5:127364 6:175432 7:143562  
7 0     1:623475 2:156734 3:612574 4:617235 5:147362 6:134572 7:132465  
7 0     1:623745 2:165374 3:167254 4:761235 5:143762 6:142573 7:136245  
7 0     1:762345 2:134765 3:761245 4:167235 5:127634 6:174523 7:146523  
7 0     1:762345 2:167534 3:162754 4:617235 5:174362 6:174253 7:132645  
7 0     1:672345 2:165734 3:162574 4:761235 5:714362 6:147253 7:164325  
7 0     1:672345 2:163745 3:172645 4:612375 5:127364 6:157432 7:143652  
7 0     1:627345 2:165734 3:176254 4:172365 5:716432 6:714235 7:156342  
7 0     1:623745 2:156374 3:671254 4:612735 5:174362 6:134572 7:126345  
7 0     1:623475 2:167534 3:176254 4:761235 5:147362 6:147253 7:154263  
7 0     1:672345 2:163745 3:172645 4:612375 5:127364 6:154372 7:164352  
7 0     1:623475 2:163475 3:127465 4:671235 5:123674 6:175342 7:124635  
7 0     1:672345 2:167345 3:612745 4:712365 5:612374 6:137542 7:156432  
7 0     1:672345 2:165734 3:127654 4:671235 5:614732 6:147532 7:143562  
7 0     1:672345 2:167345 3:612745 4:712365 5:612374 6:135742 7:165432  
7 0     1:672345 2:163475 3:671245 4:172365 5:612734 6:173542 7:145623  
7 0     1:627345 2:156734 3:671254 4:671235 5:143672 6:173452 7:126345  
7 0     1:623745 2:156374 3:761254 4:761235 5:147362 6:137452 7:124356  
7 0     1:623475 2:167534 3:716254 4:671235 5:174362 6:714253 7:163452  
7 0     1:623475 2:167534 3:716254 4:671235 5:174362 6:174253 7:134526  
7 0     1:623475 2:167534 3:716254 4:671235 5:147362 6:714253 7:163542  
7 0     1:623475 2:167534 3:716254 4:671235 5:147362 6:174253 7:135426  
7 0     1:672345 2:716534 3:162754 4:123765 5:164372 6:147235 7:165243  
7 0     1:623745 2:716345 3:127465 4:617235 5:172364 6:175342 7:124563  
7 0     1:762345 2:175634 3:671254 4:671235 5:143762 6:173452 7:134625  
7 0     1:762345 2:167534 3:716254 4:123765 5:716432 6:147235 7:135426  
7 0     1:623475 2:157634 3:617254 4:612375 5:143672 6:713452 7:142356  
7 0     1:762345 2:176345 3:126475 4:127365 5:612374 6:154732 7:145362  
7 0     1:672345 2:156734 3:612754 4:671235 5:143672 6:134752 7:146532  
7 0     1:623745 2:165734 3:167254 4:712365 5:164372 6:174235 7:123645  
7 0     1:627345 2:716534 3:162574 4:617235 5:143762 6:142573 7:163254  
7 0     1:623475 2:173645 3:612475 4:712635 5:126374 6:147523 7:163425  
7 0     1:762345 2:715634 3:612574 4:761235 5:714362 6:134572 7:124365  
7 0     1:623745 2:167534 3:167254 4:617235 5:147362 6:714253 7:165423  
7 0     1:672345 2:163475 3:124675 4:617235 5:123674 6:157342 7:145623  
7 0     1:672345 2:176534 3:162574 4:761235 5:143762 6:142573 7:164325  
7 0     1:762345 2:163475 3:612475 4:761235 5:123674 6:137542 7:152364  
7 0     1:623745 2:176534 3:162754 4:671235 5:174362 6:174253 7:153624  
7 0     1:623745 2:173645 3:716245 4:172365 5:126734 6:147352 7:136425  
7 0     1:623745 2:176534 3:716254 4:617235 5:147362 6:174253 7:135462  
7 0     1:762345 2:176534 3:162574 4:761235 5:143762 6:142753 7:143265  
7 0     1:623475 2:716345 3:612745 4:612375 5:172634 6:157342 7:126543  
7 0     1:623745 2:156734 3:617254 4:671235 5:143672 6:137452 7:123645  
7 0     1:672345 2:176534 3:162574 4:761235 5:143672 6:142753 7:164325  
7 0     1:762345 2:167534 3:167254 4:123675 5:716432 6:714235 7:165423  
7 0     1:672345 2:167534 3:162754 4:612735 5:714362 6:147253 7:165342  
7 0     1:672345 2:167534 3:162754 4:612375 5:714362 6:147253 7:165432  
7 0     1:623475 2:156374 3:612754 4:671235 5:174362 6:137452 7:142536  
7 0     1:627345 2:176534 3:162574 4:761235 5:174362 6:147253 7:156243  
7 0     1:623745 2:156374 3:671254 4:612735 5:143762 6:134752 7:125634  
7 0     1:762345 2:715634 3:612754 4:671235 5:714362 6:173452 7:124563  
7 0     1:623475 2:165374 3:167254 4:617235 5:143672 6:147253 7:132465  
7 0     1:762345 2:716534 3:167254 4:172365 5:164732 6:142735 7:135462  
7 0     1:627345 2:715634 3:617254 4:671235 5:147362 6:134572 7:142635  
7 0     1:627345 2:715634 3:617254 4:671235 5:143762 6:713452 7:146253  
7 0     1:623745 2:163745 3:712465 4:612735 5:712364 6:153472 7:125634  
7 0     1:623475 2:165374 3:162754 4:172365 5:164372 6:147235 7:123465  
7 0     1:627345 2:165374 3:176254 4:761235 5:147362 6:174253 7:124356  
7 0     1:672345 2:167345 3:612745 4:671235 5:123674 6:135472 7:154632  
7 0     1:762345 2:163475 3:612475 4:712365 5:612374 6:135742 7:152346  
7 0     1:762345 2:163745 3:712645 4:127365 5:612734 6:715432 7:145623  
7 0     1:672345 2:716534 3:167254 4:617235 5:143672 6:147253 7:165342  
7 0     1:762345 2:167534 3:167254 4:123675 5:716432 6:142375 7:156423  
7 0     1:762345 2:163745 3:712645 4:127365 5:612734 6:154732 7:145236  
7 0     1:762345 2:167534 3:162754 4:617235 5:147362 6:174253 7:132654  
7 0     1:762345 2:167534 3:162754 4:612735 5:714362 6:147253 7:153426  
7 0     1:627345 2:716345 3:172465 4:612375 5:172364 6:157342 7:142365  
7 0     1:623745 2:173645 3:716245 4:172365 5:126734 6:143752 7:163425  
7 0     1:762345 2:163745 3:617245 4:127365 5:761234 6:713542 7:153462  
7 0     1:762345 2:163745 3:617245 4:127365 5:761234 6:135472 7:153426  
7 0     1:627345 2:716345 3:127465 4:612375 5:172364 6:157342 7:143265  
7 0     1:762345 2:167534 3:167254 4:123675 5:716432 6:174235 7:154236  
7 0     1:623475 2:165734 3:162574 4:671235 5:174362 6:714253 7:164325  
7 0     1:623745 2:165734 3:716254 4:612735 5:714362 6:714253 7:156324  
7 0     1:762345 2:165374 3:167254 4:127365 5:164372 6:147235 7:153426  
7 0     1:623745 2:173465 3:761245 4:176235 5:126734 6:147523 7:163425  
7 0     1:627345 2:163745 3:172465 4:612375 5:127364 6:153742 7:124635  
7 0     1:762345 2:165734 3:127654 4:612375 5:617432 6:714532 7:143562  
7 0     1:672345 2:156734 3:671254 4:612375 5:143762 6:134752 7:135642  
7 0     1:623745 2:165734 3:162754 4:123675 5:164372 6:174235 7:132654  
7 0     1:623745 2:167534 3:716254 4:172365 5:176432 6:174235 7:134526  
7 0     1:627345 2:157634 3:612754 4:761235 5:147362 6:713452 7:126435  
7 0     1:627345 2:167534 3:176254 4:172365 5:176432 6:174235 7:134526  
7 0     1:627345 2:136745 3:176245 4:127365 5:712634 6:143752 7:126534  
7 0     1:623745 2:165374 3:167254 4:761235 5:143672 6:147253 7:132645  
7 0     1:672345 2:167534 3:716254 4:612375 5:714362 6:147253 7:163542  
7 0     1:623745 2:176534 3:162574 4:172365 5:176432 6:174235 7:143562  
7 0     1:672345 2:156734 3:761254 4:612375 5:147362 6:173452 7:153462  
7 0     1:623745 2:167534 3:167254 4:671235 5:174362 6:174253 7:152364  
7 0     1:762345 2:163475 3:127465 4:761235 5:123674 6:175342 7:152643  
7 0     1:762345 2:165374 3:162754 4:671235 5:714362 6:174253 7:142536  
7 0     1:672345 2:167534 3:162754 4:123675 5:176432 6:714235 7:143265  
7 0     1:623745 2:165374 3:167254 4:761235 5:143672 6:142753 7:136245  
7 0     1:627345 2:167534 3:176254 4:612735 5:147362 6:174253 7:135246  
7 0     1:627345 2:716534 3:176254 4:172365 5:716432 6:142375 7:165234  
7 0     1:762345 2:156734 3:612574 4:612375 5:174362 6:134572 7:145326  
7 0     1:623475 2:156374 3:617254 4:612735 5:143672 6:134572 7:134256  
7 0     1:627345 2:716534 3:162574 4:617235 5:143672 6:142753 7:163254  
7 0     1:762345 2:156374 3:612754 4:617235 5:143762 6:134572 7:152346  
7 0     1:762345 2:176534 3:172654 4:761235 5:671432 6:147532 7:145623  
7 0     1:623745 2:157634 3:612574 4:761235 5:174362 6:134572 7:136254  
7 0     1:672345 2:156734 3:612574 4:671235 5:143672 6:134752 7:146352  
7 0     1:762345 2:165374 3:126754 4:617235 5:761432 6:145732 7:125346  
7 0     1:762345 2:716534 3:126754 4:612735 5:761432 6:145732 7:125346  
7 0     1:623745 2:715634 3:671254 4:671235 5:143762 6:134572 7:142653  
7 0     1:672345 2:156734 3:612754 4:671235 5:143762 6:134752 7:145632  
7 0     1:762345 2:176345 3:612745 4:612375 5:712364 6:173542 7:156432  
7 0     1:762345 2:167534 3:712654 4:671235 5:671432 6:714532 7:163452  
7 0     1:672345 2:165734 3:716254 4:671235 5:714362 6:174253 7:163425  
7 0     1:762345 2:176534 3:167254 4:761235 5:147362 6:142753 7:142365  
7 0     1:623745 2:165374 3:167254 4:123765 5:716432 6:142735 7:136524  
7 0     1:623475 2:176534 3:162754 4:671235 5:147362 6:174253 7:154362  
7 0     1:762345 2:167534 3:162574 4:671235 5:143672 6:714253 7:164325  
7 0     1:672345 2:163745 3:617245 4:123675 5:612734 6:135472 7:146352  
7 0     1:623475 2:176534 3:162574 4:612735 5:174362 6:147253 7:135462  
7 0     1:762345 2:165734 3:162574 4:617235 5:714362 6:147253 7:132546  
7 0     1:623475 2:715634 3:617254 4:617235 5:714362 6:134572 7:134526  
7 0     1:762345 2:156374 3:761254 4:612735 5:147362 6:134572 7:154236  
7 0     1:623745 2:167345 3:671245 4:172365 5:612734 6:173542 7:134256  
7 0     1:623475 2:156734 3:612754 4:617235 5:143672 6:134752 7:132465  
7 0     1:762345 2:716534 3:167254 4:172365 5:167432 6:147235 7:134526  
7 0     1:762345 2:136475 3:612745 4:712635 5:126374 6:147523 7:152643  
7 0     1:762345 2:176345 3:126475 4:127365 5:612374 6:154372 7:145632  
7 0     1:762345 2:716534 3:716254 4:172365 5:167432 6:147235 7:145236  
7 0     1:762345 2:165734 3:162574 4:617235 5:143672 6:147253 7:135246  
7 0     1:623745 2:176534 3:716254 4:612735 5:147362 6:147253 7:135624  
7 0     1:762345 2:716534 3:167254 4:172365 5:167432 6:142735 7:134562  
7 0     1:623475 2:165734 3:162574 4:671235 5:174362 6:174253 7:143256  
7 0     1:672345 2:167534 3:716254 4:123675 5:716432 6:714235 7:135426  
7 0     1:627345 2:716534 3:716254 4:761235 5:714362 6:142753 7:163452  
7 0     1:627345 2:156734 3:612574 4:761235 5:143762 6:173452 7:124356  
7 0     1:627345 2:165734 3:162574 4:761235 5:174362 6:147253 7:125643  
7 0     1:762345 2:167534 3:162754 4:172365 5:716432 6:147235 7:153246  
7 0     1:762345 2:163745 3:712645 4:127365 5:612734 6:154372 7:145263  
7 0     1:672345 2:167345 3:124675 4:612735 5:123674 6:157342 7:145632  
7 0     1:762345 2:716534 3:176254 4:172365 5:176432 6:714235 7:134562  
7 0     1:762345 2:156374 3:617254 4:612735 5:174362 6:134572 7:134526  
7 0     1:623475 2:167534 3:162574 4:612375 5:147362 6:714253 7:146352  
7 0     1:762345 2:156734 3:612574 4:671235 5:714362 6:137452 7:143256  
7 0     1:627345 2:716534 3:176254 4:761235 5:147362 6:714253 7:164235  
7 0     1:672345 2:165374 3:162574 4:617235 5:714362 6:147253 7:162354  
7 0     1:623745 2:716345 3:761245 4:123765 5:617234 6:135742 7:142365  
7 0     1:627345 2:716534 3:162754 4:172365 5:167432 6:142375 7:136245  
7 0     1:623475 2:173645 3:761245 4:712635 5:126734 6:147523 7:163425  
7 0     1:762345 2:157634 3:761254 4:671235 5:143672 6:134572 7:136452  
7 0     1:627345 2:156374 3:617254 4:671235 5:143762 6:134752 7:124563  
7 0     1:762345 2:716534 3:712654 4:612735 5:614732 6:145372 7:152463  
7 0     1:627345 2:176534 3:162754 4:671235 5:714362 6:174253 7:162453  
7 0     1:762345 2:176534 3:172654 4:761235 5:671432 6:145732 7:146523  
7 0     1:672345 2:163475 3:761245 4:617235 5:127364 6:135472 7:164523  
7 0     1:672345 2:163745 3:617245 4:127365 5:761234 6:173542 7:153462  
7 0     1:672345 2:165734 3:162574 4:123675 5:164732 6:174235 7:165432  
7 0     1:672345 2:163745 3:617245 4:127365 5:761234 6:135472 7:165342  
7 0     1:762345 2:165374 3:167254 4:612375 5:143672 6:147253 7:154326  
7 0     1:762345 2:165374 3:167254 4:612375 5:143672 6:142753 7:154362  
7 0     1:623475 2:173645 3:761245 4:126375 5:172634 6:145723 7:163542  
7 0     1:672345 2:165734 3:162574 4:617235 5:714362 6:714253 7:132564  
7 0     1:672345 2:136745 3:176245 4:126375 5:127634 6:134572 7:146352  
7 0     1:623475 2:176345 3:127465 4:761235 5:123764 6:715342 7:143265  
7 0     1:623745 2:167534 3:167254 4:123675 5:716432 6:174235 7:123654  
7 0     1:623475 2:157634 3:612754 4:612735 5:714362 6:713452 7:134526  
7 0     1:762345 2:167534 3:162574 4:761235 5:143672 6:714253 7:146325  
7 0     1:627345 2:156734 3:612574 4:671235 5:147362 6:134572 7:124653  
7 0     1:623475 2:176534 3:162754 4:617235 5:714362 6:142753 7:132465  
7 0     1:762345 2:163475 3:126475 4:671235 5:123674 6:175432 7:152346  
7 0     1:623475 2:713645 3:671245 4:126375 5:172634 6:145723 7:123654  
7 0     1:672345 2:167345 3:124765 4:612735 5:123764 6:153472 7:164532  
7 0     1:672345 2:165734 3:162574 4:712365 5:164372 6:174235 7:164352  
7 0     1:762345 2:167534 3:172654 4:761235 5:614732 6:147532 7:142635  
7 0     1:762345 2:157634 3:612574 4:612735 5:143672 6:134752 7:135462  
7 0     1:623745 2:165374 3:162754 4:612735 5:147362 6:174253 7:125436  
7 0     1:672345 2:167534 3:162574 4:172365 5:716432 6:714235 7:135264  
7 0     1:672345 2:165734 3:716254 4:127365 5:167432 6:174235 7:146532  
7 0     1:627345 2:716534 3:176254 4:123765 5:716432 6:714235 7:156423  
7 0     1:623745 2:165734 3:167254 4:761235 5:174362 6:147253 7:125364  
7 0     1:627345 2:176534 3:162574 4:671235 5:174362 6:174253 7:156243  
7 0     1:623745 2:716345 3:712645 4:612375 5:172364 6:715432 7:164235  
7 0     1:762345 2:156734 3:612574 4:612375 5:147362 6:713452 7:154362  
7 0     1:672345 2:176534 3:162574 4:617235 5:143672 6:142753 7:163254  
7 0     1:762345 2:156734 3:612574 4:612375 5:147362 6:134572 7:154326  
7 0     1:623745 2:165734 3:167254 4:617235 5:174362 6:714253 7:164253  
7 0     1:672345 2:167534 3:176254 4:671235 5:147362 6:714253 7:142635  
7 0     1:672345 2:716534 3:162754 4:712365 5:716432 6:174235 7:162453  
7 0     1:672345 2:167534 3:716254 4:123675 5:716432 6:174235 7:163542  
7 0     1:623475 2:157634 3:612754 4:617235 5:143672 6:713452 7:132456  
7 0     1:762345 2:715634 3:612574 4:761235 5:714362 6:134752 7:124356  
7 0     1:762345 2:156374 3:617254 4:612375 5:174362 6:134572 7:143526  
7 0     1:627345 2:163475 3:172645 4:617235 5:712364 6:157432 7:125346  
7 0     1:627345 2:156734 3:761254 4:612735 5:147362 6:134572 7:126543  
7 0     1:623745 2:176534 3:716254 4:617235 5:147362 6:147253 7:135642  
7 0     1:672345 2:175634 3:612754 4:671235 5:147362 6:713452 7:146325  
7 0     1:627345 2:165374 3:162574 4:612735 5:714362 6:142753 7:163524  
7 0     1:762345 2:167534 3:162574 4:761235 5:143672 6:147253 7:143256  
7 0     1:672345 2:156374 3:761254 4:612735 5:147362 6:134752 7:156423  
7 0     1:762345 2:136475 3:712465 4:172635 5:127364 6:145723 7:145236  
7 0     1:762345 2:165374 3:126574 4:671235 5:671432 6:714532 7:164235  
7 0     1:762345 2:716534 3:176254 4:172365 5:164372 6:142375 7:153462  
7 0     1:627345 2:156374 3:612754 4:612735 5:147362 6:713452 7:163254  
7 0     1:627345 2:167534 3:162574 4:761235 5:174362 6:174253 7:152463  
7 0     1:627345 2:167534 3:162574 4:761235 5:174362 6:147253 7:152643  
7 0     1:623745 2:165734 3:167254 4:172365 5:167432 6:142375 7:164253  
7 0     1:627345 2:165374 3:176254 4:127365 5:167432 6:174235 7:123465  
7 0     1:623745 2:165734 3:716254 4:127365 5:716432 6:142375 7:165324  
7 0     1:623475 2:167534 3:716254 4:671235 5:143762 6:714253 7:165342  
7 0     1:623475 2:167534 3:716254 4:671235 5:143762 6:174253 7:153426  
7 0     1:762345 2:165734 3:162574 4:123675 5:164732 6:174235 7:154326  
7 0     1:627345 2:165734 3:162574 4:712365 5:164372 6:174235 7:126435  
7 0     1:762345 2:156374 3:612754 4:671235 5:714362 6:137452 7:142536  
7 0     1:762345 2:176345 3:612475 4:761235 5:123764 6:173542 7:165342  
7 0     1:627345 2:156734 3:612754 4:761235 5:143762 6:713452 7:162453  
7 0     1:762345 2:163475 3:612475 4:671235 5:123764 6:135742 7:152346  
7 0     1:627345 2:176534 3:162754 4:612375 5:714362 6:147253 7:162543  
7 0     1:627345 2:156734 3:671254 4:612375 5:143762 6:137452 7:123546  
7 0     1:627345 2:136745 3:617245 4:127635 5:712634 6:145723 7:125364  
7 0     1:762345 2:715634 3:617254 4:617235 5:147362 6:134572 7:135426  
7 0     1:672345 2:167345 3:612745 4:761235 5:126374 6:157342 7:154362  
7 0     1:623745 2:165734 3:716254 4:127365 5:167432 6:174235 7:132465  
7 0     1:627345 2:167534 3:176254 4:612735 5:147362 6:147253 7:135264  
7 0     1:762345 2:165734 3:162574 4:123765 5:167432 6:142375 7:145632  
7 0     1:672345 2:165734 3:127654 4:671235 5:614732 6:145732 7:143652  
7 0     1:672345 2:165734 3:127654 4:617235 5:614732 6:147532 7:135624  
7 0     1:627345 2:156374 3:617254 4:671235 5:143762 6:134572 7:124653  
7 0     1:623745 2:167534 3:176254 4:671235 5:714362 6:174253 7:126345  
7 0     1:623745 2:136745 3:612475 4:127635 5:712634 6:147523 7:126354  
7 0     1:672345 2:176534 3:167254 4:612375 5:714362 6:142753 7:165423  
7 0     1:672345 2:176534 3:162754 4:761235 5:714362 6:142753 7:164532  
7 0     1:762345 2:165734 3:126574 4:617235 5:761432 6:145732 7:132546  
7 0     1:623745 2:156734 3:612754 4:612375 5:143762 6:713452 7:136254  
7 0     1:762345 2:165734 3:716254 4:761235 5:143672 6:142573 7:134652  
7 0     1:672345 2:167534 3:162574 4:617235 5:143672 6:714253 7:132564  
7 0     1:623745 2:136475 3:716245 4:172365 5:712634 6:143752 7:126534  
7 0     1:623745 2:136475 3:716245 4:172365 5:127634 6:714352 7:162345  
7 0     1:623745 2:163475 3:761245 4:172365 5:612734 6:137542 7:123456  
7 0     1:623745 2:163475 3:761245 4:172365 5:612734 6:135742 7:123465  
7 0     1:623745 2:163475 3:761245 4:172365 5:612734 6:135472 7:123645  
7 0     1:762345 2:176534 3:162574 4:617235 5:143672 6:142753 7:132546  
7 0     1:672345 2:167345 3:612745 4:761235 5:126374 6:153742 7:154632  
7 0     1:623745 2:176534 3:162754 4:612375 5:147362 6:147253 7:153624  
7 0     1:627345 2:165734 3:176254 4:612735 5:174362 6:714253 7:163245  
7 0     1:627345 2:165734 3:176254 4:127365 5:167432 6:174235 7:132465  
7 0     1:672345 2:167345 3:612745 4:761235 5:126374 6:153472 7:156432  
7 0     1:672345 2:156374 3:612574 4:671235 5:174362 6:137452 7:156423  
7 0     1:623745 2:136475 3:716245 4:172365 5:127634 6:174352 7:123456  
7 0     1:627345 2:165374 3:167254 4:761235 5:143762 6:174253 7:124563  
7 0     1:672345 2:165374 3:162754 4:671235 5:714362 6:174253 7:164253  
7 0     1:762345 2:165734 3:126754 4:617235 5:614732 6:145732 7:135246  
7 0     1:762345 2:156734 3:612574 4:612735 5:143672 6:134752 7:135426  
7 0     1:627345 2:176534 3:162574 4:671235 5:714362 6:142753 7:124635  
7 0     1:672345 2:157634 3:617254 4:612375 5:143762 6:713452 7:165423  
7 0     1:627345 2:165374 3:167254 4:612375 5:714362 6:142753 7:165243  
7 0     1:762345 2:165734 3:126574 4:671235 5:761432 6:174532 7:143265  
7 0     1:762345 2:165734 3:126574 4:617235 5:671432 6:174532 7:132564  
7 0     1:623475 2:165374 3:162754 4:617235 5:174362 6:147253 7:125346  
7 0     1:627345 2:156734 3:612754 4:671235 5:143672 6:137452 7:126453  
7 0     1:672345 2:167534 3:162574 4:712365 5:716432 6:174235 7:164352  
7 0     1:762345 2:165734 3:162574 4:712365 5:167432 6:142375 7:156432  
7 0     1:623745 2:716534 3:716254 4:617235 5:147362 6:174253 7:123546  
7 0     1:623745 2:157634 3:612754 4:612375 5:143672 6:713452 7:132564  
7 0     1:623475 2:167534 3:176254 4:761235 5:147362 6:142753 7:154623  
7 0     1:623745 2:163745 3:124765 4:612735 5:712364 6:153472 7:123564  
7 0     1:623745 2:716345 3:671245 4:123765 5:617234 6:713542 7:164235  
7 0     1:672345 2:156374 3:617254 4:617235 5:143762 6:134752 7:156324  
7 0     1:623745 2:716345 3:671245 4:123765 5:617234 6:173542 7:142356  
7 0     1:672345 2:167534 3:162754 4:123675 5:167432 6:714235 7:143256  
7 0     1:623475 2:176534 3:162754 4:612735 5:714362 6:142753 7:134265  
7 0     1:762345 2:716534 3:126574 4:761235 5:761432 6:147532 7:124365  
7 0     1:762345 2:134675 3:671245 4:167235 5:126734 6:174523 7:145236  
7 0     1:762345 2:165374 3:162574 4:123675 5:167432 6:174235 7:145236  
7 0     1:672345 2:156374 3:617254 4:612375 5:143762 6:134752 7:156432  
7 0     1:762345 2:156734 3:612574 4:761235 5:143672 6:134752 7:143526  
7 0     1:623475 2:167345 3:124675 4:671235 5:123764 6:157342 7:134265  
7 0     1:623745 2:716345 3:671245 4:123675 5:617234 6:713542 7:146235  
7 0     1:627345 2:716534 3:162754 4:617235 5:147362 6:714253 7:136254  
7 0     1:762345 2:715634 3:612754 4:612375 5:143672 6:134752 7:152436  
7 0     1:627345 2:165734 3:162574 4:123765 5:167432 6:174235 7:124653  
7 0     1:762345 2:165374 3:162754 4:172365 5:716432 6:174235 7:125364  
7 0     1:627345 2:156734 3:612754 4:761235 5:143672 6:134752 7:126453  
7 0     1:762345 2:156734 3:612754 4:612735 5:143672 6:134752 7:153426  
7 0     1:627345 2:156374 3:617254 4:612375 5:143762 6:134572 7:126543  
7 0     1:627345 2:167534 3:162574 4:612375 5:147362 6:174253 7:152463  
7 0     1:627345 2:167534 3:162574 4:612375 5:147362 6:147253 7:152643  
7 0     1:762345 2:157634 3:612754 4:617235 5:147362 6:173452 7:163524  
7 0     1:672345 2:167345 3:612745 4:617235 5:712634 6:153472 7:156324  
7 0     1:627345 2:156734 3:671254 4:761235 5:143762 6:137452 7:123456  
7 0     1:762345 2:165734 3:716254 4:127365 5:167432 6:147235 7:145326  
7 0     1:623745 2:175634 3:671254 4:617235 5:143762 6:134572 7:165342  
7 0     1:623745 2:176534 3:162754 4:761235 5:714362 6:147253 7:136245  
7 0     1:627345 2:175634 3:612754 4:612375 5:143672 6:134752 7:165243  
7 0     1:762345 2:176345 3:126475 4:671235 5:123764 6:154732 7:153642  
7 0     1:627345 2:156374 3:617254 4:761235 5:147362 6:713452 7:162435  
7 0     1:623745 2:167345 3:712465 4:617235 5:127364 6:157342 7:134265  
7 0     1:623475 2:156734 3:612754 4:612735 5:714362 6:134572 7:134526  
7 0     1:762345 2:163745 3:612475 4:127365 5:612374 6:135472 7:145236  
7 0     1:623745 2:136475 3:716245 4:172365 5:127634 6:143572 7:126345  
7 0     1:623475 2:713645 3:162745 4:712365 5:172634 6:714352 7:162453  
7 0     1:762345 2:165374 3:162754 4:617235 5:714362 6:174253 7:125364  
7 0     1:762345 2:163475 3:127465 4:671235 5:123674 6:175342 7:152463  
7 0     1:623475 2:713645 3:162745 4:712365 5:172634 6:174352 7:124536  
7 0     1:762345 2:165734 3:162574 4:712365 5:164372 6:174235 7:143526  
7 0     1:672345 2:715634 3:612754 4:612735 5:143672 6:134752 7:165234  
7 0     1:762345 2:165374 3:162574 4:712365 5:164732 6:174235 7:145236  
7 0     1:762345 2:167534 3:162754 4:123675 5:167432 6:174235 7:143256  
7 0     1:623745 2:156734 3:612754 4:612375 5:143762 6:134572 7:132654  
7 0     1:672345 2:176534 3:162574 4:671235 5:714362 6:142753 7:146352  
7 0     1:762345 2:157634 3:612754 4:671235 5:143672 6:173452 7:145632  
7 0     1:672345 2:165374 3:716254 4:127365 5:167432 6:174235 7:146523  
7 0     1:762345 2:167534 3:167254 4:612375 5:714362 6:147253 7:154236  
7 0     1:672345 2:156374 3:612754 4:671235 5:143672 6:134752 7:146523  
7 0     1:762345 2:167345 3:612475 4:127365 5:612374 6:713542 7:145362  
7 0     1:762345 2:167345 3:612475 4:127365 5:612374 6:135472 7:145326  
7 0     1:627345 2:156734 3:761254 4:671235 5:143672 6:137452 7:126345  
7 0     1:672345 2:715634 3:612754 4:612375 5:143672 6:134752 7:165243  
7 0     1:623745 2:167534 3:162574 4:172365 5:164372 6:142375 7:165432  
7 0     1:672345 2:176534 3:162754 4:671235 5:714362 6:142753 7:146532  
7 0     1:627345 2:165734 3:716254 4:712365 5:164372 6:174235 7:126345  
7 0     1:623745 2:176534 3:162754 4:617235 5:147362 6:174253 7:154362  
7 0     1:623745 2:716534 3:716254 4:617235 5:147362 6:147253 7:123564  
7 0     1:672345 2:165734 3:127654 4:617235 5:614732 6:145732 7:136524  
7 0     1:762345 2:165374 3:162574 4:617235 5:714362 6:147253 7:123546  
7 0     1:762345 2:156734 3:612574 4:761235 5:714362 6:713452 7:143625  
7 0     1:623475 2:165734 3:716254 4:123765 5:164732 6:142735 7:134625  
7 0     1:623475 2:176534 3:162754 4:617235 5:174362 6:174253 7:153624  
7 0     1:623745 2:167534 3:167254 4:612375 5:147362 6:174253 7:152346  
7 0     1:623475 2:175634 3:612754 4:612735 5:143762 6:134572 7:134652  
7 0     1:623745 2:167534 3:167254 4:617235 5:147362 6:174253 7:154236  
7 0     1:623745 2:165734 3:162754 4:761235 5:143762 6:142573 7:136245  
7 0     1:623745 2:165734 3:162754 4:761235 5:143672 6:147253 7:132645  
7 0     1:672345 2:165734 3:167254 4:712365 5:716432 6:714235 7:142536  
7 0     1:762345 2:165734 3:162574 4:123675 5:164732 6:714235 7:165432  
7 0     1:627345 2:165374 3:167254 4:761235 5:147362 6:142573 7:162435  
7 0     1:672345 2:176345 3:612745 4:123765 5:761234 6:713542 7:165432  
7 0     1:672345 2:176345 3:612745 4:123765 5:761234 6:173542 7:154326  
7 0     1:623745 2:165734 3:162754 4:761235 5:143672 6:142753 7:136245  
7 0     1:623745 2:165734 3:176254 4:123765 5:164372 6:147235 7:126354  
7 0     1:672345 2:176534 3:162574 4:612735 5:714362 6:142753 7:163542  
7 0     1:672345 2:167534 3:716254 4:761235 5:714362 6:147253 7:163452  
7 0     1:762345 2:165734 3:167254 4:761235 5:714362 6:147253 7:142536  
7 0     1:762345 2:157634 3:612754 4:617235 5:143672 6:173452 7:156324  
7 0     1:623475 2:156734 3:612574 4:761235 5:174362 6:134572 7:143265  
7 0     1:623745 2:175634 3:612754 4:612375 5:714362 6:713452 7:132564  
7 0     1:623475 2:716534 3:162754 4:612735 5:174362 6:147253 7:125346  
7 0     1:627345 2:167534 3:716254 4:612375 5:714362 6:147253 7:126354  
7 0     1:623745 2:165734 3:162754 4:671235 5:143672 6:147253 7:132465  
7 0     1:762345 2:167534 3:162574 4:761235 5:143672 6:142573 7:143625  
7 0     1:762345 2:134765 3:761245 4:167235 5:126734 6:174523 7:145623  
7 0     1:623475 2:167534 3:167254 4:712365 5:167432 6:142375 7:164523  
7 0     1:762345 2:167534 3:162754 4:761235 5:714362 6:714253 7:146532  
7 0     1:762345 2:167534 3:162754 4:761235 5:714362 6:147253 7:145326  
7 0     1:672345 2:165374 3:162754 4:671235 5:714362 6:147253 7:146253  
7 0     1:623475 2:175634 3:671254 4:671235 5:143762 6:134572 7:165342  
7 0     1:623745 2:165734 3:716254 4:617235 5:174362 6:714253 7:163425  
7 0     1:623745 2:167534 3:167254 4:612375 5:147362 6:714253 7:165234  
7 0     1:627345 2:165734 3:716254 4:671235 5:174362 6:174253 7:125634  
7 0     1:627345 2:176534 3:162754 4:612375 5:143762 6:147253 7:156243  
7 0     1:672345 2:167534 3:162574 4:712365 5:716432 6:714235 7:143526  
7 0     1:762345 2:137645 3:167245 4:123765 5:127634 6:147352 7:143652  
7 0     1:623475 2:716534 3:162754 4:761235 5:174362 6:147253 7:124536  
7 0     1:672345 2:156734 3:612754 4:617235 5:143762 6:134752 7:156324  
7 0     1:672345 2:156734 3:612754 4:617235 5:143762 6:134572 7:165324  
7 0     1:672345 2:716534 3:162754 4:612735 5:714362 6:147253 7:162534  
7 0     1:623475 2:165374 3:167254 4:612735 5:143762 6:142573 7:134625  
7 0     1:672345 2:163745 3:617245 4:617235 5:712364 6:135472 7:156324  
7 0     1:627345 2:156374 3:617254 4:671235 5:147362 6:134572 7:124635  
7 0     1:623745 2:156374 3:671254 4:761235 5:143762 6:713452 7:162453  
7 0     1:623745 2:163475 3:712645 4:617235 5:712364 6:154732 7:125364  
7 0     1:623475 2:176345 3:124675 4:761235 5:123674 6:175342 7:136425  
7 0     1:623745 2:136475 3:761245 4:172635 5:126734 6:147523 7:126345  
7 0     1:672345 2:176345 3:127645 4:612375 5:712364 6:715432 7:156432  
7 0     1:623745 2:167534 3:176254 4:172365 5:176432 6:174235 7:145263  
7 0     1:623745 2:165734 3:167254 4:123765 5:164372 6:147235 7:123654  
7 0     1:623475 2:167534 3:176254 4:612375 5:714362 6:147253 7:142635  
7 0     1:762345 2:165734 3:162574 4:123675 5:167432 6:714235 7:164532  
7 0     1:623745 2:165734 3:167254 4:612375 5:143672 6:147253 7:123654  
7 0     1:623475 2:176345 3:127465 4:761235 5:123764 6:157342 7:164325  
7 0     1:627345 2:156734 3:761254 4:761235 5:143762 6:173452 7:123456  
7 0     1:672345 2:176345 3:127645 4:612375 5:712364 6:157432 7:154326  
7 0     1:623745 2:136745 3:162475 4:126735 5:712634 6:173452 7:123654  
7 0     1:623475 2:156374 3:617254 4:612735 5:714362 6:134572 7:134526  
7 0     1:672345 2:163745 3:761245 4:612735 5:127364 6:135472 7:164523  
7 0     1:627345 2:176534 3:162754 4:123765 5:716432 6:147235 7:162543  
7 0     1:672345 2:167345 3:126475 4:612735 5:123674 6:157432 7:145632  
7 0     1:623745 2:163475 3:612745 4:172365 5:612734 6:173542 7:124563  
7 0     1:623745 2:176345 3:612475 4:617235 5:123764 6:135742 7:134625  
7 0     1:623475 2:175634 3:612574 4:612735 5:147362 6:134572 7:134652  
7 0     1:762345 2:156374 3:612754 4:617235 5:143672 6:134752 7:152346  
7 0     1:623475 2:175634 3:612754 4:612735 5:143672 6:134572 7:134562  
7 0     1:762345 2:157634 3:612754 4:612735 5:143762 6:713452 7:153426  
7 0     1:762345 2:176534 3:716254 4:761235 5:714362 6:142753 7:134526  
7 0     1:762345 2:156734 3:612574 4:612735 5:147362 6:134572 7:153426  
7 0     1:672345 2:136745 3:617245 4:126375 5:127634 6:145723 7:143652  
7 0     1:627345 2:156734 3:671254 4:612375 5:143672 6:134752 7:123654  
7 0     1:762345 2:165734 3:167254 4:123675 5:164372 6:174235 7:154236  
7 0     1:762345 2:165734 3:126574 4:671235 5:671432 6:714532 7:164325  
7 0     1:762345 2:165734 3:126574 4:617235 5:671432 6:147532 7:132546  
7 0     1:762345 2:163745 3:172645 4:123765 5:612734 6:715432 7:143562  
7 0     1:762345 2:163745 3:172645 4:123765 5:612734 6:154372 7:143526  
7 0     1:623475 2:165374 3:162574 4:172365 5:176432 6:174235 7:123564  
7 0     1:623745 2:167534 3:176254 4:612375 5:147362 6:147253 7:152634  
7 0     1:762345 2:167534 3:162754 4:123675 5:167432 6:714235 7:164325  
7 0     1:672345 2:156734 3:612574 4:761235 5:174362 6:173452 7:154362  
7 0     1:672345 2:136745 3:617245 4:126375 5:126734 6:145723 7:143562  
7 0     1:672345 2:167534 3:167254 4:671235 5:147362 6:142573 7:142635  
7 0     1:623745 2:167345 3:612745 4:761235 5:123674 6:135472 7:132564  
7 0     1:623745 2:156734 3:612754 4:671235 5:143672 6:137452 7:132645  
7 0     1:762345 2:165374 3:162574 4:761235 5:714362 6:147253 7:142356  
7 0     1:623745 2:156374 3:671254 4:671235 5:143762 6:134752 7:124563  
7 0     1:672345 2:167534 3:176254 4:712365 5:716432 6:714235 7:145263  
7 0     1:762345 2:156734 3:612574 4:617235 5:143672 6:134752 7:135246  
7 0     1:762345 2:716534 3:162574 4:127365 5:164732 6:147235 7:152346  
7 0     1:627345 2:156734 3:617254 4:617235 5:174362 6:713452 7:163425  
7 0     1:623745 2:165734 3:716254 4:127365 5:167432 6:147235 7:132645  
7 0     1:627345 2:716534 3:176254 4:172365 5:167432 6:147235 7:123645  
7 0     1:762345 2:175634 3:612574 4:761235 5:714362 6:134752 7:143562  
7 0     1:623745 2:156734 3:612754 4:671235 5:143672 6:134752 7:132465  
7 0     1:762345 2:167534 3:162574 4:671235 5:714362 6:714253 7:164352  
7 0     1:623475 2:165734 3:162754 4:612375 5:143762 6:714253 7:146325  
7 0     1:623745 2:716345 3:671245 4:123675 5:617234 6:135472 7:142635  
7 0     1:623475 2:165374 3:167254 4:123765 5:716432 6:142735 7:143652  
7 0     1:672345 2:156734 3:617254 4:761235 5:143672 6:134752 7:164523  
7 0     1:623475 2:167534 3:716254 4:612735 5:143762 6:714253 7:146532  
7 0     1:672345 2:165734 3:162574 4:712365 5:716432 6:174235 7:164325  
7 0     1:672345 2:175634 3:612754 4:612375 5:174362 6:713452 7:164325  
7 0     1:627345 2:165734 3:176254 4:172365 5:176432 6:174235 7:134256  
7 0     1:623475 2:167534 3:162754 4:617235 5:174362 6:174253 7:153264  
7 0     1:762345 2:167534 3:176254 4:761235 5:714362 6:147253 7:145263  
7 0     1:623745 2:167345 3:712465 4:617235 5:127364 6:715342 7:163425  
7 0     1:762345 2:156374 3:612754 4:671235 5:143672 6:137452 7:145236  
7 0     1:627345 2:715634 3:612754 4:671235 5:147362 6:713452 7:146325  
7 0     1:672345 2:167345 3:612745 4:612375 5:712634 6:157342 7:154362  
7 0     1:672345 2:156734 3:612754 4:671235 5:147362 6:134572 7:146352  
7 0     1:623475 2:165734 3:167254 4:712365 5:167432 6:142375 7:164253  
7 0     1:672345 2:137645 3:617245 4:126375 5:127634 6:714523 7:146352  
7 0     1:623745 2:165734 3:716254 4:127365 5:167432 6:142375 7:163245  
7 0     1:623745 2:156734 3:761254 4:612735 5:147362 6:713452 7:136254  
7 0     1:627345 2:156734 3:612574 4:612375 5:147362 6:134752 7:125643  
7 0     1:762345 2:157634 3:612754 4:671235 5:143672 6:137452 7:145362  
7 0     1:623475 2:165734 3:162574 4:612375 5:714362 6:714253 7:145632  
7 0     1:623475 2:165734 3:162574 4:612375 5:147362 6:714253 7:146325  
7 0     1:672345 2:167345 3:612745 4:612375 5:712634 6:153742 7:154632  
7 0     1:762345 2:157634 3:761254 4:612375 5:143762 6:137452 7:136542  
7 0     1:762345 2:167534 3:162574 4:671235 5:714362 6:174253 7:143526  
7 0     1:672345 2:167345 3:612745 4:612375 5:712634 6:153472 7:156432  
7 0     1:627345 2:715634 3:617254 4:671235 5:143762 6:134752 7:142563  
7 0     1:762345 2:167534 3:162574 4:761235 5:143762 6:142753 7:143625  
7 0     1:627345 2:167534 3:176254 4:612735 5:143762 6:174253 7:153246  
7 0     1:623475 2:157634 3:612754 4:612735 5:714362 6:134572 7:134562  
7 0     1:762345 2:167534 3:162754 4:761235 5:147362 6:147253 7:143265  
7 0     1:627345 2:157634 3:612754 4:612375 5:143672 6:134752 7:162543  
7 0     1:627345 2:713645 3:617245 4:126375 5:172634 6:145723 7:142365  
7 0     1:623745 2:136475 3:671245 4:172635 5:712634 6:145723 7:125364  
7 0     1:762345 2:176534 3:162754 4:123765 5:167432 6:142735 7:143256  
7 0     1:623745 2:167534 3:162754 4:612375 5:143762 6:714253 7:163524  
7 0     1:623475 2:165734 3:162574 4:617235 5:174362 6:147253 7:132546  
7 0     1:627345 2:715634 3:617254 4:671235 5:143762 6:134572 7:142653  
7 0     1:762345 2:157634 3:612574 4:761235 5:143762 6:134752 7:143652  
7 0     1:762345 2:715634 3:761254 4:617235 5:174362 6:134572 7:145236  
7 0     1:672345 2:156734 3:761254 4:761235 5:174362 6:173452 7:153462  
7 0     1:627345 2:167534 3:176254 4:617235 5:174362 6:714253 7:163452  
7 0     1:623745 2:165374 3:167254 4:761235 5:143762 6:714253 7:163245  
7 0     1:627345 2:157634 3:612754 4:671235 5:143762 6:713452 7:124653  
7 0     1:627345 2:176534 3:162574 4:761235 5:714362 6:142753 7:126435  
7 0     1:627345 2:156734 3:612754 4:761235 5:143762 6:173452 7:124536  
7 0     1:623745 2:165734 3:176254 4:612375 5:143672 6:142753 7:162354  
7 0     1:762345 2:157634 3:612754 4:761235 5:143762 6:173452 7:164532  
7 0     1:762345 2:716534 3:167254 4:172365 5:164372 6:142735 7:153462  
7 0     1:672345 2:156734 3:612754 4:671235 5:143762 6:134572 7:146532  
7 0     1:762345 2:167534 3:167254 4:123765 5:716432 6:147235 7:154236  
7 0     1:762345 2:176345 3:612745 4:761235 5:123764 6:135472 7:154362  
7 0     1:623745 2:716534 3:162754 4:172365 5:176432 6:174235 7:124536  
7 0     1:627345 2:165734 3:716254 4:761235 5:174362 6:147253 7:125634  
7 0     1:762345 2:716534 3:162754 4:671235 5:714362 6:174253 7:124536  
7 0     1:762345 2:167534 3:716254 4:761235 5:714362 6:142573 7:134652  
7 0     1:623475 2:167534 3:176254 4:612375 5:147362 6:142573 7:146523  
7 0     1:762345 2:137645 3:167245 4:123765 5:127634 6:143752 7:146352  
7 0     1:627345 2:165734 3:176254 4:612735 5:147362 6:714253 7:163254  
7 0     1:762345 2:167534 3:162574 4:671235 5:143762 6:174253 7:143265  
7 0     1:627345 2:156734 3:761254 4:761235 5:174362 6:713452 7:162534  
7 0     1:762345 2:165734 3:716254 4:612735 5:147362 6:714253 7:154632  
7 0     1:623475 2:165734 3:162754 4:612375 5:143672 6:147253 7:143265  
7 0     1:623745 2:137645 3:671245 4:127635 5:712634 6:145273 7:125364  
7 0     1:672345 2:165734 3:162574 4:612735 5:143672 6:147253 7:163542  
7 0     1:627345 2:157634 3:612754 4:612375 5:143762 6:713452 7:126543  
7 0     1:762345 2:165374 3:167254 4:172365 5:164732 6:147235 7:135246  
7 0     1:627345 2:167534 3:162754 4:671235 5:714362 6:174253 7:126453  
7 0     1:623745 2:165374 3:716254 4:761235 5:147362 6:174253 7:124356  
7 0     1:672345 2:167534 3:162754 4:172365 5:716432 6:714235 7:153264  
7 0     1:762345 2:176534 3:162754 4:617235 5:714362 6:174253 7:153624  
7 0     1:762345 2:165734 3:716254 4:761235 5:143672 6:142753 7:134562  
7 0     1:623745 2:167534 3:716254 4:612735 5:143762 6:142753 7:153624  
7 0     1:623745 2:176345 3:612745 4:671235 5:123674 6:713542 7:132546  
7 0     1:623475 2:156734 3:617254 4:612375 5:143672 6:134752 7:142365  
7 0     1:762345 2:156734 3:612754 4:617235 5:147362 6:134572 7:135246  
7 0     1:623475 2:156734 3:612754 4:612735 5:143762 6:134572 7:134265  
7 0     1:623745 2:163475 3:712465 4:617235 5:127364 6:715342 7:162345  
7 0     1:623475 2:165734 3:167254 4:712365 5:176432 6:714235 7:164253  
7 0     1:623745 2:167534 3:716254 4:612735 5:147362 6:142573 7:136524  
7 0     1:762345 2:137645 3:167245 4:123765 5:126734 6:147352 7:143562  
7 0     1:672345 2:165734 3:162574 4:123765 5:167432 6:174235 7:146532  
7 0     1:623475 2:176345 3:761245 4:761235 5:126734 6:175342 7:163425  
7 0     1:762345 2:165734 3:162754 4:612375 5:174362 6:142573 7:143562  
7 0     1:762345 2:716534 3:162754 4:127365 5:164372 6:147235 7:152346  
7 0     1:762345 2:176345 3:124675 4:671235 5:123764 6:153472 7:156342  
7 0     1:627345 2:716534 3:716254 4:761235 5:143762 6:142573 7:163425  
7 0     1:672345 2:167345 3:612745 4:612375 5:127634 6:175342 7:143562  
7 0     1:623745 2:165374 3:716254 4:612735 5:147362 6:174253 7:123546  
7 0     1:672345 2:167534 3:162754 4:172365 5:164732 6:142375 7:132654  
7 0     1:762345 2:137645 3:162475 4:127365 5:126374 6:143752 7:145623  
7 0     1:762345 2:176534 3:162754 4:617235 5:714362 6:142753 7:153246  
7 0     1:762345 2:165734 3:716254 4:123765 5:164732 6:147235 7:153426  
7 0     1:762345 2:176345 3:124765 4:761235 5:123764 6:175342 7:165342  
7 0     1:762345 2:156374 3:617254 4:612735 5:143762 6:134572 7:153426  
7 0     1:623475 2:167534 3:162754 4:712365 5:176432 6:174235 7:145326  
7 0     1:762345 2:165734 3:162754 4:612375 5:143762 6:714253 7:154632  
7 0     1:762345 2:165734 3:162574 4:612375 5:174362 6:714253 7:145632  
7 0     1:672345 2:165374 3:162754 4:617235 5:714362 6:147253 7:162534  
7 0     1:623745 2:176534 3:167254 4:671235 5:714362 6:142753 7:123465  
7 0     1:623745 2:156734 3:761254 4:612735 5:174362 6:134572 7:132645  
7 0     1:672345 2:167345 3:612745 4:612375 5:127634 6:157342 7:143652  
7 0     1:623745 2:176534 3:162754 4:612375 5:143762 6:147253 7:135624  
7 0     1:623745 2:176345 3:712645 4:617235 5:127364 6:154732 7:136425  
7 0     1:623475 2:176345 3:761245 4:671235 5:127634 6:153742 7:134625  
7 0     1:627345 2:165374 3:176254 4:612735 5:174362 6:714253 7:162345  
7 0     1:623745 2:167534 3:167254 4:612375 5:714362 6:147253 7:123654  
7 0     1:672345 2:165734 3:716254 4:123765 5:164372 6:147235 7:163542  
7 0     1:672345 2:165734 3:716254 4:761235 5:143672 6:147253 7:163452  
7 0     1:762345 2:167534 3:162754 4:172365 5:716432 6:174235 7:153264  
7 0     1:762345 2:176345 3:126745 4:761235 5:123764 6:154732 7:154362  
7 0     1:762345 2:167534 3:167254 4:123675 5:176432 6:142375 7:164235  
7 0     1:672345 2:167345 3:612745 4:612375 5:127634 6:153742 7:146352  
7 0     1:627345 2:165734 3:162574 4:123765 5:167432 6:147235 7:126453  
7 0     1:623745 2:157634 3:617254 4:612375 5:143762 6:713452 7:123654  
7 0     1:672345 2:167345 3:612745 4:612375 5:127634 6:153472 7:164352  
7 0     1:672345 2:165734 3:162574 4:671235 5:143672 6:147253 7:146352  
7 0     1:623745 2:167534 3:167254 4:617235 5:174362 6:714253 7:164523  
7 0     1:762345 2:176345 3:612745 4:761235 5:123674 6:173542 7:156432  
7 0     1:627345 2:157634 3:612754 4:612375 5:174362 6:134572 7:162435  
7 0     1:623745 2:167534 3:176254 4:761235 5:714362 6:147253 7:126345  
7 0     1:623475 2:176534 3:162574 4:671235 5:174362 6:174253 7:143562  
7 0     1:762345 2:176345 3:761245 4:123675 5:671234 6:137542 7:135462  
7 0     1:762345 2:175634 3:612574 4:612735 5:714362 6:134752 7:135462  
7 0     1:627345 2:713645 3:612745 4:172635 5:712634 6:145273 7:153624  
7 0     1:762345 2:167534 3:162754 4:123675 5:716432 6:714235 7:165432  
7 0     1:623745 2:167534 3:162754 4:612375 5:143762 6:174253 7:135246  
7 0     1:627345 2:156734 3:671254 4:761235 5:143672 6:134752 7:123645  
7 0     1:627345 2:157634 3:761254 4:671235 5:143672 6:137452 7:162345  
7 0     1:762345 2:176345 3:761245 4:123675 5:671234 6:135472 7:136542  
7 0     1:623745 2:716534 3:716254 4:123765 5:167432 6:174235 7:142365  
7 0     1:672345 2:165734 3:716254 4:712365 5:716432 6:174235 7:163425  
7 0     1:762345 2:167345 3:124675 4:671235 5:123764 6:715342 7:156342  
7 0     1:762345 2:157634 3:612754 4:612375 5:174362 6:713452 7:143526  
7 0     1:623745 2:176534 3:167254 4:612375 5:714362 6:142753 7:123654  
7 0     1:762345 2:167345 3:612745 4:761235 5:123764 6:135472 7:154326  
7 0     1:623475 2:157634 3:612754 4:612375 5:143672 6:713452 7:143256  
7 0     1:762345 2:176534 3:176254 4:123765 5:176432 6:714235 7:142356  
7 0     1:762345 2:176534 3:162754 4:612735 5:714362 6:142753 7:153426  
7 0     1:672345 2:163745 3:124765 4:612735 5:123764 6:153742 7:146523  
7 0     1:762345 2:176345 3:127645 4:761235 5:123674 6:157432 7:165432  
7 0     1:623475 2:176345 3:761245 4:612375 5:172634 6:157342 7:163542  
7 0     1:623475 2:167345 3:612745 4:761235 5:123764 6:135472 7:143265  
7 0     1:672345 2:165374 3:167254 4:617235 5:143672 6:147253 7:165324  
7 0     1:623745 2:156374 3:671254 4:612375 5:714362 6:134572 7:152643  
7 0     1:672345 2:163745 3:126475 4:612735 5:123674 6:157432 7:145623  
7 0     1:623745 2:167534 3:167254 4:612375 5:147362 6:147253 7:152364  
7 0     1:623745 2:167534 3:162754 4:761235 5:714362 6:147253 7:132645  
7 0     1:762345 2:167534 3:716254 4:761235 5:143762 6:142753 7:134625  
7 0     1:672345 2:163745 3:761245 4:127365 5:612734 6:137542 7:145623  
7 0     1:762345 2:165374 3:176254 4:612735 5:147362 6:714253 7:135462  
7 0     1:623475 2:175634 3:612754 4:612735 5:714362 6:134752 7:134625  
7 0     1:623475 2:175634 3:671254 4:671235 5:174362 6:134572 7:163452  
7 0     1:762345 2:165374 3:162754 4:123675 5:164372 6:174235 7:154236  
7 0     1:762345 2:176534 3:162754 4:172365 5:164732 6:142735 7:132546  
7 0     1:762345 2:176534 3:162754 4:612375 5:714362 6:147253 7:154362  
7 0     1:762345 2:167345 3:612745 4:671235 5:123764 6:135742 7:154326  
7 0     1:623475 2:167345 3:124675 4:671235 5:123674 6:175342 7:134265  
7 0     1:672345 2:156734 3:617254 4:612375 5:143762 6:134752 7:156423  
7 0     1:672345 2:163745 3:172645 4:612735 5:127364 6:157432 7:134652  
7 0     1:672345 2:716534 3:162574 4:123765 5:164732 6:147235 7:165243  
7 0     1:762345 2:165734 3:162574 4:671235 5:714362 6:174253 7:143256  
7 0     1:762345 2:167345 3:127645 4:761235 5:123764 6:154372 7:154326  
7 0     1:627345 2:156734 3:761254 4:761235 5:143762 6:713452 7:162345  
7 0     1:762345 2:715634 3:612574 4:761235 5:174362 6:134572 7:152436  
7 0     1:627345 2:176534 3:176254 4:617235 5:147362 6:174253 7:135462  
7 0     1:762345 2:167534 3:716254 4:671235 5:143672 6:714253 7:163425  
7 0     1:762345 2:167534 3:716254 4:612375 5:714362 6:147253 7:135426  
7 0     1:623475 2:167345 3:612745 4:761235 5:123674 6:135472 7:143256  
7 0     1:672345 2:165374 3:162574 4:761235 5:714362 6:147253 7:164235  
7 0     1:672345 2:163745 3:761245 4:127365 5:612734 6:135742 7:146523  
7 0     1:672345 2:175634 3:617254 4:612375 5:174362 6:713452 7:164235  
7 0     1:623475 2:176345 3:671245 4:761235 5:172634 6:157342 7:136452  
7 0     1:672345 2:167345 3:612745 4:612375 5:126734 6:157342 7:143562  
7 0     1:762345 2:165374 3:176254 4:612735 5:174362 6:714253 7:134562  
7 0     1:672345 2:163745 3:172645 4:612735 5:127364 6:154372 7:163452  
7 0     1:672345 2:156734 3:761254 4:761235 5:174362 6:134572 7:165342  
7 0     1:762345 2:176345 3:612475 4:127365 5:612374 6:135472 7:145362  
7 0     1:672345 2:163745 3:761245 4:127365 5:612734 6:135472 7:164523  
7 0     1:627345 2:716534 3:176254 4:712365 5:716432 6:714235 7:145623  
7 0     1:623475 2:165374 3:162754 4:761235 5:174362 6:147253 7:142536  
7 0     1:762345 2:165734 3:162754 4:612375 5:143762 6:142573 7:154362  
7 0     1:762345 2:165734 3:162754 4:612375 5:143672 6:147253 7:154326  
7 0     1:762345 2:165734 3:162754 4:612375 5:143672 6:142753 7:154362  
7 0     1:762345 2:167534 3:162574 4:671235 5:143672 6:174253 7:143256  
7 0     1:762345 2:167534 3:176254 4:761235 5:143762 6:142753 7:146253  
7 0     1:623745 2:715634 3:671254 4:671235 5:147362 6:134572 7:142635  
7 0     1:762345 2:165374 3:176254 4:127365 5:167432 6:142375 7:134562  
7 0     1:762345 2:167534 3:162574 4:617235 5:714362 6:174253 7:135264  
7 0     1:762345 2:165374 3:176254 4:127365 5:164732 6:142375 7:135462  
7 0     1:672345 2:165374 3:162754 4:712365 5:716432 6:714235 7:142536  
7 0     1:762345 2:136745 3:162475 4:127365 5:126374 6:147352 7:145236  
7 0     1:762345 2:715634 3:612574 4:612735 5:714362 6:134752 7:123546  
7 0     1:672345 2:156374 3:761254 4:612735 5:174362 6:134572 7:164523  
7 0     1:623745 2:156374 3:671254 4:761235 5:143762 6:173452 7:124536  
7 0     1:623475 2:176345 3:671245 4:761235 5:127634 6:157342 7:136425  
7 0     1:627345 2:167534 3:176254 4:612735 5:143762 6:147253 7:153264  
7 0     1:762345 2:136745 3:162475 4:127365 5:126374 6:143752 7:145263  
7 0     1:627345 2:167534 3:716254 4:761235 5:174362 6:147253 7:152634  
7 0     1:627345 2:165374 3:176254 4:612735 5:147362 6:714253 7:162354  
7 0     1:762345 2:176534 3:162754 4:127365 5:167432 6:142735 7:134256  
7 0     1:762345 2:167534 3:167254 4:712365 5:716432 6:174235 7:145236  
7 0     1:762345 2:165734 3:162754 4:712365 5:164372 6:174235 7:145326  
7 0     1:762345 2:167345 3:124675 4:671235 5:123764 6:157342 7:153426  
7 0     1:627345 2:716534 3:162754 4:712365 5:716432 6:714235 7:145362  
7 0     1:623475 2:176345 3:671245 4:761235 5:126734 6:175342 7:136425  
7 0     1:762345 2:716534 3:162754 4:612375 5:714362 6:147253 7:125436  
7 0     1:627345 2:167534 3:162574 4:671235 5:714362 6:174253 7:126435  
7 0     1:623745 2:167534 3:162754 4:612375 5:143762 6:147253 7:135264  
7 0     1:762345 2:176534 3:127654 4:761235 5:671432 6:147532 7:145632  
7 0     1:623475 2:165734 3:167254 4:612375 5:143672 6:147253 7:142365  
7 0     1:627345 2:716534 3:716254 4:123765 5:716432 6:714235 7:135642  
7 0     1:762345 2:136475 3:671245 4:172635 5:127634 6:145723 7:145236  
7 0     1:762345 2:157634 3:612574 4:671235 5:143762 6:173452 7:146352  
7 0     1:762345 2:156374 3:761254 4:612735 5:174362 6:134572 7:145236  
7 0     1:762345 2:167534 3:162574 4:617235 5:714362 6:147253 7:135246  
7 0     1:623745 2:716534 3:716254 4:123675 5:167432 6:147235 7:142365  
7 0     1:627345 2:156734 3:612754 4:612375 5:143762 6:134752 7:125643  
7 0     1:672345 2:163475 3:712645 4:617235 5:127364 6:175432 7:145623  
7 0     1:627345 2:156734 3:612754 4:612375 5:143762 6:134572 7:126543  
7 0     1:623475 2:715634 3:612754 4:612735 5:174362 6:173452 7:125634  
7 0     1:623475 2:176534 3:167254 4:612375 5:714362 6:142753 7:142365  
7 0     1:623475 2:165734 3:162754 4:617235 5:143672 6:147253 7:132465  
7 0     1:623745 2:167534 3:176254 4:712365 5:716432 6:174235 7:126345  
7 0     1:672345 2:163475 3:712645 4:617235 5:127364 6:157432 7:146523  
7 0     1:672345 2:167534 3:162574 4:671235 5:143762 6:714253 7:143265  
7 0     1:623745 2:713645 3:671245 4:126375 5:172634 6:145723 7:142365  
7 0     1:623475 2:176345 3:671245 4:671235 5:172634 6:157342 7:134652  
7 0     1:627345 2:156734 3:761254 4:612735 5:147362 6:134752 7:125643  
7 0     1:623475 2:156734 3:612754 4:612735 5:143672 6:134752 7:134265  
7 0     1:672345 2:167345 3:612745 4:123765 5:761234 6:173542 7:154362  
7 0     1:672345 2:167345 3:612745 4:123765 5:761234 6:135472 7:165432  
7 0     1:762345 2:157634 3:612754 4:617235 5:143762 6:173452 7:165324  
7 0     1:672345 2:175634 3:617254 4:671235 5:147362 6:713452 7:146235  
7 0     1:623475 2:165374 3:162754 4:123765 5:164372 6:147235 7:142365  
7 0     1:623475 2:176345 3:127465 4:761235 5:123674 6:175342 7:164325  
7 0     1:762345 2:176534 3:162754 4:612375 5:714362 6:142753 7:154326  
7 0     1:672345 2:156734 3:612574 4:612735 5:147362 6:134752 7:156342  
7 0     1:623745 2:156734 3:612574 4:612375 5:147362 6:134572 7:132654  
7 0     1:623475 2:716534 3:167254 4:617235 5:714362 6:142573 7:134562  
7 0     1:762345 2:176534 3:127654 4:761235 5:671432 6:145732 7:146532  
7 0     1:672345 2:176534 3:172654 4:671235 5:614732 6:145732 7:142365  
7 0     1:627345 2:165734 3:716254 4:123765 5:164732 6:147235 7:126534  
7 0     1:672345 2:156734 3:612754 4:617235 5:143672 6:134752 7:165324  
7 0     1:627345 2:156374 3:617254 4:612375 5:143762 6:134752 7:125643  
7 0     1:762345 2:156734 3:612754 4:617235 5:143762 6:134572 7:153246  
7 0     1:623745 2:167534 3:716254 4:612735 5:143762 6:714253 7:165324  
7 0     1:762345 2:165374 3:167254 4:123765 5:167432 6:147235 7:143526  
7 0     1:623745 2:156374 3:617254 4:612375 5:143762 6:713452 7:136254  
7 0     1:762345 2:175634 3:617254 4:671235 5:147362 6:173452 7:146235  
7 0     1:672345 2:165734 3:162574 4:671235 5:714362 6:174253 7:164325  
7 0     1:623475 2:156374 3:761254 4:612735 5:147362 6:134572 7:142365  
7 0     1:623745 2:167534 3:716254 4:612735 5:143762 6:174253 7:153246  
7 0     1:623475 2:157634 3:612754 4:612735 5:143762 6:713452 7:134265  
7 0     1:672345 2:167345 3:612475 4:127365 5:612374 6:173542 7:145362  
7 0     1:672345 2:165374 3:162754 4:123765 5:164372 6:147235 7:165423  
7 0     1:627345 2:156734 3:671254 4:671235 5:143672 6:137452 7:123645  
7 0     1:762345 2:175634 3:612574 4:761235 5:714362 6:134572 7:143652  
7 0     1:762345 2:176534 3:712654 4:612375 5:671432 6:174532 7:135642  
7 0     1:762345 2:176534 3:712654 4:612375 5:671432 6:147532 7:135462  
7 0     1:762345 2:165374 3:167254 4:123765 5:164372 6:147235 7:154326  
7 0     1:627345 2:165734 3:716254 4:127365 5:167432 6:174235 7:124653  
7 0     1:623475 2:715634 3:612754 4:671235 5:147362 6:137452 7:125436  
7 0     1:672345 2:167345 3:612475 4:127365 5:612374 6:137542 7:145632  
7 0     1:672345 2:167345 3:612475 4:127365 5:612374 6:135742 7:146532  
7 0     1:672345 2:167345 3:612475 4:127365 5:612374 6:135472 7:164532  
7 0     1:672345 2:156734 3:612574 4:612735 5:147362 6:134572 7:165342  
7 0     1:627345 2:165374 3:167254 4:612375 5:143762 6:147253 7:125643  
7 0     1:627345 2:165374 3:167254 4:612375 5:143762 6:142573 7:162543  
7 0     1:623475 2:176534 3:162754 4:761235 5:174362 6:147253 7:145362  
7 0     1:623745 2:165374 3:167254 4:761235 5:143762 6:174253 7:132456  
7 0     1:627345 2:716534 3:176254 4:123765 5:167432 6:142375 7:164235  
7 0     1:623745 2:716534 3:716254 4:172365 5:167432 6:147235 7:123645  
7 0     1:627345 2:167534 3:716254 4:612375 5:147362 6:147253 7:152634  
7 0     1:623745 2:167534 3:716254 4:612735 5:143762 6:147253 7:153264  
7 0     1:627345 2:176534 3:162574 4:761235 5:714362 6:147253 7:162435  
7 0     1:623745 2:716345 3:612745 4:172365 5:617234 6:173542 7:124563  
7 0     1:623745 2:165374 3:162574 4:172365 5:176432 6:174235 7:142356  
7 0     1:672345 2:716534 3:716254 4:172365 5:167432 6:147235 7:164523  
7 0     1:762345 2:165734 3:162574 4:123765 5:167432 6:147235 7:145326  
7 0     1:672345 2:176534 3:716254 4:712365 5:716432 6:714235 7:134562  
7 0     1:627345 2:156734 3:612754 4:671235 5:143672 6:134752 7:124653  
7 0     1:762345 2:167534 3:176254 4:761235 5:143672 6:147253 7:142563  
7 0     1:672345 2:167534 3:162754 4:123675 5:716432 6:174235 7:165432  
7 0     1:672345 2:163745 3:124765 4:612735 5:123764 6:153472 7:164523  
7 0     1:627345 2:176534 3:162754 4:123675 5:716432 6:174235 7:162543  
7 0     1:762345 2:157634 3:612754 4:617235 5:143762 6:713452 7:153246  
7 0     1:623745 2:176534 3:162754 4:612375 5:714362 6:147253 7:136254  
7 0     1:672345 2:176534 3:716254 4:761235 5:143762 6:142573 7:163425  
7 0     1:672345 2:167345 3:612475 4:761235 5:126374 6:157342 7:153462  
7 0     1:627345 2:165734 3:167254 4:617235 5:714362 6:142573 7:156342  
7 0     1:623475 2:176534 3:716254 4:123675 5:176432 6:174235 7:135462  
7 0     1:762345 2:715634 3:612754 4:612735 5:714362 6:173452 7:125634  
7 0     1:762345 2:176345 3:612745 4:671235 5:123764 6:135742 7:154362  
7 0     1:672345 2:167345 3:612475 4:761235 5:126374 6:153472 7:156342  
7 0     1:672345 2:165734 3:716254 4:712365 5:716432 6:714235 7:134256  
7 0     1:762345 2:156374 3:612574 4:617235 5:147362 6:134572 7:152346  
7 0     1:762345 2:716534 3:162574 4:761235 5:714362 6:147253 7:124356  
7 0     1:627345 2:165734 3:162754 4:612375 5:143762 6:174253 7:125463  
7 0     1:627345 2:165734 3:162754 4:612375 5:143762 6:147253 7:125643  
7 0     1:762345 2:176534 3:162574 4:761235 5:714362 6:147253 7:143562  
7 0     1:672345 2:176534 3:162754 4:123675 5:176432 6:714235 7:143625  
7 0     1:762345 2:167534 3:176254 4:761235 5:714362 6:142753 7:145623  
7 0     1:762345 2:136475 3:671245 4:172635 5:126734 6:147523 7:145236  
7 0     1:672345 2:716534 3:162574 4:127365 5:164732 6:147235 7:165234  
7 0     1:627345 2:165734 3:162754 4:612375 5:143672 6:147253 7:126543  
7 0     1:762345 2:163475 3:126475 4:761235 5:123764 6:157432 7:152364  
7 0     1:672345 2:163745 3:124765 4:612735 5:123674 6:153742 7:145623  
7 0     1:627345 2:716345 3:617245 4:123765 5:617234 6:713542 7:164235  
7 0     1:672345 2:165374 3:167254 4:612735 5:143672 6:147253 7:165342  
7 0     1:623475 2:176345 3:671245 4:671235 5:127634 6:157342 7:134625  
7 0     1:627345 2:156734 3:612574 4:671235 5:147362 6:134752 7:124563  
7 0     1:762345 2:176345 3:126475 4:761235 5:123764 6:157432 7:153642  
7 0     1:672345 2:156734 3:617254 4:671235 5:143672 6:137452 7:164523  
7 0     1:762345 2:167345 3:612745 4:671235 5:123674 6:137542 7:154326  
7 0     1:623475 2:165734 3:716254 4:612735 5:714362 6:714253 7:145632  
7 0     1:623745 2:165734 3:162574 4:617235 5:174362 6:714253 7:164325  
7 0     1:672345 2:157634 3:612754 4:612735 5:143762 6:713452 7:165342  
7 0     1:623475 2:165734 3:162754 4:172365 5:164372 6:147235 7:132465  
7 0     1:672345 2:167345 3:612745 4:617235 5:712364 6:135472 7:156324  
7 0     1:762345 2:136475 3:716245 4:172365 5:127634 6:714352 7:145623  
7 0     1:623745 2:163475 3:712645 4:617235 5:127364 6:175432 7:123456  
7 0     1:623745 2:163475 3:712645 4:617235 5:127364 6:157432 7:123465  
7 0     1:762345 2:157634 3:612574 4:617235 5:143762 6:173452 7:163524  
7 0     1:627345 2:716534 3:167254 4:671235 5:143762 6:147253 7:142563  
7 0     1:762345 2:176534 3:162574 4:761235 5:714362 6:142753 7:143526  
7 0     1:672345 2:165374 3:162754 4:761235 5:714362 6:147253 7:164253  
7 0     1:623745 2:716534 3:716254 4:172365 5:167432 6:174235 7:123465  
7 0     1:762345 2:136475 3:162745 4:712635 5:126374 6:134752 7:152643  
7 0     1:762345 2:167534 3:176254 4:612375 5:714362 6:147253 7:154263  
7 0     1:623745 2:163475 3:712465 4:617235 5:127364 6:153472 7:126345  
7 0     1:672345 2:163745 3:124675 4:612735 5:712364 6:157342 7:154623  
7 0     1:762345 2:165374 3:167254 4:612735 5:147362 6:142573 7:135462  
7 0     1:762345 2:165374 3:167254 4:612735 5:143762 6:142573 7:153462  
7 0     1:627345 2:165734 3:176254 4:172365 5:176432 6:714235 7:163425  
7 0     1:762345 2:176345 3:671245 4:123765 5:761234 6:173542 7:136542  
7 0     1:762345 2:176345 3:671245 4:123765 5:671234 6:173542 7:135642  
7 0     1:623475 2:716534 3:167254 4:617235 5:143762 6:142573 7:134625  
7 0     1:627345 2:716345 3:172465 4:612375 5:172364 6:715342 7:164235  
7 0     1:623475 2:176534 3:162574 4:761235 5:174362 6:147253 7:143562  
7 0     1:627345 2:167534 3:176254 4:617235 5:147362 6:714253 7:163542  
7 0     1:623745 2:176345 3:612475 4:617235 5:123764 6:135472 7:136425  
7 0     1:623745 2:173645 3:712465 4:172635 5:127364 6:145723 7:136425  
7 0     1:762345 2:167534 3:716254 4:123765 5:716432 6:142735 7:135462  
7 0     1:623475 2:176534 3:162754 4:671235 5:174362 6:174253 7:145362  
7 0     1:672345 2:156374 3:612754 4:671235 5:143672 6:137452 7:164523  
7 0     1:672345 2:156734 3:612574 4:761235 5:174362 6:134752 7:156432  
7 0     1:627345 2:167534 3:162754 4:612375 5:143762 6:174253 7:152463  
7 0     1:627345 2:167534 3:162754 4:612375 5:143762 6:147253 7:152643  
7 0     1:672345 2:156734 3:612574 4:761235 5:174362 6:134572 7:165432  
7 0     1:672345 2:156374 3:617254 4:761235 5:147362 6:134572 7:164352  
7 0     1:762345 2:163475 3:127645 4:671235 5:123674 6:175432 7:152463  
7 0     1:672345 2:176534 3:716254 4:123765 5:716432 6:714235 7:135642  
7 0     1:762345 2:176534 3:172654 4:612375 5:617432 6:714532 7:142356  
7 0     1:627345 2:716534 3:716254 4:123675 5:716432 6:714235 7:135462  
7 0     1:762345 2:176345 3:612745 4:671235 5:123674 6:173542 7:154632  
7 0     1:762345 2:716534 3:167254 4:617235 5:143672 6:142753 7:153462  
7 0     1:623475 2:165374 3:167254 4:172365 5:164372 6:147235 7:132465  
7 0     1:762345 2:157634 3:617254 4:612375 5:143762 6:713452 7:154236  
7 0     1:762345 2:163475 3:127645 4:761235 5:123764 6:157432 7:152643  
7 0     1:762345 2:163475 3:612745 4:123765 5:761234 6:135472 7:152436  
7 0     1:623475 2:156734 3:612754 4:612375 5:143672 6:134752 7:143265  
7 0     1:627345 2:165374 3:176254 4:612735 5:147362 6:174253 7:123546  
7 0     1:623745 2:165374 3:167254 4:123765 5:164372 6:147235 7:132654  
7 0     1:623745 2:163475 3:712645 4:617235 5:127364 6:715432 7:162345  
7 0     1:762345 2:167534 3:176254 4:761235 5:147362 6:142753 7:146235  
7 0     1:672345 2:156734 3:612574 4:761235 5:147362 6:173452 7:145362  
7 0     1:762345 2:163475 3:126475 4:761235 5:123674 6:175432 7:152364  
7 0     1:623475 2:176534 3:162754 4:127365 5:716432 6:147235 7:134625  
7 0     1:627345 2:716345 3:617245 4:123675 5:617234 6:713542 7:146235  
7 0     1:762345 2:716534 3:162754 4:761235 5:714362 6:147253 7:124536  
7 0     1:623745 2:167534 3:162574 4:172365 5:176432 6:174235 7:143526  
7 0     1:672345 2:167345 3:612475 4:612735 5:712634 6:157342 7:154362  
7 0     1:672345 2:167345 3:612475 4:612735 5:712634 6:153742 7:154632  
7 0     1:762345 2:165734 3:716254 4:123675 5:164732 6:142375 7:156342  
7 0     1:627345 2:163475 3:617245 4:123765 5:612734 6:713542 7:164235  
7 0     1:623475 2:715634 3:612754 4:612735 5:143672 6:134572 7:123456  
7 0     1:762345 2:163475 3:126475 4:671235 5:123764 6:157432 7:152346  
7 0     1:623745 2:165734 3:162754 4:612375 5:714362 6:142573 7:135624  
7 0     1:762345 2:157634 3:671254 4:612375 5:143672 6:173452 7:135642  
7 0     1:627345 2:157634 3:612574 4:761235 5:143762 6:713452 7:126435  
7 0     1:762345 2:176345 3:127645 4:671235 5:123674 6:175432 7:154632  
7 0     1:672345 2:167534 3:716254 4:712365 5:716432 6:714235 7:134526  
7 0     1:762345 2:716534 3:712654 4:617235 5:614732 6:714532 7:154623  
7 0     1:623475 2:165374 3:162754 4:617235 5:174362 6:174253 7:125364  
7 0     1:672345 2:163475 3:126475 4:761235 5:123674 6:154732 7:156234  
7 0     1:627345 2:716345 3:617245 4:123675 5:617234 6:135472 7:142635  
7 0     1:623475 2:165734 3:167254 4:123765 5:164372 6:147235 7:142365  
7 0     1:672345 2:167345 3:612475 4:612735 5:712634 6:153472 7:156432  
7 0     1:623475 2:176345 3:612475 4:761235 5:123674 6:137542 7:136425  
7 0     1:627345 2:156734 3:671254 4:671235 5:174362 6:173452 7:125634  
7 0     1:672345 2:163475 3:126475 4:671235 5:123764 6:175432 7:156234  
7 0     1:623475 2:167345 3:612745 4:671235 5:123764 6:135742 7:143265  
7 0     1:627345 2:716534 3:167254 4:671235 5:143762 6:142573 7:146253  
7 0     1:623475 2:176534 3:162754 4:123675 5:716432 6:174235 7:143625  
7 0     1:762345 2:165374 3:167254 4:612735 5:143672 6:147253 7:153426  
7 0     1:762345 2:165374 3:167254 4:612735 5:143672 6:142753 7:153462  
7 0     1:672345 2:165374 3:162574 4:172365 5:164732 6:147235 7:165234  
7 0     1:623745 2:716345 3:612745 4:172365 5:617234 6:137542 7:124536  
7 0     1:762345 2:715634 3:617254 4:617235 5:147362 6:713452 7:135462  
7 0     1:762345 2:716534 3:167254 4:617235 5:147362 6:142573 7:135462  
7 0     1:672345 2:163475 3:126475 4:671235 5:123764 6:157432 7:165234  
7 0     1:627345 2:175634 3:612574 4:761235 5:714362 6:134752 7:162435  
7 0     1:623475 2:716534 3:167254 4:172365 5:716432 6:142735 7:134652  
7 0     1:672345 2:165734 3:162574 4:671235 5:714362 6:147253 7:146325  
7 0     1:627345 2:167534 3:716254 4:123765 5:716432 6:147235 7:126354  
7 0     1:623745 2:165734 3:176254 4:712365 5:164372 6:174235 7:126345  
7 0     1:672345 2:165374 3:167254 4:671235 5:143672 6:147253 7:146532  
7 0     1:762345 2:167534 3:716254 4:123675 5:716432 6:174235 7:135426  
7 0     1:627345 2:165374 3:176254 4:612735 5:147362 6:147253 7:123564  
7 0     1:672345 2:165374 3:167254 4:761235 5:143672 6:147253 7:164532  
7 0     1:627345 2:165734 3:716254 4:612375 5:143672 6:147253 7:126354  
7 0     1:627345 2:716534 3:176254 4:761235 5:147362 6:174253 7:142356  
7 0     1:672345 2:163475 3:126475 4:671235 5:123674 6:157432 7:156234  
7 0     1:623475 2:156734 3:612754 4:617235 5:143762 6:134572 7:132465  
7 0     1:623745 2:167534 3:162574 4:761235 5:174362 6:142753 7:135624  
7 0     1:762345 2:176345 3:612745 4:671235 5:123674 6:137542 7:154362  
7 0     1:762345 2:163475 3:612475 4:172365 5:612374 6:135472 7:145236  
7 0     1:762345 2:167345 3:126475 4:761235 5:123764 6:154732 7:153426  
7 0     1:672345 2:156734 3:612574 4:612375 5:147362 6:173452 7:154362  
7 0     1:623745 2:167534 3:162574 4:761235 5:174362 6:142573 7:136524  
7 0     1:672345 2:156734 3:612754 4:671235 5:143672 6:137452 7:164532  
7 0     1:623745 2:173465 3:671245 4:176235 5:126734 6:147523 7:136425  
7 0     1:623745 2:173645 3:671245 4:172635 5:126734 6:147523 7:136425  
7 0     1:627345 2:175634 3:617254 4:617235 5:174362 6:134572 7:163452  
7 0     1:623745 2:156374 3:617254 4:761235 5:143762 6:713452 7:136245  
7 0     1:762345 2:165734 3:162574 4:712365 5:164732 6:174235 7:145326  
7 0     1:762345 2:167534 3:167254 4:761235 5:714362 6:714253 7:146523  
7 0     1:762345 2:167534 3:167254 4:761235 5:714362 6:147253 7:145236  
7 0     1:762345 2:163745 3:126475 4:127365 5:612374 6:715432 7:145623  
7 0     1:762345 2:163745 3:126475 4:127365 5:612374 6:154732 7:145236  
7 0     1:762345 2:163745 3:126475 4:127365 5:612374 6:154372 7:145263  
7 0     1:672345 2:167345 3:126475 4:612735 5:123764 6:175432 7:145632  
7 0     1:672345 2:715634 3:617254 4:617235 5:143762 6:134752 7:156342  
7 0     1:762345 2:167534 3:162754 4:172365 5:164732 6:147235 7:132546  
7 0     1:762345 2:176345 3:126475 4:761235 5:123764 6:154732 7:153462  
7 0     1:623745 2:167534 3:176254 4:671235 5:174362 6:174253 7:152634  
7 0     1:672345 2:156374 3:612574 4:617235 5:147362 6:134752 7:156234  
7 0     1:623475 2:167534 3:716254 4:761235 5:174362 6:142753 7:134562  
7 0     1:672345 2:163745 3:172465 4:612375 5:127364 6:175342 7:143562  
7 0     1:762345 2:176345 3:124765 4:761235 5:123674 6:175342 7:156342  
7 0     1:672345 2:163475 3:612475 4:712365 5:612374 6:135742 7:165234  
7 0     1:623475 2:156374 3:617254 4:612735 5:143762 6:134572 7:134265  
7 0     1:623475 2:176345 3:124675 4:671235 5:123764 6:157342 7:134625  
7 0     1:623475 2:716345 3:127465 4:761235 5:172364 6:157342 7:126453  
7 0     1:623475 2:176345 3:712465 4:671235 5:127364 6:157342 7:134625  
7 0     1:623745 2:156374 3:617254 4:612375 5:143762 6:134572 7:132654  
7 0     1:623745 2:167345 3:124765 4:617235 5:123764 6:153742 7:134265  
7 0     1:623475 2:176345 3:671245 4:671235 5:127634 6:153472 7:163425  
7 0     1:762345 2:176345 3:612475 4:127365 5:761234 6:135472 7:154362  
7 0     1:762345 2:167345 3:126475 4:671235 5:123764 6:715432 7:156342  
7 0     1:627345 2:165374 3:167254 4:671235 5:143672 6:147253 7:124653  
7 0     1:762345 2:167345 3:612745 4:123765 5:761234 6:713542 7:154362  
7 0     1:762345 2:167345 3:612745 4:123765 5:761234 6:135472 7:154326  
7 0     1:627345 2:165374 3:162754 4:127365 5:167432 6:142375 7:136245  
7 0     1:672345 2:716534 3:162754 4:123675 5:716432 6:174235 7:162543  
7 0     1:672345 2:163745 3:126475 4:612735 5:712364 6:154732 7:156423  
7 0     1:623475 2:167534 3:167254 4:123675 5:716432 6:174235 7:142365  
7 0     1:623475 2:176345 3:671245 4:671235 5:126734 6:175342 7:134625  
7 0     1:762345 2:167345 3:612745 4:123765 5:612734 6:713542 7:143562  
7 0     1:762345 2:167345 3:612745 4:123765 5:612734 6:135472 7:143526  
7 0     1:672345 2:716534 3:716254 4:172365 5:167432 6:174235 7:146523  
7 0     1:672345 2:163745 3:172645 4:612735 5:712364 6:157432 7:153462  
7 0     1:672345 2:156734 3:612754 4:612735 5:174362 6:134572 7:163452  
7 0     1:627345 2:716534 3:162754 4:172365 5:716432 6:714235 7:153624  
7 0     1:627345 2:165734 3:162754 4:761235 5:143672 6:147253 7:126453  
7 0     1:762345 2:167345 3:612745 4:123675 5:761234 6:135742 7:154326  
7 0     1:623475 2:176345 3:671245 4:612375 5:172634 6:157342 7:136542  
7 0     1:623745 2:165374 3:162754 4:172365 5:176432 6:174235 7:142536  
7 0     1:762345 2:156374 3:617254 4:612375 5:143762 6:134572 7:154326  
7 0     1:762345 2:167345 3:612745 4:123675 5:612734 6:135742 7:143526  
7 0     1:627345 2:165734 3:162574 4:712365 5:164732 6:174235 7:126453  
7 0     1:623475 2:716345 3:127465 4:671235 5:172364 6:175342 7:124563  
7 0     1:762345 2:167345 3:612475 4:712365 5:612374 6:135742 7:153426  
7 0     1:627345 2:716534 3:176254 4:671235 5:147362 6:714253 7:146235  
7 0     1:672345 2:167345 3:612745 4:123765 5:612734 6:173542 7:143562  
7 0     1:627345 2:716534 3:716254 4:712365 5:716432 6:714235 7:134562  
7 0     1:627345 2:157634 3:671254 4:761235 5:143762 6:713452 7:123645  
7 0     1:623745 2:715634 3:671254 4:617235 5:143762 6:134752 7:125634  
7 0     1:762345 2:165734 3:162574 4:123675 5:164732 6:142375 7:156432  
7 0     1:762345 2:165734 3:167254 4:761235 5:143672 6:714253 7:146523  
7 0     1:762345 2:167534 3:162754 4:123765 5:176432 6:142375 7:146325  
7 0     1:623475 2:715634 3:612754 4:612375 5:174362 6:173452 7:125643  
7 0     1:623475 2:167534 3:716254 4:761235 5:174362 6:147253 7:134526  
7 0     1:627345 2:163475 3:617245 4:123675 5:612734 6:713542 7:146235  
7 0     1:627345 2:165374 3:167254 4:612735 5:714362 6:142573 7:156234  
7 0     1:623745 2:167345 3:126475 4:617235 5:123764 6:157432 7:134265  
7 0     1:762345 2:176345 3:126475 4:671235 5:123764 6:157432 7:153462  
7 0     1:762345 2:175634 3:612754 4:612735 5:174362 6:173452 7:163425  
7 0     1:623745 2:165734 3:162754 4:612375 5:143762 6:174253 7:132546  
7 0     1:762345 2:167345 3:124675 4:671235 5:123674 6:175342 7:153426  
7 0     1:762345 2:167345 3:612475 4:127365 5:761234 6:713542 7:154362  
7 0     1:762345 2:167345 3:612475 4:127365 5:761234 6:135472 7:154326  
7 0     1:627345 2:157634 3:761254 4:612375 5:143762 6:713452 7:126354  
7 0     1:762345 2:163475 3:761245 4:172365 5:612734 6:135472 7:145236  
7 0     1:672345 2:716534 3:162574 4:671235 5:714362 6:174253 7:162435  
7 0     1:762345 2:716534 3:162754 4:612735 5:714362 6:147253 7:125346  
7 0     1:672345 2:163745 3:712645 4:612735 5:127364 6:175432 7:145623  
7 0     1:672345 2:163745 3:712645 4:612735 5:127364 6:157432 7:146523  
7 0     1:762345 2:165734 3:162574 4:172365 5:164372 6:174235 7:135264  
7 0     1:623745 2:713645 3:761245 4:126375 5:172634 6:145723 7:142635  
7 0     1:672345 2:176534 3:716254 4:761235 5:143672 6:142753 7:163425  
7 0     1:762345 2:165734 3:167254 4:761235 5:143672 6:147253 7:145236  
7 0     1:623745 2:165734 3:162754 4:612375 5:143762 6:147253 7:132564  
7 0     1:672345 2:167345 3:126475 4:671235 5:123764 6:175432 7:156342  
7 0     1:672345 2:163745 3:712645 4:612735 5:127364 6:154732 7:164523  
7 0     1:762345 2:167345 3:126475 4:671235 5:123674 6:175432 7:153426  
7 0     1:672345 2:137645 3:612475 4:126735 5:126374 6:714523 7:145623  
7 0     1:762345 2:175634 3:612754 4:612375 5:714362 6:173452 7:156432  
7 0     1:762345 2:176345 3:124765 4:761235 5:123674 6:157342 7:165342  
7 0     1:623475 2:165374 3:162754 4:671235 5:174362 6:174253 7:142536  
7 0     1:623745 2:175634 3:761254 4:617235 5:147362 6:134572 7:136542  
7 0     1:623745 2:715634 3:761254 4:617235 5:174362 6:134572 7:123645  
7 0     1:627345 2:167534 3:716254 4:123675 5:716432 6:174235 7:126354  
7 0     1:672345 2:165734 3:162574 4:617235 5:714362 6:147253 7:163254  
7 0     1:623745 2:156374 3:617254 4:671235 5:143762 6:134572 7:132465  
7 0     1:623745 2:165374 3:167254 4:612375 5:143762 6:147253 7:132564  
7 0     1:627345 2:163475 3:617245 4:123675 5:612734 6:135472 7:142635  
7 0     1:762345 2:156374 3:612574 4:761235 5:174362 6:134572 7:154236  
7 0     1:672345 2:167345 3:612745 4:123765 5:612734 6:135742 7:146352  
7 0     1:762345 2:167534 3:167254 4:761235 5:147362 6:147253 7:142365  
7 0     1:623475 2:157634 3:612754 4:612735 5:143672 6:134752 7:134625  
7 0     1:672345 2:136745 3:617245 4:126735 5:127634 6:145723 7:134652  
7 0     1:623745 2:165734 3:167254 4:123675 5:164372 6:174235 7:123654  
7 0     1:762345 2:165734 3:716254 4:123675 5:164732 6:714235 7:165342  
7 0     1:762345 2:157634 3:671254 4:671235 5:143762 6:173452 7:134652  
7 0     1:623745 2:715634 3:671254 4:617235 5:143762 6:134572 7:126534  
7 0     1:623745 2:176345 3:124765 4:617235 5:123764 6:153472 7:136425  
7 0     1:762345 2:157634 3:612754 4:612375 5:174362 6:173452 7:164352  
7 0     1:623745 2:156374 3:671254 4:671235 5:143762 6:134572 7:124653  
7 0     1:762345 2:716534 3:167254 4:617235 5:143762 6:142573 7:153462  
7 0     1:623745 2:175634 3:612574 4:761235 5:174362 6:134572 7:136524  
7 0     1:762345 2:165734 3:167254 4:712365 5:164372 6:174235 7:145236  
7 0     1:623745 2:167534 3:167254 4:712365 5:716432 6:174235 7:123645  
7 0     1:762345 2:167534 3:176254 4:123765 5:716432 6:142735 7:154623  
7 0     1:672345 2:163745 3:124675 4:612735 5:123764 6:175342 7:145623  
7 0     1:627345 2:165734 3:162754 4:671235 5:143672 6:147253 7:124653  
7 0     1:672345 2:156734 3:612754 4:612735 5:143762 6:134752 7:156342  
7 0     1:672345 2:156734 3:612754 4:612735 5:143762 6:134572 7:165342  
7 0     1:627345 2:163745 3:617245 4:612735 5:712364 6:135472 7:125634  
7 0     1:623475 2:156734 3:612574 4:761235 5:174362 6:713452 7:143625  
7 0     1:672345 2:156734 3:612574 4:612735 5:143672 6:134752 7:163542  
7 0     1:627345 2:716534 3:162754 4:671235 5:714362 6:142753 7:146532  
7 0     1:672345 2:165734 3:716254 4:127365 5:167432 6:147235 7:164532  
7 0     1:623745 2:167534 3:162574 4:617235 5:143762 6:714253 7:165432  
7 0     1:627345 2:165374 3:162574 4:612735 5:143762 6:142573 7:163254  
7 0     1:762345 2:167534 3:162574 4:712365 5:716432 6:174235 7:143526  
7 0     1:672345 2:167345 3:126475 4:671235 5:123674 6:175432 7:165342  
7 0     1:762345 2:165374 3:167254 4:172365 5:164372 6:147235 7:153246  
7 0     1:627345 2:167534 3:716254 4:612735 5:147362 6:174253 7:152463  
7 0     1:623475 2:165374 3:167254 4:127365 5:716432 6:142735 7:134652  
7 0     1:762345 2:167534 3:716254 4:712365 5:716432 6:174235 7:134526  
7 0     1:623745 2:165734 3:162574 4:712365 5:164732 6:174235 7:132645  
7 0     1:762345 2:165734 3:716254 4:127365 5:167432 6:142735 7:145362  
7 0     1:762345 2:176345 3:761245 4:761235 5:127634 6:175342 7:165342  
7 0     1:672345 2:156734 3:612754 4:612375 5:174362 6:134572 7:164352  
7 0     1:762345 2:167345 3:612745 4:712365 5:612374 6:135742 7:154326  
7 0     1:762345 2:165734 3:162574 4:761235 5:143672 6:714253 7:146352  
7 0     1:762345 2:167534 3:167254 4:671235 5:147362 6:174253 7:142365  
7 0     1:672345 2:163745 3:172645 4:612375 5:712364 6:157432 7:154362  
7 0     1:672345 2:167345 3:612745 4:123765 5:612734 6:135472 7:164352  
7 0     1:627345 2:165734 3:167254 4:612735 5:174362 6:142573 7:163245  
7 0     1:762345 2:165374 3:176254 4:123765 5:167432 6:142375 7:143562  
7 0     1:623745 2:165734 3:162574 4:612375 5:147362 6:174253 7:132546  
7 0     1:623745 2:165734 3:162574 4:612375 5:147362 6:147253 7:132564  
7 0     1:762345 2:165374 3:162754 4:712365 5:164372 6:174235 7:145236  
7 0     1:672345 2:137645 3:612475 4:126735 5:126374 6:145723 7:145236  
7 0     1:762345 2:167534 3:176254 4:761235 5:714362 6:142573 7:146523  
7 0     1:623745 2:176345 3:124675 4:617235 5:123764 6:157342 7:134625  
7 0     1:627345 2:165374 3:176254 4:123765 5:167432 6:174235 7:124365  
7 0     1:762345 2:156734 3:612754 4:617235 5:143672 6:134752 7:153246  
7 0     1:672345 2:167345 3:612475 4:612735 5:127634 6:175342 7:143562  
7 0     1:672345 2:163745 3:172645 4:612375 5:712364 6:154372 7:156432  
7 0     1:672345 2:165734 3:162574 4:172365 5:716432 6:714235 7:132564  
7 0     1:762345 2:716534 3:176254 4:617235 5:147362 6:714253 7:135462  
7 0     1:672345 2:165734 3:716254 4:612375 5:143672 6:147253 7:163542  
7 0     1:762345 2:137645 3:761245 4:126735 5:127634 6:174523 7:146523  
7 0     1:623475 2:176345 3:126475 4:761235 5:123764 6:157432 7:136425  
7 0     1:672345 2:163475 3:127465 4:671235 5:123764 6:153742 7:165243  
7 0     1:672345 2:165734 3:162754 4:172365 5:164372 6:147235 7:165324  
7 0     1:762345 2:165734 3:716254 4:761235 5:143672 6:147253 7:134526  
7 0     1:623745 2:165734 3:162754 4:712365 5:164372 6:174235 7:132645  
7 0     1:627345 2:167534 3:176254 4:617235 5:143762 6:174253 7:153426  
7 0     1:762345 2:156734 3:617254 4:671235 5:143672 6:137452 7:145236  
7 0     1:627345 2:716534 3:162574 4:612735 5:714362 6:142753 7:163542  
7 0     1:762345 2:167534 3:162574 4:612735 5:714362 6:147253 7:135426  
7 0     1:762345 2:165734 3:162574 4:612735 5:143672 6:147253 7:135426  
7 0     1:623745 2:156734 3:612754 4:761235 5:143762 6:713452 7:136245  
7 0     1:623475 2:716534 3:167254 4:172365 5:164372 6:142735 7:134625  
7 0     1:627345 2:176534 3:716254 4:761235 5:714362 6:142753 7:126345  
7 0     1:623475 2:176345 3:126475 4:761235 5:123764 6:154732 7:134625  
7 0     1:762345 2:165734 3:162754 4:761235 5:143672 6:714253 7:146532  
7 0     1:762345 2:165734 3:162754 4:761235 5:143672 6:147253 7:145326  
7 0     1:762345 2:165734 3:162754 4:761235 5:143672 6:142753 7:145362  
7 0     1:762345 2:165734 3:162754 4:617235 5:143672 6:147253 7:153246  
7 0     1:627345 2:167534 3:176254 4:612735 5:147362 6:714253 7:163524  
7 0     1:672345 2:715634 3:671254 4:617235 5:147362 6:173452 7:154623  
7 0     1:623745 2:715634 3:671254 4:671235 5:143762 6:713452 7:146253  
7 0     1:627345 2:156734 3:671254 4:612375 5:143762 6:134752 7:123564  
7 0     1:672345 2:167345 3:126475 4:612735 5:123764 6:154732 7:164532  
7 0     1:762345 2:175634 3:761254 4:671235 5:714362 6:134572 7:136452  
7 0     1:623745 2:156734 3:612574 4:612375 5:147362 6:713452 7:136254  
7 0     1:623475 2:715634 3:612754 4:612375 5:174362 6:134752 7:125436  
7 0     1:762345 2:165734 3:162574 4:712365 5:176432 6:714235 7:156432  
7 0     1:627345 2:716534 3:176254 4:123675 5:716432 6:714235 7:154623  
7 0     1:627345 2:156734 3:612574 4:671235 5:143672 6:137452 7:126435  
7 0     1:762345 2:165734 3:716254 4:127365 5:167432 6:142375 7:145632  
7 0     1:762345 2:176345 3:612745 4:712365 5:612374 6:135742 7:154362  
7 0     1:672345 2:176345 3:612745 4:172365 5:761234 6:713542 7:165324  
7 0     1:762345 2:176345 3:612745 4:172365 5:761234 6:713542 7:153246  
7 0     1:672345 2:156734 3:612574 4:617235 5:143672 6:134752 7:163524  
7 0     1:623745 2:167534 3:176254 4:612375 5:714362 6:147253 7:126354  
7 0     1:672345 2:167345 3:612475 4:612735 5:127634 6:157342 7:143652  
7 0     1:762345 2:716534 3:167254 4:617235 5:174362 6:142573 7:134562  
7 0     1:623745 2:137645 3:612475 4:127635 5:712634 6:147523 7:162354  
7 0     1:627345 2:165374 3:176254 4:612375 5:174362 6:714253 7:162435  
7 0     1:762345 2:156374 3:612574 4:612375 5:147362 6:134572 7:154236  
7 0     1:623745 2:716534 3:716254 4:761235 5:147362 6:174253 7:142356  
7 0     1:623745 2:167534 3:162754 4:671235 5:714362 6:174253 7:132645  
7 0     1:623745 2:176534 3:176254 4:761235 5:714362 6:142753 7:126345  
7 0     1:627345 2:713645 3:176245 4:126375 5:172634 6:713452 7:146235  
7 0     1:623745 2:167345 3:612475 4:612735 5:123764 6:135742 7:132465  
7 0     1:762345 2:156734 3:617254 4:612375 5:143672 6:134752 7:154236  
7 0     1:623745 2:165734 3:176254 4:612375 5:147362 6:147253 7:125634  
7 0     1:623475 2:167534 3:167254 4:123675 5:176432 6:714235 7:165423  
7 0     1:627345 2:157634 3:612574 4:612375 5:174362 6:134572 7:162453  
7 0     1:672345 2:176345 3:612745 4:172365 5:761234 6:173542 7:153246  
7 0     1:762345 2:176345 3:612745 4:172365 5:671234 6:173542 7:156324  
7 0     1:762345 2:167534 3:176254 4:761235 5:143762 6:147253 7:142653  
7 0     1:623475 2:176534 3:162754 4:612735 5:714362 6:147253 7:134625  
7 0     1:762345 2:176345 3:124765 4:671235 5:123764 6:153742 7:153462  
7 0     1:672345 2:167345 3:612745 4:123675 5:612734 6:135742 7:164352  
7 0     1:623745 2:167534 3:162574 4:172365 5:167432 6:142375 7:164352  
7 0     1:672345 2:167345 3:612475 4:612735 5:127634 6:153742 7:146352  
7 0     1:623475 2:165374 3:162754 4:172365 5:164372 6:174235 7:123645  
7 0     1:672345 2:167345 3:612475 4:612735 5:127634 6:153472 7:164352  
7 0     1:672345 2:165734 3:162574 4:712365 5:164732 6:174235 7:164532  
7 0     1:762345 2:165374 3:167254 4:127365 5:164372 6:142735 7:153462  
7 0     1:762345 2:156734 3:671254 4:671235 5:143672 6:173452 7:134526  
7 0     1:623745 2:156734 3:612754 4:612375 5:714362 6:134572 7:135264  
7 0     1:672345 2:167345 3:612475 4:712365 5:612374 6:137542 7:156342  
7 0     1:672345 2:167345 3:612475 4:712365 5:612374 6:135742 7:165342  
7 0     1:623475 2:167534 3:167254 4:712365 5:164732 6:142375 7:165423  
7 0     1:623745 2:156734 3:612574 4:761235 5:147362 6:713452 7:136245  
7 0     1:627345 2:165734 3:176254 4:612735 5:147362 6:174253 7:132546  
7 0     1:623745 2:163475 3:712645 4:617235 5:712364 6:154372 7:125634  
7 0     1:762345 2:165734 3:162574 4:761235 5:143672 6:147253 7:143526  
7 0     1:762345 2:176534 3:716254 4:761235 5:143762 6:142753 7:134265  
7 0     1:627345 2:175634 3:612574 4:671235 5:714362 6:137452 7:162435  
7 0     1:672345 2:157634 3:617254 4:671235 5:143762 6:713452 7:146523  
7 0     1:762345 2:136475 3:716245 4:172365 5:127634 6:143572 7:145263  
7 0     1:762345 2:176534 3:162574 4:761235 5:143672 6:142753 7:143256  
7 0     1:762345 2:176534 3:162574 4:671235 5:714362 6:174253 7:143562  
7 0     1:627345 2:716534 3:716254 4:761235 5:143672 6:142753 7:163425  
7 0     1:623745 2:716534 3:162754 4:617235 5:147362 6:174253 7:125436  
7 0     1:672345 2:176534 3:176254 4:123675 5:716432 6:714235 7:154623  
7 0     1:627345 2:167534 3:716254 4:612735 5:147362 6:147253 7:152643  
7 0     1:762345 2:136475 3:162745 4:712365 5:126374 6:714352 7:165243  
7 0     1:762345 2:136475 3:162745 4:712365 5:126374 6:174352 7:152436  
7 0     1:672345 2:163475 3:126475 4:617235 5:123764 6:154732 7:164523  
7 0     1:762345 2:165734 3:716254 4:123765 5:164732 6:142735 7:153462  
7 0     1:627345 2:156734 3:612754 4:671235 5:143762 6:134572 7:124653  
7 0     1:627345 2:165734 3:176254 4:612735 5:714362 6:714253 7:156324  
7 0     1:672345 2:163475 3:126475 4:617235 5:123674 6:157432 7:145623  
7 0     1:623475 2:176345 3:612475 4:671235 5:123764 6:135742 7:134625  
7 0     1:672345 2:167345 3:612475 4:127365 5:761234 6:173542 7:154362  
7 0     1:672345 2:156374 3:617254 4:612735 5:174362 6:134572 7:163452  
7 0     1:623745 2:165374 3:167254 4:671235 5:143672 6:147253 7:132465  
7 0     1:762345 2:176345 3:612475 4:761235 5:123764 6:135742 7:153642  
7 0     1:672345 2:167345 3:612475 4:127365 5:761234 6:137542 7:154632  
7 0     1:672345 2:167345 3:612475 4:127365 5:761234 6:135472 7:165432  
7 0     1:623745 2:165374 3:167254 4:612375 5:714362 6:142573 7:135624  
7 0     1:627345 2:163475 3:172645 4:617235 5:712364 6:154372 7:125634  
7 0     1:762345 2:176534 3:162754 4:761235 5:147362 6:142753 7:143265  
7 0     1:672345 2:716534 3:162574 4:761235 5:714362 6:147253 7:162435  
7 0     1:623475 2:176534 3:162754 4:612375 5:714362 6:142753 7:143265  
7 0     1:672345 2:167345 3:126475 4:671235 5:123674 6:157432 7:156342  
7 0     1:623745 2:716345 3:712645 4:612375 5:172364 6:175432 7:142356  
7 0     1:672345 2:156734 3:761254 4:612735 5:174362 6:134572 7:164532  
7 0     1:623745 2:167345 3:126475 4:612735 5:123764 6:157432 7:132465  
7 0     1:623745 2:167534 3:162754 4:612375 5:143762 6:142753 7:135624  
7 0     1:762345 2:157634 3:612754 4:612735 5:174362 6:173452 7:163452  
7 0     1:762345 2:176345 3:612745 4:612375 5:127364 6:173542 7:164352  
7 0     1:627345 2:167534 3:167254 4:617235 5:147362 6:142573 7:163542  
7 0     1:762345 2:165734 3:176254 4:761235 5:143672 6:147253 7:145263  
7 0     1:672345 2:157634 3:612574 4:761235 5:143762 6:713452 7:164352  
7 0     1:762345 2:176534 3:167254 4:761235 5:143672 6:142753 7:142536  
7 0     1:623475 2:156734 3:671254 4:671235 5:174362 6:713452 7:163425  
7 0     1:623475 2:176345 3:612745 4:761235 5:172634 6:157342 7:164532  
7 0     1:623745 2:167534 3:162754 4:612375 5:143762 6:142573 7:136524  
7 0     1:623745 2:167534 3:162574 4:761235 5:174362 6:714253 7:163524  
7 0     1:762345 2:165734 3:176254 4:761235 5:143672 6:142753 7:145623  
7 0     1:623475 2:156734 3:612754 4:612375 5:714362 6:134572 7:143526  
7 0     1:762345 2:136475 3:162745 4:712365 5:126374 6:143752 7:152643  
7 0     1:623745 2:176534 3:162754 4:612375 5:714362 6:142753 7:132654  
7 0     1:672345 2:175634 3:612754 4:612735 5:714362 6:713452 7:156342  
7 0     1:623745 2:156374 3:617254 4:612375 5:143672 6:134572 7:132564  
7 0     1:762345 2:176534 3:162754 4:671235 5:714362 6:174253 7:145362  
7 0     1:623475 2:157634 3:612754 4:612735 5:143672 6:713452 7:134256  
7 0     1:623745 2:167345 3:761245 4:172365 5:612734 6:137542 7:134256  
7 0     1:762345 2:136475 3:716245 4:172365 5:126734 6:147352 7:145236  
7 0     1:623745 2:167534 3:162574 4:617235 5:143762 6:174253 7:154326  
7 0     1:672345 2:715634 3:761254 4:612735 5:147362 6:134572 7:165243  
7 0     1:623475 2:167534 3:716254 4:761235 5:143762 6:147253 7:153426  
7 0     1:623745 2:167534 3:162574 4:612375 5:147362 6:714253 7:163524  
7 0     1:623475 2:156734 3:671254 4:671235 5:174362 6:173452 7:134256  
7 0     1:627345 2:157634 3:612754 4:761235 5:143762 6:713452 7:126453  
7 0     1:762345 2:176345 3:126745 4:671235 5:123674 6:175432 7:154362  
7 0     1:623475 2:167534 3:167254 4:612375 5:147362 6:714253 7:146523  
7 0     1:627345 2:167534 3:167254 4:617235 5:143762 6:142573 7:165342  
7 0     1:672345 2:163745 3:172465 4:612375 5:127364 6:157342 7:143652  
7 0     1:762345 2:156734 3:761254 4:612735 5:174362 6:134572 7:145326  
7 0     1:672345 2:163745 3:124675 4:612735 5:123764 6:157342 7:146523  
7 0     1:623475 2:165734 3:162574 4:671235 5:714362 6:714253 7:156432  
7 0     1:762345 2:165374 3:162574 4:172365 5:716432 6:174235 7:123564  
7 0     1:762345 2:157634 3:612754 4:612735 5:174362 6:713452 7:134526  
7 0     1:762345 2:157634 3:671254 4:671235 5:143672 6:173452 7:134562  
7 0     1:623475 2:176345 3:612745 4:761235 5:126374 6:715342 7:143256  
7 0     1:623475 2:165734 3:716254 4:123765 5:164732 6:147235 7:134265  
7 0     1:672345 2:176534 3:162754 4:172365 5:716432 6:142735 7:165324  
7 0     1:762345 2:176345 3:124765 4:671235 5:123764 6:153472 7:153642  
7 0     1:623745 2:156734 3:671254 4:617235 5:174362 6:713452 7:163425  
7 0     1:627345 2:156734 3:761254 4:612375 5:143762 6:173452 7:123546  
7 0     1:672345 2:163745 3:124675 4:612735 5:123674 6:157342 7:145623  
7 0     1:762345 2:165734 3:162574 4:761235 5:143672 6:142753 7:143562  
7 0     1:672345 2:163475 3:761245 4:172365 5:612734 6:137542 7:145623  
7 0     1:672345 2:163475 3:124765 4:671235 5:123764 6:153742 7:165234  
7 0     1:672345 2:715634 3:617254 4:617235 5:143762 6:134572 7:165342  
7 0     1:627345 2:716534 3:167254 4:612375 5:714362 6:142753 7:165423  
7 0     1:623745 2:167534 3:162754 4:761235 5:174362 6:174253 7:153246  
7 0     1:623745 2:167534 3:162754 4:761235 5:174362 6:147253 7:153264  
7 0     1:623475 2:167534 3:167254 4:712365 5:176432 6:714235 7:164523  
7 0     1:623745 2:715634 3:671254 4:617235 5:174362 6:134572 7:126345  
7 0     1:672345 2:163475 3:124765 4:617235 5:123674 6:153742 7:145623  
7 0     1:627345 2:716345 3:127465 4:612375 5:172364 6:175342 7:143256  
7 0     1:623745 2:715634 3:761254 4:617235 5:147362 6:134752 7:123564  
7 0     1:672345 2:163745 3:172465 4:612375 5:127364 6:153742 7:146352  
7 0     1:762345 2:715634 3:612754 4:612735 5:143762 6:134572 7:152346  
7 0     1:672345 2:163475 3:127645 4:761235 5:123764 6:154372 7:165243  
7 0     1:672345 2:163475 3:127645 4:761235 5:123674 6:715432 7:152643  
7 0     1:623475 2:167345 3:612745 4:671235 5:123674 6:137542 7:143265  
7 0     1:762345 2:165734 3:716254 4:123675 5:164732 6:174235 7:153426  
7 0     1:623475 2:176345 3:612745 4:761235 5:126374 6:175342 7:164325  
7 0     1:623475 2:176345 3:612745 4:671235 5:172634 6:157342 7:146532  
7 0     1:672345 2:163475 3:712645 4:617235 5:127364 6:154732 7:164523  
7 0     1:672345 2:165374 3:167254 4:123765 5:164372 6:147235 7:165432  
7 0     1:672345 2:156734 3:761254 4:612375 5:143762 6:173452 7:135462  
7 0     1:762345 2:163745 3:617245 4:123765 5:761234 6:713542 7:154362  
7 0     1:623475 2:176345 3:612745 4:123765 5:617234 6:173542 7:156432  
7 0     1:623475 2:176345 3:612745 4:123675 5:617234 6:173542 7:154632  
7 0     1:672345 2:156374 3:617254 4:612375 5:143762 6:173452 7:154362  
7 0     1:672345 2:163745 3:172465 4:612375 5:127364 6:153472 7:164352  
7 0     1:762345 2:163745 3:617245 4:123765 5:761234 6:135472 7:154326  
7 0     1:762345 2:175634 3:612754 4:671235 5:147362 6:173452 7:146325  
7 0     1:627345 2:176534 3:716254 4:612375 5:714362 6:142753 7:126354  
7 0     1:762345 2:163475 3:712645 4:172365 5:612734 6:715432 7:145623  
7 0     1:623745 2:167345 3:612475 4:612735 5:123764 6:135472 7:132645  
7 0     1:762345 2:167534 3:176254 4:761235 5:143672 6:142573 7:146253  
7 0     1:762345 2:167534 3:176254 4:671235 5:714362 6:174253 7:145263  
7 0     1:762345 2:167534 3:176254 4:671235 5:147362 6:174253 7:142635  
7 0     1:623745 2:156734 3:612754 4:612375 5:143672 6:134752 7:132654  
7 0     1:627345 2:715634 3:612754 4:612735 5:174362 6:713452 7:163425  
7 0     1:762345 2:715634 3:612754 4:612375 5:143762 6:134572 7:152436  
7 0     1:762345 2:165734 3:176254 4:612375 5:143762 6:142573 7:154623  
7 0     1:762345 2:167345 3:124765 4:671235 5:123764 6:153742 7:153426  
7 0     1:762345 2:165734 3:176254 4:612375 5:143672 6:147253 7:154263  
7 0     1:762345 2:165734 3:716254 4:123765 5:164372 6:142735 7:135462  
7 0     1:672345 2:163745 3:617245 4:612375 5:127364 6:135742 7:146352  
7 0     1:672345 2:163475 3:761245 4:172365 5:612734 6:135742 7:146523  
7 0     1:623745 2:165734 3:716254 4:612735 5:147362 6:174253 7:132546  
7 0     1:623745 2:165734 3:716254 4:612735 5:147362 6:147253 7:132564  
7 0     1:762345 2:165374 3:162754 4:617235 5:714362 6:147253 7:125346  
7 0     1:627345 2:157634 3:612574 4:671235 5:143762 6:713452 7:124635  
7 0     1:623745 2:165734 3:176254 4:612375 5:143672 6:147253 7:126354  
7 0     1:672345 2:156734 3:612574 4:761235 5:143672 6:134752 7:164352  
7 0     1:762345 2:167534 3:716254 4:761235 5:143672 6:142573 7:134625  
7 0     1:762345 2:715634 3:617254 4:617235 5:174362 6:134572 7:134526  
7 0     1:627345 2:716534 3:176254 4:172365 5:164732 6:142375 7:162354  
7 0     1:623475 2:715634 3:612574 4:671235 5:143762 6:137452 7:125436  
7 0     1:672345 2:715634 3:761254 4:617235 5:147362 6:134572 7:165423  
7 0     1:627345 2:716534 3:167254 4:671235 5:143672 6:142753 7:146253  
7 0     1:623475 2:167534 3:162754 4:761235 5:174362 6:714253 7:146532  
7 0     1:623475 2:167534 3:162754 4:761235 5:174362 6:147253 7:145326  
7 0     1:672345 2:167345 3:612475 4:612735 5:126734 6:157342 7:143562  
7 0     1:672345 2:165374 3:162754 4:712365 5:164372 6:174235 7:164523  
7 0     1:623475 2:176345 3:124765 4:671235 5:123764 6:153742 7:134625  
7 0     1:762345 2:136475 3:716245 4:172365 5:126734 6:143752 7:145263  
7 0     1:672345 2:175634 3:612754 4:612735 5:174362 6:713452 7:163425  
7 0     1:627345 2:713645 3:176245 4:172635 5:712634 6:713452 7:156234  
7 0     1:672345 2:157634 3:612574 4:671235 5:143762 6:713452 7:146352  
7 0     1:623475 2:716345 3:671245 4:123765 5:617234 6:173542 7:123564  
7 0     1:623745 2:167534 3:167254 4:761235 5:174362 6:714253 7:165234  
7 0     1:672345 2:165374 3:162574 4:123675 5:164732 6:174235 7:165423  
7 0     1:623475 2:715634 3:612754 4:612735 5:143672 6:134752 7:123465  
7 0     1:623475 2:716534 3:167254 4:617235 5:143672 6:142753 7:134625  
7 0     1:623745 2:167534 3:162574 4:612375 5:147362 6:174253 7:135246  
7 0     1:623745 2:167534 3:162574 4:612375 5:147362 6:147253 7:135264  
7 0     1:623745 2:167534 3:162574 4:612375 5:147362 6:142753 7:135624  
7 0     1:627345 2:716345 3:172645 4:612375 5:712364 6:715432 7:156423  
7 0     1:623745 2:156734 3:617254 4:761235 5:143672 6:134752 7:123645  
7 0     1:762345 2:176345 3:126745 4:671235 5:123764 6:157432 7:154362  
7 0     1:672345 2:156734 3:761254 4:671235 5:174362 6:137452 7:156342  
7 0     1:762345 2:167534 3:162574 4:172365 5:716432 6:174235 7:135264  
7 0     1:623475 2:165734 3:716254 4:671235 5:714362 6:714253 7:156342  
7 0     1:623475 2:165734 3:716254 4:671235 5:174362 6:714253 7:163425  
7 0     1:627345 2:165734 3:176254 4:612735 5:147362 6:147253 7:132564  
7 0     1:627345 2:175634 3:617254 4:617235 5:143762 6:134572 7:165342  
7 0     1:627345 2:167534 3:176254 4:617235 5:147362 6:174253 7:135426  
7 0     1:762345 2:167534 3:176254 4:761235 5:147362 6:147253 7:142635  
7 0     1:623745 2:715634 3:761254 4:617235 5:147362 6:134572 7:123654  
7 0     1:623745 2:165734 3:167254 4:172365 5:176432 6:714235 7:164253  
7 0     1:762345 2:167534 3:716254 4:671235 5:714362 6:714253 7:163452  
7 0     1:762345 2:167534 3:716254 4:671235 5:714362 6:174253 7:134526  
7 0     1:762345 2:167534 3:716254 4:671235 5:143762 6:174253 7:134265  
7 0     1:623745 2:175634 3:617254 4:612375 5:714362 6:713452 7:123564  
7 0     1:762345 2:165374 3:167254 4:617235 5:143672 6:147253 7:153246  
7 0     1:623475 2:165734 3:716254 4:671235 5:174362 6:174253 7:134256  
7 0     1:672345 2:165734 3:162574 4:617235 5:143672 6:147253 7:163524  
7 0     1:623475 2:165374 3:167254 4:612735 5:714362 6:142753 7:134652  
7 0     1:762345 2:175634 3:612754 4:617235 5:147362 6:173452 7:163254  
7 0     1:762345 2:134675 3:761245 4:167235 5:126734 6:174523 7:145263  
7 0     1:627345 2:165734 3:162574 4:612375 5:147362 6:174253 7:125463  
7 0     1:627345 2:165734 3:162574 4:612375 5:147362 6:147253 7:125643  
7 0     1:623475 2:176534 3:162574 4:617235 5:174362 6:174253 7:135624  
7 0     1:627345 2:167534 3:176254 4:617235 5:143762 6:714253 7:165342  
7 0     1:623475 2:167534 3:167254 4:671235 5:174362 6:714253 7:164523  
7 0     1:672345 2:715634 3:612754 4:612735 5:143762 6:134572 7:165234  
7 0     1:623475 2:167534 3:167254 4:671235 5:174362 6:174253 7:145236  
7 0     1:627345 2:137645 3:617245 4:127635 5:712634 6:714523 7:125634  
7 0     1:672345 2:156734 3:617254 4:612375 5:143672 6:134752 7:165423  
7 0     1:627345 2:165374 3:167254 4:612375 5:714362 6:142573 7:156243  
7 0     1:627345 2:156734 3:612574 4:612375 5:147362 6:134572 7:126543  
7 0     1:762345 2:163475 3:712645 4:172365 5:612734 6:154732 7:145236  
7 0     1:762345 2:165734 3:716254 4:761235 5:714362 6:147253 7:134256  
7 0     1:762345 2:167534 3:176254 4:671235 5:143762 6:174253 7:142653  
7 0     1:623745 2:716534 3:162574 4:172365 5:176432 6:174235 7:124356  
7 0     1:623745 2:165734 3:176254 4:123675 5:164372 6:174235 7:126354  
7 0     1:623745 2:156374 3:671254 4:612735 5:143762 6:134572 7:126534  
7 0     1:762345 2:167534 3:176254 4:671235 5:143672 6:174253 7:142563  
7 0     1:623745 2:716345 3:761245 4:612375 5:172364 6:137542 7:142356  
7 0     1:623475 2:156734 3:617254 4:671235 5:174362 6:173452 7:142563  
7 0     1:627345 2:165374 3:176254 4:612375 5:714362 6:714253 7:156243  
7 0     1:623475 2:165374 3:167254 4:127365 5:164372 6:142735 7:134625  
7 0     1:762345 2:167534 3:162754 4:671235 5:714362 6:714253 7:164532  
7 0     1:762345 2:167534 3:162754 4:671235 5:714362 6:174253 7:145326  
7 0     1:627345 2:137645 3:172465 4:126735 5:712364 6:145273 7:125346  
7 0     1:672345 2:156374 3:761254 4:612735 5:147362 6:137452 7:154623  
7 0     1:762345 2:156734 3:612574 4:761235 5:174362 6:713452 7:154362  
7 0     1:672345 2:167534 3:167254 4:123675 5:716432 6:714235 7:154236  
7 0     1:623475 2:176345 3:124675 4:671235 5:123764 6:153472 7:163425  
7 0     1:623475 2:716534 3:167254 4:617235 5:143672 6:147253 7:134265  
7 0     1:627345 2:176534 3:162754 4:671235 5:714362 6:142753 7:124653  
7 0     1:672345 2:167345 3:612475 4:612735 5:126374 6:157342 7:145362  
7 0     1:623475 2:175634 3:617254 4:612375 5:714362 6:713452 7:142356  
7 0     1:623475 2:716345 3:127465 4:671235 5:172364 6:157342 7:124653  
7 0     1:672345 2:165734 3:716254 4:123675 5:164732 6:174235 7:165342  
7 0     1:762345 2:167534 3:167254 4:123765 5:716432 6:142375 7:154623  
7 0     1:623745 2:136475 3:712465 4:172635 5:127364 6:714523 7:162345  
7 0     1:627345 2:165734 3:167254 4:612735 5:147362 6:142573 7:163254  
7 0     1:627345 2:165734 3:716254 4:123675 5:164732 6:174235 7:126534  
7 0     1:623745 2:165734 3:162574 4:172365 5:716432 6:142375 7:165432  
7 0     1:623745 2:165734 3:176254 4:671235 5:174362 6:174253 7:125634  
7 0     1:623745 2:165734 3:162754 4:612375 5:143672 6:147253 7:132654  
7 0     1:627345 2:167534 3:176254 4:612735 5:147362 6:142573 7:136524  
7 0     1:762345 2:167534 3:167254 4:671235 5:714362 6:714253 7:164523  
7 0     1:623745 2:156374 3:671254 4:761235 5:143762 6:137452 7:124563  
7 0     1:627345 2:167534 3:176254 4:612735 5:143762 6:714253 7:165324  
7 0     1:623745 2:163475 3:127465 4:617235 5:127364 6:157342 7:124653  
7 0     1:627345 2:716534 3:176254 4:123675 5:167432 6:142375 7:146235  
7 0     1:627345 2:716534 3:167254 4:617235 5:714362 6:142573 7:156234  
7 0     1:627345 2:165734 3:162574 4:671235 5:143672 6:147253 7:124635  
7 0     1:762345 2:163475 3:612745 4:123675 5:761234 6:135742 7:152436  
7 0     1:672345 2:163745 3:617245 4:127365 5:612734 6:135472 7:163452  
7 0     1:627345 2:716534 3:162754 4:761235 5:714362 6:142753 7:164532  
7 0     1:762345 2:157634 3:612574 4:761235 5:143762 6:173452 7:164352  
7 0     1:762345 2:176345 3:612745 4:123765 5:761234 6:713542 7:154326  
7 0     1:762345 2:176345 3:612745 4:123765 5:761234 6:173542 7:165432  
7 0     1:623745 2:167534 3:167254 4:761235 5:174362 6:174253 7:152346  
7 0     1:623475 2:165734 3:167254 4:671235 5:174362 6:714253 7:164253  
7 0     1:762345 2:176345 3:612745 4:123765 5:761234 6:135472 7:154362  
7 0     1:762345 2:176345 3:761245 4:761235 5:126734 6:175342 7:156342  
7 0     1:762345 2:176345 3:612745 4:123765 5:671234 6:173542 7:156432  
7 0     1:672345 2:163745 3:617245 4:123765 5:612734 6:173542 7:143562  
7 0     1:672345 2:163745 3:617245 4:123765 5:612734 6:135742 7:146352  
7 0     1:672345 2:163745 3:617245 4:123765 5:612734 6:135472 7:164352  
7 0     1:762345 2:163475 3:712645 4:172365 5:612734 6:154372 7:145263  
7 0     1:762345 2:715634 3:761254 4:617235 5:147362 6:134572 7:154236  
7 0     1:672345 2:165374 3:162754 4:123675 5:164372 6:174235 7:165423  
7 0     1:623475 2:165374 3:167254 4:612375 5:714362 6:142573 7:143562  
7 0     1:623475 2:167534 3:162754 4:612375 5:714362 6:147253 7:143265  
7 0     1:623745 2:157634 3:761254 4:612735 5:174362 6:134572 7:136245  
7 0     1:623745 2:167534 3:162754 4:671235 5:174362 6:174253 7:153264  
7 0     1:672345 2:176345 3:612475 4:761235 5:123764 6:713542 7:165342  
7 0     1:672345 2:715634 3:612574 4:671235 5:174362 6:137452 7:156243  
7 0     1:623475 2:176534 3:162754 4:712365 5:176432 6:174235 7:145362  
7 0     1:623745 2:165734 3:716254 4:612735 5:174362 6:714253 7:163245  
7 0     1:672345 2:167345 3:612475 4:612735 5:126374 6:153742 7:145632  
7 0     1:762345 2:157634 3:612574 4:612735 5:143762 6:173452 7:163542  
7 0     1:672345 2:163745 3:617245 4:612375 5:127364 6:135472 7:164352  
7 0     1:623745 2:175634 3:612754 4:671235 5:714362 6:137452 7:136245  
7 0     1:623745 2:167345 3:126475 4:617235 5:123764 6:175432 7:134256  
7 0     1:762345 2:176345 3:612745 4:123765 5:612734 6:713542 7:143526  
7 0     1:623745 2:167534 3:162574 4:612375 5:143762 6:714253 7:165324  
7 0     1:762345 2:175634 3:761254 4:612375 5:714362 6:137452 7:135642  
7 0     1:672345 2:156734 3:612574 4:612375 5:147362 6:134752 7:156432  
7 0     1:623475 2:167534 3:162754 4:761235 5:147362 6:147253 7:154326  
7 0     1:623475 2:167345 3:712465 4:671235 5:127364 6:715342 7:163425  
7 0     1:627345 2:713645 3:617245 4:172635 5:712634 6:714523 7:156234  
7 0     1:627345 2:175634 3:612574 4:761235 5:174362 6:134572 7:165243  
7 0     1:623475 2:176534 3:176254 4:612375 5:714362 6:142753 7:142635  
7 0     1:672345 2:165734 3:162754 4:761235 5:143672 6:147253 7:164532  
7 0     1:623745 2:715634 3:761254 4:617235 5:143762 6:134752 7:125364  
7 0     1:762345 2:136745 3:167245 4:123765 5:126734 6:147352 7:143526  
7 0     1:762345 2:176345 3:612745 4:123765 5:612734 6:173542 7:164352  
7 0     1:627345 2:156734 3:761254 4:612375 5:147362 6:134752 7:125634  
7 0     1:762345 2:165734 3:167254 4:123675 5:164372 6:142375 7:156423  
7 0     1:762345 2:167345 3:126475 4:671235 5:123764 6:157432 7:153426  
7 0     1:623475 2:175634 3:612754 4:612735 5:143672 6:134752 7:134652  
7 0     1:762345 2:176345 3:612745 4:123675 5:761234 6:135742 7:154362  
7 0     1:762345 2:176345 3:612745 4:123675 5:671234 6:173542 7:154632  
7 0     1:762345 2:176345 3:612745 4:123675 5:612734 6:173542 7:146352  
7 0     1:762345 2:167534 3:167254 4:123675 5:167432 6:714235 7:164235  
7 0     1:627345 2:163745 3:617245 4:123765 5:612734 6:135472 7:126435  
7 0     1:762345 2:176345 3:126475 4:761235 5:123674 6:175432 7:153642  
7 0     1:672345 2:156734 3:761254 4:612375 5:143672 6:134752 7:163542  
7 0     1:672345 2:167345 3:126475 4:761235 5:123764 6:154732 7:165342  
7 0     1:762345 2:167534 3:162754 4:671235 5:147362 6:174253 7:143265  
7 0     1:762345 2:163745 3:617245 4:123765 5:612734 6:713542 7:143562  
7 0     1:762345 2:163745 3:617245 4:123765 5:612734 6:135472 7:143526  
7 0     1:623475 2:173645 3:162475 4:712635 5:126374 6:173452 7:134625  
7 0     1:762345 2:176345 3:612475 4:712365 5:612374 6:135742 7:153462  
7 0     1:627345 2:163745 3:617245 4:123675 5:612734 6:135472 7:124635  
7 0     1:627345 2:716345 3:612745 4:123765 5:617234 6:713542 7:164325  
7 0     1:627345 2:716345 3:612745 4:123765 5:617234 6:173542 7:143256  
7 0     1:762345 2:165374 3:162574 4:617235 5:714362 6:174253 7:123564  
7 0     1:762345 2:167534 3:162754 4:617235 5:714362 6:174253 7:153264  
7 0     1:762345 2:167534 3:162754 4:617235 5:714362 6:147253 7:153246  
7 0     1:623475 2:175634 3:612754 4:617235 5:714362 6:713452 7:132456  
7 0     1:627345 2:157634 3:761254 4:612735 5:174362 6:134572 7:162453  
7 0     1:623475 2:167534 3:716254 4:712365 5:176432 6:174235 7:134526  
7 0     1:623745 2:156734 3:671254 4:612735 5:147362 6:713452 7:163254  
7 0     1:762345 2:137645 3:167245 4:123675 5:127634 6:174352 7:143652  
7 0     1:627345 2:716534 3:176254 4:123765 5:167432 6:174235 7:142365  
7 0     1:623475 2:176534 3:716254 4:671235 5:147362 6:147253 7:135642  
7 0     1:672345 2:715634 3:612574 4:612735 5:147362 6:134572 7:165234  
7 0     1:762345 2:176345 3:612475 4:712365 5:612374 6:135472 7:153642  
7 0     1:623475 2:167534 3:162754 4:671235 5:174362 6:714253 7:164532  
7 0     1:623475 2:167534 3:162754 4:671235 5:174362 6:174253 7:145326  
7 0     1:623745 2:165734 3:176254 4:761235 5:174362 6:147253 7:125634  
7 0     1:672345 2:176345 3:612475 4:761235 5:123674 6:713542 7:156342  
7 0     1:623745 2:167345 3:761245 4:172365 5:612734 6:135742 7:134265  
7 0     1:627345 2:137645 3:617245 4:126375 5:127634 6:714523 7:124635  
7 0     1:627345 2:165374 3:162754 4:612735 5:147362 6:714253 7:136254  
7 0     1:762345 2:137645 3:761245 4:126735 5:126734 6:174523 7:145623  
7 0     1:623475 2:163475 3:127465 4:671235 5:127364 6:175342 7:124563  
7 0     1:762345 2:176534 3:167254 4:123765 5:167432 6:142735 7:142356  
7 0     1:672345 2:165734 3:162754 4:671235 5:143672 6:147253 7:146532  
7 0     1:623745 2:156374 3:671254 4:612735 5:147362 6:134572 7:126354  
7 0     1:623745 2:165734 3:167254 4:172365 5:176432 6:174235 7:142536  
7 0     1:672345 2:165374 3:167254 4:172365 5:164372 6:147235 7:165324  
7 0     1:627345 2:165374 3:176254 4:761235 5:147362 6:714253 7:162435  
7 0     1:627345 2:176534 3:176254 4:612735 5:147362 6:147253 7:135624  
7 0     1:623745 2:173645 3:716245 4:172365 5:127634 6:143572 7:163425  
7 0     1:672345 2:156734 3:612574 4:612375 5:147362 6:134572 7:165432  
7 0     1:672345 2:157634 3:612574 4:612735 5:143762 6:713452 7:163542  
7 0     1:762345 2:163475 3:126745 4:671235 5:123764 6:715432 7:156243  
7 0     1:762345 2:163475 3:126745 4:671235 5:123764 6:157432 7:152436  
7 0     1:623745 2:167345 3:712465 4:617235 5:127364 6:175342 7:134256  
7 0     1:623745 2:156374 3:761254 4:612735 5:143762 6:134752 7:125364  
7 0     1:627345 2:163475 3:172465 4:612375 5:127364 6:157342 7:142365  
7 0     1:762345 2:157634 3:761254 4:671235 5:143762 6:137452 7:134652  
7 0     1:623475 2:716345 3:612745 4:712365 5:617234 6:173542 7:124563  
7 0     1:627345 2:165734 3:716254 4:612375 5:147362 6:147253 7:125634  
7 0     1:672345 2:157634 3:617254 4:761235 5:143762 6:713452 7:164523  
7 0     1:672345 2:156374 3:617254 4:612375 5:174362 6:134572 7:164352  
7 0     1:627345 2:715634 3:617254 4:612375 5:174362 6:713452 7:164235  
7 0     1:762345 2:137645 3:761245 4:126735 5:126734 6:145723 7:164523  
7 0     1:623745 2:176534 3:162754 4:761235 5:714362 6:142753 7:132645  
7 0     1:627345 2:163745 3:172465 4:612735 5:712364 6:153472 7:125634  
7 0     1:762345 2:165734 3:176254 4:123765 5:164372 6:142735 7:154623  
7 0     1:623475 2:176345 3:612745 4:617235 5:172634 6:157342 7:165324  
7 0     1:627345 2:716534 3:167254 4:617235 5:174362 6:142573 7:162345  
7 0     1:672345 2:163475 3:761245 4:172365 5:612734 6:135472 7:164523  
7 0     1:672345 2:167534 3:162754 4:172365 5:716432 6:147235 7:165324  
7 0     1:623475 2:176345 3:712465 4:671235 5:172364 6:157342 7:134652  
7 0     1:672345 2:156734 3:612574 4:761235 5:143762 6:173452 7:143562  
7 0     1:627345 2:716534 3:167254 4:617235 5:147362 6:142573 7:162354  
7 0     1:762345 2:167534 3:167254 4:671235 5:714362 6:174253 7:145236  
7 0     1:627345 2:167534 3:162754 4:612375 5:714362 6:147253 7:126543  
7 0     1:762345 2:176345 3:761245 4:761235 5:126734 6:157342 7:165342  
7 0     1:623745 2:176345 3:126475 4:617235 5:123764 6:154732 7:136425  
7 0     1:623745 2:136475 3:612745 4:172635 5:127634 6:145723 7:126453  
7 0     1:623745 2:173645 3:162475 4:126735 5:712634 6:173452 7:136254  
7 0     1:672345 2:716534 3:162754 4:612375 5:714362 6:147253 7:162543  
7 0     1:672345 2:165374 3:162574 4:172365 5:716432 6:714235 7:123564  
7 0     1:627345 2:176534 3:162754 4:761235 5:714362 6:147253 7:162453  
7 0     1:672345 2:165734 3:162754 4:617235 5:143672 6:147253 7:165324  
7 0     1:623745 2:156374 3:761254 4:761235 5:143762 6:137452 7:124536  
7 0     1:623745 2:176345 3:126475 4:617235 5:123764 6:154372 7:163425  
7 0     1:623475 2:176534 3:162754 4:612735 5:174362 6:147253 7:153462  
7 0     1:623745 2:165734 3:162574 4:123765 5:716432 6:142375 7:165324  
7 0     1:623745 2:716345 3:612745 4:617235 5:172364 6:173542 7:124563  
7 0     1:627345 2:156734 3:761254 4:612735 5:174362 6:134572 7:126453  
7 0     1:762345 2:165374 3:716254 4:127365 5:167432 6:147235 7:145236  
7 0     1:623745 2:167345 3:126475 4:617235 5:123764 6:715432 7:163425  
7 0     1:672345 2:163745 3:671245 4:127365 5:612734 6:173542 7:145623  
7 0     1:672345 2:163745 3:172465 4:612735 5:127364 6:153472 7:163452  
7 0     1:672345 2:167345 3:124765 4:612735 5:123764 6:175342 7:145362  
7 0     1:762345 2:163475 3:127645 4:671235 5:123764 6:154732 7:152643  
7 0     1:623745 2:167345 3:124675 4:617235 5:123764 6:715342 7:163425  
7 0     1:623475 2:176345 3:127465 4:671235 5:123674 6:175342 7:146325  
7 0     1:762345 2:165734 3:167254 4:671235 5:714362 6:174253 7:142536  
7 0     1:762345 2:176534 3:176254 4:761235 5:143672 6:142753 7:142563  
7 0     1:762345 2:156734 3:612754 4:612735 5:174362 6:134572 7:134526  
7 0     1:672345 2:716534 3:162754 4:123675 5:164372 6:174235 7:165243  
7 0     1:623745 2:167534 3:162574 4:612375 5:143762 6:174253 7:153246  
7 0     1:623475 2:165734 3:176254 4:612375 5:143762 6:142573 7:146235  
7 0     1:627345 2:136475 3:617245 4:126375 5:127634 6:714523 7:146235  
7 0     1:627345 2:156734 3:612754 4:612375 5:143762 6:173452 7:125436  
7 0     1:672345 2:157634 3:612754 4:612375 5:174362 6:713452 7:164352  
7 0     1:623475 2:167534 3:162754 4:671235 5:147362 6:714253 7:165432  
7 0     1:762345 2:176345 3:126475 4:671235 5:123764 6:154372 7:156342  
7 0     1:672345 2:176345 3:126475 4:761235 5:123674 6:715432 7:153642  
7 0     1:672345 2:163475 3:126475 4:617235 5:123764 6:175432 7:145623  
7 0     1:762345 2:167534 3:167254 4:123675 5:167432 6:174235 7:142356  
7 0     1:627345 2:165734 3:176254 4:617235 5:174362 6:714253 7:163425  
7 0     1:762345 2:175634 3:671254 4:671235 5:714362 6:134572 7:163452  
7 0     1:672345 2:163745 3:172645 4:612735 5:712364 6:154732 7:153642  
7 0     1:623745 2:165734 3:167254 4:671235 5:174362 6:174253 7:125364  
7 0     1:762345 2:716534 3:162574 4:671235 5:714362 6:174253 7:124356  
7 0     1:623475 2:167534 3:162754 4:671235 5:147362 6:174253 7:154326  
7 0     1:623745 2:165734 3:716254 4:617235 5:714362 6:714253 7:156342  
7 0     1:762345 2:715634 3:612574 4:671235 5:714362 6:137452 7:124356  
7 0     1:762345 2:176534 3:716254 4:612375 5:714362 6:142753 7:135426  
7 0     1:672345 2:163475 3:126475 4:617235 5:123764 6:157432 7:146523  
7 0     1:762345 2:136475 3:712465 4:172635 5:127364 6:714523 7:145623  
7 0     1:762345 2:167534 3:162754 4:612375 5:714362 6:147253 7:154326  
7 0     1:623475 2:176345 3:124675 4:671235 5:123674 6:175342 7:134625  
7 0     1:623745 2:716345 3:712645 4:612375 5:172364 6:157432 7:142365  
7 0     1:762345 2:175634 3:617254 4:671235 5:714362 6:173452 7:145623  
7 0     1:627345 2:156734 3:617254 4:612735 5:147362 6:713452 7:163254  
7 0     1:762345 2:176534 3:167254 4:612375 5:714362 6:142753 7:154236  
7 0     1:672345 2:167345 3:124765 4:612735 5:123764 6:153742 7:146532  
7 0     1:762345 2:176534 3:162754 4:761235 5:714362 6:147253 7:145362  
7 0     1:623745 2:167534 3:162754 4:172365 5:164732 6:142375 7:165432  
7 0     1:762345 2:176345 3:126475 4:671235 5:123674 6:175432 7:153462  
7 0     1:623745 2:156374 3:671254 4:761235 5:147362 6:173452 7:124356  
7 0     1:623745 2:165734 3:716254 4:172365 5:176432 6:174235 7:134256  
7 0     1:623475 2:176345 3:126475 4:761235 5:123674 6:175432 7:136425  
7 0     1:672345 2:716534 3:162754 4:127365 5:716432 6:147235 7:162534  
7 0     1:623745 2:157634 3:612754 4:612375 5:143672 6:134752 7:136254  
7 0     1:672345 2:176345 3:126475 4:671235 5:123674 6:715432 7:153462  
7 0     1:762345 2:165374 3:162574 4:671235 5:714362 6:174253 7:142356  
7 0     1:623475 2:176345 3:126475 4:671235 5:123764 6:157432 7:134625  
7 0     1:762345 2:176534 3:162754 4:761235 5:714362 6:142753 7:145326  
7 0     1:672345 2:163475 3:124765 4:761235 5:123674 6:715342 7:152634  
7 0     1:623475 2:176345 3:126475 4:671235 5:123764 6:154732 7:136425  
7 0     1:623475 2:176345 3:126475 4:671235 5:123764 6:154372 7:163425  
7 0     1:672345 2:167345 3:126475 4:671235 5:123674 6:715432 7:153426  
7 0     1:672345 2:163475 3:127465 4:761235 5:123674 6:153472 7:156243  
7 0     1:623745 2:136745 3:671245 4:126735 5:712634 6:145723 7:125346  
7 0     1:623475 2:165734 3:176254 4:123765 5:164372 6:142735 7:146235  
7 0     1:672345 2:167345 3:126475 4:761235 5:123674 6:154372 7:153642  
7 0     1:623475 2:176345 3:126475 4:671235 5:123674 6:175432 7:134625  
7 0     1:672345 2:715634 3:612754 4:612735 5:714362 6:713452 7:125634  
7 0     1:672345 2:163475 3:127465 4:761235 5:123674 6:715342 7:152643  
7 0     1:623475 2:715634 3:612754 4:612375 5:143672 6:134752 7:124365  
7 0     1:627345 2:167534 3:176254 4:172365 5:164372 6:142375 7:165342  
7 0     1:672345 2:716534 3:162574 4:712365 5:716432 6:174235 7:162435  
7 0     1:627345 2:176534 3:162754 4:612375 5:714362 6:142753 7:126543  
7 0     1:623745 2:157634 3:617254 4:612375 5:143672 6:713452 7:123564  
7 0     1:672345 2:136475 3:671245 4:172635 5:127634 6:174523 7:145623  
7 0     1:623475 2:167345 3:712465 4:671235 5:127364 6:157342 7:134265  
7 0     1:672345 2:163475 3:612475 4:172365 5:612374 6:135742 7:146523  
7 0     1:762345 2:715634 3:612754 4:612375 5:714362 6:134752 7:125436  
7 0     1:623475 2:165734 3:162574 4:172365 5:176432 6:174235 7:132564  
7 0     1:762345 2:165734 3:716254 4:712365 5:167432 6:142375 7:156342  
7 0     1:762345 2:167534 3:162574 4:761235 5:714362 6:714253 7:146352  
7 0     1:672345 2:163475 3:612475 4:172365 5:612374 6:135472 7:164523  
7 0     1:762345 2:716534 3:162754 4:127365 5:716432 6:147235 7:125346  
7 0     1:627345 2:167534 3:162754 4:671235 5:714362 6:147253 7:124653  
7 0     1:762345 2:167534 3:162574 4:761235 5:714362 6:147253 7:143526  
7 0     1:762345 2:156734 3:612754 4:612375 5:174362 6:134572 7:143526  
7 0     1:627345 2:156374 3:617254 4:612375 5:174362 6:134572 7:126435  
7 0     1:627345 2:716345 3:612745 4:123675 5:617234 6:713542 7:146325  
7 0     1:623475 2:165734 3:167254 4:671235 5:174362 6:174253 7:142536  
7 0     1:623745 2:167345 3:612745 4:612375 5:712364 6:135472 7:132564  
7 0     1:623475 2:165374 3:176254 4:612375 5:714362 6:714253 7:143562  
7 0     1:762345 2:716534 3:176254 4:617235 5:174362 6:714253 7:134562  
7 0     1:623475 2:167534 3:167254 4:671235 5:147362 6:174253 7:154236  
7 0     1:672345 2:167345 3:126475 4:761235 5:123674 6:154732 7:156342  
7 0     1:762345 2:136475 3:671245 4:172635 5:127634 6:714523 7:145623  
7 0     1:627345 2:157634 3:761254 4:761235 5:143762 6:713452 7:126345  
7 0     1:762345 2:165374 3:176254 4:127365 5:164372 6:142375 7:153462  
7 0     1:623475 2:715634 3:612754 4:671235 5:174362 6:137452 7:124536  
7 0     1:762345 2:176534 3:176254 4:761235 5:714362 6:142753 7:145263  
7 0     1:762345 2:167534 3:162574 4:761235 5:714362 6:142753 7:143562  
7 0     1:627345 2:163745 3:172465 4:612375 5:127364 6:157342 7:124365  
7 0     1:762345 2:165734 3:162574 4:123675 5:167432 6:174235 7:145326  
7 0     1:623745 2:173645 3:716245 4:172635 5:126734 6:134752 7:163425  
7 0     1:627345 2:156734 3:612754 4:671235 5:143762 6:134752 7:124563  
7 0     1:672345 2:716534 3:162574 4:612735 5:714362 6:147253 7:162354  
7 0     1:627345 2:165374 3:167254 4:612375 5:174362 6:142573 7:162435  
7 0     1:762345 2:165374 3:167254 4:123765 5:167432 6:142735 7:143562  
7 0     1:623745 2:716345 3:127465 4:617235 5:172364 6:157342 7:124653  
7 0     1:672345 2:165374 3:162574 4:671235 5:714362 6:147253 7:146235  
7 0     1:762345 2:163475 3:612475 4:671235 5:123674 6:137542 7:152346  
7 0     1:627345 2:713645 3:172465 4:126375 5:172364 6:714523 7:146235  
7 0     1:672345 2:163475 3:124765 4:761235 5:123674 6:153472 7:156234  
7 0     1:627345 2:156734 3:671254 4:612735 5:147362 6:173452 7:125463  
7 0     1:672345 2:165734 3:716254 4:761235 5:714362 6:147253 7:163425  
7 0     1:623745 2:167534 3:167254 4:671235 5:714362 6:174253 7:123645  
7 0     1:762345 2:165734 3:162754 4:172365 5:164372 6:147235 7:153246  
7 0     1:623475 2:176345 3:712465 4:612375 5:172364 6:157342 7:136542  
7 0     1:627345 2:167534 3:176254 4:612735 5:143762 6:142753 7:153624  
7 0     1:627345 2:716534 3:162574 4:172365 5:716432 6:714235 7:135624  
7 0     1:762345 2:176345 3:761245 4:761235 5:126374 6:157342 7:163542  
7 0     1:623745 2:176345 3:712645 4:617235 5:127364 6:154372 7:163425  
7 0     1:623475 2:167534 3:162754 4:612375 5:174362 6:147253 7:154326  
7 0     1:623745 2:163475 3:712465 4:612375 5:127364 6:157342 7:142365  
7 0     1:762345 2:157634 3:612754 4:617235 5:147362 6:713452 7:135246  
7 0     1:672345 2:163475 3:124765 4:617235 5:123764 6:153472 7:164523  
7 0     1:623475 2:165734 3:176254 4:612375 5:143672 6:147253 7:142635  
7 0     1:623745 2:165734 3:167254 4:612375 5:147362 6:174253 7:125346  
7 0     1:672345 2:156734 3:761254 4:612375 5:147362 6:134572 7:165342  
7 0     1:672345 2:156374 3:617254 4:612375 5:143762 6:134572 7:165432  
7 0     1:623475 2:165734 3:176254 4:612375 5:143672 6:142753 7:146235  
7 0     1:672345 2:176534 3:162754 4:671235 5:147362 6:714253 7:143625  
7 0     1:762345 2:157634 3:761254 4:671235 5:143672 6:137452 7:134562  
7 0     1:627345 2:165374 3:167254 4:123765 5:716432 6:142735 7:165243  
7 0     1:762345 2:176345 3:761245 4:123765 5:761234 6:173542 7:163542  
7 0     1:623475 2:715634 3:612754 4:671235 5:174362 6:173452 7:124563  
7 0     1:623745 2:157634 3:617254 4:761235 5:143762 6:713452 7:123645  
7 0     1:672345 2:165734 3:162754 4:612735 5:143672 6:147253 7:165342  
7 0     1:762345 2:156374 3:617254 4:617235 5:147362 6:134572 7:135246  
7 0     1:623475 2:167534 3:167254 4:123765 5:716432 6:147235 7:142365  
7 0     1:623745 2:715634 3:671254 4:671235 5:147362 6:713452 7:146235  
7 0     1:762345 2:167534 3:162754 4:123675 5:176432 6:142375 7:164325  
7 0     1:762345 2:165374 3:162754 4:123765 5:164372 6:147235 7:154236  
7 0     1:672345 2:156734 3:612574 4:761235 5:147362 6:134572 7:164532  
7 0     1:672345 2:165734 3:162754 4:612375 5:143672 6:147253 7:165432  
7 0     1:672345 2:176534 3:716254 4:761235 5:714362 6:142753 7:163452  
7 0     1:623745 2:715634 3:671254 4:617235 5:143672 6:134572 7:125634  
7 0     1:672345 2:176534 3:162754 4:617235 5:714362 6:142753 7:165324  
7 0     1:627345 2:716534 3:167254 4:617235 5:143762 6:147253 7:125634  
7 0     1:627345 2:716534 3:167254 4:617235 5:143762 6:142573 7:162534  
7 0     1:672345 2:156374 3:617254 4:671235 5:147362 6:134572 7:146352  
7 0     1:627345 2:156734 3:612574 4:761235 5:143672 6:134752 7:126435  
7 0     1:623745 2:167534 3:162574 4:761235 5:174362 6:174253 7:135246  
7 0     1:623745 2:167534 3:162574 4:761235 5:174362 6:147253 7:135264  
7 0     1:762345 2:176345 3:761245 4:123765 5:671234 6:137542 7:135642  
7 0     1:623745 2:176345 3:126475 4:617235 5:123764 6:157432 7:134625  
7 0     1:623745 2:167534 3:162754 4:617235 5:147362 6:714253 7:165432  
7 0     1:762345 2:157634 3:617254 4:671235 5:143762 6:173452 7:146523  
7 0     1:623745 2:165734 3:162574 4:761235 5:147362 6:714253 7:163245  
7 0     1:623745 2:167534 3:162574 4:612375 5:143762 6:147253 7:153264  
7 0     1:762345 2:165734 3:162574 4:617235 5:714362 6:174253 7:132564  
7 0     1:672345 2:156374 3:612574 4:671235 5:147362 6:134572 7:146523  
7 0     1:623475 2:165734 3:162754 4:123765 5:164372 6:147235 7:143265  
7 0     1:623475 2:716534 3:176254 4:172365 5:716432 6:142375 7:134652  
7 0     1:762345 2:176345 3:761245 4:671235 5:127634 6:153742 7:153462  
7 0     1:762345 2:165374 3:176254 4:612375 5:174362 6:714253 7:143562  
7 0     1:762345 2:137645 3:167245 4:123675 5:127634 6:143752 7:164352  
7 0     1:623745 2:167534 3:162754 4:617235 5:147362 6:174253 7:154326  
7 0     1:762345 2:157634 3:617254 4:671235 5:143672 6:173452 7:145623  
7 0     1:623745 2:165734 3:162574 4:761235 5:147362 6:174253 7:132456  
7 0     1:762345 2:176345 3:761245 4:123765 5:671234 6:135742 7:136542  
7 0     1:623745 2:167345 3:671245 4:172365 5:612734 6:713542 7:163425  
7 0     1:623745 2:715634 3:671254 4:612375 5:174362 6:713452 7:164235  
7 0     1:762345 2:175634 3:612574 4:671235 5:143762 6:137452 7:143625  
7 0     1:623745 2:165734 3:162754 4:761235 5:143762 6:714253 7:163245  
7 0     1:672345 2:156374 3:612754 4:617235 5:143672 6:134752 7:165234  
7 0     1:623475 2:165374 3:167254 4:612375 5:714362 6:142753 7:143652  
7 0     1:623475 2:176534 3:162754 4:123675 5:176432 6:174235 7:154362  
7 0     1:762345 2:175634 3:612754 4:612735 5:714362 6:173452 7:156342  
7 0     1:762345 2:715634 3:612754 4:612735 5:714362 6:134752 7:125346  
7 0     1:623745 2:167534 3:176254 4:761235 5:174362 6:142753 7:156234  
7 0     1:623745 2:165734 3:162754 4:761235 5:143762 6:174253 7:132456  
7 0     1:672345 2:163475 3:124675 4:617235 5:123764 6:175342 7:145623  
7 0     1:762345 2:165734 3:716254 4:123675 5:164372 6:174235 7:135426  
7 0     1:623475 2:165734 3:167254 4:123675 5:164372 6:174235 7:142365  
7 0     1:627345 2:716345 3:172645 4:612375 5:712364 6:157432 7:154236  
7 0     1:623745 2:134675 3:671245 4:176235 5:127634 6:714523 7:162345  
7 0     1:627345 2:716345 3:172645 4:612375 5:172364 6:715432 7:164235  
7 0     1:762345 2:176345 3:126745 4:671235 5:123764 6:154372 7:156432  
7 0     1:627345 2:176534 3:162574 4:712365 5:716432 6:174235 7:162435  
7 0     1:762345 2:175634 3:612754 4:612735 5:714362 6:134752 7:153462  
7 0     1:627345 2:716345 3:172645 4:612375 5:172364 6:175432 7:142356  
7 0     1:672345 2:156374 3:617254 4:612375 5:143762 6:137452 7:154632  
7 0     1:627345 2:156734 3:612754 4:612375 5:143672 6:134752 7:126543  
7 0     1:623745 2:165734 3:176254 4:761235 5:143672 6:142753 7:162345  
7 0     1:672345 2:167345 3:126475 4:612735 5:123764 6:157432 7:146532  
7 0     1:627345 2:165734 3:162754 4:761235 5:143762 6:174253 7:124563  
7 0     1:623745 2:167345 3:124765 4:612735 5:712364 6:153742 7:132546  
7 0     1:627345 2:167534 3:176254 4:172365 5:164732 6:142375 7:163542  
7 0     1:762345 2:163475 3:126745 4:712365 5:612374 6:715432 7:156243  
7 0     1:762345 2:163475 3:126745 4:712365 5:612374 6:157432 7:152436  
7 0     1:623745 2:134675 3:671245 4:176235 5:127634 6:145723 7:123645  
7 0     1:627345 2:715634 3:617254 4:617235 5:174362 6:134572 7:126345  
7 0     1:672345 2:175634 3:617254 4:671235 5:147362 6:134572 7:142635  
7 0     1:672345 2:163745 3:172645 4:612735 5:712364 6:154372 7:156342  
7 0     1:623475 2:176534 3:162754 4:172365 5:176432 6:174235 7:153624  
7 0     1:762345 2:157634 3:761254 4:761235 5:143762 6:137452 7:136452  
7 0     1:627345 2:157634 3:612754 4:671235 5:143672 6:137452 7:162453  
7 0     1:762345 2:156734 3:612574 4:761235 5:714362 6:134572 7:143265  
7 0     1:623745 2:156374 3:671254 4:612375 5:174362 6:134572 7:126435  
7 0     1:627345 2:156734 3:761254 4:612375 5:147362 6:134572 7:126534  
7 0     1:623475 2:167345 3:124765 4:671235 5:123764 6:153742 7:134265  
7 0     1:672345 2:715634 3:617254 4:617235 5:174362 6:134572 7:163452  
7 0     1:762345 2:167534 3:162574 4:761235 5:714362 6:142573 7:143652  
7 0     1:623475 2:175634 3:612754 4:612375 5:714362 6:713452 7:143256  
7 0     1:672345 2:163745 3:761245 4:612735 5:127634 6:153742 7:146523  
7 0     1:762345 2:176345 3:761245 4:612375 5:712634 6:157342 7:163542  
7 0     1:762345 2:157634 3:612754 4:612735 5:143762 6:173452 7:165342  
7 0     1:623475 2:715634 3:617254 4:617235 5:143672 6:134572 7:134256  
7 0     1:627345 2:176534 3:716254 4:671235 5:174362 6:174253 7:156234  
7 0     1:672345 2:163745 3:712465 4:612735 5:127364 6:175342 7:145623  
7 0     1:627345 2:136745 3:617245 4:126735 5:712634 6:145723 7:125346  
7 0     1:672345 2:165374 3:162574 4:712365 5:164732 6:174235 7:164523  
7 0     1:627345 2:716345 3:172645 4:617235 5:712364 6:715432 7:156234  
7 0     1:623745 2:165734 3:167254 4:612375 5:147362 6:147253 7:125364  
7 0     1:623745 2:136475 3:612745 4:172635 5:126734 6:147523 7:126453  
7 0     1:623475 2:715634 3:612754 4:612735 5:174362 6:134752 7:125346  
7 0     1:623745 2:176345 3:712465 4:617235 5:127364 6:157342 7:134625  
7 0     1:672345 2:156374 3:612574 4:671235 5:147362 6:134752 7:145623  
7 0     1:623745 2:167534 3:176254 4:761235 5:174362 6:147253 7:152634  
7 0     1:623475 2:167534 3:162754 4:617235 5:174362 6:147253 7:153246  
7 0     1:623745 2:137645 3:671245 4:126735 5:712634 6:145273 7:125346  
7 0     1:672345 2:156374 3:612754 4:671235 5:143762 6:134572 7:146523  
7 0     1:672345 2:167534 3:716254 4:123765 5:716432 6:147235 7:163542  
7 0     1:627345 2:165374 3:162574 4:612735 5:714362 6:714253 7:135624  
7 0     1:672345 2:176534 3:162574 4:671235 5:143762 6:142573 7:146325  
7 0     1:672345 2:163745 3:761245 4:612735 5:126734 6:153742 7:145623  
7 0     1:623475 2:167534 3:162754 4:612375 5:147362 6:714253 7:146532  
7 0     1:672345 2:176534 3:162754 4:617235 5:147362 6:714253 7:136254  
7 0     1:762345 2:176345 3:671245 4:761235 5:127634 6:157342 7:153642  
7 0     1:762345 2:163475 3:126475 4:712365 5:612374 6:157432 7:152346  
7 0     1:672345 2:163745 3:126475 4:612735 5:123764 6:175432 7:145623  
7 0     1:672345 2:156734 3:617254 4:761235 5:143762 6:137452 7:145623  
7 0     1:672345 2:163745 3:126475 4:612735 5:123764 6:157432 7:146523  
7 0     1:623745 2:163745 3:712465 4:612735 5:712364 6:157342 7:125346  
7 0     1:623475 2:165374 3:162754 4:712365 5:176432 6:174235 7:142536  
7 0     1:672345 2:163745 3:126475 4:612735 5:123764 6:154732 7:164523  
7 0     1:623475 2:156374 3:612754 4:617235 5:143672 6:134752 7:123465  
7 0     1:627345 2:716534 3:162754 4:172365 5:164732 6:142375 7:136254  
7 0     1:627345 2:716534 3:176254 4:671235 5:147362 6:147253 7:142356  
7 0     1:623745 2:156374 3:761254 4:612735 5:147362 6:134752 7:123564  
7 0     1:672345 2:176534 3:162574 4:671235 5:143672 6:142753 7:146325  
7 0     1:623745 2:165734 3:167254 4:761235 5:143672 6:147253 7:123645  
7 0     1:762345 2:176345 3:671245 4:761235 5:126734 6:175342 7:153642  
7 0     1:623475 2:716345 3:127465 4:612375 5:172364 6:175342 7:125643  
7 0     1:623745 2:156374 3:671254 4:761235 5:147362 6:713452 7:162435  
7 0     1:623475 2:156734 3:761254 4:612735 5:147362 6:134572 7:143265  
7 0     1:623745 2:165734 3:162574 4:761235 5:174362 6:147253 7:132564  
7 0     1:762345 2:165374 3:162754 4:761235 5:714362 6:147253 7:142536  
7 0     1:762345 2:715634 3:612574 4:612735 5:147362 6:134572 7:152346  
7 0     1:762345 2:167534 3:162574 4:617235 5:143672 6:174253 7:132564  
7 0     1:672345 2:156734 3:612754 4:612735 5:143672 6:134752 7:165342  
7 0     1:762345 2:176345 3:671245 4:761235 5:126374 6:175342 7:135642  
7 0     1:623475 2:716345 3:612745 4:123765 5:617234 6:173542 7:125643  
7 0     1:623475 2:716345 3:612745 4:123675 5:617234 6:173542 7:125463  
7 0     1:762345 2:715634 3:617254 4:617235 5:143762 6:713452 7:153462  
7 0     1:762345 2:176345 3:127645 4:123765 5:761234 6:715432 7:154326  
7 0     1:762345 2:176345 3:127645 4:123765 5:671234 6:175432 7:156432  
7 0     1:762345 2:176345 3:127645 4:123765 5:671234 6:157432 7:165432  
7 0     1:762345 2:176345 3:127645 4:123675 5:671234 6:175432 7:154632  
7 0     1:762345 2:176345 3:127645 4:123675 5:671234 6:154732 7:165432  
7 0     1:623475 2:716345 3:612745 4:123675 5:617234 6:137542 7:125436  
7 0     1:623475 2:176345 3:612745 4:612375 5:172634 6:157342 7:165432  
7 0     1:762345 2:176345 3:612745 4:617235 5:712364 6:173542 7:156324  
7 0     1:623745 2:165374 3:176254 4:612375 5:714362 6:714253 7:135624  
7 0     1:672345 2:715634 3:761254 4:617235 5:147362 6:137452 7:154623  
7 0     1:762345 2:165374 3:162574 4:123675 5:164732 6:174235 7:154236  
7 0     1:623745 2:167534 3:162754 4:612375 5:714362 6:147253 7:132654  
7 0     1:762345 2:157634 3:761254 4:612375 5:143672 6:137452 7:135642  
7 0     1:627345 2:716534 3:162574 4:761235 5:143672 6:142753 7:164325  
7 0     1:762345 2:165374 3:167254 4:123765 5:164372 6:142375 7:154632  
7 0     1:623475 2:715634 3:612754 4:761235 5:147362 6:134752 7:125436  
7 0     1:623745 2:176345 3:712645 4:617235 5:127364 6:157432 7:134625  
7 0     1:623475 2:165734 3:167254 4:612375 5:147362 6:714253 7:146253  
7 0     1:623475 2:156734 3:612574 4:612735 5:147362 6:134572 7:134265  
7 0     1:627345 2:163745 3:617245 4:612375 5:712634 6:157342 7:125436  
7 0     1:623745 2:167534 3:176254 4:761235 5:174362 6:142573 7:165234  
7 0     1:623475 2:176345 3:761245 4:123765 5:617234 6:137542 7:135642  
7 0     1:627345 2:165734 3:716254 4:123765 5:164372 6:147235 7:126354  
7 0     1:627345 2:163745 3:617245 4:612375 5:712634 6:153742 7:125463  
7 0     1:762345 2:176345 3:671245 4:761235 5:126374 6:157342 7:136542  
7 0     1:762345 2:137645 3:124765 4:126735 5:123674 6:145723 7:164523  
7 0     1:623475 2:165734 3:162574 4:617235 5:174362 6:174253 7:132564  
7 0     1:627345 2:165734 3:176254 4:617235 5:714362 6:714253 7:156342  
7 0     1:672345 2:165374 3:162754 4:172365 5:716432 6:714235 7:125364  
7 0     1:623475 2:176345 3:761245 4:123765 5:617234 6:135742 7:136542  
7 0     1:627345 2:176534 3:162754 4:761235 5:714362 6:142753 7:126453  
7 0     1:623745 2:165374 3:716254 4:123765 5:167432 6:174235 7:124365  
7 0     1:672345 2:716534 3:162754 4:127365 5:164372 6:147235 7:165234  
7 0     1:623745 2:715634 3:671254 4:617235 5:147362 6:713452 7:162354  
7 0     1:762345 2:165374 3:167254 4:127365 5:167432 6:142735 7:134562  
7 0     1:623475 2:176345 3:761245 4:123675 5:617234 6:137542 7:135462  
7 0     1:623475 2:716534 3:162754 4:127365 5:164372 6:147235 7:123465  
7 0     1:623745 2:156374 3:761254 4:612735 5:147362 6:134572 7:123654  
7 0     1:623475 2:176345 3:612475 4:671235 5:123764 6:135472 7:136425  
7 0     1:627345 2:163745 3:617245 4:612375 5:712634 6:153472 7:125643  
7 0     1:762345 2:163475 3:127465 4:761235 5:123764 6:157342 7:152643  
7 0     1:623475 2:176345 3:761245 4:123675 5:617234 6:135472 7:136542  
7 0     1:627345 2:165734 3:176254 4:127365 5:164732 6:142375 7:163254  
7 0     1:672345 2:176534 3:716254 4:612375 5:714362 6:142753 7:163542  
7 0     1:762345 2:165734 3:162574 4:612375 5:147362 6:714253 7:154632  
7 0     1:623475 2:175634 3:612754 4:612735 5:714362 6:713452 7:134256  
7 0     1:623475 2:156374 3:617254 4:612375 5:714362 6:134572 7:143526  
7 0     1:623475 2:176345 3:671245 4:123765 5:617234 6:173542 7:135642  
7 0     1:762345 2:175634 3:671254 4:671235 5:714362 6:173452 7:134562  
7 0     1:672345 2:176534 3:162574 4:617235 5:714362 6:714253 7:135624  
7 0     1:623745 2:175634 3:612754 4:612375 5:143672 6:134572 7:135624  
7 0     1:623745 2:156734 3:612574 4:761235 5:174362 6:134572 7:132654  
7 0     1:627345 2:715634 3:617254 4:671235 5:147362 6:713452 7:146235  
7 0     1:623475 2:167534 3:162754 4:612735 5:714362 6:147253 7:134265  
7 0     1:627345 2:165734 3:162574 4:761235 5:147362 6:174253 7:124563  
7 0     1:627345 2:165734 3:162574 4:123675 5:164732 6:174235 7:126543  
7 0     1:623475 2:715634 3:612754 4:671235 5:147362 6:173452 7:125463  
7 0     1:762345 2:165374 3:162754 4:172365 5:164372 6:147235 7:152346  
7 0     1:623475 2:176345 3:612475 4:761235 5:126374 6:175342 7:163425  
7 0     1:762345 2:175634 3:612574 4:671235 5:714362 6:137452 7:143562  
7 0     1:623475 2:165734 3:716254 4:123675 5:164732 6:174235 7:134265  
7 0     1:762345 2:134765 3:761245 4:167235 5:126734 6:145723 7:164523  
7 0     1:623475 2:157634 3:612754 4:612375 5:714362 6:713452 7:143526  
7 0     1:672345 2:163745 3:671245 4:612735 5:127634 6:175342 7:145623  
7 0     1:762345 2:156734 3:612574 4:671235 5:143672 6:137452 7:143526  
7 0     1:623475 2:165734 3:716254 4:127365 5:716432 6:142375 7:146532  
7 0     1:762345 2:157634 3:761254 4:612375 5:143762 6:173452 7:163542  
7 0     1:623745 2:175634 3:612754 4:761235 5:714362 6:134752 7:136245  
7 0     1:627345 2:716534 3:176254 4:617235 5:714362 6:714253 7:156234  
7 0     1:627345 2:716534 3:176254 4:617235 5:147362 6:714253 7:162354  
7 0     1:627345 2:716534 3:176254 4:617235 5:147362 6:174253 7:123546  
7 0     1:627345 2:167534 3:716254 4:712365 5:716432 6:174235 7:126345  
7 0     1:672345 2:157634 3:761254 4:612375 5:143762 6:713452 7:163542  
7 0     1:623475 2:165734 3:716254 4:712365 5:176432 6:174235 7:134256  
7 0     1:623745 2:176345 3:761245 4:172365 5:612734 6:135742 7:134625  
7 0     1:623745 2:156374 3:761254 4:612735 5:174362 6:134572 7:123645  
7 0     1:762345 2:165374 3:167254 4:612735 5:174362 6:142573 7:134562  
7 0     1:762345 2:156734 3:612754 4:671235 5:143672 6:137452 7:145326  
7 0     1:762345 2:165734 3:167254 4:123765 5:164372 6:142375 7:154623  
7 0     1:627345 2:716345 3:172645 4:617235 5:712364 6:157432 7:152346  
7 0     1:762345 2:157634 3:671254 4:612375 5:143762 6:173452 7:136542  
7 0     1:762345 2:176534 3:176254 4:123765 5:167432 6:142375 7:142356  
7 0     1:627345 2:165734 3:176254 4:127365 5:716432 6:142375 7:165324  
7 0     1:762345 2:165374 3:167254 4:127365 5:164732 6:147235 7:135426  
7 0     1:623745 2:167534 3:176254 4:123675 5:716432 6:174235 7:126354  
7 0     1:623745 2:156734 3:761254 4:612735 5:147362 6:134572 7:132654  
7 0     1:762345 2:175634 3:617254 4:612375 5:174362 6:173452 7:164235  
7 0     1:627345 2:716534 3:162574 4:671235 5:143672 6:142753 7:146325  
7 0     1:672345 2:157634 3:612754 4:612735 5:174362 6:713452 7:163452  
7 0     1:762345 2:163475 3:126475 4:172365 5:612374 6:715432 7:145623  
7 0     1:762345 2:165734 3:716254 4:612375 5:143672 6:142753 7:135462  
7 0     1:623475 2:716534 3:162754 4:612375 5:174362 6:147253 7:125436  
7 0     1:672345 2:163745 3:671245 4:612735 5:127634 6:157342 7:146523  
7 0     1:627345 2:136745 3:172465 4:126735 5:712364 6:145723 7:125346  
7 0     1:762345 2:163475 3:126475 4:172365 5:612374 6:154732 7:145236  
7 0     1:762345 2:165734 3:176254 4:761235 5:143672 6:142573 7:146523  
7 0     1:672345 2:156734 3:671254 4:612375 5:143762 6:137452 7:135462  
7 0     1:627345 2:716534 3:176254 4:172365 5:716432 6:714235 7:156234  
7 0     1:623475 2:165734 3:167254 4:712365 5:176432 6:174235 7:142536  
7 0     1:623745 2:157634 3:612754 4:671235 5:143762 6:713452 7:132465  
7 0     1:623745 2:163475 3:712465 4:617235 5:712364 6:157342 7:125346  
7 0     1:627345 2:715634 3:612754 4:612375 5:174362 6:713452 7:164325  
7 0     1:762345 2:163475 3:126475 4:172365 5:612374 6:154372 7:145263  
7 0     1:762345 2:165374 3:162754 4:712365 5:716432 6:174235 7:142536  
7 0     1:623475 2:165734 3:162754 4:123675 5:164372 6:174235 7:143265  
7 0     1:623475 2:176534 3:162754 4:612375 5:174362 6:147253 7:154362  
7 0     1:623745 2:167534 3:162754 4:671235 5:714362 6:147253 7:132465  
7 0     1:672345 2:176534 3:162574 4:617235 5:714362 6:142753 7:163524  
7 0     1:627345 2:175634 3:612754 4:612375 5:714362 6:134752 7:162543  
7 0     1:623745 2:167534 3:162574 4:671235 5:174362 6:174253 7:135264  
7 0     1:623745 2:167534 3:162574 4:617235 5:174362 6:714253 7:164352  
7 0     1:627345 2:165734 3:162574 4:671235 5:174362 6:174253 7:125643  
7 0     1:627345 2:716534 3:176254 4:617235 5:147362 6:147253 7:123564  
7 0     1:623745 2:175634 3:612754 4:612375 5:143672 6:134752 7:136524  
7 0     1:762345 2:156734 3:612574 4:761235 5:714362 6:134752 7:143256  
7 0     1:623475 2:176345 3:761245 4:671235 5:127364 6:135742 7:134625  
7 0     1:762345 2:175634 3:671254 4:612375 5:714362 6:173452 7:135642  
7 0     1:627345 2:163745 3:617245 4:612375 5:127634 6:175342 7:124356  
7 0     1:762345 2:167534 3:162574 4:761235 5:143762 6:147253 7:143265  
7 0     1:627345 2:157634 3:612754 4:612375 5:174362 6:713452 7:126435  
7 0     1:623745 2:165734 3:162754 4:123765 5:164372 6:147235 7:132654  
7 0     1:623475 2:176345 3:612475 4:671235 5:123674 6:137542 7:134625  
7 0     1:672345 2:716534 3:162754 4:671235 5:714362 6:174253 7:162453  
7 0     1:627345 2:156374 3:617254 4:761235 5:143762 6:713452 7:162453  
7 0     1:627345 2:165734 3:716254 4:612735 5:147362 6:174253 7:125463  
7 0     1:623475 2:165734 3:716254 4:612735 5:147362 6:714253 7:146325  
7 0     1:627345 2:137645 3:167245 4:127365 5:712634 6:714352 7:125364  
7 0     1:623745 2:176534 3:162754 4:761235 5:174362 6:147253 7:153624  
7 0     1:623745 2:176534 3:162574 4:761235 5:174362 6:147253 7:135624  
7 0     1:672345 2:176534 3:176254 4:761235 5:147362 6:714253 7:164235  
7 0     1:627345 2:716534 3:162754 4:671235 5:147362 6:714253 7:143625  
7 0     1:627345 2:163745 3:617245 4:612375 5:127634 6:157342 7:124365  
7 0     1:672345 2:167534 3:167254 4:671235 5:147362 6:714253 7:142365  
7 0     1:762345 2:157634 3:612754 4:612735 5:143672 6:173452 7:156342  
7 0     1:627345 2:716534 3:162574 4:617235 5:714362 6:714253 7:135624  
7 0     1:623745 2:136475 3:671245 4:172635 5:127634 6:174523 7:123456  
7 0     1:762345 2:176534 3:162754 4:172365 5:716432 6:142735 7:153246  
7 0     1:623745 2:156374 3:671254 4:612375 5:143672 6:134572 7:125643  
7 0     1:627345 2:163745 3:617245 4:612375 5:712364 6:135742 7:125463  
7 0     1:762345 2:165734 3:162754 4:123675 5:167432 6:714235 7:164352  
7 0     1:627345 2:156374 3:617254 4:612375 5:143762 6:713452 7:162543  
7 0     1:623745 2:156734 3:612754 4:761235 5:143672 6:134752 7:132645  
7 0     1:627345 2:167534 3:167254 4:617235 5:174362 6:142573 7:163452  
7 0     1:627345 2:163745 3:617245 4:612375 5:127634 6:153742 7:124635  
7 0     1:762345 2:176345 3:671245 4:671235 5:127634 6:157342 7:153462  
7 0     1:627345 2:156734 3:612574 4:671235 5:143672 6:134752 7:124635  
7 0     1:762345 2:165734 3:176254 4:671235 5:714362 6:174253 7:142563  
7 0     1:623475 2:715634 3:617254 4:617235 5:143762 6:713452 7:134625  
7 0     1:623475 2:716534 3:167254 4:617235 5:714362 6:142753 7:134652  
7 0     1:623475 2:157634 3:612754 4:617235 5:143762 6:713452 7:132465  
7 0     1:627345 2:137645 3:617245 4:127635 5:712634 6:145273 7:125364  
7 0     1:627345 2:163745 3:617245 4:612375 5:127634 6:153472 7:126435  
7 0     1:627345 2:176534 3:162574 4:612375 5:147362 6:147253 7:156243  
7 0     1:627345 2:716534 3:162754 4:617235 5:174362 6:714253 7:136245  
7 0     1:623745 2:136475 3:671245 4:172635 5:127634 6:145723 7:123645  
7 0     1:762345 2:715634 3:761254 4:612735 5:147362 6:134572 7:152436  
7 0     1:623745 2:156374 3:671254 4:612375 5:143762 6:134752 7:125643  
7 0     1:623745 2:715634 3:671254 4:617235 5:147362 6:134572 7:126354  
7 0     1:623745 2:715634 3:671254 4:617235 5:143762 6:713452 7:162534  
7 0     1:627345 2:165734 3:162574 4:761235 5:143672 6:147253 7:126435  
7 0     1:762345 2:715634 3:617254 4:617235 5:174362 6:713452 7:134562  
7 0     1:672345 2:165734 3:162574 4:712365 5:716432 6:714235 7:143256  
7 0     1:623475 2:167345 3:127465 4:761235 5:123764 6:153472 7:143265  
7 0     1:672345 2:176345 3:612745 4:761235 5:123764 6:713542 7:165432  
7 0     1:762345 2:156374 3:617254 4:617235 5:143762 6:134572 7:153246  
7 0     1:762345 2:715634 3:612754 4:671235 5:714362 6:137452 7:124536  
7 0     1:623475 2:167345 3:127465 4:761235 5:123674 6:153472 7:143256  
7 0     1:623745 2:156734 3:612574 4:671235 5:147362 6:134572 7:132465  
7 0     1:627345 2:175634 3:761254 4:612735 5:147362 6:134572 7:165243  
7 0     1:623745 2:165734 3:162574 4:617235 5:714362 6:714253 7:156432  
7 0     1:672345 2:716534 3:162754 4:712365 5:716432 6:714235 7:124536  
7 0     1:627345 2:163745 3:617245 4:612375 5:712364 6:135472 7:125643  
7 0     1:623475 2:715634 3:761254 4:617235 5:147362 6:134572 7:142365  
7 0     1:627345 2:167534 3:162574 4:671235 5:174362 6:174253 7:152643  
7 0     1:672345 2:165374 3:162754 4:172365 5:164372 6:147235 7:165234  
7 0     1:623745 2:176534 3:162754 4:671235 5:714362 6:174253 7:136245  
7 0     1:623745 2:156734 3:612754 4:671235 5:143762 6:134572 7:132465  
7 0     1:627345 2:175634 3:612754 4:671235 5:714362 6:137452 7:162453  
7 0     1:623475 2:716345 3:127465 4:612375 5:172364 6:157342 7:126543  
7 0     1:623475 2:167345 3:761245 4:671235 5:127634 6:153742 7:134265  
7 0     1:623745 2:167345 3:761245 4:617235 5:127364 6:137542 7:134256  
7 0     1:623745 2:163475 3:712645 4:172365 5:612734 6:715432 7:162345  
7 0     1:623745 2:167534 3:162574 4:612375 5:143762 6:142753 7:153624  
7 0     1:623745 2:173645 3:671245 4:172635 5:127634 6:145723 7:136425  
7 0     1:623745 2:136475 3:712465 4:172635 5:127364 6:145723 7:123645  
7 0     1:672345 2:165734 3:162574 4:123765 5:167432 6:147235 7:164532  
7 0     1:762345 2:156374 3:612754 4:612375 5:143672 6:134752 7:154236  
7 0     1:672345 2:163475 3:127465 4:761235 5:123764 6:153472 7:165243  
7 0     1:627345 2:716345 3:172465 4:612375 5:172364 6:175342 7:142356  
7 0     1:672345 2:156734 3:671254 4:612375 5:143672 6:134752 7:136542  
7 0     1:762345 2:175634 3:612574 4:761235 5:143762 6:134752 7:143625  
7 0     1:627345 2:165374 3:162754 4:612735 5:174362 6:714253 7:136245  
7 0     1:672345 2:167345 3:612475 4:612735 5:127364 6:135742 7:146352  
7 0     1:627345 2:163745 3:617245 4:612375 5:126734 6:157342 7:124356  
7 0     1:627345 2:716534 3:162574 4:671235 5:143762 6:142573 7:146325  
7 0     1:762345 2:136475 3:162475 4:712635 5:126374 6:134752 7:152634  
7 0     1:762345 2:165374 3:162574 4:172365 5:164732 6:147235 7:152346  
7 0     1:762345 2:156374 3:612574 4:761235 5:714362 6:134752 7:142356  
7 0     1:762345 2:157634 3:612754 4:612735 5:143672 6:134752 7:153462  
7 0     1:623475 2:167345 3:761245 4:671235 5:126734 6:153742 7:134256  
7 0     1:623475 2:176345 3:712465 4:761235 5:172364 6:157342 7:136452  
7 0     1:762345 2:176345 3:124675 4:671235 5:123674 6:175342 7:153462  
7 0     1:623475 2:176534 3:162754 4:172365 5:716432 6:174235 7:136245  
7 0     1:627345 2:716534 3:162574 4:617235 5:714362 6:142753 7:163524  
7 0     1:762345 2:157634 3:761254 4:761235 5:143762 6:173452 7:163452  
7 0     1:623475 2:167534 3:162754 4:172365 5:716432 6:147235 7:132465  
7 0     1:623745 2:176345 3:712465 4:617235 5:127364 6:153472 7:163425  
7 0     1:623745 2:157634 3:617254 4:671235 5:143762 6:713452 7:123465  
7 0     1:623745 2:173645 3:716245 4:172365 5:126734 6:174352 7:134625  
7 0     1:623745 2:167534 3:167254 4:172365 5:167432 6:142375 7:164523  
7 0     1:627345 2:167534 3:716254 4:761235 5:714362 6:147253 7:126345  
7 0     1:762345 2:176534 3:162754 4:612735 5:714362 6:147253 7:153462  
7 0     1:762345 2:165734 3:162754 4:123675 5:167432 6:174235 7:143526  
7 0     1:623745 2:165734 3:162574 4:172365 5:716432 6:714235 7:156432  
7 0     1:623475 2:165374 3:162754 4:172365 5:176432 6:174235 7:125364  
7 0     1:623475 2:167534 3:167254 4:671235 5:147362 6:714253 7:165423  
7 0     1:627345 2:165734 3:176254 4:172365 5:716432 6:142375 7:165342  
7 0     1:623475 2:167534 3:162754 4:612375 5:143762 6:714253 7:146352  
7 0     1:762345 2:716534 3:162574 4:612735 5:714362 6:147253 7:123546  
7 0     1:762345 2:137645 3:612475 4:126735 5:126374 6:174523 7:145623  
7 0     1:623745 2:167534 3:176254 4:612375 5:147362 6:142753 7:156234  
7 0     1:672345 2:176534 3:162754 4:612735 5:714362 6:142753 7:165342  
7 0     1:672345 2:176534 3:162754 4:612375 5:714362 6:142753 7:165432  
7 0     1:672345 2:176534 3:162574 4:761235 5:714362 6:142753 7:164352  
7 0     1:627345 2:156734 3:612574 4:612375 5:174362 6:134572 7:126453  
7 0     1:623745 2:176345 3:761245 4:172365 5:612734 6:135472 7:136425  
7 0     1:762345 2:716534 3:126574 4:612735 5:671432 6:147532 7:123546  
7 0     1:672345 2:157634 3:612754 4:761235 5:147362 6:713452 7:164352  
7 0     1:627345 2:175634 3:761254 4:671235 5:714362 6:137452 7:162345  
7 0     1:762345 2:175634 3:612754 4:617235 5:714362 6:173452 7:156324  
7 0     1:762345 2:165374 3:167254 4:123765 5:164372 6:142735 7:154362  
7 0     1:672345 2:157634 3:612754 4:761235 5:143762 6:713452 7:164532  
7 0     1:623745 2:176534 3:162574 4:612375 5:147362 6:147253 7:135624  
7 0     1:623475 2:167345 3:712465 4:671235 5:127364 6:175342 7:134256  
7 0     1:762345 2:165734 3:176254 4:761235 5:714362 6:147253 7:142563  
7 0     1:762345 2:137645 3:612475 4:126735 5:126374 6:145723 7:164523  
7 0     1:762345 2:163475 3:127465 4:671235 5:123764 6:157342 7:152463  
7 0     1:627345 2:167534 3:162574 4:712365 5:716432 6:174235 7:126435  
7 0     1:627345 2:165734 3:167254 4:612735 5:714362 6:142573 7:156324  
7 0     1:762345 2:716534 3:176254 4:172365 5:167432 6:142375 7:134562  
7 0     1:623745 2:176534 3:162574 4:671235 5:174362 6:174253 7:135624  
7 0     1:672345 2:165734 3:162754 4:712365 5:164372 6:174235 7:164532  
7 0     1:762345 2:176345 3:671245 4:671235 5:127634 6:153472 7:156342  
7 0     1:627345 2:156734 3:612574 4:612375 5:147362 6:173452 7:125436  
7 0     1:623475 2:167534 3:716254 4:612375 5:174362 6:147253 7:135426  
7 0     1:762345 2:176345 3:671245 4:671235 5:126734 6:175342 7:153462  
7 0     1:762345 2:163475 3:127465 4:761235 5:123764 6:153472 7:152436  
7 0     1:623745 2:167534 3:167254 4:172365 5:164732 6:142375 7:165423  
7 0     1:627345 2:156734 3:612574 4:761235 5:174362 6:134752 7:125643  
7 0     1:672345 2:167534 3:162754 4:761235 5:714362 6:147253 7:164532  
7 0     1:672345 2:167534 3:162754 4:671235 5:714362 6:174253 7:164532  
7 0     1:627345 2:156734 3:761254 4:612375 5:143762 6:713452 7:162354  
7 0     1:623475 2:167534 3:167254 4:612375 5:714362 6:147253 7:142365  
7 0     1:762345 2:167534 3:127654 4:612375 5:761432 6:714532 7:154362  
7 0     1:762345 2:176345 3:671245 4:612375 5:712634 6:175342 7:135642  
7 0     1:762345 2:175634 3:617254 4:612375 5:714362 6:173452 7:156423  
7 0     1:623745 2:167345 3:671245 4:617235 5:127364 6:713542 7:163425  
7 0     1:672345 2:176345 3:612745 4:761235 5:123674 6:713542 7:156432  
7 0     1:672345 2:156734 3:612574 4:671235 5:147362 6:134752 7:145632  
7 0     1:672345 2:156734 3:617254 4:612375 5:143762 6:137452 7:154623  
7 0     1:762345 2:163745 3:761245 4:127365 5:612734 6:135472 7:145236  
7 0     1:672345 2:163745 3:126475 4:612735 5:712364 6:157432 7:154623  
7 0     1:627345 2:716534 3:176254 4:172365 5:167432 6:174235 7:123465  
7 0     1:762345 2:167534 3:716254 4:761235 5:143762 6:147253 7:134265  
7 0     1:762345 2:165734 3:716254 4:123765 5:164372 6:147235 7:135426  
7 0     1:623475 2:167345 3:671245 4:671235 5:127634 6:715342 7:163425  
7 0     1:762345 2:176345 3:671245 4:612375 5:712634 6:157342 7:136542  
7 0     1:627345 2:716534 3:167254 4:671235 5:714362 6:142753 7:146523  
7 0     1:627345 2:137645 3:172465 4:127635 5:712364 6:714523 7:125634  
7 0     1:623745 2:167534 3:716254 4:617235 5:174362 6:714253 7:163452  
7 0     1:623475 2:176345 3:127465 4:761235 5:123674 6:715342 7:143256  
7 0     1:672345 2:163475 3:612745 4:612375 5:712364 6:135472 7:156243  
7 0     1:762345 2:167534 3:172654 4:761235 5:671432 6:147532 7:145263  
7 0     1:762345 2:165734 3:162574 4:123765 5:164732 6:142375 7:154632  
7 0     1:672345 2:165374 3:167254 4:612375 5:143672 6:147253 7:165432  
7 0     1:762345 2:136475 3:612475 4:712635 5:126374 6:147523 7:152634  
7 0     1:762345 2:156374 3:612574 4:761235 5:714362 6:134572 7:142365  
7 0     1:627345 2:716534 3:167254 4:671235 5:147362 6:142573 7:146235  
7 0     1:762345 2:716534 3:126574 4:671235 5:671432 6:174532 7:124356  
7 0     1:762345 2:165374 3:167254 4:761235 5:143672 6:714253 7:146532  
7 0     1:627345 2:716345 3:127465 4:617235 5:712364 6:715342 7:156324  
7 0     1:762345 2:175634 3:612754 4:612375 5:714362 6:134752 7:154362  
7 0     1:623475 2:176345 3:712465 4:671235 5:127364 6:153472 7:163425  
7 0     1:627345 2:156734 3:761254 4:761235 5:174362 6:134572 7:126534  
7 0     1:762345 2:165374 3:167254 4:761235 5:143672 6:147253 7:145326  
7 0     1:627345 2:157634 3:612574 4:671235 5:143672 6:137452 7:162435  
7 0     1:672345 2:163745 3:617245 4:612735 5:712634 6:153472 7:156342  
7 0     1:672345 2:136475 3:671245 4:172635 5:127634 6:145723 7:164523  
7 0     1:627345 2:716534 3:162754 4:172365 5:176432 6:714235 7:136245  
7 0     1:623475 2:165734 3:162574 4:761235 5:174362 6:147253 7:143256  
7 0     1:627345 2:156734 3:761254 4:612375 5:147362 6:173452 7:125346  
7 0     1:623475 2:167534 3:162574 4:761235 5:174362 6:714253 7:146352  
7 0     1:623475 2:167534 3:162574 4:761235 5:174362 6:147253 7:143526  
7 0     1:627345 2:165734 3:716254 4:761235 5:143672 6:147253 7:126345  
7 0     1:762345 2:157634 3:671254 4:761235 5:143762 6:173452 7:136452  
7 0     1:627345 2:716534 3:716254 4:612375 5:714362 6:142753 7:163542  
7 0     1:762345 2:176534 3:176254 4:761235 5:147362 6:142753 7:142635  
7 0     1:623745 2:165734 3:162574 4:671235 5:174362 6:174253 7:132564  
7 0     1:623745 2:715634 3:671254 4:671235 5:143762 6:134752 7:142563  
7 0     1:623745 2:167534 3:167254 4:172365 5:176432 6:174235 7:145236  
7 0     1:672345 2:176534 3:167254 4:761235 5:147362 6:142573 7:164235  
7 0     1:762345 2:165374 3:162574 4:123765 5:167432 6:147235 7:145236  
7 0     1:762345 2:156734 3:612574 4:617235 5:147362 6:134572 7:153246  
7 0     1:672345 2:176534 3:167254 4:671235 5:714362 6:142753 7:146523  
7 0     1:672345 2:163475 3:124765 4:617235 5:123764 6:153742 7:146523  
7 0     1:623745 2:165734 3:176254 4:761235 5:143762 6:142573 7:162345  
7 0     1:762345 2:715634 3:617254 4:617235 5:143762 6:134572 7:153426  
7 0     1:762345 2:156734 3:617254 4:671235 5:714362 6:173452 7:142563  
7 0     1:762345 2:715634 3:612754 4:612375 5:714362 6:173452 7:125643  
7 0     1:623475 2:167345 3:671245 4:671235 5:127634 6:175342 7:134256  
7 0     1:627345 2:716534 3:167254 4:761235 5:147362 6:142573 7:164235  
7 0     1:627345 2:716534 3:176254 4:172365 5:164372 6:142375 7:162534  
7 0     1:627345 2:716534 3:167254 4:671235 5:143672 6:147253 7:142653  
7 0     1:672345 2:716534 3:162574 4:123675 5:164732 6:174235 7:165243  
7 0     1:672345 2:715634 3:761254 4:617235 5:174362 6:134572 7:164523  
7 0     1:762345 2:156374 3:612754 4:612375 5:143762 6:134572 7:154236  
7 0     1:623745 2:175634 3:671254 4:617235 5:147362 6:134572 7:163542  
7 0     1:762345 2:167534 3:167254 4:123765 5:167432 6:147235 7:142356  
7 0     1:623475 2:175634 3:761254 4:671235 5:174362 6:134572 7:136452  
7 0     1:623475 2:167345 3:671245 4:671235 5:127634 6:157342 7:134265  
7 0     1:623475 2:173645 3:671245 4:712635 5:126734 6:147523 7:136425  
7 0     1:627345 2:156734 3:612754 4:612375 5:143762 6:713452 7:162543  
7 0     1:627345 2:716345 3:127465 4:617235 5:172364 6:157342 7:132465  
7 0     1:627345 2:716534 3:162574 4:761235 5:143762 6:142573 7:164325  
7 0     1:627345 2:176534 3:716254 4:123675 5:716432 6:174235 7:162354  
7 0     1:672345 2:176534 3:176254 4:671235 5:147362 6:147253 7:142356  
7 0     1:762345 2:163475 3:127645 4:761235 5:123764 6:154732 7:152463  
7 0     1:672345 2:176534 3:176254 4:761235 5:147362 6:174253 7:142356  
7 0     1:672345 2:163745 3:617245 4:612735 5:127634 6:153472 7:163452  
7 0     1:762345 2:716534 3:176254 4:172365 5:164732 6:142375 7:135462  
7 0     1:623745 2:175634 3:761254 4:612735 5:147362 6:134572 7:136524  
7 0     1:623475 2:165734 3:167254 4:761235 5:174362 6:147253 7:142536  
7 0     1:672345 2:167345 3:612475 4:612735 5:127364 6:135472 7:164352  
7 0     1:627345 2:156734 3:612754 4:671235 5:147362 6:134572 7:124635  
7 0     1:623745 2:176345 3:124675 4:617235 5:123764 6:153472 7:163425  
7 0     1:762345 2:716534 3:172654 4:617235 5:614732 6:145372 7:135426  
7 0     1:623745 2:136475 3:761245 4:126375 5:126734 6:147523 7:142635  
7 0     1:623745 2:716345 3:712465 4:612375 5:172364 6:715342 7:164235  
7 0     1:672345 2:167345 3:126475 4:671235 5:123764 6:157432 7:165342  
7 0     1:623745 2:716534 3:716254 4:123765 5:176432 6:174235 7:142356  
7 0     1:672345 2:163745 3:617245 4:612375 5:712634 6:157342 7:154362  
7 0     1:672345 2:163745 3:612475 4:127365 5:612374 6:137542 7:145623  
7 0     1:672345 2:163745 3:612475 4:127365 5:612374 6:135742 7:146523  
7 0     1:672345 2:163745 3:612475 4:127365 5:612374 6:135472 7:164523  
7 0     1:627345 2:163475 3:617245 4:612375 5:127634 6:157342 7:142365  
7 0     1:623745 2:167534 3:176254 4:612375 5:147362 6:142573 7:165234  
7 0     1:672345 2:163475 3:126475 4:761235 5:123764 6:154732 7:165234  
7 0     1:627345 2:165734 3:167254 4:617235 5:174362 6:142573 7:163425  
7 0     1:623745 2:136475 3:761245 4:126375 5:127634 6:145723 7:142635  
7 0     1:623475 2:167534 3:162574 4:617235 5:174362 6:174253 7:135264  
7 0     1:627345 2:156734 3:761254 4:612735 5:147362 6:713452 7:162543  
7 0     1:627345 2:715634 3:612754 4:617235 5:174362 6:713452 7:163245  
7 0     1:672345 2:163745 3:617245 4:612375 5:712634 6:153742 7:154632  
7 0     1:762345 2:165734 3:716254 4:612735 5:174362 6:714253 7:145632  
7 0     1:762345 2:156734 3:617254 4:671235 5:143672 6:173452 7:145263  
7 0     1:672345 2:163745 3:617245 4:612375 5:712634 6:153472 7:156432  
7 0     1:623475 2:167345 3:671245 4:671235 5:126734 6:175342 7:134265  
7 0     1:762345 2:167534 3:167254 4:123765 5:176432 6:142375 7:146235  
7 0     1:627345 2:156734 3:761254 4:612375 5:143672 6:134752 7:126354  
7 0     1:623475 2:176534 3:162574 4:172365 5:176432 6:174235 7:135624  
7 0     1:623745 2:167534 3:162754 4:612375 5:147362 6:714253 7:165324  
7 0     1:627345 2:137645 3:176245 4:127365 5:712634 6:714352 7:125634  
7 0     1:627345 2:716534 3:176254 4:123675 5:167432 6:147235 7:142365  
7 0     1:672345 2:176534 3:167254 4:671235 5:147362 6:142573 7:146235  
7 0     1:762345 2:167534 3:162754 4:123675 5:716432 6:174235 7:154326  
7 0     1:623745 2:156734 3:612574 4:761235 5:174362 6:713452 7:136254  
7 0     1:627345 2:165734 3:716254 4:127365 5:167432 6:147235 7:126453  
7 0     1:623745 2:167534 3:167254 4:761235 5:714362 6:147253 7:123645  
7 0     1:623475 2:167534 3:162754 4:123675 5:716432 6:174235 7:143265  
7 0     1:672345 2:156734 3:761254 4:761235 5:174362 6:134752 7:156342  
7 0     1:623745 2:157634 3:612754 4:761235 5:143762 6:713452 7:132645  
7 0     1:627345 2:165374 3:176254 4:612735 5:714362 6:714253 7:156234  
7 0     1:762345 2:176345 3:612745 4:761235 5:126374 6:175342 7:156432  
7 0     1:623475 2:167534 3:162574 4:761235 5:143762 6:147253 7:154326  
7 0     1:623475 2:167534 3:162574 4:671235 5:174362 6:714253 7:164352  
7 0     1:623475 2:167534 3:162574 4:671235 5:174362 6:174253 7:143526  
7 0     1:623745 2:165734 3:162574 4:123675 5:164732 6:174235 7:132654  
7 0     1:672345 2:156734 3:612574 4:671235 5:174362 6:137452 7:156432  
7 0     1:672345 2:165734 3:716254 4:123675 5:164372 6:174235 7:163542  
7 0     1:623745 2:134765 3:671245 4:176235 5:127634 6:145273 7:123645  
7 0     1:623745 2:167534 3:167254 4:123765 5:716432 6:147235 7:123654  
7 0     1:762345 2:165734 3:716254 4:712365 5:176432 6:714235 7:156342  
7 0     1:627345 2:163475 3:617245 4:612375 5:126734 6:157342 7:142356  
7 0     1:762345 2:165734 3:712654 4:671235 5:671432 6:714532 7:163425  
7 0     1:672345 2:176534 3:172654 4:612375 5:671432 6:714532 7:156423  
7 0     1:762345 2:716534 3:126574 4:761235 5:671432 6:147532 7:124356  
7 0     1:762345 2:176534 3:172654 4:761235 5:614732 6:174532 7:164235  
7 0     1:623475 2:156374 3:617254 4:617235 5:143762 6:134572 7:132465  
7 0     1:762345 2:716534 3:712654 4:617235 5:617432 6:145372 7:145263  
7 0     1:672345 2:176534 3:127654 4:671235 5:614732 6:147532 7:143256  
7 0     1:672345 2:165374 3:716254 4:127365 5:167432 6:147235 7:164523  
7 0     1:672345 2:156374 3:761254 4:612735 5:147362 6:134572 7:165423  
7 0     1:627345 2:137645 3:176245 4:127365 5:712634 6:143752 7:162534  
7 0     1:762345 2:176534 3:127654 4:612375 5:617432 6:714532 7:143256  
7 0     1:672345 2:176534 3:176254 4:671235 5:147362 6:714253 7:146235  
7 0     1:762345 2:716534 3:126754 4:612735 5:671432 6:174532 7:125364  
7 0     1:672345 2:176534 3:172654 4:671235 5:614732 6:714532 7:146235  
7 0     1:762345 2:176534 3:127654 4:612375 5:671432 6:147532 7:154632  
7 0     1:623745 2:167534 3:716254 4:617235 5:147362 6:714253 7:163542  
7 0     1:623745 2:167534 3:716254 4:617235 5:147362 6:174253 7:135426  
7 0     1:762345 2:716534 3:172654 4:617235 5:614372 6:714532 7:153462  
7 0     1:672345 2:716534 3:162574 4:712365 5:716432 6:714235 7:124356  
7 0     1:762345 2:165734 3:167254 4:612375 5:143672 6:147253 7:154236  
7 0     1:762345 2:163475 3:126745 4:761235 5:123764 6:154732 7:152436  
7 0     1:627345 2:716534 3:176254 4:123765 5:176432 6:174235 7:142356  
7 0     1:627345 2:165374 3:167254 4:123765 5:164372 6:147235 7:126543  
7 0     1:627345 2:165374 3:167254 4:612375 5:143672 6:147253 7:126543  
7 0     1:627345 2:165374 3:167254 4:612375 5:143672 6:142753 7:162543  
7 0     1:623745 2:165374 3:167254 4:612375 5:143762 6:174253 7:132546  
7 0     1:762345 2:165734 3:162574 4:761235 5:143672 6:142573 7:143652  
7 0     1:623475 2:167534 3:167254 4:612375 5:174362 6:147253 7:154236  
7 0     1:762345 2:156734 3:671254 4:671235 5:714362 6:713452 7:163425  
7 0     1:623745 2:167534 3:716254 4:617235 5:143762 6:714253 7:165342  
7 0     1:672345 2:715634 3:612574 4:761235 5:174362 6:134752 7:156243  
7 0     1:623745 2:167534 3:716254 4:617235 5:143762 6:174253 7:153426  
7 0     1:623745 2:167534 3:716254 4:612735 5:147362 6:714253 7:163524  
7 0     1:623745 2:167534 3:716254 4:612735 5:147362 6:174253 7:135246  
7 0     1:623745 2:167534 3:716254 4:612735 5:147362 6:147253 7:135264  
7 0     1:627345 2:137645 3:172465 4:127635 5:712364 6:145273 7:125364  
7 0     1:762345 2:165734 3:167254 4:712365 5:716432 6:174235 7:142536  
7 0     1:672345 2:176534 3:176254 4:123765 5:716432 6:714235 7:156423  
7 0     1:672345 2:163745 3:617245 4:612375 5:127634 6:175342 7:143562  
7 0     1:627345 2:165374 3:162574 4:612735 5:143672 6:142753 7:163254  
7 0     1:762345 2:165734 3:162754 4:123765 5:167432 6:147235 7:143526  
7 0     1:672345 2:165734 3:176254 4:712365 5:716432 6:714235 7:142563  
7 0     1:623475 2:165734 3:716254 4:712365 5:716432 6:714235 7:156342  
7 0     1:672345 2:163745 3:617245 4:612375 5:127634 6:157342 7:143652  
7 0     1:623745 2:167534 3:716254 4:612735 5:147362 6:142753 7:135624  
7 0     1:762345 2:165734 3:712654 4:671235 5:671432 6:174532 7:134256  
7 0     1:762345 2:716534 3:126574 4:612375 5:614732 6:145372 7:152463  
7 0     1:623745 2:165734 3:176254 4:761235 5:143672 6:147253 7:126345  
7 0     1:672345 2:167534 3:162574 4:617235 5:714362 6:714253 7:135264  
7 0     1:623745 2:165734 3:162574 4:612375 5:714362 6:714253 7:156324  
7 0     1:672345 2:157634 3:612754 4:671235 5:147362 6:713452 7:146352  
7 0     1:672345 2:157634 3:612754 4:671235 5:143762 6:713452 7:146532  
7 0     1:672345 2:163745 3:617245 4:612375 5:127634 6:153742 7:146352  
7 0     1:762345 2:157634 3:612754 4:671235 5:147362 6:173452 7:146352  
7 0     1:672345 2:163745 3:617245 4:612375 5:127634 6:153472 7:164352  
7 0     1:627345 2:156734 3:612754 4:612375 5:174362 6:134572 7:126435  
7 0     1:762345 2:176534 3:176254 4:761235 5:143762 6:142753 7:142653  
7 0     1:627345 2:716345 3:612745 4:612375 5:712364 6:713542 7:156432  
7 0     1:623745 2:167534 3:162754 4:761235 5:174362 6:714253 7:165324  
7 0     1:762345 2:165734 3:176254 4:612375 5:143672 6:142753 7:154623  
7 0     1:672345 2:715634 3:761254 4:617235 5:147362 6:134752 7:156423  
7 0     1:762345 2:156374 3:617254 4:612375 5:143762 6:713452 7:154362  
7 0     1:627345 2:716534 3:167254 4:761235 5:714362 6:142753 7:164523  
7 0     1:627345 2:163475 3:172645 4:617235 5:712364 6:154732 7:125364  
7 0     1:672345 2:176534 3:162574 4:712365 5:716432 6:714235 7:143562  
7 0     1:762345 2:176345 3:612745 4:761235 5:126374 6:157342 7:165432  
7 0     1:672345 2:163745 3:617245 4:612375 5:126734 6:157342 7:143562  
7 0     1:623475 2:715634 3:612574 4:761235 5:174362 6:134572 7:124365  
7 0     1:627345 2:156734 3:761254 4:612375 5:147362 6:713452 7:162534  
7 0     1:627345 2:165374 3:167254 4:761235 5:143762 6:142573 7:162453  
7 0     1:623745 2:167534 3:162754 4:612375 5:147362 6:174253 7:153246  
7 0     1:623745 2:716345 3:761245 4:612375 5:172364 6:135742 7:142365  
7 0     1:623475 2:165374 3:176254 4:127365 5:164372 6:142375 7:134625  
7 0     1:627345 2:165734 3:176254 4:127365 5:167432 6:142735 7:136245  
7 0     1:623475 2:167345 3:612745 4:761235 5:126374 6:153472 7:143256  
7 0     1:762345 2:715634 3:612754 4:612735 5:143672 6:134752 7:152346  
7 0     1:762345 2:176534 3:162574 4:612735 5:714362 6:142753 7:135426  
7 0     1:762345 2:167534 3:716254 4:761235 5:714362 6:147253 7:134526  
7 0     1:672345 2:136475 3:671245 4:172635 5:126734 6:147523 7:164523  
7 0     1:762345 2:176534 3:712654 4:671235 5:761432 6:174532 7:134652  
7 0     1:762345 2:176534 3:126574 4:671235 5:671432 6:174532 7:143562  
7 0     1:762345 2:176534 3:126574 4:671235 5:614372 6:174532 7:143625  
7 0     1:672345 2:176534 3:172654 4:671235 5:761432 6:714532 7:146523  
7 0     1:762345 2:716534 3:127654 4:761235 5:671432 6:147532 7:124563  
7 0     1:762345 2:165734 3:167254 4:123765 5:164372 6:147235 7:154236  
7 0     1:672345 2:176534 3:716254 4:123675 5:716432 6:714235 7:135462  
7 0     1:672345 2:167534 3:716254 4:671235 5:714362 6:174253 7:163452  
7 0     1:623745 2:167534 3:167254 4:761235 5:174362 6:147253 7:152364  
7 0     1:762345 2:176534 3:712654 4:671235 5:671432 6:174532 7:134562  
7 0     1:762345 2:176534 3:126574 4:617235 5:761432 6:174532 7:136524  
7 0     1:762345 2:165374 3:126574 4:617235 5:671432 6:147532 7:123546  
7 0     1:623475 2:167534 3:162574 4:671235 5:143762 6:714253 7:165432  
7 0     1:672345 2:167534 3:162754 4:671235 5:714362 6:147253 7:146532  
7 0     1:762345 2:165734 3:712654 4:671235 5:761432 6:174532 7:134265  
7 0     1:762345 2:176345 3:612745 4:617235 5:712634 6:175342 7:156324  
7 0     1:762345 2:156374 3:617254 4:612735 5:147362 6:134572 7:135426  
7 0     1:762345 2:716534 3:127654 4:761235 5:671432 6:145732 7:124653  
7 0     1:762345 2:716534 3:126754 4:761235 5:671432 6:147532 7:124536  
7 0     1:762345 2:716534 3:127654 4:671235 5:671432 6:174532 7:124563  
7 0     1:623475 2:167534 3:167254 4:761235 5:174362 6:714253 7:146523  
7 0     1:623475 2:167534 3:167254 4:761235 5:174362 6:147253 7:145236  
7 0     1:762345 2:176534 3:172654 4:612375 5:617432 6:174532 7:164235  
7 0     1:672345 2:716534 3:162754 4:123765 5:716432 6:147235 7:162543  
7 0     1:762345 2:716534 3:127654 4:671235 5:671432 6:145732 7:126453  
7 0     1:762345 2:167534 3:162574 4:617235 5:143762 6:174253 7:132654  
7 0     1:762345 2:716534 3:126754 4:612375 5:761432 6:145732 7:125436  
7 0     1:672345 2:163475 3:712465 4:617235 5:127364 6:175342 7:145623  
7 0     1:762345 2:716534 3:126574 4:761235 5:671432 6:145732 7:124365  
7 0     1:762345 2:165374 3:167254 4:127365 5:167432 6:147235 7:134526  
7 0     1:623745 2:176534 3:176254 4:612375 5:714362 6:142753 7:126354  
7 0     1:623745 2:156374 3:671254 4:612375 5:143762 6:713452 7:162543  
7 0     1:672345 2:165734 3:162574 4:761235 5:143672 6:147253 7:164352  
7 0     1:762345 2:176534 3:172654 4:761235 5:614732 6:147532 7:146235  
7 0     1:762345 2:176534 3:172654 4:671235 5:614732 6:174532 7:146235  
7 0     1:627345 2:163475 3:612745 4:612375 5:127634 6:157342 7:143265  
7 0     1:762345 2:165734 3:162754 4:172365 5:164732 6:147235 7:135246  
7 0     1:672345 2:156734 3:612574 4:671235 5:143672 6:137452 7:164352  
7 0     1:762345 2:165734 3:162574 4:761235 5:714362 6:147253 7:143256  
7 0     1:672345 2:176534 3:176254 4:712365 5:716432 6:714235 7:145623  
7 0     1:762345 2:176345 3:612745 4:617235 5:712634 6:157342 7:165324  
7 0     1:762345 2:176534 3:176254 4:612375 5:714362 6:142753 7:154263  
7 0     1:762345 2:165374 3:162574 4:123765 5:164732 6:147235 7:154236  
7 0     1:623745 2:163745 3:612475 4:612735 5:712364 6:135742 7:123546  
7 0     1:623475 2:167534 3:162574 4:612375 5:143762 6:714253 7:146532  
7 0     1:762345 2:165374 3:126574 4:612375 5:614732 6:714532 7:154623  
7 0     1:762345 2:716534 3:127654 4:612375 5:671432 6:174532 7:125643  
7 0     1:627345 2:163475 3:612745 4:612375 5:126734 6:157342 7:143256  
7 0     1:627345 2:165374 3:167254 4:612735 5:174362 6:142573 7:162345  
7 0     1:762345 2:176534 3:172654 4:612375 5:671432 6:174532 7:156423  
7 0     1:623475 2:165734 3:716254 4:761235 5:174362 6:147253 7:134256  
7 0     1:672345 2:163475 3:712465 4:617235 5:127364 6:157342 7:146523  
7 0     1:623745 2:167345 3:124675 4:612735 5:712364 6:157342 7:132546  
7 0     1:672345 2:167534 3:716254 4:671235 5:143762 6:714253 7:134265  
7 0     1:762345 2:716534 3:172654 4:617235 5:617432 6:714532 7:134562  
7 0     1:762345 2:176534 3:172654 4:671235 5:761432 6:174532 7:146523  
7 0     1:762345 2:176534 3:172654 4:671235 5:671432 6:174532 7:145623  
7 0     1:762345 2:176534 3:167254 4:761235 5:714362 6:142753 7:145236  
7 0     1:623745 2:165734 3:162574 4:612375 5:174362 6:714253 7:163245  
7 0     1:672345 2:167534 3:162754 4:671235 5:147362 6:714253 7:143265  
7 0     1:762345 2:716534 3:126754 4:612375 5:614372 6:145732 7:152436  
7 0     1:623475 2:167345 3:761245 4:671235 5:127364 6:137542 7:134256  
7 0     1:762345 2:157634 3:612574 4:761235 5:143672 6:134572 7:143652  
7 0     1:762345 2:716534 3:172654 4:617235 5:617432 6:145372 7:134526  
7 0     1:762345 2:165374 3:167254 4:612375 5:174362 6:142573 7:143562  
7 0     1:623745 2:175634 3:671254 4:617235 5:174362 6:134572 7:163452  
7 0     1:762345 2:165734 3:126574 4:671235 5:671432 6:174532 7:143256  
7 0     1:627345 2:165374 3:167254 4:612735 5:147362 6:142573 7:162354  
7 0     1:762345 2:165734 3:126574 4:612375 5:614732 6:714532 7:154632  
7 0     1:623475 2:165374 3:162754 4:123675 5:164372 6:174235 7:142365  
7 0     1:623475 2:167345 3:124675 4:671235 5:123764 6:715342 7:163425  
7 0     1:623475 2:167534 3:167254 4:761235 5:147362 6:147253 7:154236  
7 0     1:672345 2:163475 3:124675 4:617235 5:123764 6:157342 7:146523  
7 0     1:623745 2:165734 3:176254 4:172365 5:176432 6:174235 7:142563  
7 0     1:672345 2:167534 3:716254 4:712365 5:716432 6:174235 7:163452  
7 0     1:623475 2:167534 3:162754 4:617235 5:714362 6:147253 7:132465  
7 0     1:623475 2:167534 3:176254 4:761235 5:174362 6:147253 7:145263  
7 0     1:627345 2:165734 3:716254 4:123675 5:164372 6:174235 7:126354  
7 0     1:623745 2:175634 3:761254 4:617235 5:174362 6:134572 7:136452  
7 0     1:627345 2:715634 3:617254 4:617235 5:143762 6:713452 7:162534  
7 0     1:623475 2:176345 3:612745 4:761235 5:123764 6:713542 7:143265  
7 0     1:627345 2:167534 3:176254 4:612735 5:147362 6:142753 7:135624  
7 0     1:762345 2:176534 3:162574 4:617235 5:714362 6:174253 7:135624  
7 0     1:672345 2:163745 3:172465 4:612735 5:127364 6:157342 7:134652  
7 0     1:627345 2:175634 3:612754 4:761235 5:714362 6:134752 7:162453  
7 0     1:623475 2:167345 3:761245 4:671235 5:127364 6:135742 7:134265  
7 0     1:627345 2:167534 3:716254 4:671235 5:174362 6:174253 7:152634  
7 0     1:762345 2:176534 3:172654 4:612375 5:671432 6:147532 7:154623  
7 0     1:627345 2:165374 3:167254 4:612735 5:143762 6:147253 7:125634  
7 0     1:627345 2:165374 3:167254 4:612735 5:143762 6:142573 7:162534  
7 0     1:672345 2:176534 3:172654 4:671235 5:614732 6:147532 7:142356  
7 0     1:762345 2:167534 3:712654 4:612375 5:761432 6:145732 7:135426  
7 0     1:623475 2:167534 3:162754 4:172365 5:716432 6:174235 7:132645  
7 0     1:762345 2:716534 3:126754 4:671235 5:671432 6:174532 7:124536  
7 0     1:623745 2:156734 3:617254 4:612375 5:143672 6:134752 7:123654  
7 0     1:672345 2:156734 3:671254 4:671235 5:174362 6:173452 7:156342  
7 0     1:623475 2:165734 3:162574 4:712365 5:176432 6:174235 7:143256  
7 0     1:672345 2:167534 3:162574 4:617235 5:143762 6:714253 7:132654  
7 0     1:762345 2:136745 3:671245 4:127635 5:127634 6:714523 7:145623  
7 0     1:762345 2:176534 3:162574 4:612735 5:714362 6:147253 7:135462  
7 0     1:762345 2:176534 3:162574 4:617235 5:714362 6:142753 7:135246  
7 0     1:627345 2:167534 3:716254 4:671235 5:714362 6:174253 7:126345  
7 0     1:762345 2:157634 3:671254 4:671235 5:143672 6:134572 7:163452  
7 0     1:672345 2:137645 3:617245 4:126375 5:127634 6:145273 7:143652  
7 0     1:672345 2:167534 3:162754 4:617235 5:714362 6:147253 7:165324  
7 0     1:762345 2:165734 3:716254 4:612375 5:143762 6:142573 7:135462  
7 0     1:762345 2:165734 3:716254 4:612375 5:143672 6:147253 7:135426  
7 0     1:672345 2:716534 3:162754 4:761235 5:714362 6:147253 7:162453  
7 0     1:762345 2:165734 3:172654 4:761235 5:761432 6:147532 7:142653  
7 0     1:623745 2:163475 3:612745 4:617235 5:127364 6:173542 7:124563  
7 0     1:627345 2:715634 3:617254 4:617235 5:143762 6:134752 7:125634  
7 0     1:623475 2:167534 3:176254 4:761235 5:174362 6:142753 7:145623  
7 0     1:627345 2:715634 3:617254 4:617235 5:143762 6:134572 7:126534  
7 0     1:762345 2:165374 3:162754 4:172365 5:164372 6:174235 7:152364  
7 0     1:762345 2:167534 3:716254 4:761235 5:714362 6:142753 7:134562  
7 0     1:627345 2:716534 3:167254 4:761235 5:143762 6:142573 7:164253  
7 0     1:627345 2:716534 3:167254 4:761235 5:143672 6:142753 7:164253  
7 0     1:762345 2:716534 3:712654 4:617235 5:614732 6:145372 7:154263  
7 0     1:762345 2:156374 3:612574 4:612375 5:174362 6:134572 7:145236  
7 0     1:762345 2:176534 3:126754 4:761235 5:614732 6:147532 7:143625  
7 0     1:623475 2:165374 3:167254 4:612735 5:143672 6:147253 7:134265  
7 0     1:762345 2:165734 3:172654 4:671235 5:761432 6:174532 7:142653  
7 0     1:762345 2:165734 3:172654 4:671235 5:671432 6:174532 7:142563  
7 0     1:623475 2:165374 3:167254 4:612735 5:143672 6:142753 7:134625  
7 0     1:762345 2:176534 3:172654 4:671235 5:671432 6:145732 7:164523  
7 0     1:762345 2:716534 3:126574 4:671235 5:761432 6:174532 7:124365  
7 0     1:762345 2:167534 3:172654 4:612375 5:671432 6:147532 7:154263  
7 0     1:762345 2:716534 3:127654 4:612375 5:671432 6:147532 7:125463  
7 0     1:762345 2:176534 3:126574 4:761235 5:761432 6:147532 7:143652  
7 0     1:627345 2:156734 3:761254 4:612735 5:147362 6:173452 7:125436  
7 0     1:623745 2:157634 3:612754 4:612375 5:714362 6:134572 7:135624  
7 0     1:672345 2:163745 3:617245 4:612735 5:712364 6:135472 7:156342  
7 0     1:627345 2:156734 3:761254 4:612735 5:147362 6:137452 7:125463  
7 0     1:762345 2:136745 3:671245 4:127635 5:127634 6:145723 7:145236  
7 0     1:672345 2:163475 3:612475 4:761235 5:123764 6:135472 7:165234  
7 0     1:623475 2:163475 3:127465 4:761235 5:123674 6:175342 7:126435  
7 0     1:623475 2:167345 3:124675 4:671235 5:123764 6:175342 7:134256  
7 0     1:672345 2:137645 3:617245 4:126375 5:126734 6:145723 7:143526  
7 0     1:672345 2:165374 3:162574 4:617235 5:714362 6:714253 7:123564  
7 0     1:672345 2:163745 3:671245 4:612735 5:127364 6:173542 7:145623  
7 0     1:672345 2:163475 3:127465 4:671235 5:123674 6:715342 7:152463  
7 0     1:762345 2:176345 3:761245 4:761235 5:123674 6:137542 7:135642  
7 0     1:762345 2:176345 3:612745 4:612375 5:712634 6:175342 7:156432  
7 0     1:672345 2:163745 3:172465 4:612735 5:712364 6:153472 7:156342  
7 0     1:762345 2:176345 3:612745 4:612375 5:712634 6:157342 7:165432  
7 0     1:623475 2:163475 3:127465 4:671235 5:127364 6:157342 7:124653  
7 0     1:623745 2:134675 3:671245 4:162375 5:127634 6:145723 7:142365  
7 0     1:672345 2:137645 3:617245 4:126735 5:127634 6:145273 7:134652  
7 0     1:623475 2:165374 3:176254 4:127365 5:716432 6:142375 7:134652  
7 0     1:672345 2:137645 3:617245 4:126375 5:126734 6:145273 7:143562  
7 0     1:672345 2:156734 3:612754 4:761235 5:147362 6:134572 7:164352  
7 0     1:627345 2:136475 3:617245 4:126375 5:127634 6:145723 7:142365  
7 0     1:623745 2:163745 3:671245 4:612735 5:712364 6:135472 7:125634  
7 0     1:623745 2:134765 3:671245 4:167235 5:127634 6:145273 7:123465  
7 0     1:623475 2:176345 3:612745 4:761235 5:123764 6:135472 7:143625  
7 0     1:762345 2:176345 3:612745 4:612375 5:127634 6:175342 7:164352  
7 0     1:762345 2:176345 3:612475 4:761235 5:123674 6:173542 7:156342  
7 0     1:623745 2:134765 3:671245 4:162375 5:127634 6:145273 7:142365  
7 0     1:623745 2:137645 3:612475 4:126735 5:712634 6:174523 7:162354  
7 0     1:623745 2:716345 3:671245 4:612375 5:172364 6:713542 7:164235  
7 0     1:627345 2:163745 3:617245 4:612375 5:127364 6:135742 7:124635  
7 0     1:623745 2:173645 3:761245 4:172635 5:126734 6:147523 7:163425  
7 0     1:762345 2:176345 3:612475 4:761235 5:126374 6:175342 7:156342  
7 0     1:762345 2:176345 3:124675 4:761235 5:123674 6:175342 7:153642  
7 0     1:672345 2:163745 3:612475 4:612735 5:712634 6:153742 7:154623  
7 0     1:623745 2:136475 3:671245 4:172635 5:127634 6:714523 7:162345  
7 0     1:672345 2:163475 3:612475 4:671235 5:123764 6:135742 7:165234  
7 0     1:623745 2:716345 3:671245 4:612375 5:712634 6:715342 7:156423  
7 0     1:762345 2:136745 3:671245 4:127635 5:126734 6:147523 7:145236  
7 0     1:623745 2:716345 3:671245 4:612375 5:172364 6:173542 7:142356  
7 0     1:623745 2:716345 3:671245 4:612375 5:712634 6:157342 7:154236  
7 0     1:623745 2:134765 3:761245 4:162375 5:127634 6:145273 7:142635  
7 0     1:672345 2:163745 3:612475 4:612735 5:712634 6:153472 7:156423  
7 0     1:672345 2:163475 3:612475 4:671235 5:123674 6:137542 7:165234  
7 0     1:672345 2:156734 3:612754 4:761235 5:143762 6:173452 7:145362  
7 0     1:672345 2:156374 3:617254 4:612735 5:147362 6:134572 7:163542  
7 0     1:762345 2:176345 3:612475 4:761235 5:126374 6:157342 7:165342  
7 0     1:623745 2:716345 3:671245 4:612375 5:172634 6:715342 7:164235  
7 0     1:623745 2:134765 3:671245 4:162375 5:126734 6:145273 7:142356  
7 0     1:627345 2:716345 3:612745 4:612375 5:172364 6:713542 7:164325  
7 0     1:623745 2:716345 3:671245 4:612375 5:172634 6:175342 7:142356  
7 0     1:627345 2:713645 3:617245 4:126375 5:172634 6:714523 7:146235  
7 0     1:623745 2:167345 3:761245 4:617235 5:127364 6:135742 7:134265  
7 0     1:623745 2:716345 3:671245 4:612375 5:172634 6:157342 7:142365  
7 0     1:623475 2:167534 3:167254 4:123675 5:176432 6:142375 7:156423  
7 0     1:623475 2:176345 3:612745 4:761235 5:123674 6:713542 7:143256  
7 0     1:623745 2:173645 3:612475 4:126735 5:712634 6:714523 7:132546  
7 0     1:623745 2:167345 3:671245 4:617235 5:127364 6:173542 7:134256  
7 0     1:762345 2:176345 3:612475 4:761235 5:123674 6:137542 7:153642  
7 0     1:627345 2:156734 3:761254 4:761235 5:174362 6:173452 7:125346  
7 0     1:623475 2:165374 3:162574 4:712365 5:176432 6:174235 7:142356  
7 0     1:762345 2:163475 3:124675 4:761235 5:123674 6:175342 7:152364  
7 0     1:623745 2:716345 3:612745 4:617235 5:172634 6:157342 7:124653  
7 0     1:672345 2:163745 3:612475 4:612735 5:126374 6:153742 7:145623  
7 0     1:627345 2:156734 3:761254 4:761235 5:174362 6:134752 7:125634  
7 0     1:623745 2:176345 3:761245 4:617235 5:127634 6:153742 7:134625  
7 0     1:672345 2:163745 3:124765 4:612735 5:712364 6:153742 7:154623  
7 0     1:672345 2:163475 3:124765 4:761235 5:123764 6:153472 7:165234  
7 0     1:623745 2:134765 3:612745 4:176235 5:127634 6:145723 7:162453  
7 0     1:623745 2:136475 3:716245 4:172635 5:126734 6:134752 7:126345  
7 0     1:672345 2:167345 3:124765 4:612735 5:123674 6:157342 7:145362  
7 0     1:672345 2:163475 3:124675 4:761235 5:123674 6:715342 7:152364  
7 0     1:672345 2:156374 3:617254 4:612735 5:143762 6:134752 7:156342  
7 0     1:672345 2:156374 3:617254 4:612735 5:143762 6:134572 7:165342  
7 0     1:627345 2:137645 3:617245 4:126735 5:712634 6:145273 7:125346  
7 0     1:623745 2:173645 3:612475 4:127635 5:126374 6:147523 7:163245  
7 0     1:623745 2:176345 3:671245 4:617235 5:127634 6:157342 7:134625  
7 0     1:627345 2:716345 3:127465 4:617235 5:712364 6:157342 7:153246  
7 0     1:672345 2:156734 3:612754 4:761235 5:143762 6:134572 7:164532  
7 0     1:672345 2:156734 3:612754 4:761235 5:143672 6:134752 7:164532  
7 0     1:623475 2:167534 3:716254 4:712365 5:164372 6:142375 7:165342  
7 0     1:672345 2:156734 3:761254 4:612375 5:147362 6:134752 7:156342  
7 0     1:623745 2:173645 3:716245 4:172635 5:126734 6:173452 7:134625  
7 0     1:627345 2:716345 3:127465 4:612375 5:172364 6:715342 7:164325  
7 0     1:672345 2:163475 3:761245 4:617235 5:127634 6:153742 7:146523  
7 0     1:623745 2:176534 3:167254 4:761235 5:714362 6:142753 7:123645  
7 0     1:762345 2:176345 3:124675 4:671235 5:123764 6:157342 7:153462  
7 0     1:672345 2:163475 3:761245 4:617235 5:126734 6:153742 7:145623  
7 0     1:762345 2:137645 3:162475 4:126735 5:126374 6:137452 7:145623  
7 0     1:627345 2:165374 3:176254 4:123765 5:167432 6:142375 7:162435  
7 0     1:672345 2:163745 3:124765 4:612735 5:712364 6:153472 7:156423  
7 0     1:627345 2:137645 3:176245 4:127635 5:712634 6:713452 7:125634  
7 0     1:623745 2:176345 3:124765 4:617235 5:123764 6:153742 7:134625  
7 0     1:762345 2:167345 3:761245 4:671235 5:127634 6:153742 7:153426  
7 0     1:623745 2:167345 3:124675 4:617235 5:123764 6:175342 7:134256  
7 0     1:627345 2:716345 3:172465 4:612375 5:712364 6:715342 7:156423  
7 0     1:623745 2:176345 3:671245 4:617235 5:127634 6:153472 7:163425  
7 0     1:672345 2:167345 3:612745 4:761235 5:123764 6:135472 7:165432  
7 0     1:623745 2:136475 3:671245 4:172635 5:126734 6:147523 7:123645  
7 0     1:623745 2:163745 3:124765 4:612735 5:712364 6:153742 7:123546  
7 0     1:623745 2:716345 3:712465 4:612375 5:172364 6:175342 7:142356  
7 0     1:672345 2:137645 3:176245 4:126375 5:127634 6:713452 7:146352  
7 0     1:627345 2:136475 3:617245 4:172635 5:712634 6:145723 7:125364  
7 0     1:762345 2:167345 3:671245 4:671235 5:127634 6:715342 7:156342  
7 0     1:762345 2:176345 3:761245 4:761235 5:123764 6:173542 7:163542  
7 0     1:623745 2:163475 3:712465 4:617235 5:127364 6:175342 7:123456  
7 0     1:762345 2:167345 3:671245 4:671235 5:127634 6:157342 7:153426  
7 0     1:623745 2:176345 3:612745 4:761235 5:126374 6:715342 7:132564  
7 0     1:623475 2:163475 3:612745 4:761235 5:127634 6:157342 7:126453  
7 0     1:762345 2:167345 3:671245 4:671235 5:126734 6:175342 7:153426  
7 0     1:623475 2:163475 3:612745 4:761235 5:126734 6:175342 7:126453  
7 0     1:672345 2:163475 3:671245 4:617235 5:127634 6:175342 7:145623  
7 0     1:672345 2:163475 3:671245 4:617235 5:127634 6:157342 7:146523  
7 0     1:623745 2:136475 3:716245 4:172635 5:712634 6:134752 7:126534  
7 0     1:623745 2:176345 3:612745 4:612375 5:712634 6:715342 7:132564  
7 0     1:623475 2:163475 3:612745 4:761235 5:126374 6:175342 7:126435  
7 0     1:623475 2:163475 3:612745 4:671235 5:127634 6:157342 7:124653  
7 0     1:623475 2:176345 3:761245 4:671235 5:127364 6:135472 7:136425  
7 0     1:623745 2:167345 3:124765 4:612735 5:712364 6:153472 7:132564  
7 0     1:623475 2:176345 3:124765 4:761235 5:123674 6:175342 7:163425  
7 0     1:623745 2:167345 3:761245 4:617235 5:127634 6:153742 7:134265  
7 0     1:623745 2:167345 3:124675 4:617235 5:123764 6:157342 7:134265  
7 0     1:623475 2:163475 3:612745 4:671235 5:126734 6:175342 7:124653  
7 0     1:623745 2:163475 3:712465 4:617235 5:127364 6:157342 7:123465  
7 0     1:623475 2:167345 3:671245 4:671235 5:127364 6:713542 7:163425  
7 0     1:672345 2:167345 3:612475 4:612735 5:123764 6:173542 7:145362  
7 0     1:623475 2:176345 3:612745 4:671235 5:172364 6:173542 7:145632  
7 0     1:623475 2:176345 3:612745 4:671235 5:123764 6:135742 7:143625  
7 0     1:762345 2:163475 3:612745 4:761235 5:123764 6:135472 7:152436  
7 0     1:672345 2:167345 3:612745 4:612375 5:712364 6:135742 7:154632  
7 0     1:672345 2:167345 3:612745 4:612375 5:712364 6:135472 7:156432  
7 0     1:672345 2:163475 3:612475 4:617235 5:123764 6:135742 7:146523  
7 0     1:623745 2:167345 3:671245 4:617235 5:127634 6:715342 7:163425  
7 0     1:623745 2:167345 3:612745 4:671235 5:123674 6:137542 7:132654  
7 0     1:762345 2:163475 3:612745 4:671235 5:123764 6:135742 7:152436  
7 0     1:623745 2:167345 3:671245 4:617235 5:127634 6:175342 7:134256  
7 0     1:762345 2:176345 3:612475 4:671235 5:123764 6:135742 7:153462  
7 0     1:623745 2:167345 3:671245 4:617235 5:127634 6:157342 7:134265  
7 0     1:672345 2:163745 3:172465 4:612735 5:712364 6:157342 7:153462  
7 0     1:672345 2:167345 3:612475 4:612735 5:123764 6:137542 7:145632  
7 0     1:672345 2:167345 3:612475 4:612735 5:123764 6:135742 7:146532  
7 0     1:762345 2:163475 3:612745 4:761235 5:126374 6:175342 7:152643  
7 0     1:672345 2:163475 3:612745 4:761235 5:126374 6:715342 7:152643  
7 0     1:672345 2:163475 3:612745 4:761235 5:126374 6:153472 7:156243  
7 0     1:672345 2:167345 3:612475 4:612735 5:123764 6:135472 7:164532  
7 0     1:762345 2:176345 3:761245 4:671235 5:123674 6:137542 7:135462  
7 0     1:672345 2:163475 3:612475 4:617235 5:123764 6:135472 7:164523  
7 0     1:623475 2:163475 3:612745 4:612375 5:127634 6:157342 7:126543  
7 0     1:623475 2:163475 3:612745 4:612375 5:126734 6:175342 7:126543  
7 0     1:672345 2:167345 3:612745 4:612375 5:127364 6:135472 7:164352  
7 0     1:762345 2:163475 3:612745 4:612375 5:712634 6:175342 7:152643  
7 0     1:672345 2:167345 3:612745 4:761235 5:123674 6:135742 7:154632  
7 0     1:627345 2:163745 3:617245 4:612375 5:127364 6:135472 7:126435  
7 0     1:672345 2:176345 3:612745 4:671235 5:123674 6:713542 7:154632  
7 0     1:762345 2:167345 3:612475 4:671235 5:123764 6:135742 7:153426  
7 0     1:672345 2:176345 3:612745 4:617235 5:712364 6:713542 7:156324  
7 0     1:762345 2:167345 3:612475 4:671235 5:123674 6:137542 7:153426  
7 0     1:672345 2:167345 3:612745 4:761235 5:123674 6:135472 7:156432  
7 0     1:762345 2:163475 3:612475 4:761235 5:126374 6:175342 7:152634  
7 0     1:672345 2:163475 3:612475 4:617235 5:123674 6:135742 7:145623  
7 0     1:623475 2:167345 3:671245 4:671235 5:127364 6:173542 7:134256  
7 0     1:672345 2:167345 3:612475 4:612735 5:123674 6:135742 7:145632  
7 0     1:762345 2:176345 3:761245 4:612375 5:712364 6:137542 7:135642  
7 0     1:623475 2:176345 3:761245 4:612375 5:172364 6:137542 7:135642  
7 0     1:672345 2:136745 3:617245 4:127635 5:127634 6:145723 7:136452  
7 0     1:762345 2:163475 3:127465 4:671235 5:123764 6:153742 7:152436  
7 0     1:623475 2:176345 3:612745 4:671235 5:123674 6:137542 7:143625  
7 0     1:627345 2:713645 3:612745 4:172635 5:712634 6:714523 7:156324  
7 0     1:623475 2:716345 3:612745 4:671235 5:172364 6:173542 7:124563  
7 0     1:672345 2:163475 3:612745 4:612375 5:712634 6:715342 7:152643  
7 0     1:762345 2:176345 3:761245 4:761235 5:123674 6:135742 7:136542  
7 0     1:672345 2:163475 3:612745 4:612375 5:712634 6:153472 7:156243  
7 0     1:623475 2:163475 3:612745 4:761235 5:123764 6:135472 7:124365  
7 0     1:762345 2:136475 3:716245 4:172635 5:126734 6:134752 7:145263  
7 0     1:627345 2:716345 3:612745 4:617235 5:712364 6:713542 7:156324  
7 0     1:623745 2:163475 3:671245 4:617235 5:127364 6:713542 7:162345  
7 0     1:627345 2:137645 3:617245 4:126375 5:127634 6:145273 7:124365  
7 0     1:672345 2:163475 3:612475 4:761235 5:126374 6:715342 7:152634  
7 0     1:623475 2:167345 3:612475 4:671235 5:123764 6:135742 7:134265  
7 0     1:623745 2:136745 3:612475 4:126735 5:712634 6:174523 7:126354  
7 0     1:762345 2:163475 3:612745 4:671235 5:123674 6:137542 7:152436  
7 0     1:672345 2:163475 3:612475 4:761235 5:126374 6:153472 7:156234  
7 0     1:672345 2:163475 3:612475 4:617235 5:712634 6:153742 7:154623  
7 0     1:623475 2:167345 3:612475 4:671235 5:123674 6:137542 7:134265  
7 0     1:623745 2:167345 3:612745 4:761235 5:126374 6:153472 7:132564  
7 0     1:623745 2:167345 3:612745 4:761235 5:123764 6:135472 7:132654  
7 0     1:672345 2:163475 3:612745 4:761235 5:123764 6:135472 7:165243  
7 0     1:762345 2:167345 3:761245 4:671235 5:123674 6:137542 7:135426  
7 0     1:627345 2:716345 3:612745 4:612375 5:127364 6:713542 7:164352  
7 0     1:623745 2:167345 3:612745 4:612375 5:712634 6:153742 7:132546  
7 0     1:623745 2:167345 3:612475 4:617235 5:123764 6:135742 7:134265  
7 0     1:627345 2:716345 3:617245 4:617235 5:712364 6:713542 7:156234  
7 0     1:623745 2:167345 3:612745 4:612375 5:712634 6:153472 7:132564  
7 0     1:672345 2:163475 3:761245 4:617235 5:127364 6:137542 7:145623  
7 0     1:623745 2:136475 3:671245 4:126375 5:127634 6:145723 7:142365  
7 0     1:623745 2:176345 3:761245 4:617235 5:127364 6:135742 7:134625  
7 0     1:623745 2:167345 3:612475 4:612735 5:712634 6:153742 7:132546  
7 0     1:623745 2:167345 3:612475 4:612735 5:712634 6:153472 7:132564  
7 0     1:672345 2:163475 3:612475 4:617235 5:126374 6:153742 7:145623  
7 0     1:623475 2:176345 3:761245 4:612375 5:172364 6:135742 7:136542  
7 0     1:762345 2:167345 3:671245 4:671235 5:123674 6:173542 7:135426  
7 0     1:623745 2:163745 3:761245 4:612735 5:712634 6:153742 7:125346  
7 0     1:623745 2:163475 3:671245 4:617235 5:127364 6:173542 7:123456  
7 0     1:672345 2:163475 3:612475 4:612735 5:712634 6:153472 7:156243  
7 0     1:672345 2:167345 3:612475 4:761235 5:123764 6:135472 7:165342  
7 0     1:627345 2:716345 3:617245 4:612375 5:712364 6:713542 7:156423  
7 0     1:623745 2:163745 3:671245 4:612735 5:712634 6:157342 7:125346  
7 0     1:623745 2:163475 3:761245 4:617235 5:127364 6:137542 7:123456  
7 0     1:623745 2:163475 3:761245 4:617235 5:127364 6:135742 7:123465  
7 0     1:672345 2:163475 3:671245 4:617235 5:127364 6:173542 7:145623  
7 0     1:762345 2:176345 3:761245 4:612375 5:712364 6:135742 7:136542  
7 0     1:623745 2:176345 3:612745 4:612375 5:712364 6:713542 7:132564  
7 0     1:672345 2:167345 3:612475 4:761235 5:123674 6:135472 7:156342  
7 0     1:672345 2:176345 3:671245 4:761235 5:126374 6:715342 7:135642  
7 0     1:627345 2:716345 3:617245 4:612375 5:172364 6:713542 7:164235  
7 0     1:623745 2:136475 3:671245 4:126375 5:126734 6:147523 7:142365  
7 0     1:672345 2:167345 3:612745 4:612375 5:127364 6:135742 7:146352  
7 0     1:672345 2:163475 3:612745 4:761235 5:123674 6:135472 7:156243  
7 0     1:672345 2:176345 3:671245 4:612375 5:712634 6:715342 7:135642  
7 0     1:762345 2:176345 3:612475 4:671235 5:123764 6:135472 7:153642  
7 0     1:627345 2:716345 3:671245 4:612375 5:712634 6:715342 7:135642  
7 0     1:623745 2:163475 3:761245 4:617235 5:127364 6:135472 7:123645  
7 0     1:623475 2:163475 3:612745 4:671235 5:127364 6:173542 7:124563  
7 0     1:627345 2:716345 3:617245 4:617235 5:712634 6:715342 7:156234  
7 0     1:672345 2:163475 3:761245 4:617235 5:127364 6:135742 7:146523  
7 0     1:672345 2:167345 3:612475 4:671235 5:123764 6:137542 7:156342  
7 0     1:672345 2:167345 3:612475 4:671235 5:123764 6:135742 7:165342  
7 0     1:762345 2:176345 3:612475 4:671235 5:123674 6:137542 7:153462  
7 0     1:672345 2:176345 3:612745 4:761235 5:126374 6:715342 7:156432  
7 0     1:623745 2:163475 3:671245 4:617235 5:127364 6:135472 7:126345  
7 0     1:627345 2:716345 3:617245 4:612375 5:712634 6:715342 7:156423  
7 0     1:672345 2:167345 3:612745 4:671235 5:123764 6:137542 7:156432  
7 0     1:672345 2:167345 3:612745 4:671235 5:123764 6:135742 7:165432  
7 0     1:672345 2:163475 3:612745 4:671235 5:123764 6:135742 7:165243  
7 0     1:627345 2:716345 3:617245 4:612375 5:712634 6:157342 7:154236  
7 0     1:627345 2:716345 3:617245 4:612375 5:172634 6:715342 7:164235  
7 0     1:627345 2:716345 3:617245 4:612375 5:172634 6:175342 7:142356  
7 0     1:672345 2:167345 3:612475 4:671235 5:123674 6:137542 7:165342  
7 0     1:627345 2:716345 3:617245 4:612375 5:172634 6:157342 7:142365  
7 0     1:672345 2:176345 3:612745 4:761235 5:126374 6:157342 7:154326  
7 0     1:672345 2:176345 3:612745 4:617235 5:712634 6:715342 7:156324  
7 0     1:627345 2:716345 3:612745 4:617235 5:712634 6:715342 7:156324  
7 0     1:623745 2:163475 3:761245 4:612375 5:127364 6:137542 7:142356  
7 0     1:623745 2:163745 3:612475 4:612735 5:712634 6:153742 7:123546  
7 0     1:623745 2:163745 3:612475 4:612735 5:712634 6:153472 7:123564  
7 0     1:627345 2:716345 3:612745 4:612375 5:712634 6:715342 7:156432  
7 0     1:762345 2:176345 3:761245 4:761235 5:123764 6:137542 7:136542  
7 0     1:627345 2:716345 3:612745 4:612375 5:712634 6:157342 7:154326  
7 0     1:623745 2:163475 3:761245 4:617235 5:712634 6:153742 7:125346  
7 0     1:623745 2:163475 3:761245 4:617235 5:127634 6:153742 7:123465  
7 0     1:627345 2:716345 3:612745 4:612375 5:172634 6:715342 7:164325  
7 0     1:627345 2:716345 3:612745 4:612375 5:172634 6:175342 7:143256  
7 0     1:623745 2:163475 3:761245 4:617235 5:126734 6:153742 7:123456  
7 0     1:627345 2:716345 3:612745 4:612375 5:172634 6:157342 7:143265  
7 0     1:672345 2:176345 3:612745 4:612375 5:712634 6:715342 7:156432  
7 0     1:672345 2:176345 3:612745 4:612375 5:712634 6:157342 7:154326  
7 0     1:672345 2:176345 3:612745 4:612375 5:127634 6:715342 7:164352  
7 0     1:623745 2:163475 3:761245 4:612375 5:127634 6:153742 7:142365  
7 0     1:627345 2:716345 3:612745 4:612375 5:127634 6:715342 7:164352  
7 0     1:623745 2:163475 3:761245 4:612375 5:126734 6:153742 7:142356  
7 0     1:627345 2:716345 3:612745 4:612375 5:127634 6:175342 7:143526  
7 0     1:623745 2:163475 3:671245 4:617235 5:712634 6:157342 7:125346  
7 0     1:623745 2:163475 3:671245 4:617235 5:127634 6:715342 7:162345  
7 0     1:672345 2:167345 3:612475 4:612735 5:712364 6:135742 7:154632  
7 0     1:672345 2:176345 3:612745 4:612375 5:127634 6:175342 7:143526  
7 0     1:623745 2:163475 3:671245 4:617235 5:127634 6:175342 7:123456  
7 0     1:672345 2:167345 3:612475 4:612735 5:712364 6:135472 7:156432  
7 0     1:672345 2:176345 3:612475 4:761235 5:126374 6:715342 7:156342  
7 0     1:623745 2:163475 3:671245 4:617235 5:127634 6:157342 7:123465  
7 0     1:623745 2:163475 3:671245 4:617235 5:127634 6:153472 7:126345  
7 0     1:672345 2:176345 3:612475 4:761235 5:126374 6:157342 7:153426  
7 0     1:623745 2:163475 3:671245 4:612375 5:127634 6:157342 7:142365  
7 0     1:672345 2:176345 3:612745 4:612375 5:712364 6:713542 7:156432  
7 0     1:672345 2:163745 3:612475 4:612735 5:712364 6:135742 7:154623  
7 0     1:623745 2:163475 3:671245 4:612375 5:126734 6:157342 7:142356  
7 0     1:623745 2:163475 3:612745 4:617235 5:127634 6:157342 7:124653  
7 0     1:672345 2:163475 3:612745 4:671235 5:123674 6:137542 7:165243  
7 0     1:672345 2:167345 3:612745 4:671235 5:123674 6:137542 7:165432  
7 0     1:672345 2:167345 3:761245 4:612735 5:127634 6:153742 7:146532  
7 0     1:623745 2:163475 3:761245 4:612375 5:127364 6:135742 7:142365  
7 0     1:762345 2:176345 3:671245 4:761235 5:123764 6:173542 7:136542  
7 0     1:762345 2:176345 3:671245 4:761235 5:123674 6:173542 7:135642  
7 0     1:672345 2:163745 3:617245 4:612735 5:127364 6:135472 7:163452  
7 0     1:762345 2:176345 3:612745 4:761235 5:123764 6:713542 7:154326  
7 0     1:672345 2:167345 3:761245 4:612735 5:126734 6:157342 7:145362  
7 0     1:672345 2:176345 3:612745 4:612375 5:127364 6:713542 7:164352  
7 0     1:623475 2:163475 3:612745 4:671235 5:123764 6:135742 7:124365  
7 0     1:672345 2:167345 3:761245 4:612735 5:126734 6:153742 7:145632  
7 0     1:672345 2:163745 3:617245 4:612375 5:712364 6:135742 7:154632  
7 0     1:672345 2:167345 3:671245 4:761235 5:126374 6:153742 7:135462  
7 0     1:623745 2:167345 3:612475 4:612735 5:712364 6:135742 7:132546  
7 0     1:672345 2:163745 3:617245 4:612375 5:712364 6:135472 7:156432  
7 0     1:672345 2:167345 3:671245 4:761235 5:126374 6:153472 7:135642  
7 0     1:762345 2:176345 3:671245 4:671235 5:123674 6:173542 7:135462  
7 0     1:762345 2:176345 3:671245 4:612375 5:712364 6:173542 7:135642  
7 0     1:762345 2:176345 3:612745 4:761235 5:123764 6:173542 7:165432  
7 0     1:623745 2:176345 3:612745 4:761235 5:123764 6:713542 7:132654  
7 0     1:672345 2:167345 3:671245 4:612375 5:712634 6:153742 7:135462  
7 0     1:623745 2:176345 3:612745 4:761235 5:123674 6:713542 7:132564  
7 0     1:672345 2:167345 3:671245 4:612375 5:712634 6:153472 7:135642  
7 0     1:672345 2:163745 3:612475 4:612735 5:123764 6:135742 7:146523  
7 0     1:672345 2:163745 3:612475 4:612735 5:123764 6:135472 7:164523  
7 0     1:623745 2:176345 3:761245 4:617235 5:127364 6:135472 7:136425  
7 0     1:627345 2:167534 3:671254 4:761235 5:671432 6:134752 7:123645  
7 0     1:627345 2:165374 3:172654 4:671235 5:146732 6:143725 7:124635  
7 0     1:762345 2:157364 3:612754 4:172635 5:164372 6:174523 7:156324  
7 0     1:623745 2:153674 3:162754 4:176235 5:174632 6:137524 7:142563  
7 0     1:623745 2:153674 3:716254 4:716235 5:146372 6:137524 7:126453  
7 0     1:672345 2:176534 3:716254 4:612375 5:761432 6:714523 7:136542  
7 0     1:726345 2:615374 3:716254 4:162735 5:146732 6:172354 7:154236  
7 0     1:627345 2:165374 3:172654 4:612735 5:714632 6:714325 7:156234  
7 0     1:672345 2:175364 3:167254 4:126375 5:716432 6:134572 7:154236  
7 0     1:627345 2:165374 3:172654 4:612735 5:174632 6:714325 7:162345  
7 0     1:762345 2:153674 3:612574 4:126375 5:164732 6:174523 7:154263  
7 0     1:672345 2:176534 3:176254 4:761235 5:614732 6:714523 7:164235  
7 0     1:627345 2:165374 3:172654 4:612735 5:146732 6:143275 7:162354  
7 0     1:623745 2:175364 3:617254 4:172635 5:176432 6:145723 7:164523  
7 0     1:762345 2:175364 3:612754 4:172635 5:716432 6:174523 7:156324  
7 0     1:762345 2:176534 3:162754 4:612735 5:761432 6:145273 7:153426  
7 0     1:762345 2:176534 3:162754 4:612735 5:671432 6:147523 7:153462  
7 0     1:623475 2:761534 3:127654 4:712365 5:174362 6:152473 7:126453  
7 0     1:762345 2:176534 3:162754 4:612735 5:617432 6:145273 7:134256  
7 0     1:623745 2:176534 3:612754 4:761235 5:714362 6:134275 7:132645  
7 0     1:623745 2:165734 3:172654 4:671235 5:174632 6:174325 7:125634  
7 0     1:672345 2:761534 3:126574 4:127365 5:614732 6:125473 7:165234  
7 0     1:672345 2:176534 3:176254 4:761235 5:614732 6:174523 7:142356  
7 0     1:672345 2:157364 3:612574 4:712635 5:164732 6:145273 7:145362  
7 0     1:672345 2:671534 3:712654 4:172365 5:617432 6:172543 7:145623  
7 0     1:623475 2:175634 3:617254 4:612375 5:167432 6:157342 7:156423  
7 0     1:623745 2:156734 3:125674 4:612375 5:761432 6:714325 7:165324  
7 0     1:623745 2:165734 3:127654 4:671235 5:146372 6:143725 7:132465  
7 0     1:672345 2:175364 3:612754 4:126735 5:716432 6:145723 7:153426  
7 0     1:672345 2:165734 3:612574 4:671235 5:714362 6:134725 7:146325  
7 0     1:762345 2:671534 3:176254 4:176235 5:176432 6:713452 7:134562  
7 0     1:762345 2:165374 3:162574 4:617235 5:146732 6:147235 7:152346  
7 0     1:672345 2:671534 3:125764 4:612735 5:671432 6:124375 7:126354  
7 0     1:762345 2:716534 3:176254 4:617235 5:617432 6:714523 7:134562  
7 0     1:672345 2:156734 3:125674 4:612735 5:614372 6:143725 7:135642  
7 0     1:762345 2:615734 3:126754 4:712365 5:147362 6:175243 7:143652  
7 0     1:672345 2:165374 3:617254 4:617235 5:614372 6:134752 7:156324  
7 0     1:762345 2:157364 3:761254 4:126375 5:164732 6:145723 7:165342  
7 0     1:762345 2:165734 3:617254 4:671235 5:714362 6:173425 7:142563  
7 0     1:672345 2:716534 3:126574 4:712365 5:716432 6:714325 7:124356  
7 0     1:627345 2:156374 3:127564 4:612735 5:761432 6:174325 7:153246  
7 0     1:762345 2:671534 3:126754 4:127365 5:671432 6:172543 7:125364  
7 0     1:762345 2:716534 3:712654 4:617235 5:174632 6:714325 7:145623  
7 0     1:762345 2:157364 3:162574 4:126375 5:167432 6:134572 7:164532  
7 0     1:762345 2:176534 3:162574 4:761235 5:671432 6:145723 7:143652  
7 0     1:762345 2:157364 3:162574 4:126375 5:164732 6:173452 7:154362  
7 0     1:627345 2:176534 3:716254 4:761235 5:714632 6:142735 7:126345  
7 0     1:627345 2:176534 3:162574 4:671235 5:617432 6:174523 7:156243  
7 0     1:762345 2:157364 3:612574 4:712635 5:167432 6:145723 7:165432  
7 0     1:762345 2:165374 3:176254 4:612735 5:614732 6:714523 7:135462  
7 0     1:762345 2:165374 3:176254 4:612735 5:614372 6:714523 7:153462  
7 0     1:672345 2:156374 3:125764 4:617235 5:614732 6:143725 7:156234  
7 0     1:762345 2:157364 3:612574 4:126375 5:176432 6:174523 7:146532  
7 0     1:672345 2:165374 3:167254 4:612735 5:614372 6:147523 7:156342  
7 0     1:672345 2:165374 3:167254 4:612735 5:614372 6:145723 7:165342  
7 0     1:762345 2:167534 3:167254 4:123765 5:761432 6:715423 7:154623  
7 0     1:627345 2:716534 3:167254 4:617235 5:614372 6:147523 7:125634  
7 0     1:627345 2:716534 3:162574 4:617235 5:671432 6:714523 7:135624  
7 0     1:762345 2:716534 3:712654 4:172365 5:167432 6:143725 7:145263  
7 0     1:672345 2:715364 3:162754 4:127635 5:164372 6:713452 7:152364  
7 0     1:672345 2:175634 3:172564 4:612375 5:671432 6:143275 7:165423  
7 0     1:762345 2:165734 3:167254 4:612375 5:614372 6:714523 7:154623  
7 0     1:762345 2:165374 3:176254 4:612375 5:617432 6:714523 7:143562  
7 0     1:762345 2:176534 3:716254 4:671235 5:671432 6:174523 7:134562  
7 0     1:627345 2:615734 3:716254 4:716235 5:143762 6:157342 7:162345  
7 0     1:672345 2:716534 3:167254 4:617235 5:614732 6:145723 7:163542  
7 0     1:762345 2:671534 3:176254 4:176235 5:147362 6:715342 7:135462  
7 0     1:627345 2:156374 3:125764 4:612735 5:614372 6:147325 7:132564  
7 0     1:672345 2:165734 3:162574 4:617235 5:761432 6:145723 7:163254  
7 0     1:627345 2:176534 3:162754 4:612375 5:671432 6:147523 7:162543  
7 0     1:762345 2:157364 3:162574 4:126375 5:164732 6:134572 7:165432  
7 0     1:623475 2:761534 3:127654 4:127365 5:174362 6:152743 7:126534  
7 0     1:627345 2:615734 3:617254 4:162735 5:167432 6:145273 7:132456  
7 0     1:762345 2:165734 3:167254 4:612375 5:614372 6:145723 7:154236  
7 0     1:623745 2:617534 3:176254 4:162375 5:716432 6:173452 7:162354  
7 0     1:623745 2:615734 3:126574 4:172365 5:761432 6:127543 7:154326  
7 0     1:627345 2:615734 3:716254 4:716235 5:143672 6:175342 7:162345  
7 0     1:672345 2:176534 3:167254 4:671235 5:614732 6:145723 7:142635  
7 0     1:762345 2:176534 3:716254 4:671235 5:614372 6:174523 7:134625  
7 0     1:762345 2:176534 3:761254 4:671235 5:671432 6:134572 7:136452  
7 0     1:672345 2:715364 3:162754 4:126735 5:164372 6:713452 7:152346  
7 0     1:627345 2:671534 3:127654 4:172365 5:174362 6:152473 7:136245  
7 0     1:762345 2:716534 3:712654 4:617235 5:147632 6:714325 7:154623  
7 0     1:627345 2:617534 3:126754 4:123675 5:671432 6:125743 7:125643  
7 0     1:672345 2:716534 3:162754 4:612375 5:671432 6:147523 7:162543  
7 0     1:627345 2:716534 3:162754 4:617235 5:671432 6:145273 7:156324  
7 0     1:627345 2:176534 3:612574 4:761235 5:714362 6:134725 7:162435  
7 0     1:627345 2:671534 3:127654 4:123675 5:174362 6:152473 7:143625  
7 0     1:762345 2:157634 3:761254 4:761235 5:167432 6:157342 7:165342  
7 0     1:672345 2:157364 3:761254 4:126735 5:167432 6:145273 7:145362  
7 0     1:627345 2:175364 3:176254 4:172635 5:164732 6:134752 7:163542  
7 0     1:762345 2:153764 3:162574 4:126375 5:164732 6:137452 7:154623  
7 0     1:672345 2:715364 3:761254 4:126735 5:164732 6:145273 7:152436  
7 0     1:762345 2:671534 3:716254 4:176235 5:176432 6:713452 7:145623  
7 0     1:623475 2:176534 3:162574 4:617235 5:174632 6:174235 7:135624  
7 0     1:762345 2:153764 3:716254 4:127635 5:167432 6:134752 7:145623  
7 0     1:762345 2:175364 3:162574 4:172635 5:716432 6:173452 7:135624  
7 0     1:627345 2:617534 3:712654 4:123765 5:761432 6:125473 7:126354  
7 0     1:623745 2:715364 3:716254 4:162375 5:174632 6:713524 7:146235  
7 0     1:623745 2:671534 3:712654 4:123765 5:174362 6:157243 7:142365  
7 0     1:672345 2:175364 3:162574 4:712635 5:716432 6:134572 7:143526  
7 0     1:762345 2:153764 3:612574 4:712635 5:164732 6:174523 7:145623  
7 0     1:672345 2:715364 3:671254 4:172635 5:176432 6:145723 7:164523  
7 0     1:627345 2:165734 3:612574 4:671235 5:143672 6:134725 7:124635  
7 0     1:623745 2:156734 3:671254 4:612735 5:176432 6:715342 7:163245  
7 0     1:623745 2:176534 3:612754 4:671235 5:714362 6:134275 7:132465  
7 0     1:762345 2:175364 3:162574 4:127635 5:716432 6:173452 7:135642  
7 0     1:623745 2:156374 3:712564 4:612735 5:614372 6:174325 7:125346  
7 0     1:762345 2:716534 3:162754 4:612735 5:614372 6:145723 7:152346  
7 0     1:672345 2:165374 3:162574 4:617235 5:671432 6:714523 7:123564  
7 0     1:762345 2:176534 3:162574 4:671235 5:671432 6:174523 7:143562  
7 0     1:627345 2:716534 3:716254 4:761235 5:614372 6:714523 7:136425  
7 0     1:627345 2:671534 3:172654 4:712365 5:614372 6:712543 7:146253  
7 0     1:672345 2:615374 3:172654 4:127365 5:614732 6:172543 7:135426  
7 0     1:762345 2:716534 3:712654 4:172365 5:176432 6:714325 7:145623  
7 0     1:623745 2:156734 3:671254 4:612735 5:176432 6:175342 7:132456  
7 0     1:627345 2:716534 3:716254 4:761235 5:614372 6:145273 7:163425  
7 0     1:627345 2:165734 3:167254 4:617235 5:671432 6:145273 7:156342  
7 0     1:623745 2:167534 3:612754 4:617235 5:147362 6:137425 7:154326  
7 0     1:762345 2:153764 3:162574 4:126375 5:164732 6:134572 7:165423  
7 0     1:672345 2:165734 3:167254 4:671235 5:761432 6:145273 7:142653  
7 0     1:627345 2:715634 3:172564 4:671235 5:614372 6:714325 7:146253  
7 0     1:672345 2:615374 3:172654 4:127365 5:614732 6:712543 7:163542  
7 0     1:762345 2:716534 3:712654 4:617235 5:146732 6:147325 7:154236  
7 0     1:762345 2:165374 3:167254 4:612735 5:614732 6:145723 7:135426  
7 0     1:762345 2:165374 3:167254 4:612735 5:614372 6:145273 7:153462  
7 0     1:762345 2:175364 3:162574 4:126735 5:716432 6:173452 7:135462  
7 0     1:762345 2:146735 3:716245 4:713625 5:123674 6:714523 7:163524  
7 0     1:762345 2:716534 3:712654 4:617235 5:146732 6:143725 7:154263  
7 0     1:623745 2:153674 3:162574 4:172635 5:167432 6:137452 7:142635  
7 0     1:672345 2:175364 3:612754 4:126735 5:176432 6:145723 7:134265  
7 0     1:762345 2:153764 3:176254 4:176235 5:147632 6:135274 7:135264  
7 0     1:627345 2:167534 3:162754 4:612375 5:761432 6:147523 7:125643  
7 0     1:762345 2:761534 3:167254 4:167235 5:176432 6:134752 7:163452  
7 0     1:762345 2:761534 3:126574 4:127365 5:147362 6:152743 7:152364  
7 0     1:762345 2:167534 3:167254 4:612375 5:761432 6:714523 7:154623  
7 0     1:762345 2:716534 3:716254 4:617235 5:617432 6:145723 7:145236  
7 0     1:762345 2:167534 3:167254 4:612375 5:761432 6:145723 7:154236  
7 0     1:762345 2:167534 3:167254 4:612375 5:671432 6:147523 7:154236  
7 0     1:762345 2:165734 3:162754 4:617235 5:614372 6:145723 7:153246  
7 0     1:623745 2:167534 3:612754 4:612375 5:147362 6:134725 7:153264  
7 0     1:762345 2:153674 3:176254 4:126375 5:164372 6:137452 7:154326  
7 0     1:672345 2:715364 3:671254 4:172635 5:167432 6:147523 7:164523  
7 0     1:672345 2:165374 3:162574 4:617235 5:671432 6:147523 7:162354  
7 0     1:762345 2:716534 3:127654 4:127365 5:716432 6:174325 7:125634  
7 0     1:623745 2:167534 3:167254 4:617235 5:174632 6:714235 7:164523  
7 0     1:762345 2:157364 3:761254 4:126375 5:164372 6:145723 7:163542  
7 0     1:623745 2:176534 3:761254 4:617235 5:147362 6:134725 7:135642  
7 0     1:627345 2:615734 3:126574 4:712365 5:147362 6:152473 7:124653  
7 0     1:672345 2:167534 3:162754 4:617235 5:761432 6:145723 7:165324  
7 0     1:672345 2:167534 3:162574 4:671235 5:671432 6:174523 7:164352  
7 0     1:762345 2:617534 3:172564 4:612375 5:671432 6:124375 7:154236  
7 0     1:762345 2:175364 3:612754 4:127635 5:716432 6:174523 7:156342  
7 0     1:762345 2:153674 3:716254 4:127635 5:176432 6:713452 7:145623  
7 0     1:627345 2:156734 3:671254 4:712635 5:164372 6:145372 7:123456  
7 0     1:623475 2:156734 3:127564 4:612375 5:671432 6:714325 7:143562  
7 0     1:623745 2:153764 3:612754 4:172635 5:176432 6:145723 7:164253  
7 0     1:627345 2:165374 3:617254 4:612375 5:143762 6:173425 7:125436  
7 0     1:623475 2:176534 3:162754 4:612735 5:714632 6:147235 7:134625  
7 0     1:623745 2:167534 3:617254 4:617235 5:614732 6:173452 7:154263  
7 0     1:672345 2:165374 3:162574 4:617235 5:614732 6:147523 7:156234  
7 0     1:672345 2:175364 3:162574 4:712635 5:164372 6:134572 7:143256  
7 0     1:762345 2:716534 3:712654 4:127365 5:164732 6:143725 7:152463  
7 0     1:623745 2:617534 3:126754 4:712365 5:671432 6:125473 7:132456  
7 0     1:762345 2:165374 3:167254 4:612375 5:614372 6:714523 7:154632  
7 0     1:623745 2:153764 3:671254 4:126375 5:167432 6:145273 7:124356  
7 0     1:672345 2:715364 3:671254 4:172635 5:164732 6:147523 7:165423  
7 0     1:623475 2:761534 3:127654 4:712365 5:617432 6:125473 7:126453  
7 0     1:762345 2:165374 3:167254 4:617235 5:614732 6:145723 7:135246  
7 0     1:672345 2:617534 3:126754 4:172365 5:614732 6:712543 7:136254  
7 0     1:623745 2:156734 3:125674 4:617235 5:761432 6:143275 7:156432  
7 0     1:762345 2:716534 3:172654 4:617235 5:174632 6:714325 7:134562  
7 0     1:672345 2:153674 3:125674 4:716235 5:617432 6:172354 7:156423  
7 0     1:762345 2:761534 3:127654 4:123765 5:671432 6:127543 7:125643  
7 0     1:762345 2:146375 3:167245 4:137625 5:123764 6:714523 7:145632  
7 0     1:627345 2:716534 3:176254 4:617235 5:617432 6:145723 7:123645  
7 0     1:623745 2:176534 3:176254 4:761235 5:714632 6:142735 7:126345  
7 0     1:627345 2:153674 3:162754 4:127635 5:167432 6:134752 7:132645  
7 0     1:627345 2:716534 3:617254 4:617235 5:143762 6:134725 7:125634  
7 0     1:762345 2:157364 3:612754 4:127635 5:164372 6:174523 7:156342  
7 0     1:627345 2:165734 3:172654 4:172365 5:176432 6:714325 7:163425  
7 0     1:762345 2:167534 3:162574 4:761235 5:671432 6:714523 7:146352  
7 0     1:762345 2:165374 3:167254 4:612375 5:614372 6:145273 7:154362  
7 0     1:627345 2:714365 3:712645 4:613725 5:712364 6:715243 7:135624  
7 0     1:672345 2:165374 3:162754 4:617235 5:761432 6:145723 7:162534  
7 0     1:762345 2:153674 3:716254 4:127635 5:176432 6:134572 7:145263  
7 0     1:672345 2:153674 3:617254 4:126375 5:176432 6:145723 7:143652  
7 0     1:762345 2:715364 3:162754 4:126375 5:716432 6:134572 7:126543  
7 0     1:762345 2:175634 3:127564 4:612735 5:671432 6:143275 7:153426  
7 0     1:672345 2:165374 3:162754 4:617235 5:614372 6:147523 7:156234  
7 0     1:672345 2:716534 3:612754 4:612375 5:714362 6:134725 7:162543  
7 0     1:627345 2:615734 3:716254 4:162375 5:143762 6:157342 7:162354  
7 0     1:762345 2:715364 3:612574 4:127635 5:164732 6:174523 7:152634  
7 0     1:672345 2:153764 3:617254 4:126735 5:164732 6:145723 7:135426  
7 0     1:623745 2:715634 3:761254 4:712635 5:716432 6:145732 7:145263  
7 0     1:762345 2:175364 3:162754 4:127635 5:716432 6:137452 7:156342  
7 0     1:627345 2:165734 3:162754 4:671235 5:614372 6:145723 7:124653  
7 0     1:762345 2:176534 3:176254 4:612375 5:761432 6:714523 7:154236  
7 0     1:762345 2:716534 3:162574 4:612735 5:614732 6:145723 7:152346  
7 0     1:672345 2:715364 3:671254 4:127635 5:164732 6:147523 7:165243  
7 0     1:627345 2:156374 3:125674 4:612735 5:761432 6:143275 7:135624  
7 0     1:672345 2:153764 3:617254 4:126735 5:164732 6:145273 7:135462  
7 0     1:623745 2:165734 3:617254 4:612375 5:147362 6:134725 7:125364  
7 0     1:762345 2:167534 3:716254 4:671235 5:671432 6:714523 7:163452  
7 0     1:627345 2:157364 3:716254 4:162375 5:146372 6:173524 7:162354  
7 0     1:762345 2:167534 3:716254 4:612375 5:761432 6:145723 7:135426  
7 0     1:627345 2:671534 3:125674 4:617235 5:761432 6:124375 7:135624  
7 0     1:762345 2:147635 3:716245 4:137625 5:123764 6:145273 7:134526  
7 0     1:627345 2:615734 3:716254 4:162375 5:143672 6:715342 7:123546  
7 0     1:276345 2:671534 3:162754 4:716235 5:147632 6:123754 7:146325  
7 0     1:627345 2:716534 3:176254 4:617235 5:614732 6:145723 7:123654  
7 0     1:627345 2:617534 3:172654 4:172365 5:614732 6:127543 7:135426  
7 0     1:762345 2:175634 3:712564 4:761235 5:761432 6:147325 7:134652  
7 0     1:762345 2:716534 3:172654 4:617235 5:147632 6:714325 7:135462  
7 0     1:627345 2:716534 3:761254 4:761235 5:614372 6:713452 7:163425  
7 0     1:627345 2:153674 3:162754 4:126735 5:167432 6:134752 7:132465  
7 0     1:762345 2:716534 3:172654 4:617235 5:146732 6:143725 7:135426  
7 0     1:672345 2:153674 3:671254 4:127635 5:164732 6:147523 7:165423  
7 0     1:672345 2:165374 3:162574 4:617235 5:614732 6:145723 7:165234  
7 0     1:762345 2:157364 3:612574 4:126375 5:176432 6:147523 7:164532  
7 0     1:672345 2:617534 3:126754 4:123675 5:617432 6:125473 7:146325  
7 0     1:672345 2:761534 3:127654 4:127365 5:761432 6:172543 7:125346  
7 0     1:627345 2:615734 3:716254 4:162375 5:143672 6:175342 7:162354  
7 0     1:627345 2:176534 3:162754 4:671235 5:761432 6:145273 7:124653  
7 0     1:627345 2:176534 3:162754 4:671235 5:671432 6:174523 7:162453  
7 0     1:627345 2:165734 3:172654 4:172365 5:176432 6:174325 7:134256  
7 0     1:627345 2:716534 3:612574 4:671235 5:143762 6:713425 7:146325  
7 0     1:627345 2:153674 3:162754 4:126735 5:164732 6:137452 7:132654  
7 0     1:237465 2:761435 3:127645 4:617325 5:167234 6:124573 7:126453  
7 0     1:672345 2:153764 3:617254 4:126735 5:164372 6:145723 7:153426  
7 0     1:623475 2:615734 3:761254 4:162735 5:714632 6:157423 7:145632  
7 0     1:623745 2:157634 3:617254 4:712635 5:164372 6:714532 7:123456  
7 0     1:672345 2:615374 3:172654 4:123765 5:617432 6:125743 7:143652  
7 0     1:627345 2:167534 3:167254 4:612735 5:614732 6:145273 7:163524  
7 0     1:672345 2:761534 3:126574 4:712365 5:761432 6:125743 7:162435  
7 0     1:623745 2:671534 3:126574 4:172365 5:761432 6:172543 7:152436  
7 0     1:762345 2:671534 3:126574 4:712365 5:714362 6:715243 7:162435  
7 0     1:762345 2:165374 3:167254 4:612375 5:617432 6:145723 7:143526  
7 0     1:623745 2:175364 3:162754 4:172635 5:164732 6:134752 7:165432  
7 0     1:627345 2:153674 3:612754 4:127635 5:164732 6:145723 7:132564  
7 0     1:627345 2:165374 3:167254 4:761235 5:614372 6:174523 7:124563  
7 0     1:762345 2:165374 3:162574 4:617235 5:614732 6:145723 7:152346  
7 0     1:672345 2:165374 3:162754 4:617235 5:614372 6:145723 7:165234  
7 0     1:723465 2:671435 3:172645 4:613725 5:176234 6:172453 7:143652  
7 0     1:623745 2:167534 3:617254 4:617235 5:614732 6:137452 7:154236  
7 0     1:627345 2:761534 3:125764 4:617235 5:761432 6:124735 7:135264  
7 0     1:762345 2:175364 3:162754 4:126375 5:716432 6:134572 7:165432  
7 0     1:672345 2:167534 3:162754 4:617235 5:614732 6:145723 7:163254  
7 0     1:762345 2:165734 3:716254 4:671235 5:671432 6:174523 7:134256  
7 0     1:672345 2:167534 3:162574 4:617235 5:761432 6:145723 7:163524  
7 0     1:672345 2:146735 3:162475 4:173625 5:172364 6:145723 7:164325  
7 0     1:623745 2:175634 3:671254 4:126735 5:164732 6:174532 7:136524  
7 0     1:762345 2:156374 3:127564 4:761235 5:761432 6:147325 7:142653  
7 0     1:627345 2:716534 3:162754 4:612735 5:671432 6:145273 7:156342  
7 0     1:623745 2:176534 3:761254 4:612735 5:147362 6:134725 7:135624  
7 0     1:623475 2:176534 3:162754 4:612735 5:714632 6:142735 7:134265  
7 0     1:762345 2:157364 3:612574 4:712635 5:164732 6:174523 7:145632  
7 0     1:762345 2:716534 3:172654 4:617235 5:146372 6:143275 7:153462  
7 0     1:672345 2:175364 3:612754 4:126375 5:176432 6:145273 7:143625  
7 0     1:762345 2:165374 3:162754 4:671235 5:671432 6:174523 7:142536  
7 0     1:627345 2:716534 3:617254 4:612375 5:714362 6:134275 7:165423  
7 0     1:627345 2:716534 3:612754 4:761235 5:714362 6:134275 7:164532  
7 0     1:762345 2:165734 3:671254 4:671235 5:671432 6:173452 7:134256  
7 0     1:762345 2:175634 3:172564 4:612375 5:671432 6:174325 7:156423  
7 0     1:762345 2:165734 3:716254 4:612735 5:617432 6:714523 7:145632  
7 0     1:762345 2:715364 3:716254 4:162735 5:147632 6:135724 7:152463  
7 0     1:672345 2:165734 3:716254 4:671235 5:671432 6:174523 7:163425  
7 0     1:672345 2:615374 3:126754 4:712365 5:614372 6:125743 7:164523  
7 0     1:627345 2:716534 3:612754 4:671235 5:714362 6:134275 7:146532  
7 0     1:672345 2:615374 3:172654 4:127365 5:614732 6:127543 7:135462  
7 0     1:623745 2:671534 3:712654 4:123675 5:174362 6:715243 7:146235  
7 0     1:762345 2:715364 3:716254 4:172635 5:167432 6:134752 7:145263  
7 0     1:672345 2:167534 3:761254 4:612375 5:761432 6:173452 7:135462  
7 0     1:672345 2:714365 3:712645 4:617325 5:172364 6:175243 7:145623  
7 0     1:672345 2:176534 3:162754 4:612735 5:671432 6:145273 7:156342  
7 0     1:762345 2:156734 3:172564 4:671235 5:761432 6:174325 7:142653  
7 0     1:762345 2:716534 3:127654 4:761235 5:714632 6:147325 7:124563  
7 0     1:672345 2:715634 3:125674 4:671235 5:671432 6:143275 7:124365  
7 0     1:627345 2:715364 3:162574 4:172635 5:164372 6:134572 7:132564  
7 0     1:623745 2:174635 3:167245 4:713625 5:712364 6:145273 7:123456  
7 0     1:672345 2:167534 3:716254 4:671235 5:671432 6:174523 7:163452  
7 0     1:627345 2:715364 3:162574 4:126735 5:716432 6:134572 7:135426  
7 0     1:672345 2:716534 3:162754 4:671235 5:671432 6:174523 7:162453  
7 0     1:672345 2:146735 3:716245 4:136725 5:123674 6:714523 7:134526  
7 0     1:672345 2:165374 3:167254 4:612375 5:617432 6:145723 7:164352  
7 0     1:627345 2:716534 3:167254 4:671235 5:761432 6:145273 7:146523  
7 0     1:627345 2:716534 3:162574 4:612735 5:761432 6:145273 7:163542  
7 0     1:627345 2:165374 3:127654 4:127365 5:167432 6:174325 7:132465  
7 0     1:762345 2:716534 3:127654 4:671235 5:714632 6:174325 7:124563  
7 0     1:672345 2:615734 3:126574 4:172365 5:614372 6:712543 7:136524  
7 0     1:623475 2:761534 3:162754 4:162735 5:174362 6:153472 7:162534  
7 0     1:623475 2:617534 3:126754 4:127365 5:671432 6:125473 7:134256  
7 0     1:623745 2:176534 3:176254 4:761235 5:714632 6:142375 7:123645  
7 0     1:627345 2:165734 3:612574 4:671235 5:614372 6:134572 7:124635  
7 0     1:623745 2:157364 3:617254 4:172635 5:176432 6:145723 7:164253  
7 0     1:627345 2:176534 3:716254 4:761235 5:761432 6:145273 7:126345  
7 0     1:672345 2:157364 3:612574 4:126735 5:164732 6:145273 7:153462  
7 0     1:762345 2:167534 3:671254 4:671235 5:671432 6:713452 7:163452  
7 0     1:762345 2:716534 3:612754 4:761235 5:761432 6:173452 7:126453  
7 0     1:623745 2:165374 3:671254 4:761235 5:143762 6:137425 7:124563  
7 0     1:762345 2:153674 3:162754 4:176235 5:714632 6:135274 7:162534  
7 0     1:627345 2:165734 3:712654 4:712365 5:164372 6:174325 7:126345  
7 0     1:623475 2:165374 3:617254 4:612735 5:143762 6:713425 7:134625  
7 0     1:623745 2:167534 3:671254 4:617235 5:174362 6:713425 7:163452  
7 0     1:672345 2:153764 3:617254 4:126375 5:176432 6:145273 7:143652  
7 0     1:762345 2:671534 3:176254 4:176235 5:143762 6:715342 7:153462  
7 0     1:672345 2:176534 3:176254 4:671235 5:614732 6:714523 7:146235  
7 0     1:672345 2:715634 3:127564 4:612735 5:614372 6:143725 7:156234  
7 0     1:762345 2:715634 3:671254 4:172635 5:164732 6:147532 7:154236  
7 0     1:672345 2:165734 3:612574 4:671235 5:143672 6:134725 7:146352  
7 0     1:623745 2:156374 3:612574 4:612735 5:167432 6:153742 7:124356  
7 0     1:762345 2:156374 3:612574 4:172635 5:164732 6:174532 7:152634  
7 0     1:672345 2:175364 3:162754 4:127635 5:716432 6:713452 7:153642  
7 0     1:672345 2:176534 3:176254 4:671235 5:614732 6:147523 7:142356  
7 0     1:762345 2:715364 3:162574 4:126375 5:164732 6:173452 7:152436  
7 0     1:762345 2:167534 3:617254 4:612375 5:671432 6:134752 7:154236  
7 0     1:623745 2:175634 3:612754 4:617235 5:164732 6:157342 7:154632  
7 0     1:762345 2:167534 3:671254 4:671235 5:671432 6:173452 7:134526  
7 0     1:762345 2:157364 3:612574 4:126375 5:167432 6:174523 7:145632  
7 0     1:627345 2:715364 3:612754 4:126375 5:176432 6:145273 7:143625  
7 0     1:672345 2:165374 3:167254 4:612375 5:614372 6:174523 7:154632  
7 0     1:627345 2:716534 3:612574 4:671235 5:143672 6:134275 7:146325  
7 0     1:672345 2:176534 3:612574 4:671235 5:143672 6:134275 7:146325  
7 0     1:672345 2:176534 3:176254 4:671235 5:614732 6:145723 7:142365  
7 0     1:762345 2:716534 3:127654 4:612735 5:714632 6:143725 7:125346  
7 0     1:762345 2:175364 3:162754 4:126735 5:716432 6:134752 7:156342  
7 0     1:623475 2:165374 3:617254 4:612735 5:143672 6:134725 7:134265  
7 0     1:672345 2:156734 3:127564 4:617235 5:614372 6:143725 7:156324  
7 0     1:672345 2:165374 3:716254 4:612735 5:614732 6:147523 7:156423  
7 0     1:623745 2:165374 3:671254 4:612735 5:714362 6:713425 7:156234  
7 0     1:762345 2:165734 3:617254 4:671235 5:714362 6:137425 7:142536  
7 0     1:762345 2:715634 3:612754 4:127635 5:164372 6:174532 7:152634  
7 0     1:672345 2:715364 3:612574 4:127635 5:164732 6:145273 7:152364  
7 0     1:627345 2:716534 3:612574 4:617235 5:714362 6:134275 7:163524  
7 0     1:623745 2:175364 3:162574 4:172635 5:167432 6:137452 7:146352  
7 0     1:623475 2:165374 3:617254 4:612375 5:714362 6:713425 7:143562  
7 0     1:623745 2:176534 3:612754 4:761235 5:174362 6:134725 7:153624  
7 0     1:762345 2:716534 3:127654 4:612375 5:714632 6:147325 7:125463  
7 0     1:762345 2:153674 3:162754 4:712635 5:164372 6:137452 7:145263  
7 0     1:623745 2:175364 3:162574 4:172635 5:167432 6:134752 7:164352  
7 0     1:672345 2:156734 3:125764 4:612735 5:614732 6:174325 7:153462  
7 0     1:762345 2:615734 3:126574 4:127365 5:147362 6:152473 7:153426  
7 0     1:762345 2:715634 3:612754 4:612735 5:164372 6:175342 7:152634  
7 0     1:627345 2:716534 3:716254 4:612375 5:761432 6:714523 7:136542  
7 0     1:627345 2:176534 3:671254 4:671235 5:617432 6:173452 7:156234  
7 0     1:623745 2:167534 3:167254 4:617235 5:147632 6:714235 7:165423  
7 0     1:672345 2:716534 3:716254 4:617235 5:614732 6:174523 7:154623  
7 0     1:672345 2:153764 3:617254 4:712635 5:164732 6:145273 7:143562  
7 0     1:762345 2:716534 3:126754 4:761235 5:714632 6:147325 7:124536  
7 0     1:623475 2:165374 3:617254 4:612375 5:714362 6:134275 7:143652  
7 0     1:623745 2:716534 3:761254 4:617235 5:614372 6:134752 7:125364  
7 0     1:623745 2:175364 3:162574 4:172635 5:164372 6:134752 7:165432  
7 0     1:672345 2:165734 3:761254 4:761235 5:617432 6:173452 7:153462  
7 0     1:672345 2:761534 3:127654 4:127365 5:614372 6:172543 7:152346  
7 0     1:762345 2:176534 3:162574 4:761235 5:614372 6:147523 7:143625  
7 0     1:627345 2:165374 3:617254 4:761235 5:143762 6:713425 7:162453  
7 0     1:672345 2:716534 3:716254 4:617235 5:614732 6:147523 7:156423  
7 0     1:627345 2:156734 3:671254 4:126735 5:164732 6:145372 7:125436  
7 0     1:762345 2:153674 3:162754 4:172635 5:164372 6:137452 7:152634  
7 0     1:762345 2:615374 3:712654 4:127365 5:614732 6:712543 7:154263  
7 0     1:762345 2:165374 3:617254 4:612375 5:143672 6:134275 7:154362  
7 0     1:623745 2:157364 3:716254 4:172635 5:167432 6:134752 7:163425  
7 0     1:672345 2:165374 3:162754 4:612375 5:614372 6:147523 7:156423  
7 0     1:623475 2:761534 3:162754 4:162735 5:143762 6:153472 7:162345  
7 0     1:762345 2:716534 3:126754 4:671235 5:714632 6:174325 7:124536  
7 0     1:623745 2:167534 3:671254 4:612735 5:147362 6:713425 7:163524  
7 0     1:623475 2:175634 3:617254 4:126375 5:167432 6:147532 7:165423  
7 0     1:762345 2:615734 3:127654 4:712365 5:147362 6:175243 7:146352  
7 0     1:627345 2:716534 3:167254 4:671235 5:146372 6:147235 7:142653  
7 0     1:672345 2:165374 3:716254 4:612735 5:614732 6:145723 7:165423  
7 0     1:627345 2:167534 3:761254 4:612735 5:147362 6:134275 7:156243  
7 0     1:623745 2:156374 3:712564 4:612375 5:617432 6:714325 7:162435  
7 0     1:762345 2:716534 3:167254 4:617235 5:614372 6:145273 7:153462  
7 0     1:762345 2:761534 3:712654 4:172365 5:147362 6:715243 7:154263  
7 0     1:276345 2:761534 3:162754 4:716235 5:147632 6:127354 7:143265  
7 0     1:762345 2:716534 3:126754 4:612735 5:714632 6:147325 7:125346  
7 0     1:762345 2:715364 3:162754 4:126375 5:164372 6:173452 7:152436  
7 0     1:623745 2:715364 3:716254 4:172635 5:164732 6:134752 7:126354  
7 0     1:762345 2:715364 3:162754 4:126375 5:164372 6:137452 7:152463  
7 0     1:623745 2:153764 3:612574 4:126735 5:716432 6:145273 7:152463  
7 0     1:762345 2:716534 3:126754 4:612375 5:714632 6:147325 7:125436  
7 0     1:627345 2:761534 3:127654 4:123765 5:617432 6:125743 7:143265  
7 0     1:627345 2:165374 3:176254 4:612375 5:146372 6:142375 7:162543  
7 0     1:627345 2:617534 3:126754 4:123675 5:671432 6:125473 7:125463  
7 0     1:627345 2:617534 3:126574 4:712365 5:761432 6:712543 7:124365  
7 0     1:762345 2:157634 3:761254 4:126735 5:167432 6:145732 7:164532  
7 0     1:672345 2:617534 3:127654 4:127365 5:761432 6:127543 7:153462  
7 0     1:623475 2:761534 3:127654 4:123765 5:617432 6:125743 7:126543  
7 0     1:623475 2:761534 3:612754 4:127635 5:174632 6:152743 7:126534  
7 0     1:627345 2:716534 3:162754 4:761235 5:614732 6:145273 7:164325  
7 0     1:627345 2:671534 3:712654 4:712365 5:761432 6:712543 7:134652  
7 0     1:672345 2:165374 3:162574 4:671235 5:617432 6:174523 7:156423  
7 0     1:672345 2:175364 3:162574 4:172635 5:716432 6:713452 7:135624  
7 0     1:672345 2:615374 3:126574 4:712365 5:147362 6:152473 7:146523  
7 0     1:762345 2:716534 3:126574 4:761235 5:714632 6:147325 7:124356  
7 0     1:672345 2:716534 3:162754 4:612735 5:614372 6:145723 7:165234  
7 0     1:627345 2:167534 3:612754 4:612375 5:143762 6:173425 7:152436  
7 0     1:672345 2:615374 3:126754 4:172365 5:614372 6:125473 7:165234  
7 0     1:762345 2:715364 3:612574 4:712635 5:167432 6:174523 7:152463  
7 0     1:627345 2:157634 3:761254 4:761235 5:167432 6:715342 7:125634  
7 0     1:762345 2:165734 3:162574 4:761235 5:617432 6:714523 7:154632  
7 0     1:627345 2:716534 3:671254 4:761235 5:143672 6:134275 7:136425  
7 0     1:627345 2:715364 3:167254 4:172635 5:164732 6:134572 7:123564  
7 0     1:623745 2:156374 3:761254 4:126375 5:716432 6:145732 7:152463  
7 0     1:623475 2:671534 3:162754 4:162735 5:176432 6:134752 7:125634  
7 0     1:627345 2:716534 3:162754 4:671235 5:761432 6:145273 7:146532  
7 0     1:627345 2:716534 3:176254 4:761235 5:614372 6:714523 7:164253  
7 0     1:627345 2:716534 3:176254 4:761235 5:614372 6:174523 7:142536  
7 0     1:762345 2:176534 3:162754 4:617235 5:761432 6:145273 7:153246  
7 0     1:762345 2:176534 3:162754 4:617235 5:671432 6:174523 7:153624  
7 0     1:623745 2:715364 3:716254 4:172635 5:167432 6:134752 7:126345  
7 0     1:762345 2:175634 3:761254 4:126375 5:716432 6:145732 7:163542  
7 0     1:672345 2:716534 3:162574 4:671235 5:671432 6:174523 7:162435  
7 0     1:762345 2:165374 3:162754 4:612375 5:614372 6:145723 7:154236  
7 0     1:762345 2:716534 3:126574 4:123675 5:164732 6:143725 7:152643  
7 0     1:623475 2:761534 3:126574 4:123675 5:614732 6:712543 7:126435  
7 0     1:627345 2:671534 3:172654 4:172365 5:614732 6:172543 7:123546  
7 0     1:762345 2:716534 3:126574 4:671235 5:714632 6:174325 7:124356  
7 0     1:672345 2:716534 3:716254 4:617235 5:614732 6:145723 7:165423  
7 0     1:762345 2:715364 3:162574 4:712635 5:176432 6:713452 7:156243  
7 0     1:623475 2:671534 3:126754 4:712365 5:617432 6:712543 7:162453  
7 0     1:623475 2:761534 3:612754 4:126375 5:147632 6:152473 7:126453  
7 0     1:623745 2:176534 3:167254 4:612375 5:714632 6:142735 7:123654  
7 0     1:627345 2:165374 3:617254 4:761235 5:143762 6:173425 7:124536  
7 0     1:762345 2:761534 3:127654 4:123765 5:671432 6:125743 7:126543  
7 0     1:623745 2:175364 3:617254 4:172635 5:164732 6:145723 7:156423  
7 0     1:762345 2:715364 3:162574 4:712635 5:176432 6:134572 7:152643  
7 0     1:672345 2:167534 3:716254 4:612375 5:671432 6:147523 7:163542  
7 0     1:672345 2:176534 3:617254 4:671235 5:614732 6:134572 7:142635  
7 0     1:762345 2:165734 3:716254 4:761235 5:671432 6:147523 7:134256  
7 0     1:762345 2:153674 3:716254 4:127635 5:167432 6:134752 7:145263  
7 0     1:723465 2:671435 3:712645 4:671325 5:162734 6:127453 7:125634  
7 0     1:672345 2:761534 3:125674 4:612735 5:614732 6:124735 7:156234  
7 0     1:672345 2:156374 3:125674 4:617235 5:671432 6:143275 7:123654  
7 0     1:623745 2:165734 3:612574 4:671235 5:174362 6:137425 7:132564  
7 0     1:762345 2:167534 3:612574 4:761235 5:143762 6:134725 7:143265  
7 0     1:627345 2:167534 3:162574 4:761235 5:617432 6:174523 7:152463  
7 0     1:627345 2:167534 3:162754 4:612375 5:614372 6:174523 7:152463  
7 0     1:726345 2:615374 3:716254 4:162735 5:146732 6:712354 7:165423  
7 0     1:762345 2:165734 3:162574 4:761235 5:671432 6:714523 7:146325  
7 0     1:627345 2:165374 3:617254 4:761235 5:143762 6:137425 7:124563  
7 0     1:627345 2:165374 3:617254 4:761235 5:143672 6:134725 7:126453  
7 0     1:623745 2:175364 3:761254 4:172635 5:176432 6:145723 7:163452  
7 0     1:627345 2:175364 3:176254 4:172635 5:176432 6:134572 7:163452  
7 0     1:627345 2:715364 3:716254 4:712635 5:716432 6:134572 7:134526  
7 0     1:762345 2:165734 3:162574 4:612375 5:614732 6:714523 7:154632  
7 0     1:762345 2:165734 3:176254 4:612375 5:146372 6:142735 7:154623  
7 0     1:672345 2:165374 3:162754 4:761235 5:671432 6:147523 7:164253  
7 0     1:623475 2:176534 3:612754 4:671235 5:147362 6:137425 7:154362  
7 0     1:762345 2:761534 3:126754 4:127365 5:671432 6:127543 7:125364  
7 0     1:623745 2:167534 3:612754 4:617235 5:614732 6:137452 7:154326  
7 0     1:762345 2:761534 3:127564 4:761235 5:761432 6:127435 7:126453  
7 0     1:623475 2:671534 3:167254 4:167235 5:143672 6:175342 7:134265  
7 0     1:627345 2:156374 3:172564 4:612375 5:614372 6:714325 7:162543  
7 0     1:762345 2:156374 3:125764 4:617235 5:761432 6:174325 7:126354  
7 0     1:762345 2:716534 3:126574 4:612735 5:714632 6:147325 7:123546  
7 0     1:672345 2:153674 3:176254 4:127635 5:164732 6:134752 7:163542  
7 0     1:627345 2:715364 3:716254 4:712635 5:164372 6:134572 7:134256  
7 0     1:762345 2:176534 3:712654 4:671235 5:714632 6:174325 7:134562  
7 0     1:627345 2:167534 3:162754 4:761235 5:761432 6:174523 7:124563  
7 0     1:627345 2:167534 3:761254 4:612375 5:147362 6:173425 7:152346  
7 0     1:672345 2:165374 3:612754 4:671235 5:671432 6:137452 7:164253  
7 0     1:627345 2:715364 3:716254 4:126375 5:716432 6:134572 7:135426  
7 0     1:672345 2:165374 3:162754 4:671235 5:761432 6:145723 7:146253  
7 0     1:627345 2:715364 3:176254 4:712635 5:716432 6:134572 7:145263  
7 0     1:672345 2:156374 3:127564 4:671235 5:614372 6:143725 7:145623  
7 0     1:672345 2:716534 3:716254 4:617235 5:617432 6:145723 7:164523  
7 0     1:762345 2:715364 3:176254 4:172635 5:167432 6:134752 7:134526  
7 0     1:762345 2:176534 3:712654 4:612375 5:714632 6:147325 7:135462  
7 0     1:762345 2:165374 3:162754 4:617235 5:614372 6:145723 7:152346  
7 0     1:672345 2:165374 3:162754 4:671235 5:671432 6:174523 7:164253  
7 0     1:762345 2:761534 3:761254 4:176235 5:147632 6:175423 7:165423  
7 0     1:623745 2:157364 3:612574 4:172635 5:716432 6:145723 7:156432  
7 0     1:672345 2:165374 3:162574 4:617235 5:761432 6:145723 7:162354  
7 0     1:762345 2:615374 3:172564 4:126375 5:617432 6:123574 7:143526  
7 0     1:762345 2:165374 3:162574 4:612375 5:614732 6:145723 7:154236  
7 0     1:672345 2:165374 3:162754 4:671235 5:671432 6:147523 7:146253  
7 0     1:762345 2:716534 3:162754 4:612735 5:761432 6:145723 7:125346  
7 0     1:672345 2:165374 3:162574 4:671235 5:146732 6:147235 7:146523  
7 0     1:672345 2:715634 3:127564 4:612375 5:671432 6:143275 7:126543  
7 0     1:627345 2:167534 3:162574 4:671235 5:761432 6:145723 7:124635  
7 0     1:623745 2:167534 3:671254 4:617235 5:147362 6:713425 7:163542  
7 0     1:672345 2:165374 3:162754 4:671235 5:614372 6:147523 7:145623  
7 0     1:623745 2:167534 3:617254 4:671235 5:671432 6:137452 7:123645  
7 0     1:627345 2:715634 3:612754 4:712635 5:164732 6:145732 7:143256  
7 0     1:762345 2:715364 3:162574 4:126735 5:716432 6:173452 7:123546  
7 0     1:762345 2:153674 3:162574 4:712635 5:167432 6:137452 7:154263  
7 0     1:762345 2:615374 3:172564 4:612735 5:614732 6:712435 7:135426  
7 0     1:627345 2:153674 3:612754 4:126735 5:167432 6:145723 7:132456  
7 0     1:627345 2:761534 3:162754 4:716235 5:147362 6:715342 7:143265  
7 0     1:762345 2:715364 3:761254 4:127635 5:164732 6:174523 7:152643  
7 0     1:627345 2:714365 3:127645 4:617325 5:712364 6:157243 7:153246  
7 0     1:762345 2:153764 3:612574 4:172635 5:164732 6:174523 7:156234  
7 0     1:672345 2:167534 3:162754 4:617235 5:614732 6:714523 7:132654  
7 0     1:627345 2:167534 3:162574 4:671235 5:671432 6:174523 7:126435  
7 0     1:623745 2:156374 3:612574 4:612735 5:716432 6:157342 7:152463  
7 0     1:627345 2:167534 3:712654 4:123675 5:716432 6:174325 7:126354  
7 0     1:672345 2:156734 3:125764 4:617235 5:671432 6:143725 7:163254  
7 0     1:762345 2:175634 3:172564 4:612375 5:671432 6:143275 7:154236  
7 0     1:627345 2:715364 3:167254 4:126375 5:716432 6:134572 7:154236  
7 0     1:672345 2:165374 3:162574 4:671235 5:614732 6:147523 7:145623  
7 0     1:762345 2:176534 3:167254 4:761235 5:147632 6:142735 7:142365  
7 0     1:762345 2:167534 3:716254 4:612375 5:761432 6:145273 7:135462  
7 0     1:623745 2:156734 3:671254 4:127635 5:167432 6:174532 7:132465  
7 0     1:627345 2:715634 3:172564 4:761235 5:614372 6:714325 7:164253  
7 0     1:623745 2:716534 3:671254 4:761235 5:147362 6:173425 7:142356  
7 0     1:627345 2:165374 3:167254 4:671235 5:614372 6:145723 7:124653  
7 0     1:623745 2:156734 3:612754 4:712635 5:164372 6:145372 7:132456  
7 0     1:627345 2:175364 3:716254 4:162375 5:714632 6:173524 7:162354  
7 0     1:762345 2:165374 3:162574 4:617235 5:761432 6:174523 7:123654  
7 0     1:623475 2:617534 3:172654 4:123765 5:671432 6:712543 7:142356  
7 0     1:672345 2:156734 3:172564 4:671235 5:671432 6:143725 7:146253  
7 0     1:672345 2:165374 3:162574 4:712365 5:614732 6:154723 7:146523  
7 0     1:623745 2:716534 3:671254 4:761235 5:143762 6:713425 7:164253  
7 0     1:672345 2:615374 3:126754 4:712365 5:761432 6:125743 7:164253  
7 0     1:762345 2:165734 3:167254 4:671235 5:671432 6:174523 7:142536  
7 0     1:672345 2:615374 3:125674 4:761235 5:617432 6:127435 7:154623  
7 0     1:762345 2:716534 3:176254 4:617235 5:614732 6:714523 7:135462  
7 0     1:623745 2:165734 3:612754 4:761235 5:143762 6:713425 7:136245  
7 0     1:762345 2:716534 3:176254 4:617235 5:614372 6:714523 7:153462  
7 0     1:762345 2:153764 3:716254 4:126735 5:167432 6:134572 7:164523  
7 0     1:762345 2:761534 3:671254 4:172635 5:147632 6:715243 7:154263  
7 0     1:627345 2:176534 3:761254 4:612735 5:147362 6:134725 7:156243  
7 0     1:623475 2:165734 3:612574 4:617235 5:174362 6:134725 7:132546  
7 0     1:762345 2:153764 3:716254 4:126735 5:164732 6:134752 7:156423  
7 0     1:623745 2:165734 3:612754 4:761235 5:143672 6:134725 7:132645  
7 0     1:672345 2:716534 3:716254 4:612735 5:614732 6:145723 7:165243  
7 0     1:762345 2:176534 3:172654 4:761235 5:147632 6:143275 7:142365  
7 0     1:762345 2:761534 3:167254 4:167235 5:143672 6:153472 7:165342  
7 0     1:762345 2:176534 3:716254 4:761235 5:614372 6:174523 7:136425  
7 0     1:623745 2:761534 3:761254 4:162375 5:714632 6:154273 7:154263  
7 0     1:762345 2:716534 3:167254 4:617235 5:617432 6:145723 7:134526  
7 0     1:762345 2:715364 3:162574 4:712635 5:167432 6:173452 7:152436  
7 0     1:623745 2:153764 3:612574 4:126735 5:176432 6:145273 7:124635  
7 0     1:623745 2:761534 3:126574 4:172365 5:617432 6:712543 7:126435  
7 0     1:762345 2:153764 3:716254 4:126735 5:164732 6:134572 7:165423  
7 0     1:762345 2:761534 3:126754 4:123675 5:614372 6:712543 7:152643  
7 0     1:762345 2:617534 3:126754 4:172365 5:614732 6:172543 7:136254  
7 0     1:723465 2:671435 3:126745 4:761325 5:162374 6:127453 7:125463  
7 0     1:762345 2:165734 3:167254 4:761235 5:671432 6:714523 7:146253  
7 0     1:672345 2:165374 3:126754 4:123675 5:164372 6:174325 7:165423  
7 0     1:623745 2:175634 3:617254 4:126375 5:164732 6:174532 7:165234  
7 0     1:762345 2:167534 3:167254 4:761235 5:671432 6:714523 7:146523  
7 0     1:762345 2:167534 3:167254 4:761235 5:671432 6:147523 7:145236  
7 0     1:623745 2:165374 3:617254 4:612375 5:143672 6:134275 7:136254  
7 0     1:762345 2:175364 3:162754 4:126735 5:716432 6:134572 7:165342  
7 0     1:627345 2:671534 3:127564 4:671235 5:761432 6:124375 7:145632  
7 0     1:672345 2:176534 3:716254 4:761235 5:761432 6:714523 7:136452  
7 0     1:723465 2:761435 3:127645 4:613275 5:162374 6:172453 7:124536  
7 0     1:627345 2:176534 3:162574 4:612375 5:614732 6:147523 7:156243  
7 0     1:672345 2:176534 3:716254 4:761235 5:761432 6:145273 7:163452  
7 0     1:762345 2:176534 3:172654 4:761235 5:146732 6:143275 7:142356  
7 0     1:672345 2:157364 3:162754 4:712635 5:164372 6:713452 7:145362  
7 0     1:627345 2:716534 3:671254 4:612375 5:714362 6:134275 7:136542  
7 0     1:762345 2:165374 3:162754 4:761235 5:671432 6:147523 7:142536  
7 0     1:273465 2:614735 3:712645 4:617325 5:162734 6:127453 7:124563  
7 0     1:627345 2:615734 3:712654 4:712365 5:614372 6:125743 7:126345  
7 0     1:762345 2:165374 3:176254 4:612375 5:614372 6:714523 7:154362  
7 0     1:672345 2:175634 3:671254 4:126375 5:716432 6:145372 7:135426  
7 0     1:623745 2:165734 3:612754 4:671235 5:143672 6:134725 7:132465  
7 0     1:672345 2:165374 3:126754 4:172365 5:716432 6:714325 7:125364  
7 0     1:672345 2:715364 3:162754 4:126375 5:716432 6:713452 7:125436  
7 0     1:762345 2:615734 3:712654 4:123765 5:614372 6:125473 7:135426  
7 0     1:762345 2:165734 3:167254 4:761235 5:671432 6:147523 7:142536  
7 0     1:627345 2:176534 3:761254 4:612375 5:714362 6:134275 7:126354  
7 0     1:623745 2:165734 3:612754 4:612375 5:714362 6:713425 7:135624  
7 0     1:623745 2:153764 3:612754 4:126735 5:167432 6:145273 7:124563  
7 0     1:762345 2:167534 3:716254 4:761235 5:671432 6:145273 7:134652  
7 0     1:672345 2:671534 3:125674 4:612735 5:671432 6:124735 7:126354  
7 0     1:762345 2:176534 3:172654 4:671235 5:714632 6:174325 7:145623  
7 0     1:627345 2:615374 3:162574 4:162735 5:714632 6:135742 7:135624  
7 0     1:762345 2:157364 3:612574 4:126375 5:167432 6:145723 7:164532  
7 0     1:627345 2:167534 3:162754 4:671235 5:761432 6:147523 7:124563  
7 0     1:672345 2:176534 3:176254 4:612375 5:761432 6:714523 7:165423  
7 0     1:762345 2:157634 3:172564 4:761235 5:671432 6:143275 7:142536  
7 0     1:762345 2:175364 3:162754 4:126735 5:176432 6:134752 7:163425  
7 0     1:762345 2:165734 3:612574 4:761235 5:143672 6:713425 7:143652  
7 0     1:672345 2:175364 3:162754 4:127635 5:176432 6:713452 7:136425  
7 0     1:762345 2:761534 3:162754 4:716235 5:714362 6:153472 7:162453  
7 0     1:672345 2:165734 3:162574 4:617235 5:671432 6:147523 7:163254  
7 0     1:762345 2:167534 3:167254 4:761235 5:614732 6:147523 7:142365  
7 0     1:623745 2:175364 3:671254 4:172635 5:176432 6:145723 7:136452  
7 0     1:762345 2:175634 3:172564 4:761235 5:614732 6:174325 7:164235  
7 0     1:762345 2:714635 3:176245 4:137625 5:172364 6:714523 7:143562  
7 0     1:623745 2:156734 3:612574 4:617235 5:716432 6:153742 7:154326  
7 0     1:762345 2:167534 3:612754 4:612735 5:714362 6:134725 7:153426  
7 0     1:762345 2:165374 3:617254 4:617235 5:614732 6:134572 7:135246  
7 0     1:762345 2:153764 3:612754 4:126375 5:164372 6:145723 7:165423  
7 0     1:762345 2:165734 3:167254 4:671235 5:671432 6:714523 7:164253  
7 0     1:623745 2:671534 3:712654 4:612375 5:671432 6:712453 7:156423  
7 0     1:762345 2:167534 3:176254 4:761235 5:671432 6:145273 7:146523  
7 0     1:762345 2:176534 3:167254 4:761235 5:146732 6:142735 7:142356  
7 0     1:627345 2:167534 3:671254 4:761235 5:761432 6:137452 7:123456  
7 0     1:762345 2:761534 3:162754 4:162735 5:714362 6:153472 7:162534  
7 0     1:672345 2:165374 3:162754 4:617235 5:714632 6:714235 7:125364  
7 0     1:627345 2:157364 3:167254 4:127635 5:167432 6:134752 7:136245  
7 0     1:672345 2:175634 3:712564 4:671235 5:671432 6:143275 7:134652  
7 0     1:672345 2:165734 3:761254 4:671235 5:617432 6:137452 7:156342  
7 0     1:672345 2:157364 3:612574 4:126735 5:164732 6:145723 7:153426  
7 0     1:627345 2:157364 3:167254 4:127635 5:164732 6:134752 7:136254  
7 0     1:762345 2:153764 3:612754 4:126375 5:164372 6:147523 7:156423  
7 0     1:762345 2:157364 3:761254 4:126735 5:176432 6:147523 7:164532  
7 0     1:672345 2:175364 3:162574 4:127635 5:716432 6:713452 7:135642  
7 0     1:672345 2:175364 3:162574 4:126735 5:716432 6:713452 7:135462  
7 0     1:762345 2:165734 3:162574 4:761235 5:761432 6:147523 7:143265  
7 0     1:762345 2:761534 3:167254 4:167235 5:167432 6:134572 7:163452  
7 0     1:623745 2:716534 3:671254 4:671235 5:143762 6:134725 7:142563  
7 0     1:672345 2:175364 3:162574 4:126735 5:716432 6:134572 7:135426  
7 0     1:762345 2:165374 3:162574 4:761235 5:617432 6:145723 7:154236  
7 0     1:672345 2:153764 3:617254 4:126375 5:167432 6:145723 7:143526  
7 0     1:762345 2:714365 3:127645 4:761325 5:123764 6:175243 7:126543  
7 0     1:623745 2:167534 3:167254 4:617235 5:146732 6:142375 7:165423  
7 0     1:623475 2:176534 3:612574 4:612735 5:174362 6:134725 7:135462  
7 0     1:623745 2:156374 3:712564 4:612375 5:614372 6:714325 7:162543  
7 0     1:623745 2:715634 3:612754 4:617235 5:167432 6:157342 7:124563  
7 0     1:762345 2:715634 3:612574 4:612735 5:164732 6:175342 7:152634  
7 0     1:627345 2:153764 3:176254 4:712635 5:164732 6:137452 7:162435  
7 0     1:762345 2:165734 3:162574 4:761235 5:671432 6:145723 7:143265  
7 0     1:762345 2:156374 3:125764 4:617235 5:671432 6:143725 7:123546  
7 0     1:672345 2:615374 3:126574 4:172365 5:147362 6:152473 7:165234  
7 0     1:627345 2:153674 3:612754 4:126735 5:164732 6:145723 7:132546  
7 0     1:762345 2:671534 3:176254 4:176235 5:143762 6:153472 7:153426  
7 0     1:672345 2:715634 3:127564 4:671235 5:671432 6:143275 7:124653  
7 0     1:672345 2:716534 3:617254 4:617235 5:617432 6:134572 7:163452  
7 0     1:762345 2:157364 3:612574 4:126375 5:164732 6:147523 7:156432  
7 0     1:627345 2:175364 3:617254 4:172635 5:164732 6:145723 7:135642  
7 0     1:627345 2:176534 3:162754 4:612375 5:671432 6:145273 7:125643  
7 0     1:672345 2:153764 3:617254 4:126375 5:167432 6:145273 7:143562  
7 0     1:627345 2:716534 3:612574 4:761235 5:614372 6:173452 7:143256  
7 0     1:623745 2:716534 3:671254 4:617235 5:714362 6:713425 7:156234  
7 0     1:627345 2:615734 3:127564 4:671235 5:614372 6:124375 7:124563  
7 0     1:672345 2:176534 3:176254 4:612375 5:761432 6:174523 7:154236  
7 0     1:762345 2:157364 3:612574 4:126375 5:164732 6:145723 7:165432  
7 0     1:762345 2:165734 3:612754 4:617235 5:614372 6:134572 7:153246  
7 0     1:762345 2:165734 3:716254 4:612375 5:614372 6:145723 7:135426  
7 0     1:623745 2:156734 3:671254 4:617235 5:176432 6:175342 7:134256  
7 0     1:762345 2:165734 3:162754 4:617235 5:614732 6:145723 7:135246  
7 0     1:762345 2:165734 3:716254 4:761235 5:617432 6:145723 7:153426  
7 0     1:623745 2:156374 3:761254 4:712635 5:164372 6:145372 7:124536  
7 0     1:762345 2:165734 3:716254 4:761235 5:617432 6:145273 7:153462  
7 0     1:672345 2:165734 3:162754 4:617235 5:614372 6:147523 7:156324  
7 0     1:627345 2:715364 3:167254 4:126375 5:176432 6:134572 7:142365  
7 0     1:762345 2:175364 3:612754 4:126375 5:716432 6:147523 7:156432  
7 0     1:672345 2:165734 3:761254 4:612375 5:143672 6:134725 7:163542  
7 0     1:672345 2:176534 3:176254 4:612375 5:671432 6:714523 7:156423  
7 0     1:623745 2:615734 3:172654 4:761235 5:614372 6:712453 7:123645  
7 0     1:762345 2:761534 3:127654 4:127365 5:671432 6:125743 7:126534  
7 0     1:672345 2:615734 3:712654 4:712365 5:174362 6:152743 7:165342  
7 0     1:627345 2:715364 3:167254 4:126375 5:167432 6:134752 7:142365  
7 0     1:627345 2:715364 3:162754 4:712635 5:716432 6:134572 7:145326  
7 0     1:623745 2:167534 3:176254 4:761235 5:174632 6:142735 7:156234  
7 0     1:762345 2:176534 3:172654 4:612375 5:714632 6:143275 7:154236  
7 0     1:672345 2:153674 3:612754 4:712635 5:164372 6:145273 7:145236  
7 0     1:762345 2:153674 3:162574 4:712635 5:164732 6:137452 7:145263  
7 0     1:672345 2:165734 3:162754 4:617235 5:614372 6:145723 7:165324  
7 0     1:762345 2:167534 3:612574 4:671235 5:143672 6:137425 7:143256  
7 0     1:623745 2:175364 3:162574 4:172365 5:164372 6:143752 7:165432  
7 0     1:672345 2:716534 3:167254 4:617235 5:614372 6:147523 7:156342  
7 0     1:762345 2:167534 3:612574 4:612735 5:714362 6:134725 7:135426  
7 0     1:762345 2:176534 3:167254 4:612375 5:714632 6:142735 7:154236  
7 0     1:627345 2:715364 3:162754 4:712635 5:164732 6:134572 7:143256  
7 0     1:762345 2:176534 3:167254 4:612375 5:761432 6:145273 7:154236  
7 0     1:627345 2:615734 3:712654 4:123765 5:614372 6:125473 7:126354  
7 0     1:762345 2:165374 3:162754 4:172365 5:671432 6:175423 7:125364  
7 0     1:627345 2:716534 3:167254 4:671235 5:614372 6:147523 7:142563  
7 0     1:672345 2:165734 3:162754 4:761235 5:614732 6:145723 7:164352  
7 0     1:672345 2:165734 3:162754 4:761235 5:614372 6:174523 7:145632  
7 0     1:623745 2:617534 3:126754 4:123675 5:614372 6:127543 7:135264  
7 0     1:627345 2:716534 3:167254 4:671235 5:614372 6:145723 7:142653  
7 0     1:627345 2:716534 3:167254 4:671235 5:614372 6:145273 7:146253  
7 0     1:762345 2:176534 3:127654 4:761235 5:146732 6:143275 7:143256  
7 0     1:623745 2:715364 3:612574 4:172635 5:716432 6:145723 7:152643  
7 0     1:623745 2:157634 3:617254 4:712635 5:164372 6:174532 7:162345  
7 0     1:623745 2:715364 3:761254 4:712635 5:716432 6:145723 7:145263  
7 0     1:672345 2:716534 3:167254 4:617235 5:614372 6:145723 7:165342  
7 0     1:627345 2:175364 3:176254 4:127635 5:164372 6:134752 7:165324  
7 0     1:762345 2:716534 3:612754 4:612735 5:761432 6:173452 7:126534  
7 0     1:672345 2:715364 3:671254 4:126735 5:164732 6:174523 7:165243  
7 0     1:623475 2:165374 3:617254 4:617235 5:143672 6:134725 7:132465  
7 0     1:726345 2:761534 3:176254 4:176235 5:174632 6:123754 7:136452  
7 0     1:672345 2:715634 3:172564 4:617235 5:614372 6:174325 7:153462  
7 0     1:623745 2:167534 3:716254 4:612735 5:146732 6:142735 7:136524  
7 0     1:672345 2:153674 3:176254 4:127635 5:164372 6:134752 7:165342  
7 0     1:672345 2:165734 3:162574 4:617235 5:614372 6:145723 7:163524  
7 0     1:672345 2:716534 3:167254 4:617235 5:146372 6:147235 7:165342  
7 0     1:762345 2:176534 3:612574 4:612735 5:714362 6:134725 7:135462  
7 0     1:762345 2:157364 3:162754 4:127635 5:164372 6:137452 7:156342  
7 0     1:672345 2:156374 3:125674 4:671235 5:614732 6:147325 7:145623  
7 0     1:627345 2:615374 3:162574 4:162735 5:164372 6:713452 7:132546  
7 0     1:672345 2:153674 3:176254 4:162735 5:146732 6:173524 7:136542  
7 0     1:623745 2:715364 3:162574 4:172635 5:167432 6:137452 7:124635  
7 0     1:672345 2:165734 3:671254 4:671235 5:714362 6:173425 7:163425  
7 0     1:672345 2:153674 3:176254 4:162735 5:146732 6:137524 7:163542  
7 0     1:672345 2:165374 3:162574 4:761235 5:614732 6:145723 7:164523  
7 0     1:623475 2:716534 3:617254 4:617235 5:671432 6:134572 7:134526  
7 0     1:623745 2:176534 3:612754 4:671235 5:174362 6:137425 7:153624  
7 0     1:762345 2:175634 3:125764 4:761235 5:614372 6:147325 7:146325  
7 0     1:627345 2:176534 3:162574 4:671235 5:761432 6:145273 7:124635  
7 0     1:672345 2:167534 3:617254 4:612375 5:714362 6:134725 7:165423  
7 0     1:627345 2:716534 3:617254 4:671235 5:614372 6:134752 7:142563  
7 0     1:623475 2:617534 3:126754 4:172365 5:617432 6:172543 7:153624  
7 0     1:627345 2:165374 3:617254 4:612375 5:143762 6:134725 7:125643  
7 0     1:762345 2:156734 3:172564 4:761235 5:761432 6:147325 7:142653  
7 0     1:627345 2:156734 3:617254 4:127635 5:176432 6:714532 7:163245  
7 0     1:762345 2:176534 3:127654 4:617235 5:147632 6:714325 7:132546  
7 0     1:762345 2:175634 3:125764 4:617235 5:761432 6:174325 7:163524  
7 0     1:672345 2:157364 3:612574 4:126375 5:167432 6:145273 7:145362  
7 0     1:627345 2:156734 3:617254 4:612735 5:176432 6:715342 7:163245  
7 0     1:762345 2:761534 3:172654 4:172365 5:617432 6:712543 7:134526  
7 0     1:672345 2:157364 3:612574 4:126375 5:164732 6:145273 7:154362  
7 0     1:762345 2:157364 3:162754 4:126735 5:176432 6:134752 7:163452  
7 0     1:762345 2:165734 3:716254 4:612375 5:614732 6:145273 7:153462  
7 0     1:762345 2:176534 3:127654 4:617235 5:146732 6:143275 7:132546  
7 0     1:672345 2:165734 3:671254 4:671235 5:714362 6:137425 7:136425  
7 0     1:627345 2:176534 3:716254 4:612375 5:714632 6:142735 7:126354  
7 0     1:762345 2:167534 3:167254 4:671235 5:671432 6:714523 7:164523  
7 0     1:762345 2:167534 3:167254 4:671235 5:671432 6:174523 7:145236  
7 0     1:672345 2:143675 3:126745 4:613275 5:172364 6:152743 7:124635  
7 0     1:762345 2:157364 3:716254 4:126735 5:167432 6:134572 7:164532  
7 0     1:623745 2:167534 3:612754 4:612375 5:143762 6:713425 7:136524  
7 0     1:627345 2:176534 3:162574 4:671235 5:671432 6:174523 7:162435  
7 0     1:627345 2:156374 3:125764 4:612735 5:614372 6:174325 7:132546  
7 0     1:627345 2:176534 3:612574 4:671235 5:174362 6:137425 7:156243  
7 0     1:627345 2:165734 3:162754 4:761235 5:614372 6:174523 7:124563  
7 0     1:627345 2:165734 3:162574 4:671235 5:146732 6:147235 7:124653  
7 0     1:762345 2:176534 3:127654 4:612735 5:714632 6:143725 7:153462  
7 0     1:627345 2:715364 3:127564 4:716235 5:614732 6:712354 7:146325  
7 0     1:672345 2:715634 3:612574 4:612735 5:164732 6:715342 7:152634  
7 0     1:762345 2:153764 3:162754 4:126375 5:164372 6:134572 7:165423  
7 0     1:627345 2:175634 3:617254 4:172635 5:164732 6:145732 7:135642  
7 0     1:623475 2:175634 3:612574 4:617235 5:167432 6:175342 7:163524  
7 0     1:762345 2:176534 3:127654 4:612375 5:714632 6:147325 7:154632  
7 0     1:672345 2:167534 3:761254 4:761235 5:714362 6:134725 7:163452  
7 0     1:672345 2:165734 3:716254 4:671235 5:617432 6:174523 7:156342  
7 0     1:672345 2:165374 3:126574 4:712365 5:164732 6:174325 7:164523  
7 0     1:762345 2:176534 3:127654 4:612375 5:714632 6:143725 7:154362  
7 0     1:672345 2:671534 3:612574 4:162375 5:164732 6:145273 7:152436  
7 0     1:762345 2:165734 3:126754 4:127365 5:167432 6:147325 7:134526  
7 0     1:672345 2:167534 3:761254 4:671235 5:714362 6:137425 7:163452  
7 0     1:623745 2:175364 3:162754 4:162375 5:146372 6:173524 7:136524  
7 0     1:627345 2:761534 3:176254 4:716235 5:143762 6:715342 7:142653  
7 0     1:672345 2:715364 3:612574 4:126735 5:164732 6:145273 7:152346  
7 0     1:672345 2:165734 3:162574 4:761235 5:617432 6:174523 7:154632  
7 0     1:762345 2:175364 3:671254 4:712635 5:716432 6:174523 7:134562  
7 0     1:762345 2:176534 3:716254 4:671235 5:671432 6:145723 7:136452  
7 0     1:672345 2:165734 3:617254 4:761235 5:614372 6:137452 7:145623  
7 0     1:762345 2:617534 3:127654 4:123765 5:617432 6:172543 7:164325  
7 0     1:762345 2:157364 3:162754 4:126735 5:167432 6:134572 7:163452  
7 0     1:672345 2:165374 3:126574 4:172365 5:716432 6:714325 7:123564  
7 0     1:672345 2:165374 3:162574 4:761235 5:617432 6:147523 7:156423  
7 0     1:762345 2:615374 3:127654 4:123765 5:143762 6:152473 7:154263  
7 0     1:623745 2:715364 3:612574 4:172635 5:176432 6:145723 7:126435  
7 0     1:762345 2:156734 3:712564 4:671235 5:761432 6:174325 7:134265  
7 0     1:672345 2:167534 3:162754 4:612375 5:617432 6:145723 7:164325  
7 0     1:623745 2:167534 3:612754 4:612375 5:143672 6:134275 7:136524  
7 0     1:762345 2:165734 3:716254 4:612735 5:617432 6:145723 7:145326  
7 0     1:762345 2:165734 3:716254 4:612375 5:614372 6:145273 7:135462  
7 0     1:627345 2:157634 3:671254 4:127635 5:167432 6:147532 7:162453  
7 0     1:762345 2:176534 3:126754 4:612375 5:714632 6:147325 7:154362  
7 0     1:762345 2:165734 3:716254 4:612735 5:617432 6:145273 7:145362  
7 0     1:623475 2:715364 3:162574 4:162735 5:146732 6:173524 7:123465  
7 0     1:627345 2:175634 3:671254 4:126735 5:164732 6:174532 7:165243  
7 0     1:762345 2:175364 3:671254 4:126375 5:716432 6:174523 7:135462  
7 0     1:762345 2:175364 3:671254 4:126375 5:716432 6:147523 7:135642  
7 0     1:627345 2:761534 3:162754 4:716235 5:146732 6:713542 7:143256  
7 0     1:762345 2:176534 3:126574 4:761235 5:714632 6:147325 7:143562  
7 0     1:762345 2:715364 3:671254 4:172635 5:176432 6:714523 7:145623  
7 0     1:672345 2:156374 3:125764 4:617235 5:671432 6:143275 7:126354  
7 0     1:672345 2:165374 3:126574 4:172365 5:164732 6:147325 7:165234  
7 0     1:762345 2:615374 3:126574 4:712365 5:614732 6:125743 7:145236  
7 0     1:762345 2:176534 3:612574 4:761235 5:614372 6:173452 7:164325  
7 0     1:672345 2:153764 3:761254 4:126735 5:164732 6:145723 7:154236  
7 0     1:623745 2:175364 3:612754 4:172635 5:164732 6:145723 7:156432  
7 0     1:762345 2:716534 3:617254 4:617235 5:614372 6:713452 7:153462  
7 0     1:672345 2:153674 3:176254 4:126375 5:176432 6:134572 7:146352  
7 0     1:762345 2:761534 3:127654 4:712365 5:671432 6:125743 7:124653  
7 0     1:762345 2:176534 3:126574 4:612735 5:714632 6:147325 7:135462  
7 0     1:672345 2:671534 3:125764 4:612735 5:761432 6:124735 7:123564  
7 0     1:627345 2:761534 3:125764 4:612735 5:761432 6:127435 7:135426  
7 0     1:762345 2:156734 3:125674 4:617235 5:761432 6:174325 7:132654  
7 0     1:672345 2:167534 3:712654 4:123675 5:716432 6:174325 7:163542  
7 0     1:762345 2:617534 3:126574 4:172365 5:761432 6:172543 7:136524  
7 0     1:672345 2:615374 3:617254 4:162375 5:176432 6:145273 7:143652  
7 0     1:627345 2:176534 3:612574 4:761235 5:714362 6:134275 7:126435  
7 0     1:762345 2:167534 3:712654 4:671235 5:714632 6:174325 7:134526  
7 0     1:762345 2:167534 3:712654 4:612375 5:714632 6:147325 7:135426  
7 0     1:762345 2:761534 3:125764 4:612735 5:761432 6:127435 7:126354  
7 0     1:672345 2:165734 3:162754 4:617235 5:614732 6:145723 7:163524  
7 0     1:623475 2:715634 3:612754 4:612735 5:167432 6:157342 7:125634  
7 0     1:672345 2:157364 3:162754 4:172635 5:164732 6:713452 7:135624  
7 0     1:672345 2:153674 3:176254 4:126375 5:167432 6:134752 7:146352  
7 0     1:762345 2:167534 3:172654 4:761235 5:714632 6:147325 7:145263  
7 0     1:623475 2:761534 3:162574 4:162735 5:176432 6:134572 7:162354  
7 0     1:623745 2:165374 3:671254 4:761235 5:147362 6:173425 7:124356  
7 0     1:762345 2:716534 3:612754 4:612375 5:714362 6:134725 7:125436  
7 0     1:627345 2:671534 3:127654 4:123675 5:617432 6:712543 7:146325  
7 0     1:623745 2:156374 3:612574 4:617235 5:716432 6:153742 7:154236  
7 0     1:623745 2:175634 3:617254 4:172635 5:164732 6:147532 7:165423  
7 0     1:627345 2:716534 3:162754 4:612375 5:617432 6:145273 7:164325  
7 0     1:672345 2:176534 3:162574 4:671235 5:761432 6:145273 7:146352  
7 0     1:762345 2:167534 3:167254 4:671235 5:146732 6:714235 7:164235  
7 0     1:762345 2:176534 3:162754 4:612375 5:617432 6:145273 7:143256  
7 0     1:672345 2:153674 3:612754 4:172635 5:164372 6:145273 7:152364  
7 0     1:623475 2:167534 3:612754 4:671235 5:147362 6:137425 7:154326  
7 0     1:762345 2:715364 3:162574 4:712635 5:167432 6:137452 7:152463  
7 0     1:762345 2:167534 3:172654 4:761235 5:147632 6:143725 7:142365  
7 0     1:672345 2:156374 3:125674 4:617235 5:614732 6:147325 7:156234  
7 0     1:672345 2:165374 3:172654 4:123765 5:167432 6:174325 7:143652  
7 0     1:762345 2:165734 3:716254 4:671235 5:671432 6:714523 7:163425  
7 0     1:627345 2:615734 3:126574 4:712365 5:614372 6:125743 7:126435  
7 0     1:627345 2:176534 3:612754 4:671235 5:671432 6:137452 7:162453  
7 0     1:672345 2:165374 3:162574 4:172365 5:761432 6:715423 7:123654  
7 0     1:672345 2:617534 3:712654 4:123765 5:671432 6:712543 7:135642  
7 0     1:623745 2:153764 3:612574 4:172635 5:716432 6:145723 7:156423  
7 0     1:762345 2:175634 3:127564 4:617235 5:614732 6:714325 7:132546  
7 0     1:627345 2:716534 3:127654 4:712365 5:716432 6:714325 7:145632  
7 0     1:672345 2:175364 3:176254 4:126375 5:716432 6:713452 7:154623  
7 0     1:623475 2:165734 3:671254 4:671235 5:174362 6:713425 7:163425  
7 0     1:762345 2:165734 3:716254 4:761235 5:671432 6:145723 7:134265  
7 0     1:762345 2:167534 3:172654 4:761235 5:146732 6:143725 7:142356  
7 0     1:627345 2:715634 3:712564 4:671235 5:761432 6:143275 7:134562  
7 0     1:762345 2:156734 3:761254 4:127635 5:176432 6:145372 7:145326  
7 0     1:623745 2:153764 3:761254 4:712635 5:164372 6:145273 7:124563  
7 0     1:627345 2:165734 3:162574 4:671235 5:146372 6:147235 7:124635  
7 0     1:623475 2:716534 3:617254 4:617235 5:614372 6:134572 7:134265  
7 0     1:627345 2:671534 3:172654 4:123675 5:671432 6:712543 7:154623  
7 0     1:762345 2:167534 3:172654 4:671235 5:714632 6:174325 7:145263  
7 0     1:762345 2:715364 3:671254 4:172635 5:176432 6:145723 7:145236  
7 0     1:627345 2:165734 3:612574 4:671235 5:614732 6:134752 7:124563  
7 0     1:623475 2:715364 3:716254 4:126735 5:164372 6:137452 7:124653  
7 0     1:627345 2:165374 3:617254 4:761235 5:143672 6:134275 7:162453  
7 0     1:623745 2:156374 3:172564 4:612375 5:671432 6:714325 7:135624  
7 0     1:623745 2:167534 3:612754 4:671235 5:671432 6:134752 7:132465  
7 0     1:627345 2:176534 3:176254 4:617235 5:147632 6:174235 7:135462  
7 0     1:762345 2:157364 3:162754 4:712635 5:164732 6:173452 7:143562  
7 0     1:672345 2:165734 3:617254 4:761235 5:714362 6:134725 7:164253  
7 0     1:623745 2:715364 3:761254 4:712635 5:164372 6:145723 7:142563  
7 0     1:672345 2:715364 3:162754 4:126375 5:164372 6:713452 7:152436  
7 0     1:627345 2:715634 3:671254 4:126375 5:716432 6:145372 7:135426  
7 0     1:623745 2:156374 3:612574 4:126735 5:167432 6:147532 7:124635  
7 0     1:672345 2:156374 3:125674 4:617235 5:761432 6:143275 7:123564  
7 0     1:627345 2:167534 3:612754 4:612375 5:143762 6:134725 7:152643  
7 0     1:672345 2:716534 3:612754 4:671235 5:671432 6:137452 7:162453  
7 0     1:672345 2:165374 3:162754 4:617235 5:714632 6:147235 7:162534  
7 0     1:762345 2:167534 3:172654 4:612375 5:714632 6:147325 7:154263  
7 0     1:627345 2:165374 3:617254 4:671235 5:143672 6:134725 7:124653  
7 0     1:672345 2:715364 3:162574 4:712635 5:716432 6:713452 7:124356  
7 0     1:762345 2:165734 3:716254 4:612735 5:174632 6:714235 7:145632  
7 0     1:762345 2:167534 3:172654 4:612375 5:714632 6:143725 7:154236  
7 0     1:627345 2:716534 3:612574 4:761235 5:143762 6:173425 7:143256  
7 0     1:627345 2:167534 3:172654 4:172365 5:176432 6:714325 7:163452  
7 0     1:623745 2:167534 3:167254 4:761235 5:174632 6:714235 7:165234  
7 0     1:623475 2:167534 3:162574 4:617235 5:174632 6:147235 7:135246  
7 0     1:627345 2:615734 3:126574 4:712365 5:614372 6:712543 7:124365  
7 0     1:762345 2:176534 3:617254 4:671235 5:614732 6:173452 7:146235  
7 0     1:672345 2:715364 3:612574 4:126375 5:164732 6:145273 7:152436  
7 0     1:627345 2:615734 3:127654 4:712365 5:614372 6:712543 7:124653  
7 0     1:762345 2:167534 3:127654 4:761235 5:147632 6:143725 7:143265  
7 0     1:627345 2:153764 3:612754 4:126735 5:167432 6:145273 7:132456  
7 0     1:762345 2:167534 3:127654 4:761235 5:147632 6:143275 7:143625  
7 0     1:627345 2:167534 3:162754 4:612375 5:671432 6:145723 7:125643  
7 0     1:672345 2:165734 3:126574 4:172365 5:716432 6:714325 7:132564  
7 0     1:672345 2:153764 3:167254 4:126735 5:164732 6:134572 7:135426  
7 0     1:672345 2:165734 3:617254 4:761235 5:143672 6:134725 7:164523  
7 0     1:672345 2:715364 3:162574 4:127635 5:716432 6:713452 7:123564  
7 0     1:672345 2:615734 3:712564 4:712635 5:671432 6:127354 7:163425  
7 0     1:672345 2:176534 3:716254 4:612375 5:714632 6:142735 7:163542  
7 0     1:762345 2:176534 3:612754 4:612375 5:617432 6:713452 7:143256  
7 0     1:672345 2:156374 3:125674 4:617235 5:671432 6:147325 7:162354  
7 0     1:627345 2:671534 3:127654 4:123765 5:617432 6:712543 7:164325  
7 0     1:672345 2:157364 3:761254 4:126735 5:167432 6:145723 7:145326  
7 0     1:627345 2:165374 3:617254 4:671235 5:614372 6:134752 7:124563  
7 0     1:762345 2:167534 3:127654 4:761235 5:146732 6:143725 7:143256  
7 0     1:762345 2:167534 3:127654 4:612375 5:714632 6:143725 7:154326  
7 0     1:672345 2:153764 3:167254 4:126735 5:164372 6:134572 7:153426  
7 0     1:627345 2:167534 3:761254 4:612375 5:147362 6:134275 7:156234  
7 0     1:672345 2:716534 3:612574 4:761235 5:714362 6:134725 7:162435  
7 0     1:762345 2:165734 3:716254 4:612375 5:614732 6:145723 7:153426  
7 0     1:672345 2:615374 3:612574 4:167235 5:164732 6:145723 7:152346  
7 0     1:623745 2:175364 3:612574 4:172635 5:176432 6:145723 7:164352  
7 0     1:623475 2:615374 3:612754 4:172635 5:146372 6:175243 7:162345  
7 0     1:623745 2:671534 3:712654 4:172365 5:614372 6:712543 7:162534  
7 0     1:672345 2:165734 3:162574 4:761235 5:614732 6:174523 7:145632  
7 0     1:672345 2:715634 3:761254 4:127635 5:164732 6:714532 7:152643  
7 0     1:762345 2:167534 3:126754 4:761235 5:147632 6:143275 7:146325  
7 0     1:627345 2:165734 3:712654 4:123765 5:164372 6:147325 7:126354  
7 0     1:762345 2:165734 3:176254 4:761235 5:671432 6:145273 7:146253  
7 0     1:623475 2:617534 3:127564 4:126735 5:671432 6:123574 7:134256  
7 0     1:762345 2:157634 3:761254 4:126735 5:176432 6:147532 7:164532  
7 0     1:672345 2:671534 3:172654 4:172365 5:614732 6:172543 7:135462  
7 0     1:623745 2:671534 3:126574 4:172365 5:174362 6:715243 7:162435  
7 0     1:627345 2:716534 3:761254 4:761235 5:614372 6:173452 7:134256  
7 0     1:672345 2:165734 3:612574 4:612735 5:143672 6:134725 7:163542  
7 0     1:672345 2:167534 3:162754 4:617235 5:761432 6:147523 7:156324  
7 0     1:762345 2:715634 3:127564 4:671235 5:761432 6:174325 7:124653  
7 0     1:762345 2:165734 3:712654 4:671235 5:714632 6:174325 7:134256  
7 0     1:672345 2:715364 3:162574 4:126735 5:716432 6:713452 7:123546  
7 0     1:762345 2:761534 3:126574 4:712365 5:671432 6:712543 7:126435  
7 0     1:623745 2:761534 3:712564 4:761235 5:761432 6:127435 7:145236  
7 0     1:672345 2:153764 3:167254 4:126375 5:167432 6:134572 7:143526  
7 0     1:762345 2:167534 3:612574 4:761235 5:143762 6:134275 7:143625  
7 0     1:672345 2:175364 3:716254 4:712635 5:716432 6:134572 7:134526  
7 0     1:726345 2:761534 3:167254 4:176235 5:147632 6:127354 7:136542  
7 0     1:623745 2:715364 3:761254 4:172635 5:716432 6:145723 7:152634  
7 0     1:623475 2:617534 3:127564 4:127635 5:671432 6:712354 7:134256  
7 0     1:627345 2:671534 3:126754 4:712365 5:614732 6:712543 7:143625  
7 0     1:726345 2:761534 3:716254 4:167235 5:146732 6:172354 7:154236  
7 0     1:672345 2:157364 3:612754 4:712635 5:164732 6:145273 7:143562  
7 0     1:672345 2:761534 3:126754 4:127365 5:761432 6:125473 7:162534  
7 0     1:623745 2:156374 3:617254 4:612375 5:716432 6:153472 7:135264  
7 0     1:672345 2:716534 3:162754 4:671235 5:714632 6:174235 7:162453  
7 0     1:623745 2:167534 3:716254 4:612735 5:147632 6:147235 7:135264  
7 0     1:762345 2:175364 3:671254 4:126375 5:716432 6:145723 7:136542  
7 0     1:623745 2:715364 3:761254 4:172635 5:176432 6:145723 7:126345  
7 0     1:672345 2:715364 3:162754 4:712635 5:716432 6:713452 7:124536  
7 0     1:276345 2:615734 3:176254 4:162735 5:174632 6:123574 7:132456  
7 0     1:623745 2:167534 3:617254 4:671235 5:714362 6:137425 7:123645  
7 0     1:623475 2:165734 3:617254 4:761235 5:174362 6:134725 7:142536  
7 0     1:762345 2:165734 3:712654 4:612735 5:174632 6:714325 7:145632  
7 0     1:627345 2:615734 3:712654 4:123675 5:614732 6:127543 7:125634  
7 0     1:672345 2:157364 3:612754 4:712635 5:164372 6:145273 7:145362  
7 0     1:672345 2:671534 3:126754 4:127365 5:761432 6:125473 7:126534  
7 0     1:762345 2:165374 3:612574 4:617235 5:614732 6:134572 7:152346  
7 0     1:627345 2:615734 3:712654 4:712365 5:614372 6:712543 7:123465  
7 0     1:623745 2:761534 3:761254 4:162375 5:716432 6:145273 7:154263  
7 0     1:627345 2:167534 3:716254 4:612375 5:714632 6:147235 7:126354  
7 0     1:762345 2:167534 3:167254 4:671235 5:146732 6:174235 7:142356  
7 0     1:762345 2:175364 3:617254 4:712635 5:716432 6:174523 7:145623  
7 0     1:762345 2:714365 3:127645 4:613275 5:127364 6:175243 7:126435  
7 0     1:672345 2:175364 3:716254 4:712635 5:164372 6:134572 7:134256  
7 0     1:623475 2:165734 3:617254 4:671235 5:174362 6:173425 7:142563  
7 0     1:672345 2:671534 3:172654 4:172365 5:614372 6:172543 7:153462  
7 0     1:672345 2:175364 3:716254 4:126375 5:716432 6:713452 7:135462  
7 0     1:762345 2:165374 3:612754 4:671235 5:714362 6:137425 7:142536  
7 0     1:762345 2:153764 3:761254 4:127635 5:164732 6:174523 7:156423  
7 0     1:627345 2:615374 3:162574 4:162735 5:716432 6:713452 7:135246  
7 0     1:276345 2:761534 3:162754 4:162735 5:174632 6:127354 7:134265  
7 0     1:726345 2:761534 3:176254 4:176235 5:146732 6:123754 7:135642  
7 0     1:623745 2:153674 3:716254 4:712635 5:164732 6:137452 7:126435  
7 0     1:623745 2:617534 3:162754 4:162375 5:146372 6:173542 7:136524  
7 0     1:672345 2:165374 3:162574 4:617235 5:714632 6:714235 7:123564  
7 0     1:672345 2:715364 3:612754 4:712635 5:716432 6:145273 7:124536  
7 0     1:762345 2:165734 3:712654 4:612375 5:146372 6:147325 7:135426  
7 0     1:672345 2:175364 3:716254 4:126375 5:716432 6:134572 7:135426  
7 0     1:672345 2:175364 3:176254 4:712635 5:716432 6:134572 7:145263  
7 0     1:627345 2:716534 3:127654 4:123765 5:176432 6:174325 7:143256  
7 0     1:672345 2:716534 3:761254 4:617235 5:617432 6:134572 7:164523  
7 0     1:627345 2:167534 3:761254 4:761235 5:174362 6:713425 7:165234  
7 0     1:627345 2:156734 3:172564 4:617235 5:761432 6:174325 7:153426  
7 0     1:623745 2:167534 3:617254 4:671235 5:174362 6:137425 7:152364  
7 0     1:762345 2:165734 3:172654 4:761235 5:714632 6:147325 7:142563  
7 0     1:672345 2:175364 3:162574 4:162735 5:714632 6:713524 7:135462  
7 0     1:672345 2:615374 3:126754 4:612375 5:614372 6:124753 7:156423  
7 0     1:627345 2:153674 3:617254 4:712635 5:164732 6:145723 7:124356  
7 0     1:762345 2:165374 3:612754 4:617235 5:714362 6:134725 7:125346  
7 0     1:623475 2:165734 3:617254 4:671235 5:174362 6:137425 7:142536  
7 0     1:623745 2:153674 3:716254 4:712635 5:164372 6:137452 7:126453  
7 0     1:762345 2:761534 3:127654 4:123675 5:671432 6:125473 7:126543  
7 0     1:762345 2:715364 3:671254 4:172635 5:167432 6:147523 7:145236  
7 0     1:627345 2:167534 3:671254 4:671235 5:714362 6:173425 7:126345  
7 0     1:627345 2:716534 3:127654 4:123765 5:167432 6:174325 7:143265  
7 0     1:762345 2:153764 3:761254 4:126735 5:176432 6:174523 7:146523  
7 0     1:627345 2:671534 3:126754 4:712365 5:671432 6:712543 7:145362  
7 0     1:627345 2:167534 3:761254 4:761235 5:174362 6:173425 7:152346  
7 0     1:623745 2:175634 3:617254 4:126375 5:716432 6:714532 7:123546  
7 0     1:762345 2:157634 3:712564 4:761235 5:761432 6:147325 7:134625  
7 0     1:627345 2:716534 3:617254 4:761235 5:143762 6:713425 7:164253  
7 0     1:762345 2:165734 3:172654 4:671235 5:714632 6:174325 7:142563  
7 0     1:623745 2:175634 3:612574 4:617235 5:164372 6:157342 7:154632  
7 0     1:623745 2:715364 3:716254 4:172635 5:164372 6:134752 7:126534  
7 0     1:762345 2:715364 3:716254 4:172635 5:164732 6:134752 7:154263  
7 0     1:627345 2:716534 3:162574 4:617235 5:714632 6:714235 7:135624  
7 0     1:627345 2:153674 3:617254 4:712635 5:164372 6:145723 7:124536  
7 0     1:623745 2:715634 3:761254 4:126375 5:716432 6:145732 7:154263  
7 0     1:627345 2:167534 3:671254 4:671235 5:714362 6:137425 7:123645  
7 0     1:627345 2:715364 3:162754 4:172635 5:167432 6:134752 7:132645  
7 0     1:672345 2:716534 3:162574 4:127365 5:614732 6:154723 7:165234  
7 0     1:672345 2:157364 3:162754 4:172635 5:164372 6:713452 7:153624  
7 0     1:627345 2:716534 3:127654 4:172365 5:176432 6:174325 7:132456  
7 0     1:623745 2:157634 3:612574 4:617235 5:716432 6:153742 7:154362  
7 0     1:627345 2:715364 3:176254 4:126375 5:716432 6:134572 7:154263  
7 0     1:762345 2:715634 3:125764 4:761235 5:761432 6:147325 7:124635  
7 0     1:627345 2:715364 3:176254 4:126375 5:167432 6:134752 7:142635  
7 0     1:627345 2:715364 3:167254 4:712635 5:716432 6:134572 7:145236  
7 0     1:623475 2:165734 3:167254 4:671235 5:174632 6:714235 7:164253  
7 0     1:762345 2:615374 3:127654 4:123765 5:143672 6:157243 7:165423  
7 0     1:627345 2:715364 3:167254 4:712635 5:164732 6:134572 7:142356  
7 0     1:627345 2:157364 3:617254 4:126735 5:716432 6:145273 7:153246  
7 0     1:623745 2:167534 3:617254 4:617235 5:147362 6:173425 7:154263  
7 0     1:762345 2:761534 3:125674 4:126735 5:671432 6:712354 7:126354  
7 0     1:762345 2:615374 3:126754 4:123765 5:614372 6:125473 7:154236  
7 0     1:672345 2:165734 3:617254 4:671235 5:714362 6:137425 7:164253  
7 0     1:276345 2:615734 3:716254 4:162735 5:174632 6:123574 7:124563  
7 0     1:762345 2:165374 3:612574 4:617235 5:714362 6:134725 7:123546  
7 0     1:627345 2:671534 3:126574 4:712365 5:614372 6:712543 7:143625  
7 0     1:762345 2:165734 3:172654 4:612375 5:146372 6:147325 7:154263  
7 0     1:762345 2:715364 3:671254 4:172635 5:164732 6:147523 7:154236  
7 0     1:627345 2:715364 3:167254 4:712635 5:164372 6:134572 7:142536  
7 0     1:623475 2:715634 3:612754 4:612735 5:164372 6:153472 7:123456  
7 0     1:762345 2:165734 3:172654 4:612375 5:146372 6:143725 7:154236  
7 0     1:762345 2:176534 3:612754 4:612735 5:671432 6:173452 7:156342  
7 0     1:627345 2:167534 3:671254 4:671235 5:174362 6:173425 7:152634  
7 0     1:672345 2:143675 3:172645 4:613725 5:172364 6:157243 7:143625  
7 0     1:276345 2:615734 3:162574 4:716235 5:147632 6:123574 7:124563  
7 0     1:623745 2:156734 3:671254 4:617235 5:176432 6:715342 7:163425  
7 0     1:627345 2:157364 3:617254 4:126735 5:176432 6:145273 7:132465  
7 0     1:623745 2:153764 3:612574 4:172635 5:176432 6:145723 7:164235  
7 0     1:762345 2:165734 3:127654 4:761235 5:146732 6:143275 7:143562  
7 0     1:627345 2:716534 3:612574 4:761235 5:143672 6:134275 7:164325  
7 0     1:627345 2:715364 3:167254 4:172635 5:176432 6:134572 7:123645  
7 0     1:627345 2:761534 3:172564 4:761235 5:761432 6:127435 7:145236  
7 0     1:762345 2:176534 3:761254 4:612375 5:671432 6:137452 7:135642  
7 0     1:627345 2:715364 3:167254 4:172635 5:167432 6:134752 7:123645  
7 0     1:623745 2:175364 3:612574 4:172635 5:164372 6:145723 7:156432  
7 0     1:762345 2:153674 3:176254 4:172635 5:164732 6:137452 7:135264  
7 0     1:723465 2:614375 3:127645 4:613725 5:176234 6:172453 7:142365  
7 0     1:762345 2:153674 3:716254 4:127635 5:164732 6:134752 7:154263  
7 0     1:623745 2:167534 3:617254 4:617235 5:147362 6:137425 7:154236  
7 0     1:672345 2:156734 3:125674 4:617235 5:614372 6:143725 7:135624  
7 0     1:762345 2:714365 3:712645 4:671325 5:172364 6:715243 7:156234  
7 0     1:762345 2:761534 3:126754 4:712365 5:671432 6:712543 7:126453  
7 0     1:627345 2:176534 3:162754 4:671235 5:714632 6:174235 7:162453  
7 0     1:762345 2:153674 3:176254 4:172635 5:164372 6:137452 7:153264  
7 0     1:627345 2:156374 3:125674 4:612735 5:614372 6:714325 7:136254  
7 0     1:672345 2:165734 3:617254 4:612375 5:143672 6:134725 7:165423  
7 0     1:762345 2:153764 3:761254 4:126735 5:176432 6:147523 7:164523  
7 0     1:762345 2:165734 3:127654 4:617235 5:146732 6:143725 7:135246  
7 0     1:762345 2:175364 3:617254 4:126375 5:716432 6:147523 7:156423  
7 0     1:672345 2:167534 3:162754 4:617235 5:147632 6:714235 7:132654  
7 0     1:762345 2:143765 3:126745 4:671325 5:123764 6:715243 7:152643  
7 0     1:627345 2:167534 3:671254 4:612735 5:147362 6:173425 7:152463  
7 0     1:762345 2:165734 3:127654 4:617235 5:146372 6:143725 7:153246  
7 0     1:623745 2:156734 3:125764 4:671235 5:614732 6:143725 7:132456  
7 0     1:762345 2:153674 3:176254 4:127635 5:176432 6:713452 7:134562  
7 0     1:623745 2:761534 3:126574 4:172365 5:761432 6:127543 7:152436  
7 0     1:627345 2:167534 3:671254 4:612375 5:714362 6:134725 7:123654  
7 0     1:672345 2:156734 3:671254 4:612735 5:176432 6:175342 7:145632  
7 0     1:623745 2:167534 3:617254 4:612375 5:714362 6:134725 7:123654  
7 0     1:627345 2:615734 3:671254 4:716235 5:164372 6:714523 7:123456  
7 0     1:623745 2:715364 3:761254 4:172635 5:164372 6:145723 7:125634  
7 0     1:762345 2:153674 3:176254 4:127635 5:176432 6:134572 7:134526  
7 0     1:627345 2:175364 3:176254 4:172635 5:164372 6:134752 7:165342  
7 0     1:762345 2:715364 3:671254 4:127635 5:164732 6:147523 7:152436  
7 0     1:623745 2:167534 3:167254 4:612375 5:147632 6:714235 7:165234  
7 0     1:762345 2:615374 3:612574 4:172635 5:146732 6:175243 7:156234  
7 0     1:762345 2:761534 3:127654 4:123765 5:143762 6:152743 7:152643  
7 0     1:623745 2:165734 3:671254 4:617235 5:174362 6:713425 7:163425  
7 0     1:623475 2:156374 3:612754 4:172635 5:164372 6:174532 7:126345  
7 0     1:672345 2:175364 3:162754 4:172635 5:716432 6:713452 7:153624  
7 0     1:762345 2:153674 3:176254 4:126735 5:164732 6:137452 7:135426  
7 0     1:672345 2:165374 3:612754 4:671235 5:714362 6:137425 7:164253  
7 0     1:762345 2:165734 3:127654 4:612735 5:146372 6:143725 7:153426  
7 0     1:672345 2:157364 3:716254 4:126375 5:164372 6:134572 7:135426  
7 0     1:762345 2:153674 3:176254 4:126735 5:164372 6:137452 7:153426  
7 0     1:623475 2:716534 3:176254 4:617235 5:146372 6:142375 7:134625  
7 0     1:627345 2:165374 3:617254 4:612375 5:143672 6:134275 7:162543  
7 0     1:623475 2:175364 3:127564 4:162735 5:671432 6:123754 7:134265  
7 0     1:627345 2:167534 3:617254 4:617235 5:174362 6:713425 7:163452  
7 0     1:627345 2:165734 3:716254 4:761235 5:146372 6:147235 7:126345  
7 0     1:762345 2:157364 3:761254 4:126735 5:167432 6:145723 7:164532  
7 0     1:623745 2:167534 3:617254 4:612375 5:147362 6:134725 7:152364  
7 0     1:762345 2:157364 3:671254 4:127635 5:167432 6:147523 7:145362  
7 0     1:762345 2:617534 3:712654 4:712365 5:761432 6:172543 7:134652  
7 0     1:672345 2:615734 3:125674 4:617235 5:614372 6:124375 7:135624  
7 0     1:623745 2:156374 3:712564 4:612735 5:761432 6:143275 7:156234  
7 0     1:672345 2:615374 3:172654 4:172365 5:143672 6:152473 7:153624  
7 0     1:627345 2:715364 3:167254 4:172635 5:164732 6:134752 7:123654  
7 0     1:672345 2:156734 3:125674 4:617235 5:761432 6:714325 7:132654  
7 0     1:762345 2:165734 3:126754 4:617235 5:146372 6:147325 7:153246  
7 0     1:627345 2:165374 3:612574 4:612735 5:714362 6:134275 7:163524  
7 0     1:762345 2:175364 3:716254 4:712635 5:716432 6:173452 7:134562  
7 0     1:762345 2:175364 3:716254 4:126375 5:716432 6:173452 7:135462  
7 0     1:762345 2:175364 3:612754 4:126375 5:176432 6:147523 7:164325  
7 0     1:762345 2:165734 3:126574 4:671235 5:714632 6:174325 7:143256  
7 0     1:672345 2:167534 3:612754 4:612735 5:714362 6:134725 7:165342  
7 0     1:627345 2:671534 3:126754 4:172365 5:671432 6:712543 7:153624  
7 0     1:627345 2:153764 3:176254 4:127635 5:164732 6:134752 7:162354  
7 0     1:623475 2:617534 3:127654 4:712365 5:614732 6:172543 7:154632  
7 0     1:623475 2:715364 3:162754 4:712635 5:176432 6:137452 7:124563  
7 0     1:762345 2:615374 3:126754 4:712365 5:614372 6:125743 7:145236  
7 0     1:672345 2:714365 3:126475 4:613275 5:127364 6:152473 7:126345  
7 0     1:627345 2:167534 3:617254 4:617235 5:143762 6:713425 7:165342  
7 0     1:762345 2:153764 3:761254 4:126735 5:167432 6:174523 7:145623  
7 0     1:672345 2:617534 3:126754 4:127365 5:671432 6:125473 7:156342  
7 0     1:627345 2:615734 3:176254 4:162735 5:174632 6:135742 7:163245  
7 0     1:623475 2:176534 3:176254 4:612375 5:714632 6:142375 7:142365  
7 0     1:627345 2:671534 3:126754 4:127365 5:671432 6:712543 7:153642  
7 0     1:672345 2:175364 3:162574 4:162735 5:714632 6:135274 7:135642  
7 0     1:762345 2:165734 3:126574 4:617235 5:714632 6:174325 7:132564  
7 0     1:623745 2:165374 3:176254 4:761235 5:146372 6:142375 7:136245  
7 0     1:672345 2:715364 3:612754 4:127635 5:716432 6:145273 7:125364  
7 0     1:627345 2:156734 3:671254 4:671235 5:176432 6:175342 7:125634  
7 0     1:762345 2:165734 3:126574 4:617235 5:714632 6:147325 7:132546  
7 0     1:627345 2:175364 3:167254 4:172635 5:176432 6:134572 7:136452  
7 0     1:762345 2:761534 3:167254 4:167235 5:164732 6:134572 7:163542  
7 0     1:623745 2:671534 3:712654 4:712365 5:761432 6:712543 7:146523  
7 0     1:627345 2:671534 3:712654 4:712365 5:614372 6:712543 7:134625  
7 0     1:623745 2:617534 3:126754 4:172365 5:614732 6:172543 7:154362  
7 0     1:672345 2:165734 3:162574 4:671235 5:761432 6:714523 7:143265  
7 0     1:627345 2:175364 3:167254 4:172635 5:167432 6:134752 7:136452  
7 0     1:627345 2:153674 3:617254 4:127635 5:164732 6:145723 7:123564  
7 0     1:672345 2:617534 3:125674 4:126735 5:761432 6:123754 7:135642  
7 0     1:672345 2:615374 3:617254 4:126375 5:174632 6:152473 7:143652  
7 0     1:672345 2:153674 3:612574 4:712635 5:164732 6:145273 7:145236  
7 0     1:762345 2:761534 3:127654 4:712365 5:671432 6:125473 7:126453  
7 0     1:623475 2:617534 3:126754 4:712365 5:614732 6:172543 7:154362  
7 0     1:627345 2:176534 3:162754 4:671235 5:714632 6:142735 7:124653  
7 0     1:623745 2:715364 3:671254 4:712635 5:716432 6:145723 7:145236  
7 0     1:627345 2:153674 3:617254 4:126735 5:716432 6:145723 7:152346  
7 0     1:627345 2:615374 3:612754 4:162735 5:167432 6:145273 7:132456  
7 0     1:762345 2:165734 3:126574 4:617235 5:146372 6:147325 7:135246  
7 0     1:627345 2:167534 3:617254 4:612735 5:143762 6:713425 7:165324  
7 0     1:627345 2:176534 3:176254 4:617235 5:147632 6:147235 7:135642  
7 0     1:672345 2:157364 3:612754 4:172635 5:164732 6:145273 7:135624  
7 0     1:627345 2:175364 3:167254 4:172635 5:164732 6:134752 7:136542  
7 0     1:672345 2:167534 3:162754 4:617235 5:146732 6:714235 7:132564  
7 0     1:672345 2:167534 3:761254 4:612375 5:714362 6:134725 7:163542  
7 0     1:762345 2:165734 3:126574 4:612735 5:146372 6:147325 7:135426  
7 0     1:672345 2:167534 3:162574 4:617235 5:714632 6:714235 7:135264  
7 0     1:627345 2:153674 3:617254 4:126735 5:176432 6:145723 7:123465  
7 0     1:672345 2:716534 3:162574 4:671235 5:617432 6:174523 7:156243  
7 0     1:672345 2:165734 3:716254 4:712365 5:761432 6:715423 7:134265  
7 0     1:623745 2:615374 3:716254 4:716235 5:147362 6:153742 7:162435  
7 0     1:627345 2:175364 3:167254 4:172635 5:164732 6:134572 7:135642  
7 0     1:672345 2:156734 3:712564 4:671235 5:671432 6:143275 7:134265  
7 0     1:623745 2:716534 3:671254 4:617235 5:143762 6:134725 7:125634  
7 0     1:762345 2:175364 3:617254 4:126375 5:716432 6:145723 7:165423  
7 0     1:762345 2:715634 3:125674 4:761235 5:761432 6:147325 7:124365  
7 0     1:623745 2:671534 3:712654 4:123675 5:617432 6:712543 7:146235  
7 0     1:762345 2:153764 3:761254 4:126735 5:167432 6:145723 7:164523  
7 0     1:762345 2:165374 3:712654 4:612735 5:174632 6:714325 7:145623  
7 0     1:672345 2:167534 3:671254 4:671235 5:714362 6:173425 7:163452  
7 0     1:627345 2:175364 3:167254 4:127635 5:164732 6:134752 7:136524  
7 0     1:762345 2:716534 3:617254 4:617235 5:174362 6:713425 7:134562  
7 0     1:762345 2:165374 3:712654 4:612735 5:147632 6:714325 7:154623  
7 0     1:672345 2:716534 3:162754 4:612735 5:714632 6:147235 7:162534  
7 0     1:623745 2:715634 3:761254 4:612375 5:716432 6:153742 7:154236  
7 0     1:672345 2:153764 3:617254 4:172635 5:164732 6:145273 7:135624  
7 0     1:762345 2:165374 3:712654 4:612735 5:146732 6:147325 7:154236  
7 0     1:672345 2:617534 3:712654 4:123675 5:671432 6:712543 7:135462  
7 0     1:762345 2:165374 3:712654 4:612735 5:146732 6:143725 7:154263  
7 0     1:623745 2:176534 3:612754 4:617235 5:147362 6:137425 7:154362  
7 0     1:672345 2:167534 3:671254 4:671235 5:714362 6:137425 7:136452  
7 0     1:623475 2:761534 3:176254 4:176235 5:714362 6:715342 7:134526  
7 0     1:762345 2:165374 3:712654 4:612735 5:146732 6:143275 7:154623  
7 0     1:762345 2:716534 3:617254 4:617235 5:147362 6:713425 7:135462  
7 0     1:627345 2:153674 3:617254 4:126735 5:167432 6:145723 7:123456  
7 0     1:762345 2:153764 3:761254 4:126735 5:164732 6:147523 7:156423  
7 0     1:762345 2:153764 3:167254 4:172635 5:164372 6:137452 7:156324  
7 0     1:762345 2:156734 3:671254 4:127635 5:176432 6:714532 7:145632  
7 0     1:627345 2:176534 3:671254 4:671235 5:174362 6:173425 7:156234  
7 0     1:623745 2:716534 3:716254 4:671235 5:147632 6:147235 7:142356  
7 0     1:762345 2:153764 3:167254 4:127635 5:164372 6:137452 7:156342  
7 0     1:762345 2:615734 3:127654 4:127365 5:174362 6:715243 7:134526  
7 0     1:623475 2:671534 3:716254 4:176235 5:143762 6:715342 7:146253  
7 0     1:762345 2:153764 3:167254 4:126735 5:164732 6:134572 7:163542  
7 0     1:623745 2:176534 3:612754 4:612375 5:147362 6:134725 7:153624  
7 0     1:627345 2:176534 3:671254 4:612375 5:714362 6:134275 7:123654  
7 0     1:627345 2:175364 3:167254 4:126735 5:164732 6:137452 7:136524  
7 0     1:762345 2:153764 3:167254 4:126735 5:164372 6:134752 7:156342  
7 0     1:672345 2:167534 3:126574 4:172365 5:716432 6:714325 7:135264  
7 0     1:672345 2:165374 3:127654 4:172365 5:164372 6:143725 7:165234  
7 0     1:762345 2:153764 3:167254 4:126735 5:164372 6:134572 7:165342  
7 0     1:627345 2:716534 3:617254 4:671235 5:761432 6:134752 7:145263  
7 0     1:672345 2:156374 3:127564 4:617235 5:671432 6:143275 7:126534  
7 0     1:623745 2:157364 3:761254 4:172635 5:176432 6:145723 7:163425  
7 0     1:623475 2:715364 3:162754 4:127635 5:176432 6:137452 7:125634  
7 0     1:762345 2:715634 3:127564 4:612735 5:671432 6:174325 7:125634  
7 0     1:762345 2:716534 3:617254 4:617235 5:143672 6:134725 7:153426  
7 0     1:672345 2:716534 3:162574 4:612735 5:671432 6:147523 7:162354  
7 0     1:672345 2:165374 3:612754 4:671235 5:671432 6:134752 7:146253  
7 0     1:627345 2:157634 3:671254 4:612375 5:164732 6:715342 7:125364  
7 0     1:762345 2:153764 3:167254 4:126375 5:176432 6:137452 7:146352  
7 0     1:672345 2:176534 3:162574 4:612735 5:714632 6:142735 7:163542  
7 0     1:762345 2:716534 3:617254 4:617235 5:143672 6:134275 7:153462  
7 0     1:627345 2:156734 3:671254 4:126735 5:167432 6:145372 7:124536  
7 0     1:762345 2:617534 3:126754 4:127365 5:761432 6:125473 7:153426  
7 0     1:762345 2:165374 3:172654 4:761235 5:146732 6:143275 7:143562  
7 0     1:627345 2:157634 3:617254 4:127635 5:176432 6:145372 7:163245  
7 0     1:627345 2:671534 3:125674 4:612735 5:761432 6:124375 7:135642  
7 0     1:623745 2:156374 3:712564 4:671235 5:614372 6:147325 7:124536  
7 0     1:672345 2:153674 3:612574 4:172635 5:164732 6:145273 7:152364  
7 0     1:762345 2:615374 3:127654 4:123675 5:143762 6:152743 7:154263  
7 0     1:273465 2:614735 3:712645 4:613725 5:162374 6:712453 7:123645  
7 0     1:762345 2:165374 3:172654 4:617235 5:146732 6:143725 7:135246  
7 0     1:762345 2:615374 3:126754 4:172365 5:614372 6:125473 7:152346  
7 0     1:672345 2:165374 3:167254 4:761235 5:614732 6:145723 7:164352  
7 0     1:672345 2:165374 3:162754 4:617235 5:146372 6:147235 7:165234  
7 0     1:623745 2:153764 3:716254 4:712635 5:164732 6:137452 7:162435  
7 0     1:623475 2:167534 3:612574 4:612735 5:174362 6:134725 7:135426  
7 0     1:762345 2:153764 3:167254 4:126375 5:176432 6:134752 7:164352  
7 0     1:627345 2:176534 3:617254 4:617235 5:143762 6:134725 7:156342  
7 0     1:762345 2:716534 3:126574 4:127365 5:164732 6:147325 7:152346  
7 0     1:623745 2:615374 3:716254 4:162375 5:714362 6:153742 7:156243  
7 0     1:627345 2:176534 3:612754 4:761235 5:714362 6:134725 7:162453  
7 0     1:762345 2:165374 3:172654 4:612735 5:174632 6:714325 7:134562  
7 0     1:672345 2:165374 3:172654 4:123765 5:167432 6:143725 7:164352  
7 0     1:672345 2:617534 3:126754 4:172365 5:614732 6:125473 7:163254  
7 0     1:672345 2:617534 3:126754 4:127365 5:761432 6:125473 7:165342  
7 0     1:672345 2:715634 3:125674 4:671235 5:761432 6:143275 7:124356  
7 0     1:672345 2:156374 3:125764 4:671235 5:614732 6:143725 7:145623  
7 0     1:672345 2:761534 3:126754 4:127365 5:614372 6:125473 7:165234  
7 0     1:627345 2:176534 3:612754 4:761235 5:714362 6:134275 7:126453  
7 0     1:762345 2:165374 3:172654 4:612735 5:147632 6:714325 7:135462  
7 0     1:762345 2:165374 3:172654 4:612735 5:146732 6:143725 7:135426  
7 0     1:623745 2:615374 3:716254 4:162375 5:174362 6:153742 7:162435  
7 0     1:627345 2:176534 3:612754 4:671235 5:714362 6:137425 7:162453  
7 0     1:627345 2:716534 3:617254 4:761235 5:143672 6:134275 7:164253  
7 0     1:762345 2:165374 3:172654 4:612735 5:146732 6:143275 7:135462  
7 0     1:627345 2:176534 3:612754 4:671235 5:714362 6:134275 7:124653  
7 0     1:627345 2:761534 3:612754 4:716235 5:147632 6:154273 7:143265  
7 0     1:672345 2:716534 3:617254 4:617235 5:614372 6:134752 7:156342  
7 0     1:762345 2:153764 3:167254 4:126375 5:167432 6:134572 7:164352  
7 0     1:623475 2:761534 3:127654 4:127365 5:617432 6:125743 7:126534  
7 0     1:623745 2:671534 3:712654 4:712365 5:614732 6:712543 7:146235  
7 0     1:623745 2:153764 3:671254 4:712635 5:164732 6:145273 7:124356  
7 0     1:627345 2:716534 3:612574 4:612735 5:714362 6:134275 7:163542  
7 0     1:762345 2:165374 3:176254 4:761235 5:146732 6:142375 7:143562  
7 0     1:762345 2:153764 3:176254 4:167235 5:147632 6:135274 7:135246  
7 0     1:762345 2:156374 3:612754 4:172635 5:164372 6:174532 7:152634  
7 0     1:762345 2:165374 3:172654 4:612735 5:146372 6:143275 7:153462  
7 0     1:627345 2:716534 3:617254 4:671235 5:714362 6:134275 7:146523  
7 0     1:623475 2:761534 3:176254 4:176235 5:143762 6:715342 7:134265  
7 0     1:623745 2:165734 3:167254 4:671235 5:174632 6:174235 7:125364  
7 0     1:762345 2:761534 3:172564 4:617235 5:614732 6:712435 7:135426  
7 0     1:623745 2:156734 3:125764 4:612375 5:761432 6:143725 7:153264  
7 0     1:627345 2:715634 3:172564 4:612375 5:761432 6:714325 7:165423  
7 0     1:672345 2:156734 3:172564 4:671235 5:671432 6:143275 7:142653  
7 0     1:627345 2:176534 3:761254 4:761235 5:714362 6:134275 7:126345  
7 0     1:623745 2:671534 3:712654 4:123765 5:671432 6:712543 7:156423  
7 0     1:762345 2:165734 3:671254 4:671235 5:671432 6:713452 7:163425  
7 0     1:627345 2:716534 3:127654 4:172365 5:167432 6:174325 7:132465  
7 0     1:627345 2:156734 3:127564 4:671235 5:614372 6:143725 7:124563  
7 0     1:762345 2:165374 3:172654 4:612375 5:146372 6:143275 7:154362  
7 0     1:627345 2:716534 3:761254 4:761235 5:761432 6:173452 7:134526  
7 0     1:627345 2:716534 3:716254 4:712365 5:761432 6:715423 7:134652  
7 0     1:627345 2:615374 3:162754 4:162735 5:174362 6:715342 7:132465  
7 0     1:672345 2:157364 3:612754 4:172635 5:164372 6:145273 7:153624  
7 0     1:762345 2:153764 3:612574 4:126375 5:164732 6:174523 7:154623  
7 0     1:762345 2:165734 3:612574 4:612375 5:617432 6:134572 7:145326  
7 0     1:762345 2:165374 3:127654 4:671235 5:714632 6:174325 7:142563  
7 0     1:762345 2:153764 3:761254 4:126735 5:164732 6:145723 7:165423  
7 0     1:672345 2:165374 3:162574 4:617235 5:714632 6:147235 7:162354  
7 0     1:623745 2:153764 3:671254 4:712635 5:164372 6:145273 7:124536  
7 0     1:672345 2:715364 3:612754 4:127635 5:164372 6:145273 7:152364  
7 0     1:672345 2:157364 3:125764 4:167235 5:614372 6:172354 7:135264  
7 0     1:672345 2:156734 3:172564 4:671235 5:761432 6:714325 7:142653  
7 0     1:672345 2:615734 3:712654 4:123675 5:614732 6:127543 7:156342  
7 0     1:623745 2:167534 3:612574 4:761235 5:174362 6:134275 7:135624  
7 0     1:627345 2:671534 3:712654 4:123765 5:671432 6:712543 7:135642  
7 0     1:672345 2:615734 3:712654 4:712365 5:761432 6:125743 7:163425  
7 0     1:627345 2:615734 3:126754 4:712365 5:614372 6:125743 7:126453  
7 0     1:623475 2:761534 3:127654 4:123675 5:614732 6:125473 7:126453  
7 0     1:672345 2:716534 3:162574 4:612735 5:614732 6:145723 7:165234  
7 0     1:762345 2:157364 3:162754 4:126735 5:164372 6:134752 7:156342  
7 0     1:623745 2:153764 3:162754 4:172635 5:167432 6:137452 7:146253  
7 0     1:623745 2:157634 3:617254 4:671235 5:164372 6:715342 7:123456  
7 0     1:672345 2:615734 3:712564 4:671235 5:671432 6:127435 7:163425  
7 0     1:762345 2:157364 3:162754 4:126735 5:164372 6:134572 7:165342  
7 0     1:672345 2:716534 3:162574 4:612375 5:614732 6:145723 7:165243  
7 0     1:627345 2:153674 3:617254 4:126735 5:164372 6:145723 7:125346  
7 0     1:627345 2:157364 3:617254 4:126735 5:167432 6:145273 7:132456  
7 0     1:623745 2:167534 3:176254 4:612375 5:147632 6:147235 7:152634  
7 0     1:762345 2:153764 3:612574 4:126375 5:164732 6:147523 7:156423  
7 0     1:762345 2:176534 3:612754 4:612735 5:761432 6:713452 7:153426  
7 0     1:672345 2:165374 3:167254 4:617235 5:614732 6:145723 7:163524  
7 0     1:762345 2:716534 3:612574 4:671235 5:671432 6:137452 7:124356  
7 0     1:672345 2:165734 3:671254 4:671235 5:617432 6:173452 7:156342  
7 0     1:672345 2:165374 3:167254 4:617235 5:614372 6:147523 7:156324  
7 0     1:623745 2:156374 3:712564 4:612375 5:614372 6:174325 7:125436  
7 0     1:623745 2:156374 3:612754 4:126735 5:167432 6:145732 7:124563  
7 0     1:762345 2:165374 3:127654 4:617235 5:714632 6:143725 7:125346  
7 0     1:672345 2:165374 3:167254 4:617235 5:614372 6:145723 7:165324  
7 0     1:672345 2:615374 3:172564 4:612735 5:614732 6:712435 7:163542  
7 0     1:672345 2:153674 3:176254 4:126375 5:164372 6:137452 7:165432  
7 0     1:627345 2:617534 3:126754 4:123765 5:671432 6:125473 7:125643  
7 0     1:762345 2:671534 3:126574 4:127365 5:147362 6:157243 7:152364  
7 0     1:762345 2:153764 3:612574 4:126375 5:164732 6:145723 7:165423  
7 0     1:762345 2:153674 3:162574 4:716235 5:174632 6:713524 7:156423  
7 0     1:627345 2:153674 3:176254 4:126375 5:164372 6:137452 7:126543  
7 0     1:627345 2:615374 3:162754 4:162735 5:174362 6:153742 7:136245  
7 0     1:627345 2:153674 3:167254 4:127635 5:167432 6:134752 7:123645  
7 0     1:623745 2:165374 3:176254 4:612375 5:714632 6:142375 7:136524  
7 0     1:672345 2:615374 3:126754 4:123675 5:614372 6:127543 7:156423  
7 0     1:627345 2:615374 3:162754 4:162735 5:147362 6:153742 7:136254  
7 0     1:623745 2:167534 3:612574 4:671235 5:174362 6:137425 7:135264  
7 0     1:623475 2:143765 3:712645 4:761325 5:712364 6:152743 7:125364  
7 0     1:762345 2:165374 3:617254 4:617235 5:143672 6:134725 7:153246  
7 0     1:762345 2:157364 3:612574 4:127635 5:164732 6:174523 7:156342  
7 0     1:762345 2:615374 3:126754 4:172365 5:143762 6:152473 7:152346  
7 0     1:623475 2:715634 3:761254 4:612735 5:164372 6:153472 7:124536  
7 0     1:627345 2:153674 3:167254 4:126735 5:167432 6:134752 7:123465  
7 0     1:762345 2:165374 3:127654 4:617235 5:146372 6:143725 7:152346  
7 0     1:623475 2:761534 3:126754 4:123675 5:614732 6:712543 7:126453  
7 0     1:672345 2:615734 3:125764 4:617235 5:614372 6:124735 7:135624  
7 0     1:762345 2:165374 3:127654 4:612375 5:146372 6:143725 7:154236  
7 0     1:672345 2:167534 3:671254 4:612375 5:761432 6:137452 7:135462  
7 0     1:627345 2:615734 3:126754 4:712365 5:614372 6:125473 7:124653  
7 0     1:623475 2:716534 3:617254 4:617235 5:614372 6:713452 7:134625  
7 0     1:623745 2:617534 3:127654 4:712365 5:671432 6:712543 7:132456  
7 0     1:762345 2:165374 3:126754 4:617235 5:714632 6:174325 7:125364  
7 0     1:627345 2:157364 3:716254 4:716235 5:146372 6:173524 7:162345  
7 0     1:672345 2:157364 3:162754 4:126735 5:167432 6:134572 7:134526  
7 0     1:627345 2:715364 3:162754 4:172635 5:164732 6:134752 7:132654  
7 0     1:623745 2:715364 3:712564 4:162375 5:671432 6:123574 7:156423  
7 0     1:623745 2:165734 3:671254 4:612735 5:174362 6:713425 7:163245  
7 0     1:627345 2:157364 3:162574 4:716235 5:146732 6:173524 7:162453  
7 0     1:627345 2:715634 3:172564 4:612375 5:671432 6:714325 7:156423  
7 0     1:623745 2:715364 3:671254 4:712635 5:164732 6:145723 7:142356  
7 0     1:762345 2:165374 3:126754 4:617235 5:714632 6:147325 7:125346  
7 0     1:623745 2:176534 3:612754 4:671235 5:714362 6:137425 7:136245  
7 0     1:623745 2:157634 3:617254 4:172635 5:167432 6:147532 7:164253  
7 0     1:627345 2:157634 3:761254 4:612375 5:164732 6:715342 7:125634  
7 0     1:672345 2:143675 3:126475 4:613275 5:172364 6:152473 7:126345  
7 0     1:627345 2:715364 3:162754 4:126735 5:716432 6:134572 7:153426  
7 0     1:276345 2:671534 3:167254 4:176235 5:147632 6:123754 7:162354  
7 0     1:627345 2:153764 3:162754 4:162735 5:174632 6:135724 7:136245  
7 0     1:627345 2:671534 3:127654 4:712365 5:614732 6:712543 7:146325  
7 0     1:623475 2:761534 3:126754 4:712365 5:617432 6:712543 7:126453  
7 0     1:672345 2:165734 3:761254 4:671235 5:671432 6:137452 7:163425  
7 0     1:627345 2:715364 3:162754 4:126735 5:167432 6:134752 7:134265  
7 0     1:627345 2:716534 3:162754 4:671235 5:714632 6:142735 7:146532  
7 0     1:672345 2:167534 3:612574 4:612735 5:714362 6:134725 7:163542  
7 0     1:627345 2:176534 3:612574 4:671235 5:714362 6:137425 7:162435  
7 0     1:237465 2:761435 3:712645 4:613725 5:176234 6:127453 7:124365  
7 0     1:627345 2:167534 3:617254 4:617235 5:617432 6:713452 7:163452  
7 0     1:627345 2:153764 3:162754 4:162735 5:174632 6:135274 7:132645  
7 0     1:762345 2:167534 3:612574 4:761235 5:143672 6:713425 7:143625  
7 0     1:623745 2:176534 3:176254 4:612375 5:714632 6:142375 7:123654  
7 0     1:623475 2:716534 3:761254 4:617235 5:614732 6:134572 7:142365  
7 0     1:672345 2:715634 3:127564 4:612735 5:671432 6:143275 7:126534  
7 0     1:762345 2:615374 3:126754 4:123765 5:614372 6:712543 7:154263  
7 0     1:627345 2:615374 3:162574 4:162735 5:714362 6:715342 7:135246  
7 0     1:627345 2:176534 3:176254 4:612735 5:147632 6:147235 7:135624  
7 0     1:627345 2:156734 3:761254 4:612735 5:167432 6:157342 7:124536  
7 0     1:762345 2:153764 3:612574 4:712635 5:167432 6:145723 7:165423  
7 0     1:762345 2:153674 3:162574 4:172635 5:164732 6:137452 7:152634  
7 0     1:762345 2:715364 3:162754 4:126375 5:716432 6:713452 7:162543  
7 0     1:672345 2:156374 3:125764 4:617235 5:671432 6:143725 7:162354  
7 0     1:623745 2:167534 3:612574 4:617235 5:143762 6:137425 7:154326  
7 0     1:762345 2:715364 3:162574 4:712635 5:167432 6:134752 7:152643  
7 0     1:623745 2:153764 3:671254 4:126735 5:716432 6:145273 7:152346  
7 0     1:672345 2:175634 3:712564 4:671235 5:761432 6:143275 7:134562  
7 0     1:762345 2:761534 3:761254 4:167235 5:146732 6:154723 7:165423  
7 0     1:623745 2:176534 3:176254 4:612375 5:714632 6:142735 7:126354  
7 0     1:627345 2:156374 3:172564 4:612735 5:761432 6:174325 7:152346  
7 0     1:762345 2:153764 3:167254 4:126375 5:164372 6:137452 7:154632  
7 0     1:672345 2:615374 3:126574 4:712365 5:614732 6:125473 7:146523  
7 0     1:623745 2:153764 3:671254 4:126735 5:176432 6:145273 7:123465  
7 0     1:623745 2:176534 3:612574 4:761235 5:174362 6:134725 7:135624  
7 0     1:623745 2:153674 3:716254 4:126735 5:164732 6:137452 7:126354  
7 0     1:623745 2:153674 3:716254 4:126735 5:164372 6:137452 7:126534  
7 0     1:672345 2:615374 3:172564 4:126375 5:617432 6:123574 7:164352  
7 0     1:627345 2:615734 3:126754 4:123765 5:174362 6:152473 7:126435  
7 0     1:627345 2:761534 3:176254 4:162375 5:714362 6:715342 7:154263  
7 0     1:762345 2:153764 3:612754 4:712635 5:164372 6:174523 7:145623  
7 0     1:672345 2:175364 3:176254 4:126375 5:716432 6:134572 7:154263  
7 0     1:623745 2:153764 3:671254 4:126735 5:167432 6:145273 7:123456  
7 0     1:762345 2:167534 3:612754 4:617235 5:614732 6:134572 7:132546  
7 0     1:762345 2:671534 3:127654 4:123765 5:143762 6:157243 7:152643  
7 0     1:623745 2:176534 3:612574 4:671235 5:174362 6:137425 7:135624  
7 0     1:627345 2:716534 3:162754 4:671235 5:147632 6:714235 7:143625  
7 0     1:762345 2:165374 3:126574 4:617235 5:714632 6:174325 7:123564  
7 0     1:623475 2:175364 3:172564 4:162375 5:617432 6:123754 7:154236  
7 0     1:762345 2:153674 3:176254 4:127635 5:167432 6:134752 7:134526  
7 0     1:623475 2:761534 3:176254 4:176235 5:143672 6:715342 7:134256  
7 0     1:627345 2:615374 3:162754 4:162735 5:174632 6:713542 7:132465  
7 0     1:762345 2:175364 3:162754 4:172635 5:716432 6:137452 7:156324  
7 0     1:623745 2:715364 3:671254 4:712635 5:164372 6:145723 7:142536  
7 0     1:627345 2:176534 3:761254 4:761235 5:761432 6:713452 7:126345  
7 0     1:762345 2:157634 3:761254 4:761235 5:176432 6:175342 7:165342  
7 0     1:762345 2:716534 3:617254 4:617235 5:617432 6:713452 7:134562  
7 0     1:627345 2:175634 3:671254 4:126375 5:716432 6:714532 7:123546  
7 0     1:623745 2:153764 3:671254 4:126375 5:716432 6:145273 7:152436  
7 0     1:672345 2:715364 3:162754 4:127635 5:716432 6:713452 7:125364  
7 0     1:627345 2:167534 3:761254 4:761235 5:761432 6:713452 7:162345  
7 0     1:627345 2:165374 3:162754 4:612735 5:146732 6:142375 7:136254  
7 0     1:672345 2:715364 3:612754 4:126735 5:164372 6:145273 7:152346  
7 0     1:623745 2:156374 3:761254 4:126375 5:167432 6:147532 7:124635  
7 0     1:623475 2:761534 3:126754 4:127365 5:617432 6:127543 7:125364  
7 0     1:627345 2:716534 3:126754 4:127365 5:167432 6:143275 7:136425  
7 0     1:627345 2:615734 3:125764 4:671235 5:614732 6:124375 7:124563  
7 0     1:627345 2:716534 3:126574 4:172365 5:716432 6:714325 7:135624  
7 0     1:762345 2:157364 3:162574 4:712635 5:167432 6:134572 7:165432  
7 0     1:762345 2:165374 3:126574 4:617235 5:714632 6:147325 7:123546  
7 0     1:623475 2:761534 3:127564 4:126375 5:614732 6:127354 7:124563  
7 0     1:627345 2:157634 3:671254 4:712635 5:164372 6:714532 7:123456  
7 0     1:627345 2:167534 3:761254 4:761235 5:761432 6:173452 7:123456  
7 0     1:762345 2:153764 3:167254 4:126375 5:164372 6:134572 7:165432  
7 0     1:627345 2:615374 3:162574 4:162735 5:714362 6:153742 7:135624  
7 0     1:672345 2:157364 3:176254 4:712635 5:164372 6:713452 7:145623  
7 0     1:627345 2:716534 3:162754 4:671235 5:146732 6:142375 7:143625  
7 0     1:623475 2:617534 3:712654 4:712365 5:614372 6:172543 7:153462  
7 0     1:623745 2:175364 3:716254 4:172635 5:167432 6:134752 7:163452  
7 0     1:762345 2:176534 3:761254 4:761235 5:761432 6:173452 7:163452  
7 0     1:627345 2:617534 3:716254 4:716235 5:174362 6:157342 7:165234  
7 0     1:762345 2:153764 3:162754 4:712635 5:164372 6:137452 7:145623  
7 0     1:672345 2:176534 3:612574 4:761235 5:143672 6:134275 7:164325  
7 0     1:762345 2:176534 3:761254 4:761235 5:761432 6:137452 7:136452  
7 0     1:627345 2:165374 3:612574 4:612735 5:143672 6:134275 7:163254  
7 0     1:672345 2:715634 3:761254 4:617235 5:176432 6:153472 7:164523  
7 0     1:672345 2:615374 3:172654 4:127365 5:143672 6:152473 7:153642  
7 0     1:623745 2:175364 3:716254 4:172635 5:164732 6:134752 7:163542  
7 0     1:627345 2:165734 3:761254 4:761235 5:143762 6:713425 7:162345  
7 0     1:672345 2:761534 3:617254 4:172635 5:146732 6:157243 7:135426  
7 0     1:672345 2:153674 3:612574 4:126375 5:164732 6:145273 7:154236  
7 0     1:672345 2:165734 3:671254 4:671235 5:671432 6:173452 7:163425  
7 0     1:627345 2:615374 3:162574 4:162735 5:143672 6:715342 7:132546  
7 0     1:762345 2:153764 3:162754 4:172635 5:164372 6:137452 7:156234  
7 0     1:623745 2:175364 3:716254 4:127635 5:164732 6:134752 7:163524  
7 0     1:762345 2:167534 3:126754 4:123675 5:176432 6:143275 7:164325  
7 0     1:762345 2:165374 3:126574 4:617235 5:146732 6:147325 7:152346  
7 0     1:623475 2:156374 3:612754 4:617235 5:164372 6:153472 7:123456  
7 0     1:623745 2:175364 3:716254 4:127635 5:164372 6:134752 7:165324  
7 0     1:623745 2:165374 3:761254 4:761235 5:147362 6:137425 7:124356  
7 0     1:672345 2:156374 3:172564 4:612375 5:614372 6:174325 7:154362  
7 0     1:762345 2:615734 3:126754 4:127365 5:617432 6:125473 7:134526  
7 0     1:627345 2:715364 3:617254 4:712635 5:716432 6:145723 7:145236  
7 0     1:672345 2:761534 3:172654 4:172365 5:174362 6:152473 7:136452  
7 0     1:762345 2:615374 3:126754 4:123765 5:143762 6:715243 7:154263  
7 0     1:762345 2:153674 3:162574 4:126375 5:164732 6:137452 7:154263  
7 0     1:623475 2:716534 3:617254 4:617235 5:714362 6:134275 7:134652  
7 0     1:627345 2:156734 3:671254 4:612735 5:176432 6:175342 7:124563  
7 0     1:672345 2:715634 3:671254 4:126735 5:164732 6:174532 7:165243  
7 0     1:762345 2:153674 3:176254 4:712635 5:164732 6:137452 7:143526  
7 0     1:627345 2:174635 3:716245 4:713625 5:123674 6:174523 7:162354  
7 0     1:762345 2:165374 3:126574 4:612375 5:147632 6:714325 7:154623  
7 0     1:672345 2:156734 3:125674 4:617235 5:671432 6:143275 7:132654  
7 0     1:762345 2:153764 3:612754 4:172635 5:164372 6:174523 7:156234  
7 0     1:762345 2:715364 3:162574 4:127635 5:716432 6:173452 7:123564  
7 0     1:627345 2:716534 3:617254 4:671235 5:143762 6:134725 7:142563  
7 0     1:623745 2:156374 3:612754 4:126735 5:167432 6:147532 7:124653  
7 0     1:762345 2:165374 3:126574 4:612375 5:146732 6:147325 7:154236  
7 0     1:623475 2:715364 3:716254 4:167235 5:146372 6:135724 7:142563  
7 0     1:762345 2:617534 3:712654 4:123675 5:714362 6:175243 7:135462  
7 0     1:672345 2:153764 3:167254 4:126375 5:164372 6:134572 7:154326  
7 0     1:627345 2:156734 3:712564 4:671235 5:614372 6:143725 7:123456  
7 0     1:623475 2:165374 3:612754 4:671235 5:174362 6:137425 7:142536  
7 0     1:623475 2:671534 3:126754 4:127365 5:617432 6:172543 7:125364  
7 0     1:627345 2:156734 3:671254 4:671235 5:167432 6:175342 7:126534  
7 0     1:623745 2:716534 3:761254 4:761235 5:147362 6:137425 7:142356  
7 0     1:672345 2:153674 3:176254 4:712635 5:164732 6:137452 7:164352  
7 0     1:627345 2:165734 3:761254 4:761235 5:143762 6:173425 7:123456  
7 0     1:623745 2:167534 3:162754 4:617235 5:146732 6:142375 7:165432  
7 0     1:672345 2:165374 3:162574 4:617235 5:146732 6:147235 7:165234  
7 0     1:672345 2:715364 3:176254 4:172635 5:176432 6:134572 7:163452  
7 0     1:627345 2:716534 3:617254 4:671235 5:143672 6:134725 7:142653  
7 0     1:627345 2:761534 3:127654 4:172365 5:617432 6:125473 7:132645  
7 0     1:627345 2:165734 3:761254 4:761235 5:143672 6:134725 7:126345  
7 0     1:672345 2:157364 3:612754 4:127635 5:164372 6:145273 7:153642  
7 0     1:627345 2:617534 3:716254 4:162735 5:147362 6:157342 7:165243  
7 0     1:623745 2:176534 3:162754 4:617235 5:147632 6:174235 7:154362  
7 0     1:762345 2:671534 3:126574 4:127365 5:761432 6:172543 7:123654  
7 0     1:762345 2:617534 3:126754 4:123675 5:617432 6:125743 7:143256  
7 0     1:627345 2:615734 3:712654 4:712365 5:174362 6:152743 7:126534  
7 0     1:627345 2:761534 3:162574 4:167235 5:716432 6:713452 7:135246  
7 0     1:627345 2:715364 3:162754 4:126375 5:167432 6:134752 7:143265  
7 0     1:672345 2:715364 3:176254 4:172635 5:164732 6:134752 7:163542  
7 0     1:627345 2:715364 3:617254 4:712635 5:164372 6:145723 7:142536  
7 0     1:762345 2:715634 3:761254 4:127635 5:164732 6:174532 7:152643  
7 0     1:623745 2:156374 3:761254 4:612375 5:716432 6:153742 7:152436  
7 0     1:672345 2:153764 3:612574 4:126375 5:164732 6:145723 7:154236  
7 0     1:623475 2:176534 3:612754 4:617235 5:714362 6:134275 7:132465  
7 0     1:627345 2:165734 3:761254 4:761235 5:143672 6:134275 7:162345  
7 0     1:627345 2:715364 3:162574 4:712635 5:164372 6:134572 7:143256  
7 0     1:762345 2:143765 3:127645 4:613275 5:172364 6:175243 7:162435  
7 0     1:672345 2:716534 3:712654 4:617235 5:146732 6:147325 7:165423  
7 0     1:623475 2:715634 3:612754 4:612375 5:164732 6:175342 7:126453  
7 0     1:623475 2:156374 3:612754 4:712635 5:167432 6:174532 7:142653  
7 0     1:672345 2:715634 3:125674 4:612735 5:671432 6:143275 7:123654  
7 0     1:672345 2:157364 3:162754 4:126735 5:164372 6:134572 7:153426  
7 0     1:623475 2:165374 3:612754 4:617235 5:174362 6:134725 7:125346  
7 0     1:627345 2:153764 3:162754 4:127635 5:167432 6:134752 7:136245  
7 0     1:623475 2:716534 3:617254 4:617235 5:143672 6:134725 7:134265  
7 0     1:623745 2:167534 3:612574 4:612375 5:147362 6:134725 7:135264  
7 0     1:672345 2:167534 3:162574 4:617235 5:714632 6:147235 7:163524  
7 0     1:627345 2:153764 3:162754 4:162735 5:146732 6:137524 7:136254  
7 0     1:623745 2:615374 3:612574 4:126735 5:714632 6:152743 7:152643  
7 0     1:627345 2:153764 3:162754 4:127635 5:164732 6:134752 7:136254  
7 0     1:672345 2:716534 3:172654 4:617235 5:146732 6:147325 7:136542  
7 0     1:627345 2:156734 3:671254 4:126375 5:164732 6:145372 7:125346  
7 0     1:762345 2:615734 3:126754 4:172365 5:614372 6:125473 7:153246  
7 0     1:623745 2:761534 3:712654 4:123765 5:617432 6:127543 7:142356  
7 0     1:623475 2:176534 3:612754 4:612735 5:714362 6:134725 7:134625  
7 0     1:623475 2:175364 3:162574 4:127635 5:164732 6:137452 7:163452  
7 0     1:623475 2:175364 3:162574 4:126375 5:164732 6:137452 7:146352  
7 0     1:623475 2:716534 3:617254 4:617235 5:143672 6:134275 7:134625  
7 0     1:623745 2:167534 3:167254 4:612375 5:147632 6:142375 7:156234  
7 0     1:627345 2:153674 3:176254 4:712635 5:164732 6:137452 7:126435  
7 0     1:627345 2:153674 3:176254 4:712635 5:164372 6:137452 7:126453  
7 0     1:672345 2:153674 3:761254 4:126735 5:164732 6:145273 7:154236  
7 0     1:762345 2:716534 3:612574 4:671235 5:761432 6:137452 7:124365  
7 0     1:762345 2:715364 3:162754 4:126375 5:716432 6:173452 7:125436  
7 0     1:762345 2:716534 3:612754 4:612735 5:761432 6:134572 7:125346  
7 0     1:623745 2:156734 3:617254 4:712635 5:164372 6:145372 7:123456  
7 0     1:762345 2:176534 3:176254 4:761235 5:147632 6:142375 7:142365  
7 0     1:762345 2:153764 3:162574 4:712635 5:167432 6:134752 7:156423  
7 0     1:672345 2:716534 3:172654 4:617235 5:146732 6:143725 7:163542  
7 0     1:623745 2:165734 3:167254 4:617235 5:174632 6:714235 7:164253  
7 0     1:623475 2:671534 3:127654 4:127365 5:174362 6:157243 7:126534  
7 0     1:623475 2:165734 3:716254 4:612735 5:714632 6:714235 7:145632  
7 0     1:627345 2:716534 3:162574 4:761235 5:146372 6:142735 7:164325  
7 0     1:627345 2:617534 3:126754 4:123675 5:761432 6:125743 7:126543  
7 0     1:627345 2:156734 3:671254 4:127635 5:167432 6:174532 7:124653  
7 0     1:762345 2:716534 3:612574 4:612735 5:761432 6:173452 7:126354  
7 0     1:762345 2:157364 3:671254 4:126375 5:164732 6:147523 7:153642  
7 0     1:672345 2:714365 3:712645 4:671325 5:172364 6:175243 7:156234  
7 0     1:623475 2:176534 3:612754 4:612735 5:714362 6:134275 7:134265  
7 0     1:627345 2:716534 3:162754 4:123765 5:617432 6:154273 7:164325  
7 0     1:627345 2:615734 3:126754 4:123675 5:617432 6:125743 7:126435  
7 0     1:623745 2:617534 3:126574 4:172365 5:614372 6:127543 7:154326  
7 0     1:623475 2:167534 3:612754 4:612735 5:714362 6:134725 7:134265  
7 0     1:627345 2:617534 3:712654 4:123675 5:671432 6:712543 7:123546  
7 0     1:762345 2:671534 3:127654 4:123765 5:671432 6:172543 7:125643  
7 0     1:762345 2:615374 3:126574 4:172365 5:614732 6:125473 7:152346  
7 0     1:623475 2:156734 3:612754 4:617235 5:164372 6:153472 7:132456  
7 0     1:627345 2:175364 3:162574 4:162375 5:146732 6:173524 7:165243  
7 0     1:672345 2:716534 3:127654 4:612375 5:714632 6:143725 7:162543  
7 0     1:672345 2:165734 3:712654 4:712365 5:716432 6:714325 7:134256  
7 0     1:762345 2:153764 3:162574 4:712635 5:167432 6:134572 7:165423  
7 0     1:672345 2:671534 3:126574 4:712365 5:761432 6:125743 7:126435  
7 0     1:627345 2:715634 3:172564 4:617235 5:614372 6:174325 7:125346  
7 0     1:623745 2:615374 3:716254 4:716235 5:164372 6:137452 7:162453  
7 0     1:762345 2:716534 3:716254 4:617235 5:146732 6:147235 7:154236  
7 0     1:627345 2:615734 3:167254 4:167235 5:174362 6:153742 7:136425  
7 0     1:623745 2:153764 3:162754 4:176235 5:174632 6:135724 7:146253  
7 0     1:762345 2:153674 3:176254 4:127635 5:164732 6:134752 7:135426  
7 0     1:762345 2:167534 3:671254 4:671235 5:714362 6:713425 7:163452  
7 0     1:672345 2:157364 3:612754 4:126735 5:176432 6:145273 7:134652  
7 0     1:762345 2:153674 3:671254 4:127635 5:164732 6:147523 7:154236  
7 0     1:762345 2:153674 3:176254 4:127635 5:164372 6:134752 7:153426  
7 0     1:762345 2:167534 3:671254 4:671235 5:714362 6:173425 7:134526  
7 0     1:672345 2:716534 3:612574 4:612375 5:614732 6:134572 7:165243  
7 0     1:762345 2:167534 3:671254 4:671235 5:143762 6:173425 7:134265  
7 0     1:627345 2:761534 3:162754 4:716235 5:164732 6:713452 7:143256  
7 0     1:623745 2:167534 3:176254 4:612375 5:147632 6:142735 7:156234  
7 0     1:672345 2:716534 3:162574 4:612735 5:714632 6:147235 7:162354  
7 0     1:623745 2:153764 3:162754 4:162735 5:174632 6:135724 7:162453  
7 0     1:672345 2:716534 3:126574 4:671235 5:714632 6:174325 7:162435  
7 0     1:623745 2:165374 3:167254 4:671235 5:146372 6:147235 7:132465  
7 0     1:672345 2:617534 3:125764 4:126735 5:761432 6:127354 7:135642  
7 0     1:627345 2:157634 3:612574 4:671235 5:164732 6:715342 7:124563  
7 0     1:623745 2:165374 3:671254 4:612375 5:143762 6:134725 7:125643  
7 0     1:762345 2:157364 3:761254 4:712635 5:167432 6:147523 7:156342  
7 0     1:762345 2:761534 3:761254 4:167235 5:164732 6:145723 7:165423  
7 0     1:672345 2:714365 3:712645 4:671325 5:127364 6:157243 7:162534  
7 0     1:762345 2:715634 3:127564 4:612375 5:671432 6:174325 7:125643  
7 0     1:762345 2:715364 3:162574 4:127635 5:164732 6:173452 7:152364  
7 0     1:672345 2:716534 3:126574 4:612735 5:714632 6:147325 7:162354  
7 0     1:623745 2:165374 3:617254 4:761235 5:143762 6:713425 7:136245  
7 0     1:627345 2:157634 3:617254 4:617235 5:176432 6:153472 7:163425  
7 0     1:627345 2:165374 3:162574 4:612735 5:714632 6:714235 7:135624  
7 0     1:623745 2:165374 3:671254 4:612735 5:143762 6:134725 7:125634  
7 0     1:627345 2:165374 3:162754 4:612735 5:714632 6:714235 7:153624  
7 0     1:672345 2:176534 3:172654 4:671235 5:714632 6:143275 7:146523  
7 0     1:762345 2:175364 3:162754 4:126375 5:176432 6:134752 7:164325  
7 0     1:672345 2:157364 3:125764 4:167235 5:614372 6:127354 7:135624  
7 0     1:762345 2:167534 3:671254 4:671235 5:143672 6:713425 7:163425  
7 0     1:672345 2:715634 3:612574 4:127635 5:164732 6:714532 7:152634  
7 0     1:623745 2:165374 3:671254 4:612375 5:714362 6:713425 7:156243  
7 0     1:627345 2:715364 3:617254 4:172635 5:164732 6:145723 7:123564  
7 0     1:672345 2:176534 3:172654 4:671235 5:147632 6:714325 7:146235  
7 0     1:762345 2:715364 3:716254 4:172635 5:176432 6:713452 7:145623  
7 0     1:623745 2:165374 3:617254 4:761235 5:143672 6:134725 7:132645  
7 0     1:762345 2:157634 3:125764 4:761235 5:761432 6:143725 7:143625  
7 0     1:623745 2:617534 3:126574 4:123675 5:614732 6:127543 7:135264  
7 0     1:623745 2:165374 3:617254 4:761235 5:143672 6:134275 7:136245  
7 0     1:762345 2:716534 3:127654 4:127365 5:716432 6:143725 7:125346  
7 0     1:627345 2:156374 3:612754 4:126735 5:716432 6:145732 7:153246  
7 0     1:762345 2:715364 3:716254 4:172635 5:176432 6:134572 7:145263  
7 0     1:762345 2:167534 3:671254 4:671235 5:143672 6:173425 7:134256  
7 0     1:627345 2:671534 3:127654 4:123765 5:617432 6:172543 7:143256  
7 0     1:762345 2:153764 3:162754 4:126375 5:164372 6:137452 7:154623  
7 0     1:623745 2:715364 3:671254 4:126375 5:716432 6:145723 7:154236  
7 0     1:623745 2:176534 3:612754 4:671235 5:671432 6:137452 7:136245  
7 0     1:627345 2:617534 3:716254 4:162375 5:147362 6:157342 7:165234  
7 0     1:623745 2:617534 3:712654 4:172365 5:614732 6:172543 7:135462  
7 0     1:627345 2:715364 3:162574 4:172635 5:716432 6:134572 7:135264  
7 0     1:762345 2:176534 3:612574 4:617235 5:761432 6:173452 7:163524  
7 0     1:672345 2:176534 3:172654 4:671235 5:147632 6:147325 7:142356  
7 0     1:672345 2:615374 3:125674 4:671235 5:614732 6:124735 7:145623  
7 0     1:762345 2:165374 3:617254 4:612735 5:147362 6:713425 7:135462  
7 0     1:623745 2:617534 3:172654 4:172365 5:614732 6:172543 7:154623  
7 0     1:627345 2:715364 3:617254 4:126375 5:176432 6:145723 7:142365  
7 0     1:623745 2:157634 3:617254 4:712635 5:167432 6:174532 7:162534  
7 0     1:623745 2:617534 3:162574 4:167235 5:164372 6:137452 7:165432  
7 0     1:623745 2:153674 3:716254 4:126375 5:164372 6:137452 7:126543  
7 0     1:672345 2:715634 3:125674 4:612735 5:614732 6:147325 7:156234  
7 0     1:762345 2:715364 3:716254 4:127635 5:164732 6:134752 7:152463  
7 0     1:623745 2:156734 3:125674 4:612375 5:761432 6:143275 7:156324  
7 0     1:762345 2:715634 3:125764 4:671235 5:761432 6:174325 7:124635  
7 0     1:627345 2:153764 3:162754 4:162735 5:146732 6:135274 7:132564  
7 0     1:627345 2:167534 3:671254 4:671235 5:671432 6:173452 7:126345  
7 0     1:672345 2:176534 3:172654 4:671235 5:146732 6:147325 7:142365  
7 0     1:623745 2:615374 3:712564 4:712635 5:614372 6:123574 7:126453  
7 0     1:623475 2:165734 3:716254 4:612735 5:714632 6:142375 7:146532  
7 0     1:762345 2:176534 3:671254 4:671235 5:671432 6:134572 7:163452  
7 0     1:726345 2:615374 3:167254 4:176235 5:146732 6:123574 7:163524  
7 0     1:762345 2:715634 3:125764 4:612735 5:761432 6:174325 7:126354  
7 0     1:762345 2:157364 3:671254 4:126375 5:164372 6:174523 7:135462  
7 0     1:627345 2:167534 3:671254 4:671235 5:671432 6:137452 7:123645  
7 0     1:672345 2:156734 3:172564 4:671235 5:614372 6:143725 7:145623  
7 0     1:623745 2:153674 3:176254 4:712635 5:164372 6:137452 7:132645  
7 0     1:672345 2:165374 3:167254 4:123765 5:617432 6:154723 7:164352  
7 0     1:623745 2:176534 3:612574 4:612375 5:147362 6:134725 7:135624  
7 0     1:672345 2:153764 3:125764 4:167235 5:614732 6:172354 7:152364  
7 0     1:627345 2:716534 3:126574 4:127365 5:716432 6:714325 7:135642  
7 0     1:623745 2:153674 3:176254 4:126375 5:164372 6:137452 7:132654  
7 0     1:623745 2:165374 3:617254 4:671235 5:143672 6:134725 7:132465  
7 0     1:672345 2:175634 3:712564 4:612375 5:671432 6:143275 7:136542  
7 0     1:627345 2:671534 3:125764 4:617235 5:761432 6:124735 7:135624  
7 0     1:762345 2:715364 3:612754 4:127635 5:716432 6:174523 7:125634  
7 0     1:627345 2:167534 3:671254 4:671235 5:617432 6:173452 7:152634  
7 0     1:627345 2:157364 3:176254 4:172635 5:716432 6:134572 7:156342  
7 0     1:627345 2:716534 3:612754 4:761235 5:761432 6:173452 7:145326  
7 0     1:623745 2:153674 3:162754 4:176235 5:174632 6:135274 7:146253  
7 0     1:627345 2:176534 3:712654 4:123675 5:716432 6:174325 7:162354  
7 0     1:672345 2:157364 3:125674 4:167235 5:614372 6:123754 7:135624  
7 0     1:623745 2:165374 3:617254 4:612375 5:714362 6:713425 7:135624  
7 0     1:627345 2:156734 3:671254 4:761235 5:167432 6:153742 7:125346  
7 0     1:627345 2:715634 3:172564 4:671235 5:761432 6:143275 7:145623  
7 0     1:672345 2:716534 3:127654 4:712365 5:716432 6:714325 7:124563  
7 0     1:623745 2:165374 3:617254 4:612375 5:714362 6:134275 7:136524  
7 0     1:627345 2:153764 3:162574 4:162735 5:714632 6:135724 7:135624  
7 0     1:672345 2:176534 3:172654 4:612375 5:714632 6:143275 7:165423  
7 0     1:672345 2:615374 3:172654 4:172365 5:614732 6:712543 7:163524  
7 0     1:623745 2:615374 3:126574 4:172365 5:761432 6:127543 7:154236  
7 0     1:762345 2:157634 3:125764 4:761235 5:761432 6:143275 7:143265  
7 0     1:762345 2:157634 3:125764 4:761235 5:671432 6:143275 7:143256  
7 0     1:762345 2:617534 3:127654 4:123675 5:617432 6:172543 7:146325  
7 0     1:623745 2:153674 3:162754 4:172635 5:167432 6:137452 7:142653  
7 0     1:623745 2:153674 3:162754 4:167235 5:174632 6:135274 7:164253  
7 0     1:672345 2:761534 3:125674 4:612735 5:671432 6:124735 7:162354  
7 0     1:672345 2:157364 3:612754 4:126735 5:167432 6:145723 7:134526  
7 0     1:762345 2:165734 3:671254 4:671235 5:714362 6:173425 7:134256  
7 0     1:623745 2:175634 3:617254 4:172635 5:164732 6:145732 7:156423  
7 0     1:762345 2:715364 3:176254 4:172635 5:164732 6:134752 7:135426  
7 0     1:672345 2:615374 3:126754 4:123765 5:614372 6:127543 7:154623  
7 0     1:672345 2:165734 3:712654 4:671235 5:714632 6:174325 7:163425  
7 0     1:762345 2:165374 3:617254 4:612735 5:143762 6:713425 7:153462  
7 0     1:623745 2:153674 3:162754 4:127635 5:176432 6:137452 7:124563  
7 0     1:762345 2:165734 3:612574 4:671235 5:714362 6:137425 7:143256  
7 0     1:623745 2:167534 3:761254 4:612735 5:147362 6:713425 7:136524  
7 0     1:627345 2:165374 3:162754 4:612735 5:174632 6:714235 7:136245  
7 0     1:762345 2:165734 3:612574 4:617235 5:714362 6:134725 7:132546  
7 0     1:672345 2:165734 3:761254 4:761235 5:714362 6:134725 7:163425  
7 0     1:627345 2:761534 3:127654 4:123765 5:174362 6:152743 7:143265  
7 0     1:723465 2:614735 3:126475 4:613275 5:167234 6:124573 7:163245  
7 0     1:672345 2:153674 3:162754 4:176235 5:146372 6:713524 7:152364  
7 0     1:623475 2:175364 3:162754 4:162735 5:714632 6:173524 7:134625  
7 0     1:627345 2:156374 3:172564 4:612375 5:671432 6:714325 7:156243  
7 0     1:762345 2:715364 3:176254 4:172635 5:164372 6:134752 7:153426  
7 0     1:623745 2:153674 3:162754 4:127635 5:167432 6:137452 7:124653  
7 0     1:627345 2:615734 3:712564 4:612375 5:614732 6:124735 7:125634  
7 0     1:762345 2:157364 3:761254 4:712635 5:167432 6:145723 7:165342  
7 0     1:672345 2:615374 3:167254 4:162735 5:164732 6:134572 7:135426  
7 0     1:623745 2:175364 3:716254 4:126735 5:164732 6:137452 7:163524  
7 0     1:762345 2:165374 3:617254 4:612375 5:174362 6:713425 7:143562  
7 0     1:623745 2:617534 3:712654 4:172365 5:614732 6:127543 7:135426  
7 0     1:623745 2:176534 3:617254 4:671235 5:714362 6:134275 7:123465  
7 0     1:627345 2:157634 3:761254 4:126735 5:176432 6:714532 7:124653  
7 0     1:762345 2:167534 3:612754 4:612375 5:617432 6:134572 7:143256  
7 0     1:627345 2:153764 3:162574 4:162735 5:714632 6:135274 7:135264  
7 0     1:623745 2:175634 3:612754 4:126375 5:164372 6:174532 7:163524  
7 0     1:672345 2:165734 3:172654 4:671235 5:146372 6:143725 7:146523  
7 0     1:762345 2:176534 3:671254 4:761235 5:761432 6:173452 7:136452  
7 0     1:672345 2:715634 3:125674 4:612375 5:614732 6:147325 7:156243  
7 0     1:623745 2:175364 3:716254 4:126735 5:164372 6:137452 7:165324  
7 0     1:762345 2:715364 3:612754 4:127635 5:164372 6:174523 7:152634  
7 0     1:762345 2:176534 3:617254 4:612375 5:714362 6:134275 7:154236  
7 0     1:762345 2:165374 3:162574 4:712365 5:614732 6:157423 7:145236  
7 0     1:627345 2:165734 3:761254 4:612375 5:143762 6:173425 7:123546  
7 0     1:627345 2:671534 3:126754 4:127365 5:617432 6:712543 7:136425  
7 0     1:627345 2:157364 3:176254 4:172635 5:176432 6:134572 7:163425  
7 0     1:623745 2:153674 3:162754 4:126735 5:164732 6:137452 7:126543  
7 0     1:627345 2:156374 3:125674 4:612735 5:761432 6:714325 7:136524  
7 0     1:627345 2:716534 3:162754 4:617235 5:714632 6:714235 7:153624  
7 0     1:726345 2:761534 3:162574 4:162735 5:714632 6:172354 7:123546  
7 0     1:623745 2:176534 3:617254 4:617235 5:147362 6:173425 7:154623  
7 0     1:623745 2:175634 3:612754 4:172635 5:164732 6:147532 7:165432  
7 0     1:623745 2:167534 3:612574 4:612375 5:147362 6:134275 7:135624  
7 0     1:627345 2:156734 3:125674 4:671235 5:614372 6:143725 7:124356  
7 0     1:623475 2:617534 3:172654 4:123675 5:617432 6:172543 7:154623  
7 0     1:762345 2:153674 3:612754 4:712635 5:164372 6:174523 7:145263  
7 0     1:623745 2:176534 3:617254 4:612375 5:714362 6:134275 7:123654  
7 0     1:762345 2:176534 3:176254 4:761235 5:146732 6:142375 7:142356  
7 0     1:762345 2:153764 3:162574 4:712635 5:164732 6:137452 7:145623  
7 0     1:627345 2:715364 3:612754 4:712635 5:164732 6:145723 7:143256  
7 0     1:627345 2:671534 3:127654 4:127365 5:174362 6:152473 7:136425  
7 0     1:672345 2:715634 3:612754 4:127635 5:164372 6:714532 7:152634  
7 0     1:762345 2:143765 3:127645 4:761325 5:123674 6:157243 7:165243  
7 0     1:627345 2:176534 3:612754 4:612375 5:714362 6:134725 7:162543  
7 0     1:762345 2:716534 3:617254 4:617235 5:617432 6:134572 7:134526  
7 0     1:627345 2:175634 3:617254 4:172635 5:176432 6:145372 7:163452  
7 0     1:762345 2:153764 3:162574 4:172635 5:164732 6:137452 7:156234  
7 0     1:627345 2:716534 3:617254 4:617235 5:617432 6:134572 7:126345  
7 0     1:627345 2:165734 3:761254 4:612375 5:143672 6:134275 7:162354  
7 0     1:623475 2:156734 3:172564 4:761235 5:617432 6:143725 7:142536  
7 0     1:762345 2:715364 3:176254 4:172635 5:176432 6:713452 7:134562  
7 0     1:623745 2:156374 3:712564 4:612735 5:761432 6:714325 7:165234  
7 0     1:623745 2:165734 3:617254 4:761235 5:143672 6:134725 7:123645  
7 0     1:672345 2:165734 3:172654 4:612375 5:146372 6:143725 7:165423  
7 0     1:623745 2:176534 3:162754 4:612375 5:147632 6:147235 7:153624  
7 0     1:672345 2:165734 3:127654 4:671235 5:146732 6:147325 7:143652  
7 0     1:762345 2:157364 3:162754 4:712635 5:164372 6:173452 7:145362  
7 0     1:762345 2:157364 3:671254 4:126375 5:164372 6:147523 7:135642  
7 0     1:276345 2:761534 3:162754 4:167235 5:174632 6:127354 7:132465  
7 0     1:762345 2:157364 3:162754 4:712635 5:164372 6:137452 7:145632  
7 0     1:672345 2:165734 3:127654 4:671235 5:146732 6:143725 7:146352  
7 0     1:672345 2:165734 3:127654 4:671235 5:146372 6:143725 7:146532  
7 0     1:672345 2:143765 3:127645 4:613275 5:172364 6:175243 7:124356  
7 0     1:762345 2:715364 3:176254 4:172635 5:176432 6:134572 7:134526  
7 0     1:623475 2:761534 3:162754 4:162375 5:147362 6:153472 7:162453  
7 0     1:627345 2:165734 3:671254 4:761235 5:143672 6:134725 7:123645  
7 0     1:672345 2:156734 3:125674 4:617235 5:761432 6:143275 7:132564  
7 0     1:672345 2:165734 3:127654 4:617235 5:146732 6:147325 7:136524  
7 0     1:672345 2:175364 3:162754 4:126735 5:176432 6:134572 7:134265  
7 0     1:276345 2:615734 3:716254 4:162735 5:147632 6:123574 7:125463  
7 0     1:623475 2:165734 3:617254 4:612375 5:143672 6:134725 7:142365  
7 0     1:672345 2:165734 3:716254 4:712365 5:761432 6:157423 7:163425  
7 0     1:623745 2:167534 3:167254 4:612375 5:146732 6:142375 7:165234  
7 0     1:627345 2:153764 3:162574 4:162735 5:146372 6:135274 7:132564  
7 0     1:762345 2:176534 3:612754 4:612735 5:714362 6:134725 7:153462  
7 0     1:762345 2:153674 3:612754 4:172635 5:164372 6:174523 7:152634  
7 0     1:623745 2:175634 3:617254 4:712635 5:167432 6:174532 7:165234  
7 0     1:762345 2:715364 3:162754 4:127635 5:716432 6:173452 7:125364  
7 0     1:672345 2:165734 3:127654 4:617235 5:146732 6:143725 7:163524  
7 0     1:623745 2:715364 3:716254 4:126375 5:167432 6:134752 7:142635  
7 0     1:762345 2:176534 3:612754 4:612735 5:714362 6:134275 7:153426  
7 0     1:672345 2:165734 3:716254 4:761235 5:714632 6:147235 7:163425  
7 0     1:623745 2:715364 3:162754 4:172635 5:176432 6:137452 7:124563  
7 0     1:623475 2:175634 3:612754 4:612735 5:164372 6:175342 7:163452  
7 0     1:672345 2:165734 3:127654 4:617235 5:146372 6:143725 7:165324  
7 0     1:623745 2:715364 3:162754 4:172635 5:167432 6:137452 7:124653  
7 0     1:762345 2:715634 3:612754 4:612735 5:716432 6:157342 7:126534  
7 0     1:623475 2:165734 3:612754 4:617235 5:143672 6:134725 7:132465  
7 0     1:762345 2:715364 3:162754 4:127635 5:716432 6:137452 7:125634  
7 0     1:627345 2:715634 3:127564 4:671235 5:761432 6:714325 7:146532  
7 0     1:276345 2:761534 3:176254 4:176235 5:147632 6:123754 7:123654  
7 0     1:762345 2:715364 3:162754 4:127635 5:164372 6:173452 7:152364  
7 0     1:623745 2:165734 3:617254 4:671235 5:174362 6:137425 7:125364  
7 0     1:762345 2:615374 3:172564 4:617235 5:614732 6:712435 7:135246  
7 0     1:672345 2:156734 3:712564 4:761235 5:671432 6:143725 7:136425  
7 0     1:672345 2:176534 3:712654 4:123765 5:716432 6:714325 7:135642  
7 0     1:672345 2:165734 3:127654 4:612735 5:146372 6:143725 7:165342  
7 0     1:627345 2:165734 3:671254 4:671235 5:174362 6:173425 7:125634  
7 0     1:762345 2:715364 3:162754 4:127635 5:164372 6:137452 7:152634  
7 0     1:276345 2:761534 3:176254 4:176235 5:146732 6:123754 7:123564  
7 0     1:762345 2:175634 3:125674 4:617235 5:761432 6:174325 7:136524  
7 0     1:627345 2:716534 3:617254 4:671235 5:143672 6:134275 7:146253  
7 0     1:627345 2:175364 3:176254 4:172635 5:164372 6:134572 7:156342  
7 0     1:762345 2:156734 3:671254 4:671235 5:716432 6:175342 7:134256  
7 0     1:672345 2:165734 3:126574 4:671235 5:714632 6:174325 7:164325  
7 0     1:623745 2:716534 3:761254 4:617235 5:147362 6:134725 7:123564  
7 0     1:672345 2:165734 3:126574 4:671235 5:714632 6:147325 7:146325  
7 0     1:623475 2:176534 3:671254 4:671235 5:143762 6:134725 7:156342  
7 0     1:623475 2:716534 3:167254 4:617235 5:146372 6:147235 7:134265  
7 0     1:672345 2:175364 3:612754 4:172635 5:716432 6:145273 7:153624  
7 0     1:627345 2:175364 3:176254 4:127635 5:164732 6:134752 7:163524  
7 0     1:623475 2:176534 3:617254 4:671235 5:147362 6:173425 7:154623  
7 0     1:623745 2:167534 3:162754 4:612375 5:147632 6:714235 7:165324  
7 0     1:627345 2:615734 3:172654 4:127365 5:174362 6:152473 7:132645  
7 0     1:672345 2:761534 3:172654 4:172365 5:614732 6:127543 7:135462  
7 0     1:672345 2:671534 3:127654 4:127365 5:761432 6:127543 7:125346  
7 0     1:623745 2:165734 3:162574 4:612375 5:714632 6:714235 7:156324  
7 0     1:672345 2:714365 3:126745 4:613275 5:123674 6:152743 7:124563  
7 0     1:672345 2:165734 3:126574 4:617235 5:714632 6:714325 7:132564  
7 0     1:627345 2:615734 3:125674 4:671235 5:614732 6:124735 7:124563  
7 0     1:762345 2:715364 3:716254 4:126735 5:164732 6:173452 7:152436  
7 0     1:672345 2:157364 3:162754 4:712635 5:164732 6:713452 7:143562  
7 0     1:623475 2:671534 3:716254 4:162735 5:143762 6:715342 7:162453  
7 0     1:762345 2:714365 3:126475 4:613275 5:127364 6:175243 7:123645  
7 0     1:672345 2:165374 3:162574 4:172365 5:614732 6:154723 7:165234  
7 0     1:623475 2:165734 3:612754 4:612735 5:143672 6:134725 7:134265  
7 0     1:623475 2:157364 3:712564 4:162735 5:761432 6:127354 7:145326  
7 0     1:672345 2:156734 3:712564 4:671235 5:761432 6:143275 7:134256  
7 0     1:627345 2:617534 3:176254 4:167235 5:146732 6:137542 7:163542  
7 0     1:762345 2:157364 3:162574 4:712635 5:164732 6:173452 7:145362  
7 0     1:762345 2:153674 3:612574 4:712635 5:167432 6:174523 7:154263  
7 0     1:623745 2:156374 3:761254 4:712635 5:164372 6:145732 7:124563  
7 0     1:762345 2:167534 3:176254 4:123765 5:761432 6:154273 7:154623  
7 0     1:623475 2:176534 3:617254 4:612375 5:714362 6:134275 7:142365  
7 0     1:672345 2:175364 3:162754 4:126375 5:716432 6:713452 7:154362  
7 0     1:623745 2:165734 3:176254 4:761235 5:146372 6:147235 7:126345  
7 0     1:623475 2:761534 3:127654 4:123675 5:617432 6:125473 7:126543  
7 0     1:672345 2:615734 3:712654 4:712365 5:671432 6:127543 7:163425  
7 0     1:723465 2:761435 3:172645 4:613725 5:176234 6:127453 7:143652  
7 0     1:627345 2:671534 3:127564 4:712635 5:614732 6:712354 7:146325  
7 0     1:672345 2:175364 3:167254 4:712635 5:716432 6:134572 7:145236  
7 0     1:762345 2:761534 3:127654 4:123765 5:143672 6:157243 7:165243  
7 0     1:623745 2:167534 3:761254 4:612735 5:147362 6:137425 7:135246  
7 0     1:672345 2:716534 3:617254 4:617235 5:143672 6:134725 7:165342  
7 0     1:762345 2:761534 3:712654 4:617235 5:617432 6:712453 7:145263  
7 0     1:672345 2:716534 3:612754 4:761235 5:714362 6:134725 7:162453  
7 0     1:627345 2:615734 3:712654 4:712365 5:143762 6:715243 7:123465  
7 0     1:672345 2:716534 3:612754 4:671235 5:714362 6:137425 7:162453  
7 0     1:762345 2:716534 3:176254 4:617235 5:174632 6:714235 7:134562  
7 0     1:672345 2:165374 3:712654 4:612735 5:146732 6:147325 7:165423  
7 0     1:623745 2:156374 3:712564 4:612735 5:761432 6:174325 7:152346  
7 0     1:623745 2:167534 3:761254 4:612735 5:147362 6:134275 7:135624  
7 0     1:672345 2:671534 3:176254 4:176235 5:174362 6:175342 7:134562  
7 0     1:762345 2:153674 3:612574 4:712635 5:164732 6:174523 7:145263  
7 0     1:672345 2:167534 3:617254 4:671235 5:147362 6:713425 7:142635  
7 0     1:627345 2:157634 3:671254 4:612375 5:164372 6:715342 7:123564  
7 0     1:672345 2:157364 3:612754 4:126735 5:164372 6:145723 7:153426  
7 0     1:672345 2:615734 3:126574 4:172365 5:143762 6:715243 7:136524  
7 0     1:627345 2:165734 3:671254 4:612735 5:147362 6:173425 7:125463  
7 0     1:672345 2:175364 3:167254 4:712635 5:164732 6:134572 7:142356  
7 0     1:627345 2:165374 3:162574 4:612735 5:714632 6:142735 7:163524  
7 0     1:672345 2:157364 3:612754 4:126735 5:164372 6:145273 7:153462  
7 0     1:672345 2:671534 3:176254 4:176235 5:174362 6:157342 7:134652  
7 0     1:762345 2:761534 3:162574 4:162735 5:714362 6:153472 7:162354  
7 0     1:762345 2:617534 3:126754 4:172365 5:614732 6:125473 7:132546  
7 0     1:672345 2:165374 3:172654 4:671235 5:146732 6:147325 7:143652  
7 0     1:627345 2:615734 3:712564 4:671235 5:617432 6:127435 7:125634  
7 0     1:672345 2:617534 3:126754 4:123675 5:617432 6:125743 7:164325  
7 0     1:623745 2:617534 3:127654 4:172365 5:614732 6:172543 7:154632  
7 0     1:623475 2:156374 3:761254 4:612735 5:164372 6:153472 7:142536  
7 0     1:672345 2:714635 3:716245 4:173625 5:172364 6:174523 7:145623  
7 0     1:627345 2:176534 3:712654 4:123765 5:716432 6:147325 7:162354  
7 0     1:762345 2:761534 3:127654 4:127365 5:761432 6:172543 7:162534  
7 0     1:762345 2:671534 3:125764 4:612735 5:761432 6:172435 7:126354  
7 0     1:627345 2:156734 3:761254 4:126735 5:167432 6:145732 7:124536  
7 0     1:623745 2:157634 3:671254 4:617235 5:176432 6:153472 7:163425  
7 0     1:623745 2:153764 3:162574 4:162735 5:714632 6:135724 7:156243  
7 0     1:762345 2:716534 3:162574 4:127365 5:614732 6:154723 7:152346  
7 0     1:672345 2:716534 3:162754 4:712365 5:761432 6:157423 7:162453  
7 0     1:623475 2:165374 3:162754 4:617235 5:174632 6:174235 7:125364  
7 0     1:623745 2:156374 3:761254 4:612375 5:167432 6:153742 7:124356  
7 0     1:672345 2:165374 3:172654 4:617235 5:146732 6:147325 7:136524  
7 0     1:623745 2:165734 3:162574 4:612375 5:714632 6:142375 7:165324  
7 0     1:762345 2:157364 3:617254 4:126375 5:164372 6:147523 7:156423  
7 0     1:672345 2:716534 3:612754 4:612735 5:714362 6:134725 7:162534  
7 0     1:627345 2:617534 3:127654 4:123675 5:671432 6:712543 7:125463  
7 0     1:623745 2:761534 3:712654 4:123765 5:617432 6:125743 7:142365  
7 0     1:627345 2:165734 3:761254 4:671235 5:617432 6:137452 7:125634  
7 0     1:672345 2:715364 3:162754 4:162735 5:146372 6:713524 7:152346  
7 0     1:672345 2:715634 3:671254 4:172635 5:164732 6:147532 7:165423  
7 0     1:627345 2:617534 3:716254 4:162375 5:164732 6:173452 7:165234  
7 0     1:627345 2:167534 3:761254 4:612735 5:147362 6:713425 7:165243  
7 0     1:672345 2:715364 3:176254 4:172635 5:164372 6:134752 7:165342  
7 0     1:623475 2:176534 3:612754 4:612375 5:714362 6:134275 7:143265  
7 0     1:627345 2:175364 3:167254 4:162735 5:147632 6:135724 7:136524  
7 0     1:623475 2:175364 3:162574 4:126375 5:164372 6:137452 7:146532  
7 0     1:762345 2:716534 3:612754 4:671235 5:714362 6:137425 7:124536  
7 0     1:627345 2:153764 3:617254 4:712635 5:164732 6:145273 7:124356  
7 0     1:623745 2:156734 3:612754 4:671235 5:164372 6:153472 7:132456  
7 0     1:627345 2:156374 3:125764 4:612735 5:761432 6:147325 7:135264  
7 0     1:627345 2:715634 3:712564 4:761235 5:614372 6:714325 7:136425  
7 0     1:623745 2:165734 3:176254 4:761235 5:146372 6:142735 7:162345  
7 0     1:672345 2:165374 3:172654 4:617235 5:146732 6:143725 7:163524  
7 0     1:762345 2:176534 3:612754 4:612375 5:617432 6:173452 7:164325  
7 0     1:623745 2:671534 3:671254 4:162375 5:714632 6:154723 7:154236  
7 0     1:672345 2:165374 3:172654 4:612735 5:146732 6:147325 7:136542  
7 0     1:762345 2:716534 3:612754 4:612735 5:714362 6:134725 7:125346  
7 0     1:623745 2:156734 3:671254 4:127635 5:176432 6:174532 7:132456  
7 0     1:672345 2:615374 3:172654 4:123675 5:174362 6:152473 7:143652  
7 0     1:627345 2:153764 3:617254 4:712635 5:164372 6:145273 7:124536  
7 0     1:627345 2:167534 3:761254 4:612735 5:147362 6:173425 7:152436  
7 0     1:672345 2:165374 3:172654 4:612735 5:146732 6:143725 7:163542  
7 0     1:762345 2:716534 3:761254 4:617235 5:617432 6:134572 7:145236  
7 0     1:762345 2:716534 3:176254 4:617235 5:147632 6:714235 7:135462  
7 0     1:623745 2:615374 3:617254 4:716235 5:164372 6:714523 7:132456  
7 0     1:627345 2:615374 3:125764 4:612735 5:761432 6:124735 7:135264  
7 0     1:623745 2:167534 3:716254 4:612735 5:147632 6:142735 7:135624  
7 0     1:623745 2:167534 3:612574 4:617235 5:614372 6:137452 7:154326  
7 0     1:627345 2:165734 3:671254 4:671235 5:617432 6:173452 7:125634  
7 0     1:623745 2:165734 3:176254 4:671235 5:174632 6:174235 7:125634  
7 0     1:276345 2:671534 3:162754 4:716235 5:147632 6:127354 7:143625  
7 0     1:762345 2:175634 3:127564 4:612375 5:617432 6:714325 7:143256  
7 0     1:627345 2:175364 3:176254 4:162735 5:146732 6:137524 7:163524  
7 0     1:762345 2:671534 3:126754 4:127365 5:714362 6:175243 7:125364  
7 0     1:672345 2:165374 3:127654 4:671235 5:714632 6:143725 7:146253  
7 0     1:762345 2:715364 3:716254 4:126735 5:164732 6:137452 7:152463  
7 0     1:623475 2:157364 3:716254 4:162735 5:714632 6:135724 7:145632  
7 0     1:762345 2:716534 3:612574 4:671235 5:714362 6:137425 7:124356  
7 0     1:762345 2:153674 3:612574 4:172635 5:164732 6:174523 7:152634  
7 0     1:762345 2:715634 3:671254 4:172635 5:176432 6:714532 7:145623  
7 0     1:627345 2:615374 3:127654 4:127365 5:174362 6:152473 7:132645  
7 0     1:627345 2:761534 3:127654 4:123765 5:617432 6:127543 7:143256  
7 0     1:627345 2:156734 3:671254 4:127635 5:176432 6:174532 7:124563  
7 0     1:672345 2:165374 3:127654 4:671235 5:146372 6:143725 7:146523  
7 0     1:672345 2:175364 3:612754 4:172635 5:164732 6:145723 7:132564  
7 0     1:627345 2:175364 3:167254 4:162735 5:146732 6:137524 7:136524  
7 0     1:623475 2:715634 3:761254 4:617235 5:716432 6:153472 7:145236  
7 0     1:627345 2:153764 3:617254 4:126735 5:716432 6:145273 7:152346  
7 0     1:627345 2:716534 3:176254 4:671235 5:146372 6:142375 7:146253  
7 0     1:672345 2:671534 3:176254 4:176235 5:147362 6:175342 7:135462  
7 0     1:627345 2:715634 3:127564 4:671235 5:761432 6:147325 7:145326  
7 0     1:627345 2:716534 3:716254 4:761235 5:714632 6:142735 7:163452  
7 0     1:672345 2:175364 3:162754 4:126375 5:176432 6:713452 7:143625  
7 0     1:762345 2:671534 3:125674 4:612735 5:761432 6:172435 7:123654  
7 0     1:672345 2:615374 3:172654 4:123765 5:617432 6:172543 7:143526  
7 0     1:627345 2:617534 3:712564 4:761235 5:671432 6:124735 7:126345  
7 0     1:672345 2:175364 3:612754 4:127635 5:716432 6:145273 7:153642  
7 0     1:762345 2:716534 3:612574 4:612735 5:714362 6:134725 7:123546  
7 0     1:623475 2:715364 3:162574 4:126375 5:164372 6:137452 7:124653  
7 0     1:623745 2:156734 3:172564 4:761235 5:617432 6:143725 7:125364  
7 0     1:627345 2:153764 3:617254 4:126735 5:167432 6:145273 7:123456  
7 0     1:672345 2:156734 3:172564 4:671235 5:761432 6:143275 7:142563  
7 0     1:762345 2:615734 3:126574 4:172365 5:143762 6:175243 7:136524  
7 0     1:672345 2:716534 3:162754 4:127365 5:761432 6:154723 7:162534  
7 0     1:672345 2:165374 3:127654 4:617235 5:714632 6:714325 7:125634  
7 0     1:672345 2:165734 3:712654 4:712365 5:716432 6:174325 7:163425  
7 0     1:762345 2:175634 3:125764 4:612735 5:671432 6:143275 7:135426  
7 0     1:762345 2:671534 3:126574 4:127365 5:671432 6:172543 7:123564  
7 0     1:762345 2:157364 3:612754 4:712635 5:164372 6:174523 7:145632  
7 0     1:762345 2:615734 3:125674 4:617235 5:671432 6:124735 7:132546  
7 0     1:623475 2:165374 3:167254 4:612375 5:714632 6:142735 7:143652  
7 0     1:762345 2:153674 3:176254 4:176235 5:147632 6:135724 7:135264  
7 0     1:762345 2:715364 3:162754 4:126735 5:716432 6:134752 7:125634  
7 0     1:627345 2:671534 3:712654 4:123675 5:671432 6:712543 7:135462  
7 0     1:623745 2:617534 3:162574 4:167235 5:143762 6:153742 7:165432  
7 0     1:623475 2:156734 3:127564 4:612375 5:761432 6:714325 7:143652  
7 0     1:762345 2:165374 3:617254 4:612375 5:143762 6:713425 7:154362  
7 0     1:762345 2:615374 3:126574 4:172365 5:147362 6:152473 7:152346  
7 0     1:627345 2:175364 3:167254 4:162735 5:146732 6:135724 7:135624  
7 0     1:762345 2:715364 3:162754 4:126735 5:716432 6:134572 7:126534  
7 0     1:762345 2:761534 3:127654 4:123675 5:143762 6:152743 7:152463  
7 0     1:672345 2:671534 3:126754 4:712365 5:761432 6:125743 7:126453  
7 0     1:762345 2:761534 3:176254 4:176235 5:174362 6:715342 7:134526  
7 0     1:762345 2:716534 3:176254 4:617235 5:146372 6:142375 7:153462  
7 0     1:623745 2:167534 3:162574 4:671235 5:174632 6:174235 7:135264  
7 0     1:623745 2:167534 3:162754 4:617235 5:147632 6:714235 7:165432  
7 0     1:672345 2:165374 3:127654 4:617235 5:146372 6:143725 7:165234  
7 0     1:672345 2:165734 3:761254 4:671235 5:714362 6:137425 7:163425  
7 0     1:627345 2:156734 3:761254 4:761235 5:167432 6:157342 7:125346  
7 0     1:627345 2:157364 3:176254 4:162735 5:174632 6:135724 7:163245  
7 0     1:623475 2:165374 3:162754 4:617235 5:174632 6:147235 7:125346  
7 0     1:623475 2:157364 3:716254 4:126735 5:164732 6:137452 7:146325  
7 0     1:762345 2:175634 3:127564 4:612375 5:617432 6:174325 7:164325  
7 0     1:672345 2:715634 3:125764 4:761235 5:671432 6:143275 7:126435  
7 0     1:672345 2:165374 3:612754 4:671235 5:714362 6:134725 7:146253  
7 0     1:672345 2:615374 3:126574 4:712365 5:614732 6:125743 7:164523  
7 0     1:672345 2:165374 3:126574 4:617235 5:714632 6:714325 7:123564  
7 0     1:623745 2:716534 3:671254 4:671235 5:761432 6:134752 7:145263  
7 0     1:762345 2:615374 3:761254 4:127635 5:146732 6:175243 7:156423  
7 0     1:672345 2:165374 3:126574 4:617235 5:714632 6:147325 7:162354  
7 0     1:762345 2:157364 3:162754 4:172635 5:164732 6:173452 7:135624  
7 0     1:627345 2:716534 3:172654 4:671235 5:714632 6:143275 7:146523  
7 0     1:627345 2:167534 3:172654 4:172365 5:176432 6:174325 7:134526  
7 0     1:762345 2:157364 3:162754 4:172635 5:164372 6:173452 7:153624  
7 0     1:623745 2:716534 3:671254 4:671235 5:614732 6:713452 7:146235  
7 0     1:623745 2:716534 3:671254 4:671235 5:614372 6:713452 7:146253  
7 0     1:762345 2:157364 3:162754 4:172635 5:164372 6:137452 7:156324  
7 0     1:627345 2:615734 3:126754 4:123675 5:174362 6:152743 7:126435  
7 0     1:762345 2:153674 3:176254 4:176235 5:147632 6:135274 7:135624  
7 0     1:627345 2:716534 3:172654 4:671235 5:147632 6:714325 7:146235  
7 0     1:762345 2:165374 3:167254 4:172365 5:614732 6:154723 7:135246  
7 0     1:623475 2:716534 3:612754 4:671235 5:174362 6:137425 7:124536  
7 0     1:623745 2:716534 3:671254 4:671235 5:614372 6:134752 7:142563  
7 0     1:672345 2:146375 3:162475 4:173625 5:172364 6:145723 7:164235  
7 0     1:623745 2:156374 3:612754 4:612735 5:167432 6:157342 7:124563  
7 0     1:623745 2:615734 3:172654 4:172365 5:174362 6:157243 7:146253  
7 0     1:627345 2:716534 3:172654 4:671235 5:147632 6:147325 7:142356  
7 0     1:672345 2:175364 3:125674 4:162735 5:671432 6:123754 7:136542  
7 0     1:672345 2:165734 3:716254 4:671235 5:714632 6:174235 7:163425  
7 0     1:627345 2:157364 3:125764 4:716235 5:614732 6:123574 7:126453  
7 0     1:672345 2:175364 3:162754 4:126375 5:176432 6:134572 7:143265  
7 0     1:672345 2:175364 3:162574 4:712635 5:716432 6:713452 7:143562  
7 0     1:672345 2:153674 3:162754 4:167235 5:714632 6:135274 7:125364  
7 0     1:627345 2:716534 3:172654 4:671235 5:146732 6:147325 7:142365  
7 0     1:623475 2:175364 3:716254 4:126735 5:164372 6:137452 7:146532  
7 0     1:627345 2:615734 3:712564 4:671235 5:614372 6:124375 7:123456  
7 0     1:623475 2:175364 3:162754 4:712635 5:167432 6:137452 7:146532  
7 0     1:627345 2:716534 3:172654 4:671235 5:146732 6:143725 7:142635  
7 0     1:672345 2:165374 3:612754 4:617235 5:714362 6:134725 7:162534  
7 0     1:627345 2:156374 3:125764 4:612735 5:761432 6:174325 7:135246  
7 0     1:627345 2:716534 3:172654 4:671235 5:146372 6:143275 7:146253  
7 0     1:623745 2:617534 3:125674 4:172635 5:614372 6:172354 7:154362  
7 0     1:762345 2:761534 3:127564 4:612735 5:671432 6:127435 7:125634  
7 0     1:672345 2:157364 3:176254 4:126375 5:164372 6:134572 7:154263  
7 0     1:762345 2:716534 3:617254 4:617235 5:614732 6:713452 7:135462  
7 0     1:627345 2:716534 3:172654 4:617235 5:147632 6:174325 7:123546  
7 0     1:762345 2:761534 3:176254 4:176235 5:147362 6:715342 7:135426  
7 0     1:672345 2:615374 3:126574 4:172365 5:614732 6:125473 7:165234  
7 0     1:623475 2:167534 3:716254 4:612735 5:146372 6:142375 7:146532  
7 0     1:762345 2:156374 3:612574 4:712635 5:167432 6:174532 7:154263  
7 0     1:627345 2:671534 3:126574 4:127365 5:671432 6:712543 7:135642  
7 0     1:627345 2:716534 3:172654 4:617235 5:147632 6:147325 7:123564  
7 0     1:627345 2:156734 3:761254 4:126735 5:164732 6:145732 7:125436  
7 0     1:623475 2:671534 3:126574 4:712365 5:614372 6:712543 7:162543  
7 0     1:627345 2:157634 3:761254 4:127635 5:176432 6:145372 7:162453  
7 0     1:627345 2:617534 3:712654 4:712365 5:761432 6:712543 7:123465  
7 0     1:672345 2:615734 3:126574 4:127365 5:147362 6:152473 7:165342  
7 0     1:672345 2:715634 3:125764 4:612735 5:614732 6:143725 7:156234  
7 0     1:623745 2:615734 3:125674 4:617235 5:761432 6:127435 7:154326  
7 0     1:762345 2:761534 3:126754 4:127365 5:143762 6:152743 7:152364  
7 0     1:623745 2:671534 3:712654 4:712365 5:614372 6:712543 7:146253  
7 0     1:672345 2:617534 3:125764 4:617235 5:761432 6:124735 7:135624  
7 0     1:627345 2:716534 3:127654 4:671235 5:147632 6:714325 7:146325  
7 0     1:623475 2:716534 3:612754 4:612735 5:174362 6:134725 7:125346  
7 0     1:627345 2:617534 3:671254 4:162375 5:716432 6:714523 7:123546  
7 0     1:672345 2:761534 3:126754 4:127365 5:143672 6:152473 7:156234  
7 0     1:627345 2:157364 3:176254 4:127635 5:716432 6:134572 7:156324  
7 0     1:623745 2:157634 3:617254 4:612375 5:164372 6:715342 7:123564  
7 0     1:623475 2:165374 3:167254 4:617235 5:146372 6:147235 7:132465  
7 0     1:623475 2:671534 3:126574 4:127365 5:617432 6:172543 7:123564  
7 0     1:627345 2:716534 3:716254 4:761235 5:146372 6:142735 7:163425  
7 0     1:672345 2:716534 3:162754 4:127365 5:614372 6:154723 7:165234  
7 0     1:672345 2:716534 3:612574 4:671235 5:714362 6:137425 7:162435  
7 0     1:627345 2:716534 3:127654 4:671235 5:147632 6:147325 7:143256  
7 0     1:623745 2:615734 3:617254 4:716235 5:167432 6:174523 7:162534  
7 0     1:627345 2:615374 3:612754 4:126735 5:174632 6:152473 7:132465  
7 0     1:623745 2:176534 3:612754 4:761235 5:714362 6:134725 7:136245  
7 0     1:623475 2:617534 3:617254 4:162375 5:167432 6:147523 7:165423  
7 0     1:762345 2:671534 3:162754 4:162735 5:714362 6:153472 7:126534  
7 0     1:623745 2:761534 3:126754 4:172365 5:617432 6:712543 7:126453  
7 0     1:623475 2:716534 3:612754 4:612375 5:174362 6:134725 7:125436  
7 0     1:672345 2:715634 3:671254 4:127635 5:164732 6:147532 7:165243  
7 0     1:627345 2:156374 3:612754 4:126735 5:167432 6:145732 7:132456  
7 0     1:672345 2:716534 3:612574 4:612735 5:714362 6:134725 7:162354  
7 0     1:623745 2:671534 3:712564 4:712635 5:614372 6:712354 7:146253  
7 0     1:672345 2:716534 3:127654 4:127365 5:716432 6:143725 7:162534  
7 0     1:672345 2:165374 3:162754 4:172365 5:614372 6:154723 7:165234  
7 0     1:762345 2:715364 3:162574 4:127635 5:164732 6:137452 7:152634  
7 0     1:627345 2:165734 3:172654 4:617235 5:714632 6:714325 7:156342  
7 0     1:623475 2:157634 3:612754 4:617235 5:164372 6:175342 7:163245  
7 0     1:627345 2:615734 3:127654 4:123675 5:174362 6:715243 7:124635  
7 0     1:672345 2:176534 3:612574 4:671235 5:143762 6:713425 7:146325  
7 0     1:762345 2:761534 3:125674 4:127635 5:671432 6:123574 7:126354  
7 0     1:623475 2:715634 3:612574 4:612735 5:167432 6:175342 7:126354  
7 0     1:627345 2:176534 3:612574 4:671235 5:714362 6:134275 7:124635  
7 0     1:627345 2:175634 3:671254 4:127635 5:164732 6:147532 7:165243  
7 0     1:623745 2:175634 3:612574 4:617235 5:164372 6:153742 7:154362  
7 0     1:762345 2:615374 3:761254 4:127635 5:147632 6:175243 7:165423  
7 0     1:627345 2:165734 3:172654 4:617235 5:174632 6:714325 7:163425  
7 0     1:623475 2:156734 3:617254 4:671235 5:167432 6:175342 7:142653  
7 0     1:623475 2:157364 3:162574 4:172635 5:164732 6:137452 7:163245  
7 0     1:672345 2:761534 3:126754 4:123675 5:614372 6:127543 7:156243  
7 0     1:627345 2:167534 3:176254 4:612735 5:147632 6:147235 7:135264  
7 0     1:762345 2:167534 3:617254 4:671235 5:147362 6:173425 7:142635  
7 0     1:762345 2:761534 3:176254 4:176235 5:143762 6:715342 7:153426  
7 0     1:672345 2:176534 3:126574 4:127365 5:716432 6:714325 7:135642  
7 0     1:623745 2:615374 3:162754 4:167235 5:174362 6:153742 7:164253  
7 0     1:672345 2:156374 3:612574 4:671235 5:176432 6:153742 7:165423  
7 0     1:623745 2:715634 3:761254 4:612375 5:167432 6:153742 7:142356  
7 0     1:623745 2:156374 3:712564 4:612375 5:671432 6:714325 7:156243  
7 0     1:627345 2:165734 3:172654 4:612735 5:714632 6:714325 7:156324  
7 0     1:627345 2:714365 3:712645 4:613275 5:123764 6:715243 7:136452  
7 0     1:627345 2:157634 3:671254 4:671235 5:176432 6:157342 7:162534  
7 0     1:623475 2:165374 3:176254 4:612735 5:146372 6:142375 7:134625  
7 0     1:627345 2:165734 3:617254 4:617235 5:174362 6:713425 7:163425  
7 0     1:627345 2:165734 3:612574 4:761235 5:143762 6:173425 7:124356  
7 0     1:627345 2:156374 3:127564 4:612735 5:614732 6:714325 7:163254  
7 0     1:672345 2:617534 3:127654 4:123765 5:174362 6:152743 7:143625  
7 0     1:672345 2:165374 3:612574 4:617235 5:714362 6:134725 7:162354  
7 0     1:672345 2:165374 3:167254 4:612735 5:146372 6:147235 7:165342  
7 0     1:627345 2:157634 3:761254 4:671235 5:176432 6:153742 7:162534  
7 0     1:627345 2:165734 3:172654 4:612735 5:174632 6:714325 7:163245  
7 0     1:762345 2:147635 3:716245 4:713625 5:123674 6:145723 7:136524  
7 0     1:623475 2:175634 3:761254 4:612735 5:164372 6:153472 7:145362  
7 0     1:762345 2:157364 3:162574 4:126735 5:164732 6:134572 7:165342  
7 0     1:627345 2:716534 3:761254 4:761235 5:714362 6:134275 7:163452  
7 0     1:623745 2:157634 3:617254 4:617235 5:176432 6:157342 7:146253  
7 0     1:623475 2:153674 3:162754 4:176235 5:174632 6:137524 7:125634  
7 0     1:623475 2:167534 3:671254 4:671235 5:143762 6:713425 7:165342  
7 0     1:627345 2:617534 3:126754 4:712365 5:761432 6:125743 7:126453  
7 0     1:627345 2:617534 3:716254 4:716235 5:167432 6:173452 7:165234  
7 0     1:623475 2:167534 3:617254 4:761235 5:174362 6:134725 7:145236  
7 0     1:623745 2:175634 3:612754 4:612375 5:164372 6:153472 7:135624  
7 0     1:627345 2:143675 3:127645 4:613275 5:127364 6:175243 7:143256  
7 0     1:623475 2:167534 3:617254 4:671235 5:147362 6:173425 7:154263  
7 0     1:623745 2:615374 3:162754 4:162735 5:174362 6:153742 7:162453  
7 0     1:672345 2:156734 3:125674 4:617235 5:671432 6:143725 7:136254  
7 0     1:623745 2:617534 3:617254 4:162375 5:164732 6:174523 7:165234  
7 0     1:627345 2:671534 3:125764 4:612735 5:761432 6:127435 7:135462  
7 0     1:672345 2:715634 3:617254 4:617235 5:176432 6:153472 7:163452  
7 0     1:623745 2:615374 3:162754 4:162735 5:174632 6:135742 7:162453  
7 0     1:623475 2:165374 3:162754 4:617235 5:146372 6:147235 7:123465  
7 0     1:627345 2:156734 3:617254 4:127635 5:176432 6:174532 7:132456  
7 0     1:627345 2:165734 3:172654 4:612735 5:147632 6:174325 7:132546  
7 0     1:627345 2:716534 3:761254 4:761235 5:143762 6:713425 7:163425  
7 0     1:627345 2:716534 3:172654 4:123765 5:716432 6:714325 7:156423  
7 0     1:762345 2:715634 3:612574 4:612735 5:716432 6:157342 7:126354  
7 0     1:623475 2:167534 3:617254 4:612375 5:714362 6:134725 7:142365  
7 0     1:627345 2:143675 3:126475 4:613725 5:127364 6:715243 7:136245  
7 0     1:672345 2:165374 3:167254 4:712365 5:614732 6:154723 7:146352  
7 0     1:627345 2:617534 3:712654 4:123675 5:614732 6:127543 7:152634  
7 0     1:627345 2:165734 3:617254 4:612735 5:174362 6:713425 7:163245  
7 0     1:623475 2:167534 3:617254 4:612375 5:174362 6:134725 7:154236  
7 0     1:762345 2:143765 3:127645 4:671325 5:123764 6:152473 7:152643  
7 0     1:627345 2:165734 3:172654 4:612735 5:147632 6:147325 7:132564  
7 0     1:672345 2:165374 3:162574 4:712365 5:614732 6:157423 7:164523  
7 0     1:627345 2:165374 3:617254 4:612375 5:714362 6:134275 7:165243  
7 0     1:762345 2:671534 3:126754 4:612735 5:671432 6:172453 7:125364  
7 0     1:623745 2:157634 3:612754 4:671235 5:164372 6:715342 7:132456  
7 0     1:672345 2:165374 3:617254 4:617235 5:143672 6:134725 7:165324  
7 0     1:627345 2:165734 3:172654 4:612735 5:146732 6:143275 7:163254  
7 0     1:623745 2:617534 3:162574 4:167235 5:143672 6:153742 7:156432  
7 0     1:672345 2:156374 3:127564 4:671235 5:671432 6:143275 7:142653  
7 0     1:672345 2:715634 3:125764 4:612735 5:671432 6:143275 7:126354  
7 0     1:627345 2:143675 3:126475 4:613275 5:127364 6:715243 7:136425  
7 0     1:762345 2:715364 3:162574 4:162735 5:714632 6:173524 7:123546  
7 0     1:672345 2:165374 3:617254 4:612735 5:143672 6:134725 7:165342  
7 0     1:627345 2:165374 3:162574 4:612735 5:146372 6:142735 7:163254  
7 0     1:762345 2:715364 3:162574 4:162735 5:146732 6:173524 7:152346  
7 0     1:627345 2:716534 3:761254 4:761235 5:143762 6:173425 7:134256  
7 0     1:726345 2:615734 3:167254 4:162375 5:146372 6:712354 7:165423  
7 0     1:762345 2:153764 3:125674 4:176235 5:671432 6:123574 7:126354  
7 0     1:627345 2:165734 3:127654 4:671235 5:146372 6:143725 7:124653  
7 0     1:627345 2:615734 3:126754 4:123675 5:174362 6:152473 7:124635  
7 0     1:623475 2:671534 3:126754 4:712365 5:174362 6:715243 7:162453  
7 0     1:627345 2:716534 3:712654 4:712365 5:716432 6:714325 7:134562  
7 0     1:627345 2:716534 3:127654 4:127365 5:176432 6:714325 7:163425  
7 0     1:762345 2:153764 3:125674 4:176235 5:761432 6:127354 7:123654  
7 0     1:627345 2:617534 3:167254 4:167235 5:146732 6:137542 7:136542  
7 0     1:627345 2:156374 3:125674 4:612735 5:761432 6:143725 7:135264  
7 0     1:627345 2:165374 3:172654 4:671235 5:146732 6:147325 7:124365  
7 0     1:762345 2:167534 3:167254 4:761235 5:147632 6:142375 7:146235  
7 0     1:627345 2:716534 3:761254 4:761235 5:143672 6:134275 7:163425  
7 0     1:762345 2:157634 3:612574 4:617235 5:164372 6:157342 7:163524  
7 0     1:623475 2:671534 3:162754 4:162375 5:147632 6:137542 7:124563  
7 0     1:762345 2:175634 3:127564 4:617235 5:614732 6:174325 7:163254  
7 0     1:672345 2:165374 3:617254 4:612375 5:143672 6:134725 7:165432  
7 0     1:762345 2:716534 3:712654 4:172365 5:164732 6:143275 7:154623  
7 0     1:627345 2:165734 3:127654 4:123765 5:167432 6:174325 7:124365  
7 0     1:627345 2:716534 3:761254 4:612375 5:714362 6:134275 7:163542  
7 0     1:762345 2:671534 3:716254 4:176235 5:174362 6:715342 7:145623  
7 0     1:623475 2:715364 3:127564 4:162375 5:614732 6:172354 7:124563  
7 0     1:623745 2:615374 3:612574 4:126735 5:714632 6:152473 7:152463  
7 0     1:672345 2:175634 3:172564 4:612375 5:671432 6:714325 7:156423  
7 0     1:623745 2:671534 3:712654 4:761235 5:614372 6:172453 7:142536  
7 0     1:672345 2:165734 3:671254 4:671235 5:671432 6:137452 7:136425  
7 0     1:762345 2:671534 3:162754 4:162735 5:143762 6:153472 7:152634  
7 0     1:627345 2:157634 3:617254 4:172635 5:176432 6:145372 7:163425  
7 0     1:672345 2:165374 3:716254 4:612735 5:146732 6:147235 7:165423  
7 0     1:672345 2:761534 3:126574 4:123675 5:147362 6:152743 7:165243  
7 0     1:762345 2:165374 3:162574 4:172365 5:614732 6:157423 7:152364  
7 0     1:627345 2:617534 3:716254 4:162375 5:716432 6:713452 7:123546  
7 0     1:623475 2:176534 3:176254 4:612375 5:714632 6:142735 7:142635  
7 0     1:623745 2:671534 3:712654 4:123765 5:617432 6:712543 7:164235  
7 0     1:623745 2:715634 3:761254 4:712635 5:164372 6:145732 7:142563  
7 0     1:623475 2:671534 3:126754 4:127365 5:174362 6:175243 7:125364  
7 0     1:627345 2:714365 3:127645 4:613275 5:123764 6:175243 7:145326  
7 0     1:762345 2:715364 3:716254 4:167235 5:147632 6:713524 7:156423  
7 0     1:672345 2:156374 3:612754 4:172635 5:164372 6:714532 7:152634  
7 0     1:627345 2:167534 3:761254 4:671235 5:671432 6:137452 7:126345  
7 0     1:762345 2:615734 3:126754 4:127365 5:174362 6:175243 7:136452  
7 0     1:762345 2:671534 3:126754 4:127365 5:143762 6:157243 7:152364  
7 0     1:627345 2:156734 3:125764 4:671235 5:614732 6:143725 7:124563  
7 0     1:762345 2:715364 3:176254 4:176235 5:174632 6:713524 7:134562  
7 0     1:627345 2:167534 3:761254 4:671235 5:617432 6:137452 7:152634  
7 0     1:627345 2:716534 3:127654 4:127365 5:176432 6:174325 7:134256  
7 0     1:627345 2:716534 3:126754 4:127365 5:716432 6:714325 7:153642  
7 0     1:672345 2:615374 3:172654 4:123675 5:143672 6:152473 7:154362  
7 0     1:762345 2:156734 3:671254 4:671235 5:176432 6:715342 7:156342  
7 0     1:672345 2:615734 3:126754 4:712365 5:147362 6:152473 7:146352  
7 0     1:762345 2:176534 3:612574 4:761235 5:143762 6:134275 7:143265  
7 0     1:672345 2:165374 3:167254 4:172365 5:614732 6:154723 7:163524  
7 0     1:762345 2:761534 3:716254 4:167235 5:164732 6:134572 7:165423  
7 0     1:627345 2:157634 3:612574 4:712635 5:164732 6:714532 7:124563  
7 0     1:623475 2:165374 3:176254 4:612375 5:714632 6:142375 7:143652  
7 0     1:623745 2:156374 3:761254 4:126375 5:716432 6:145372 7:152436  
7 0     1:627345 2:165734 3:612574 4:761235 5:143672 6:134725 7:126435  
7 0     1:627345 2:176534 3:612754 4:612375 5:714362 6:134275 7:126543  
7 0     1:627345 2:617534 3:172654 4:172365 5:614732 6:172543 7:135462  
7 0     1:627345 2:671534 3:127654 4:123765 5:174362 6:157243 7:143265  
7 0     1:762345 2:165374 3:162574 4:172365 5:614732 6:154723 7:152346  
7 0     1:762345 2:671534 3:716254 4:176235 5:147362 6:715342 7:154623  
7 0     1:623475 2:165374 3:167254 4:612735 5:146372 6:147235 7:134265  
7 0     1:672345 2:714365 3:126745 4:761325 5:123674 6:152743 7:125463  
7 0     1:672345 2:615734 3:162574 4:167235 5:143672 6:153472 7:135246  
7 0     1:672345 2:714365 3:172645 4:613725 5:172364 6:175243 7:143562  
7 0     1:627345 2:617534 3:712564 4:761235 5:617432 6:124735 7:152634  
7 0     1:762345 2:615734 3:671254 4:712635 5:714632 6:157243 7:134625  
7 0     1:627345 2:716534 3:162574 4:617235 5:714632 6:142735 7:163524  
7 0     1:623745 2:671534 3:712654 4:123765 5:617432 6:172543 7:142356  
7 0     1:623745 2:617534 3:126574 4:172365 5:614372 6:172543 7:154362  
7 0     1:672345 2:165734 3:162574 4:617235 5:714632 6:714235 7:132564  
7 0     1:762345 2:176534 3:172654 4:123765 5:716432 6:174325 7:156423  
7 0     1:627345 2:617534 3:712654 4:712365 5:761432 6:125743 7:126345  
7 0     1:627345 2:157634 3:671254 4:671235 5:167432 6:175342 7:162534  
7 0     1:762345 2:617534 3:126574 4:712365 5:614372 6:172543 7:143625  
7 0     1:762345 2:175634 3:671254 4:126375 5:716432 6:145372 7:163542  
7 0     1:672345 2:156374 3:127564 4:617235 5:614372 6:143725 7:156234  
7 0     1:672345 2:176534 3:612754 4:612735 5:714362 6:134275 7:165342  
7 0     1:627345 2:156734 3:125764 4:612375 5:614732 6:174325 7:125436  
7 0     1:762345 2:156734 3:671254 4:671235 5:167432 6:175342 7:153426  
7 0     1:623745 2:617534 3:176254 4:716235 5:174362 6:157342 7:165234  
7 0     1:762345 2:167534 3:167254 4:761235 5:146732 6:714235 7:146235  
7 0     1:623745 2:176534 3:162574 4:671235 5:174632 6:174235 7:135624  
7 0     1:762345 2:146735 3:176245 4:713625 5:123764 6:145273 7:156243  
7 0     1:627345 2:716534 3:127654 4:127365 5:167432 6:174325 7:134265  
7 0     1:672345 2:165374 3:167254 4:172365 5:614372 6:154723 7:165324  
7 0     1:762345 2:761534 3:172654 4:617235 5:617432 6:712453 7:134526  
7 0     1:762345 2:153674 3:162574 4:176235 5:147632 6:135724 7:152634  
7 0     1:762345 2:671534 3:162574 4:162375 5:147362 6:715342 7:156243  
7 0     1:623745 2:156374 3:612574 4:126735 5:716432 6:145732 7:152463  
7 0     1:672345 2:165734 3:162574 4:617235 5:714632 6:147235 7:163254  
7 0     1:627345 2:167534 3:176254 4:612735 5:147632 6:142735 7:135624  
7 0     1:672345 2:165734 3:612574 4:671235 5:714362 6:137425 7:164325  
7 0     1:623745 2:761534 3:712654 4:172365 5:614732 6:127543 7:123546  
7 0     1:623745 2:615374 3:612574 4:127635 5:714632 6:152473 7:152643  
7 0     1:623475 2:715634 3:612754 4:127635 5:164372 6:174532 7:126345  
7 0     1:762345 2:617534 3:172654 4:712365 5:614732 6:172543 7:146235  
7 0     1:627345 2:157634 3:671254 4:761235 5:167432 6:715342 7:125364  
7 0     1:623475 2:157634 3:612754 4:617235 5:164372 6:715342 7:132456  
7 0     1:627345 2:617534 3:126754 4:712365 5:671432 6:712543 7:124536  
7 0     1:762345 2:167534 3:612574 4:671235 5:143762 6:137425 7:143265  
7 0     1:623745 2:157634 3:617254 4:172635 5:176432 6:145732 7:164253  
7 0     1:627345 2:157634 3:671254 4:127635 5:164732 6:147532 7:162543  
7 0     1:762345 2:153674 3:162574 4:176235 5:147632 6:135274 7:156234  
7 0     1:672345 2:715634 3:671254 4:126735 5:164732 6:714532 7:152436  
7 0     1:623745 2:147635 3:176245 4:137625 5:712364 6:714523 7:123564  
7 0     1:762345 2:156734 3:712564 4:761235 5:761432 6:147325 7:134265  
7 0     1:762345 2:761534 3:712654 4:172365 5:174362 6:152473 7:145236  
7 0     1:627345 2:716534 3:716254 4:612375 5:714632 6:142735 7:163542  
7 0     1:762345 2:671534 3:125674 4:126735 5:671432 6:712354 7:162354  
7 0     1:627345 2:157634 3:671254 4:126735 5:167432 6:714532 7:124536  
7 0     1:672345 2:615734 3:126754 4:712365 5:614732 6:125473 7:146352  
7 0     1:627345 2:165374 3:167254 4:671235 5:146372 6:147235 7:124653  
7 0     1:627345 2:156374 3:612754 4:126735 5:164732 6:145732 7:132546  
7 0     1:627345 2:176534 3:162754 4:712365 5:761432 6:157423 7:162453  
7 0     1:723465 2:614735 3:126475 4:613725 5:167234 6:124573 7:163425  
7 0     1:672345 2:156374 3:617254 4:612375 5:176432 6:175342 7:143562  
7 0     1:627345 2:175634 3:617254 4:617235 5:176432 6:153472 7:163452  
7 0     1:623745 2:615374 3:162574 4:167235 5:714362 6:153742 7:156423  
7 0     1:726345 2:671534 3:716254 4:162735 5:146732 6:127354 7:152436  
7 0     1:623745 2:617534 3:176254 4:162375 5:147362 6:157342 7:165234  
7 0     1:623745 2:165374 3:716254 4:761235 5:147632 6:174235 7:124356  
7 0     1:623475 2:715634 3:612754 4:612375 5:167432 6:175342 7:126543  
7 0     1:623745 2:615374 3:162574 4:167235 5:174362 6:153742 7:164235  
7 0     1:726345 2:761534 3:716254 4:162735 5:147632 6:712354 7:156243  
7 0     1:627345 2:716534 3:712654 4:123765 5:716432 6:714325 7:135642  
7 0     1:672345 2:615374 3:126754 4:172365 5:143762 6:152473 7:165234  
7 0     1:627345 2:716534 3:712654 4:123675 5:716432 6:714325 7:135462  
7 0     1:623745 2:716534 3:612574 4:617235 5:761432 6:137452 7:152436  
7 0     1:672345 2:715634 3:617254 4:172635 5:176432 6:145372 7:163452  
7 0     1:623745 2:153764 3:712564 4:716235 5:614372 6:123574 7:126453  
7 0     1:672345 2:165734 3:162574 4:617235 5:146372 6:147235 7:163524  
7 0     1:623475 2:715634 3:612754 4:612735 5:167432 6:175342 7:126534  
7 0     1:762345 2:761534 3:126754 4:123675 5:143762 6:715243 7:152643  
7 0     1:762345 2:715634 3:612574 4:127635 5:164732 6:174532 7:152634  
7 0     1:627345 2:156734 3:671254 4:126375 5:164372 6:145372 7:123546  
7 0     1:672345 2:716534 3:716254 4:617235 5:146732 6:147235 7:165423  
7 0     1:672345 2:615734 3:712654 4:123675 5:143672 6:715243 7:135462  
7 0     1:623745 2:615374 3:162574 4:162735 5:714362 6:153742 7:156243  
7 0     1:762345 2:176534 3:671254 4:671235 5:714362 6:173425 7:134562  
7 0     1:623475 2:175634 3:617254 4:612375 5:617432 6:173425 7:156423  
7 0     1:762345 2:156734 3:671254 4:671235 5:716432 6:715342 7:163425  
7 0     1:627345 2:761534 3:162574 4:162735 5:716432 6:134572 7:135462  
7 0     1:627345 2:615374 3:125764 4:612735 5:614372 6:124735 7:132564  
7 0     1:623745 2:615374 3:162574 4:162735 5:174362 6:153742 7:162435  
7 0     1:627345 2:165734 3:612754 4:761235 5:143762 6:173425 7:124536  
7 0     1:623745 2:175364 3:125674 4:176235 5:614372 6:172354 7:154362  
7 0     1:623475 2:615734 3:716254 4:162735 5:714632 6:135742 7:145632  
7 0     1:623745 2:157364 3:172564 4:716235 5:617432 6:123754 7:125364  
7 0     1:627345 2:167534 3:176254 4:612735 5:146732 6:142735 7:136524  
7 0     1:762345 2:146735 3:716245 4:713625 5:123764 6:145273 7:135624  
7 0     1:672345 2:715634 3:671254 4:172635 5:167432 6:174532 7:146523  
7 0     1:762345 2:615734 3:712564 4:712635 5:761432 6:127354 7:134265  
7 0     1:623475 2:761534 3:162754 4:162735 5:167432 6:134752 7:162534  
7 0     1:627345 2:617534 3:167254 4:167235 5:174362 6:153742 7:136452  
7 0     1:627345 2:153674 3:162574 4:162735 5:714632 6:135724 7:135264  
7 0     1:623745 2:761534 3:712654 4:123765 5:174362 6:152743 7:142365  
7 0     1:672345 2:671534 3:127654 4:127365 5:143672 6:152473 7:152364  
7 0     1:627345 2:761534 3:162574 4:162735 5:714362 6:715342 7:135426  
7 0     1:627345 2:617534 3:167254 4:167235 5:147362 6:153742 7:136542  
7 0     1:623475 2:715634 3:612754 4:612735 5:164372 6:175342 7:126345  
7 0     1:623745 2:157364 3:172564 4:716235 5:614372 6:123574 7:123645  
7 0     1:762345 2:157634 3:671254 4:671235 5:716432 6:153472 7:163425  
7 0     1:623745 2:176534 3:716254 4:617235 5:147632 6:147235 7:135642  
7 0     1:627345 2:615374 3:162754 4:162735 5:164732 6:713452 7:132546  
7 0     1:627345 2:671534 3:127654 4:123765 5:174362 6:152743 7:143625  
7 0     1:672345 2:156374 3:617254 4:612375 5:176432 6:153742 7:146352  
7 0     1:672345 2:165374 3:162574 4:761235 5:146732 6:147235 7:164523  
7 0     1:627345 2:615734 3:176254 4:176235 5:176432 6:134572 7:163425  
7 0     1:623745 2:617534 3:172654 4:761235 5:761432 6:712453 7:123645  
7 0     1:627345 2:167534 3:167254 4:172365 5:614732 6:154273 7:163542  
7 0     1:762345 2:761534 3:761254 4:167235 5:167432 6:145723 7:164523  
7 0     1:627345 2:615734 3:127654 4:712365 5:143762 6:715243 7:124653  
7 0     1:623475 2:671534 3:612754 4:162375 5:146732 6:175423 7:124653  
7 0     1:627345 2:671534 3:125764 4:612735 5:761432 6:124735 7:135642  
7 0     1:623745 2:157634 3:761254 4:617235 5:176432 6:153472 7:136425  
7 0     1:726345 2:615374 3:167254 4:716235 5:146732 6:123574 7:146352  
7 0     1:672345 2:715634 3:612754 4:612735 5:164372 6:715342 7:152634  
7 0     1:627345 2:761534 3:162574 4:162735 5:714362 6:153472 7:135462  
7 0     1:726345 2:617534 3:167254 4:162375 5:714632 6:712354 7:165423  
7 0     1:627345 2:165374 3:126754 4:127365 5:167432 6:143275 7:136245  
7 0     1:762345 2:615734 3:162574 4:176235 5:146372 6:173542 7:135624  
7 0     1:627345 2:167534 3:176254 4:612735 5:146732 6:142375 7:163524  
7 0     1:623745 2:615374 3:761254 4:126375 5:714632 6:152473 7:152463  
7 0     1:627345 2:761534 3:612754 4:167235 5:167432 6:145273 7:132456  
7 0     1:627345 2:716534 3:162574 4:671235 5:146372 6:142735 7:146325  
7 0     1:672345 2:615374 3:617254 4:162375 5:167432 6:145723 7:143526  
7 0     1:672345 2:671534 3:126754 4:127365 5:143672 6:152473 7:152634  
7 0     1:762345 2:615374 3:172564 4:612375 5:617432 6:712435 7:143526  
7 0     1:672345 2:156734 3:671254 4:612735 5:176432 6:157342 7:146532  
7 0     1:672345 2:165374 3:167254 4:617235 5:146372 6:147235 7:165324  
7 0     1:627345 2:716534 3:176254 4:612375 5:714632 6:142375 7:165423  
7 0     1:627345 2:716534 3:172654 4:712365 5:716432 6:714325 7:145623  
7 0     1:623745 2:167534 3:162754 4:612375 5:147632 6:142375 7:156324  
7 0     1:762345 2:761534 3:162574 4:162735 5:164732 6:134752 7:156234  
7 0     1:672345 2:615734 3:712564 4:671235 5:671432 6:124375 7:134625  
7 0     1:623745 2:761534 3:127654 4:172365 5:174362 6:152743 7:124653  
7 0     1:762345 2:176534 3:176254 4:612375 5:714632 6:142735 7:154263  
7 0     1:623745 2:761534 3:712564 4:761235 5:614732 6:127435 7:142356  
7 0     1:627345 2:157634 3:761254 4:761235 5:176432 6:715342 7:126534  
7 0     1:623475 2:165734 3:716254 4:612735 5:146732 6:142735 7:143625  
7 0     1:627345 2:153764 3:125764 4:162735 5:761432 6:127354 7:135264  
7 0     1:623745 2:167534 3:162754 4:612375 5:146732 6:142375 7:165324  
7 0     1:627345 2:156734 3:617254 4:617235 5:176432 6:715342 7:163425  
7 0     1:627345 2:617534 3:125674 4:612375 5:614732 6:124735 7:152643  
7 0     1:623745 2:615374 3:712654 4:123765 5:174362 6:715243 7:126435  
7 0     1:762345 2:165374 3:176254 4:612735 5:146372 6:142375 7:153462  
7 0     1:627345 2:615734 3:716254 4:162375 5:164372 6:713452 7:123546  
7 0     1:762345 2:715634 3:671254 4:172635 5:176432 6:145372 7:145263  
7 0     1:623745 2:175634 3:617254 4:617235 5:167432 6:157342 7:145623  
7 0     1:672345 2:165734 3:162574 4:172365 5:761432 6:715423 7:132654  
7 0     1:672345 2:615734 3:162574 4:167235 5:164372 6:134572 7:135246  
7 0     1:623475 2:761534 3:167254 4:167235 5:143762 6:153472 7:163425  
7 0     1:627345 2:165374 3:172654 4:127365 5:167432 6:174325 7:123465  
7 0     1:762345 2:147635 3:716245 4:136275 5:712364 6:145723 7:136524  
7 0     1:627345 2:156734 3:671254 4:612375 5:164372 6:153742 7:123546  
7 0     1:762345 2:165374 3:176254 4:612375 5:146372 6:142375 7:154362  
7 0     1:627345 2:716534 3:127654 4:123675 5:176432 6:714325 7:146325  
7 0     1:627345 2:761534 3:162754 4:716235 5:147632 6:713542 7:143265  
7 0     1:627345 2:615734 3:716254 4:716235 5:167432 6:173452 7:162534  
7 0     1:672345 2:715634 3:671254 4:617235 5:176432 6:175342 7:145623  
7 0     1:672345 2:615374 3:125674 4:617235 5:614732 6:124735 7:156234  
7 0     1:627345 2:615374 3:162754 4:162735 5:167432 6:713452 7:132456  
7 0     1:762345 2:615734 3:125764 4:612735 5:614732 6:712435 7:153426  
7 0     1:623745 2:153674 3:162574 4:162735 5:714632 6:135724 7:152643  
7 0     1:723465 2:761435 3:127645 4:613275 5:162734 6:172453 7:124356  
7 0     1:627345 2:671534 3:127654 4:123675 5:174362 6:715243 7:146325  
7 0     1:623475 2:761534 3:162754 4:162375 5:147632 6:135472 7:162453  
7 0     1:627345 2:156734 3:761254 4:612735 5:164732 6:157342 7:125436  
7 0     1:672345 2:615734 3:126574 4:123675 5:174362 6:152743 7:164532  
7 0     1:623745 2:175634 3:617254 4:126375 5:716432 6:174532 7:162354  
7 0     1:627345 2:617534 3:712564 4:612375 5:614732 6:124735 7:152634  
7 0     1:762345 2:671534 3:126754 4:123675 5:143762 6:715243 7:156243  
7 0     1:627345 2:156734 3:761254 4:612375 5:164732 6:157342 7:125346  
7 0     1:623475 2:671534 3:176254 4:176235 5:143762 6:715342 7:134625  
7 0     1:672345 2:615734 3:712564 4:671235 5:617432 6:127435 7:156342  
7 0     1:623745 2:167534 3:167254 4:761235 5:174632 6:142375 7:156234  
7 0     1:762345 2:176534 3:176254 4:612375 5:714632 6:142375 7:154236  
7 0     1:627345 2:761534 3:162754 4:162735 5:174362 6:715342 7:134265  
7 0     1:623745 2:615734 3:617254 4:712635 5:146372 6:715243 7:123456  
7 0     1:623475 2:153674 3:176254 4:176235 5:146372 6:137524 7:132645  
7 0     1:623475 2:153674 3:176254 4:167235 5:146372 6:137524 7:132465  
7 0     1:627345 2:617534 3:712564 4:126375 5:614732 6:127354 7:152634  
7 0     1:623475 2:761534 3:127564 4:612735 5:617432 6:127435 7:125634  
7 0     1:672345 2:615734 3:125674 4:617235 5:671432 6:124375 7:136254  
7 0     1:627345 2:615734 3:617254 4:172635 5:174632 6:157243 7:134625  
7 0     1:623745 2:165734 3:162574 4:617235 5:714632 6:714235 7:156432  
7 0     1:627345 2:156734 3:671254 4:612375 5:164732 6:153742 7:125346  
7 0     1:627345 2:716534 3:127654 4:123675 5:167432 6:147325 7:143265  
7 0     1:762345 2:143675 3:127645 4:613275 5:172364 6:175243 7:126435  
7 0     1:672345 2:153674 3:176254 4:162735 5:147632 6:173524 7:135642  
7 0     1:672345 2:617534 3:125674 4:617235 5:761432 6:124375 7:135624  
7 0     1:762345 2:147635 3:716245 4:136725 5:123674 6:145723 7:136452  
7 0     1:627345 2:175634 3:761254 4:612735 5:164732 6:153472 7:156243  
7 0     1:623745 2:615374 3:712564 4:712635 5:614372 6:712354 7:124653  
7 0     1:762345 2:153674 3:125674 4:176235 5:671432 6:123574 7:162354  
7 0     1:623745 2:167534 3:167254 4:671235 5:714632 6:174235 7:123645  
7 0     1:627345 2:761534 3:162754 4:162735 5:174362 6:153472 7:134625  
7 0     1:627345 2:761534 3:162754 4:167235 5:167432 6:713452 7:132456  
7 0     1:627345 2:615734 3:712654 4:123765 5:147362 6:152473 7:126534  
7 0     1:762345 2:143675 3:126745 4:671325 5:123764 6:715243 7:156243  
7 0     1:762345 2:165374 3:167254 4:761235 5:146732 6:714235 7:146352  
7 0     1:672345 2:715364 3:176254 4:167235 5:147632 6:173524 7:135642  
7 0     1:627345 2:167534 3:712654 4:712365 5:716432 6:174325 7:126345  
7 0     1:623475 2:716534 3:162754 4:612735 5:174632 6:147235 7:125346  
7 0     1:726345 2:761534 3:162754 4:162735 5:714632 6:712354 7:162534  
7 0     1:623475 2:175634 3:617254 4:612375 5:167432 6:175342 7:165423  
7 0     1:623745 2:615374 3:127654 4:172365 5:174362 6:152743 7:142653  
7 0     1:623745 2:715634 3:761254 4:126375 5:167432 6:147532 7:142635  
7 0     1:762345 2:615374 3:671254 4:127635 5:147632 6:715243 7:154263  
7 0     1:672345 2:165734 3:127654 4:127365 5:167432 6:174325 7:134652  
7 0     1:627345 2:156734 3:612574 4:712635 5:164732 6:145732 7:124536  
7 0     1:627345 2:147635 3:176245 4:136275 5:127364 6:145723 7:143625  
7 0     1:623745 2:143675 3:712645 4:613725 5:712364 6:157243 7:125436  
7 0     1:672345 2:615734 3:125674 4:617235 5:671432 6:124735 7:163254  
7 0     1:672345 2:146735 3:716245 4:173625 5:127364 6:174523 7:145632  
7 0     1:672345 2:146735 3:162475 4:136725 5:172364 6:714523 7:134265  
7 0     1:762345 2:165734 3:162574 4:617235 5:146372 6:147235 7:135246  
7 0     1:627345 2:761534 3:716254 4:162375 5:716432 6:713452 7:135426  
7 0     1:672345 2:715634 3:617254 4:172635 5:176432 6:174532 7:134562  
7 0     1:623475 2:615734 3:761254 4:127635 5:714632 6:715243 7:145326  
7 0     1:672345 2:714365 3:712645 4:671325 5:127364 6:152743 7:126534  
7 0     1:672345 2:615734 3:162574 4:167235 5:146372 6:135472 7:135246  
7 0     1:762345 2:617534 3:172564 4:761235 5:614732 6:172435 7:164235  
7 0     1:672345 2:153674 3:162754 4:167235 5:146372 6:135274 7:152364  
7 0     1:623475 2:156734 3:761254 4:612735 5:716432 6:153472 7:145326  
7 0     1:762345 2:615734 3:126754 4:127365 5:174362 6:152473 7:134526  
7 0     1:623475 2:671534 3:162754 4:162375 5:146732 6:137542 7:124653  
7 0     1:627345 2:615734 3:176254 4:167235 5:174632 6:135742 7:163425  
7 0     1:762345 2:715364 3:716254 4:167235 5:147632 6:135274 7:154623  
7 0     1:623745 2:716534 3:716254 4:761235 5:147632 6:174235 7:142356  
7 0     1:762345 2:716534 3:126574 4:127365 5:716432 6:174325 7:123564  
7 0     1:762345 2:714365 3:127645 4:613275 5:123764 6:175243 7:126453  
7 0     1:623745 2:175364 3:176254 4:162375 5:714632 6:173524 7:162354  
7 0     1:672345 2:615374 3:125674 4:617235 5:671432 6:124735 7:162354  
7 0     1:627345 2:615734 3:162574 4:716235 5:164732 6:173452 7:162453  
7 0     1:627345 2:716534 3:162574 4:612735 5:714632 6:142735 7:163542  
7 0     1:762345 2:716534 3:127654 4:127365 5:164372 6:143725 7:152346  
7 0     1:672345 2:761534 3:172564 4:617235 5:614732 6:712435 7:163542  
7 0     1:623745 2:761534 3:761254 4:162375 5:176432 6:145273 7:142635  
7 0     1:672345 2:714365 3:127645 4:761325 5:123674 6:152743 7:125436  
7 0     1:623475 2:761534 3:167254 4:167235 5:143672 6:175342 7:134625  
7 0     1:627345 2:716534 3:126754 4:172365 5:167432 6:143275 7:136245  
7 0     1:762345 2:761534 3:126754 4:671235 5:671432 6:712453 7:126453  
7 0     1:627345 2:715634 3:671254 4:712635 5:716432 6:145372 7:134526  
7 0     1:627345 2:716534 3:126754 4:127365 5:176432 6:714325 7:136425  
7 0     1:627345 2:761534 3:162754 4:716235 5:714362 6:715342 7:145326  
7 0     1:627345 2:167534 3:176254 4:617235 5:147632 6:174235 7:135426  
7 0     1:623475 2:715634 3:617254 4:617235 5:716432 6:153472 7:134526  
7 0     1:723465 2:671435 3:712645 4:671325 5:176234 6:172453 7:165234  
7 0     1:762345 2:761534 3:716254 4:167235 5:146732 6:135472 7:165423  
7 0     1:672345 2:143765 3:172645 4:617325 5:712364 6:157243 7:153426  
7 0     1:762345 2:671534 3:716254 4:162735 5:147362 6:715342 7:156243  
7 0     1:762345 2:615734 3:712654 4:127365 5:174362 6:152473 7:145326  
7 0     1:627345 2:165734 3:176254 4:612735 5:146732 6:142735 7:136254  
7 0     1:762345 2:716534 3:162574 4:612735 5:714632 6:147235 7:123546  
7 0     1:762345 2:167534 3:167254 4:123675 5:761432 6:715423 7:156423  
7 0     1:672345 2:157364 3:712564 4:716235 5:761432 6:712354 7:134625  
7 0     1:762345 2:615374 3:167254 4:162375 5:167432 6:134572 7:164352  
7 0     1:762345 2:157634 3:761254 4:761235 5:167432 6:175342 7:156342  
7 0     1:623745 2:715364 3:712564 4:716235 5:614372 6:712354 7:146253  
7 0     1:623745 2:615374 3:716254 4:716235 5:146372 6:137542 7:162453  
7 0     1:762345 2:147635 3:716245 4:136725 5:712364 6:145723 7:136542  
7 0     1:672345 2:715364 3:162574 4:162735 5:714632 6:713524 7:123546  
7 0     1:623475 2:761534 3:612754 4:162375 5:147632 6:154723 7:162453  
7 0     1:762345 2:167534 3:712654 4:123765 5:716432 6:147325 7:135426  
7 0     1:623745 2:175634 3:617254 4:617235 5:164732 6:157342 7:154623  
7 0     1:672345 2:615374 3:167254 4:167235 5:143672 6:153472 7:153246  
7 0     1:762345 2:615734 3:712654 4:761235 5:761432 6:124753 7:134265  
7 0     1:627345 2:615734 3:126754 4:712365 5:143762 6:152473 7:124653  
7 0     1:672345 2:671534 3:612574 4:127635 5:146732 6:152743 7:152346  
7 0     1:623475 2:671534 3:716254 4:167235 5:146372 6:137542 7:142653  
7 0     1:672345 2:716534 3:126754 4:127365 5:716432 6:714325 7:125364  
7 0     1:672345 2:671534 3:125764 4:612735 5:761432 6:127435 7:123546  
7 0     1:672345 2:716534 3:126574 4:127365 5:716432 6:714325 7:123564  
7 0     1:762345 2:165374 3:162574 4:617235 5:714632 6:174235 7:123564  
7 0     1:627345 2:165734 3:176254 4:612735 5:146732 6:142375 7:163254  
7 0     1:623475 2:176534 3:167254 4:612375 5:714632 6:142735 7:142365  
7 0     1:627345 2:715364 3:127564 4:716235 5:614732 6:123574 7:164325  
7 0     1:672345 2:716534 3:126574 4:127365 5:164732 6:147325 7:165234  
7 0     1:627345 2:157364 3:167254 4:162735 5:174632 6:135724 7:136245  
7 0     1:672345 2:615374 3:167254 4:162375 5:167432 6:134572 7:143526  
7 0     1:672345 2:615374 3:761254 4:162735 5:164732 6:145723 7:154236  
7 0     1:623475 2:761534 3:716254 4:167235 5:146372 6:137542 7:146253  
7 0     1:762345 2:153764 3:167254 4:123675 5:176432 6:143752 7:164352  
7 0     1:672345 2:716534 3:126574 4:123765 5:164732 6:147325 7:165243  
7 0     1:623745 2:615374 3:126574 4:127365 5:174362 6:715243 7:126435  
7 0     1:627345 2:715634 3:612754 4:612375 5:167432 6:157342 7:143256  
7 0     1:762345 2:761534 3:127654 4:671235 5:671432 6:124573 7:126453  
7 0     1:623475 2:715634 3:612574 4:612735 5:164732 6:175342 7:126345  
7 0     1:723465 2:671435 3:712645 4:671325 5:167234 6:127453 7:152634  
7 0     1:623745 2:671534 3:712654 4:123765 5:174362 6:715243 7:164235  
7 0     1:623745 2:156374 3:612574 4:612735 5:716432 6:153742 7:152436  
7 0     1:623745 2:175634 3:612574 4:172635 5:164372 6:145732 7:156432  
7 0     1:762345 2:615374 3:612574 4:716235 5:167432 6:145723 7:165423  
7 0     1:623745 2:176534 3:716254 4:612735 5:147632 6:147235 7:135624  
7 0     1:762345 2:615734 3:712564 4:761235 5:761432 6:124735 7:134265  
7 0     1:623745 2:617534 3:617254 4:162375 5:716432 6:714523 7:123546  
7 0     1:623475 2:671534 3:162754 4:162375 5:147632 6:713542 7:162453  
7 0     1:627345 2:617534 3:716254 4:162735 5:164732 6:173452 7:165243  
7 0     1:762345 2:165374 3:162574 4:617235 5:714632 6:147235 7:123546  
7 0     1:627345 2:153764 3:162754 4:162735 5:147632 6:135274 7:132654  
7 0     1:627345 2:165374 3:176254 4:612375 5:714632 6:142375 7:165243  
7 0     1:672345 2:716534 3:127654 4:127365 5:164372 6:143725 7:165234  
7 0     1:762345 2:615734 3:172654 4:712365 5:143762 6:175243 7:146523  
7 0     1:723465 2:761435 3:712645 4:761325 5:176234 6:124753 7:165234  
7 0     1:672345 2:671534 3:167254 4:167235 5:164732 6:713452 7:135426  
7 0     1:623745 2:175364 3:172564 4:162375 5:671432 6:123754 7:123654  
7 0     1:762345 2:761534 3:162754 4:162735 5:164372 6:134752 7:156234  
7 0     1:623475 2:617534 3:617254 4:162375 5:174632 6:154723 7:165423  
7 0     1:672345 2:175364 3:716254 4:162375 5:714632 6:713524 7:135462  
7 0     1:623475 2:671534 3:612754 4:127635 5:146372 6:175243 7:126345  
7 0     1:623745 2:761534 3:612754 4:167235 5:167432 6:145273 7:124563  
7 0     1:672345 2:715634 3:671254 4:172635 5:176432 6:174532 7:145623  
7 0     1:726345 2:761534 3:716254 4:167235 5:147632 6:712354 7:156423  
7 0     1:726345 2:761534 3:716254 4:167235 5:147632 6:123574 7:154623  
7 0     1:672345 2:143765 3:127645 4:613725 5:172364 6:175243 7:142356  
7 0     1:726345 2:761534 3:716254 4:167235 5:146732 6:712354 7:165423  
7 0     1:627345 2:761534 3:162574 4:162735 5:716432 6:713452 7:135426  
7 0     1:672345 2:714365 3:126745 4:671325 5:123674 6:175243 7:162543  
7 0     1:672345 2:615374 3:172564 4:127365 5:147632 6:715243 7:163542  
7 0     1:672345 2:156374 3:612574 4:172635 5:164732 6:714532 7:152634  
7 0     1:623475 2:143765 3:172645 4:617325 5:712364 6:715243 7:134256  
7 0     1:672345 2:153674 3:162574 4:176235 5:714632 6:713524 7:123564  
7 0     1:672345 2:615374 3:617254 4:127635 5:146732 6:157243 7:135426  
7 0     1:672345 2:714365 3:126745 4:613275 5:127364 6:152743 7:124635  
7 0     1:627345 2:615734 3:125764 4:712635 5:614732 6:123574 7:126453  
7 0     1:672345 2:153674 3:162574 4:167235 5:714632 6:135274 7:123564  
7 0     1:762345 2:146735 3:716245 4:137625 5:123764 6:145273 7:134562  
7 0     1:623745 2:715364 3:712564 4:716235 5:614372 6:123574 7:164253  
7 0     1:627345 2:615734 3:716254 4:162375 5:164372 6:173452 7:162354  
7 0     1:623475 2:153674 3:162574 4:176235 5:146732 6:173524 7:123645  
7 0     1:623745 2:615374 3:612754 4:126735 5:174632 6:152743 7:126453  
7 0     1:623745 2:175364 3:172564 4:162375 5:761432 6:123574 7:123654  
7 0     1:762345 2:146375 3:162475 4:173625 5:172364 6:145723 7:142356  
7 0     1:623745 2:615374 3:612754 4:126735 5:174632 6:152473 7:124653  
7 0     1:237465 2:614375 3:127645 4:617325 5:162734 6:127453 7:124563  
7 0     1:762345 2:671534 3:162754 4:162735 5:716432 6:134752 7:125634  
7 0     1:623475 2:615374 3:612754 4:172635 5:174632 6:157243 7:162534  
7 0     1:627345 2:615734 3:716254 4:716235 5:164372 6:713452 7:123456  
7 0     1:762345 2:715364 3:162574 4:162375 5:146732 6:173524 7:152436  
7 0     1:623745 2:175364 3:172564 4:162375 5:614732 6:172354 7:156234  
7 0     1:623475 2:175364 3:127564 4:162735 5:671432 6:123574 7:134256  
7 0     1:623745 2:153674 3:176254 4:716235 5:146372 6:137524 7:132645  
7 0     1:627345 2:615734 3:716254 4:716235 5:164372 6:173452 7:162345  
7 0     1:623745 2:615374 3:671254 4:126375 5:714632 6:152473 7:152436  
7 0     1:627345 2:615734 3:716254 4:162375 5:164732 6:173452 7:162534  
7 0     1:672345 2:671534 3:761254 4:162735 5:164732 6:145273 7:152436  
7 0     1:672345 2:157364 3:162574 4:167235 5:146372 6:135724 7:135264  
7 0     1:627345 2:617534 3:617254 4:172635 5:146732 6:157243 7:135462  
7 0     1:672345 2:761534 3:761254 4:167235 5:164732 6:145723 7:154236  
7 0     1:623745 2:157364 3:176254 4:716235 5:146372 6:173524 7:162345  
7 0     1:627345 2:761534 3:612754 4:716235 5:146732 6:154273 7:143256  
7 0     1:623475 2:153674 3:167254 4:167235 5:146372 6:173524 7:132465  
7 0     1:762345 2:146735 3:176245 4:137625 5:123764 6:145273 7:145623  
7 0     1:623745 2:615374 3:162574 4:162735 5:714632 6:135742 7:156243  
7 0     1:623475 2:715364 3:162754 4:162735 5:174632 6:173524 7:125346  
7 0     1:623475 2:175634 3:612754 4:612735 5:671432 6:713425 7:134256  
7 0     1:672345 2:143675 3:126475 4:613275 5:712364 6:152473 7:152634  
7 0     1:623745 2:615734 3:176254 4:716235 5:143762 6:157342 7:162345  
7 0     1:762345 2:761534 3:716254 4:167235 5:167432 6:134572 7:164523  
7 0     1:672345 2:615374 3:761254 4:127635 5:147632 6:715243 7:165423  
7 0     1:623745 2:615734 3:176254 4:716235 5:143672 6:175342 7:162345  
7 0     1:623745 2:175364 3:712564 4:176235 5:614732 6:172354 7:135462  
7 0     1:762345 2:671534 3:671254 4:176235 5:147632 6:715423 7:154623  
7 0     1:627345 2:157634 3:612574 4:671235 5:614732 6:713425 7:124653  
7 0     1:623745 2:615734 3:176254 4:162375 5:143672 6:175342 7:162354  
7 0     1:762345 2:671534 3:671254 4:176235 5:176432 6:714523 7:145623  
7 0     1:627345 2:615374 3:162574 4:162735 5:714632 6:713542 7:135246  
7 0     1:623745 2:153764 3:176254 4:716235 5:146372 6:173524 7:163245  
7 0     1:627345 2:157634 3:612574 4:761235 5:614732 6:713425 7:126453  
7 0     1:623745 2:617534 3:125674 4:172635 5:614372 6:127354 7:154326  
7 0     1:762345 2:157364 3:162574 4:172365 5:164372 6:174352 7:135624  
7 0     1:762345 2:761534 3:162574 4:162735 5:164732 6:134572 7:165234  
7 0     1:623745 2:617534 3:617254 4:162375 5:716432 6:174523 7:162354  
7 0     1:762345 2:714365 3:127645 4:761325 5:123674 6:157243 7:126543  
7 0     1:672345 2:157364 3:162574 4:167235 5:146372 6:135274 7:135624  
7 0     1:623475 2:615374 3:716254 4:162735 5:146372 6:137542 7:146253  
7 0     1:623475 2:715364 3:162754 4:162375 5:146732 6:137524 7:124653  
7 0     1:623745 2:615734 3:176254 4:716235 5:164372 6:173452 7:162345  
7 0     1:623745 2:615734 3:617254 4:716235 5:164372 6:714523 7:123456  
7 0     1:627345 2:615734 3:167254 4:167235 5:174632 6:135742 7:136425  
7 0     1:762345 2:615374 3:716254 4:162735 5:164732 6:134572 7:165423  
7 0     1:762345 2:153674 3:716254 4:162735 5:147632 6:713524 7:156423  
7 0     1:762345 2:715364 3:716254 4:176235 5:174632 6:713524 7:145623  
7 0     1:623745 2:615734 3:617254 4:716235 5:164372 6:174523 7:162345  
7 0     1:623475 2:153674 3:162754 4:176235 5:174632 6:135274 7:162534  
7 0     1:672345 2:143675 3:126475 4:617325 5:712364 6:157243 7:154623  
7 0     1:623745 2:617534 3:612574 4:167235 5:146372 6:157423 7:156432  
7 0     1:672345 2:715364 3:162754 4:162735 5:714632 6:713524 7:125346  
7 0     1:623475 2:715364 3:162754 4:162735 5:146372 6:173524 7:123465  
7 0     1:762345 2:615734 3:761254 4:716235 5:714632 6:154723 7:163425  
7 0     1:672345 2:143675 3:126475 4:617325 5:172364 6:157243 7:146235  
7 0     1:762345 2:615374 3:162574 4:716235 5:167432 6:134572 7:165423  
7 0     1:762345 2:761534 3:761254 4:162735 5:164732 6:145723 7:165243  
7 0     1:623745 2:615374 3:612754 4:162735 5:174632 6:157423 7:162453  
7 0     1:623475 2:715364 3:712564 4:176235 5:614372 6:712354 7:146253  
7 0     1:627345 2:615734 3:671254 4:712635 5:146372 6:715243 7:123456  
7 0     1:623475 2:671534 3:176254 4:167235 5:146372 6:137542 7:134265  
7 0     1:762345 2:153764 3:167254 4:123765 5:176432 6:143752 7:146352  
7 0     1:672345 2:761534 3:617254 4:167235 5:164732 6:145723 7:135426  
7 0     1:762345 2:761534 3:716254 4:162735 5:164732 6:134572 7:165243  
7 0     1:672345 2:761534 3:167254 4:167235 5:164732 6:134572 7:135426  
7 0     1:762345 2:153674 3:716254 4:162735 5:146732 6:173524 7:154236  
7 0     1:623745 2:617534 3:612754 4:162375 5:164372 6:174523 7:163524  
7 0     1:627345 2:761534 3:716254 4:716235 5:143762 6:715342 7:134265  
7 0     1:627345 2:617534 3:716254 4:162375 5:716432 6:173452 7:162354  
7 0     1:623745 2:615374 3:761254 4:712635 5:146372 6:152473 7:124563  
7 0     1:627345 2:157364 3:162574 4:712365 5:164732 6:174352 7:162453  
7 0     1:627345 2:761534 3:716254 4:716235 5:143672 6:715342 7:134256  
7 0     1:672345 2:615734 3:176254 4:162375 5:143672 6:153472 7:154263  
7 0     1:623745 2:615374 3:716254 4:716235 5:164732 6:137452 7:162435  
7 0     1:762345 2:671534 3:176254 4:176235 5:174362 6:715342 7:134562  
7 0     1:762345 2:615374 3:167254 4:176235 5:143672 6:153742 7:165324  
7 0     1:627345 2:761534 3:716254 4:162375 5:714362 6:715342 7:135426  
7 0     1:623475 2:615374 3:167254 4:176235 5:143762 6:153742 7:163245  
7 0     1:623475 2:615734 3:671254 4:126735 5:714632 6:152743 7:145326  
7 0     1:762345 2:147635 3:176245 4:137625 5:123764 6:145273 7:145263  
7 0     1:672345 2:615374 3:125674 4:712635 5:617432 6:127354 7:156423  
7 0     1:623745 2:615374 3:612754 4:167235 5:176432 6:145723 7:146253  
7 0     1:627345 2:761534 3:612754 4:716235 5:164732 6:145273 7:143256  
7 0     1:623475 2:715364 3:716254 4:162735 5:146372 6:137524 7:124653  
7 0     1:762345 2:153674 3:125674 4:167235 5:671432 6:712354 7:162354  
7 0     1:623745 2:615374 3:612754 4:167235 5:167432 6:147523 7:146253  
7 0     1:623745 2:615374 3:612754 4:162735 5:167432 6:145273 7:124563  
7 0     1:762345 2:157364 3:712564 4:716235 5:761432 6:172354 7:134625  
7 0     1:623745 2:615374 3:612574 4:162735 5:716432 6:145273 7:152463  
7 0     1:627345 2:615734 3:162574 4:716235 5:146732 6:173542 7:162453  
7 0     1:623475 2:617534 3:612754 4:127635 5:714632 6:175243 7:163425  
7 0     1:623475 2:671534 3:167254 4:167235 5:146372 6:173542 7:134265  
7 0     1:762345 2:146735 3:167245 4:137625 5:123764 6:714523 7:145623  
7 0     1:623745 2:617534 3:162574 4:167235 5:146372 6:135742 7:156432  
7 0     1:762345 2:615734 3:162574 4:176235 5:143672 6:153742 7:163524  
7 0     1:762345 2:147635 3:716245 4:136725 5:123764 6:147523 7:136452  
7 0     1:623745 2:174635 3:761245 4:613725 5:127634 6:153724 7:143625  
7 0     1:672345 2:614375 3:127645 4:613725 5:123764 6:172543 7:145236  
7 0     1:237645 2:716435 3:761245 4:137625 5:176234 6:147352 7:124635  
7 0     1:623745 2:671435 3:671245 4:613725 5:176234 6:175234 7:124356  
7 0     1:762345 2:716435 3:716245 4:716325 5:617234 6:157234 7:152346  
7 0     1:672345 2:164735 3:162475 4:167325 5:617234 6:157234 7:164325  
7 0     1:273645 2:176435 3:617245 4:137625 5:127634 6:143725 7:146325  
7 0     1:672345 2:614375 3:617245 4:613725 5:167234 6:157234 7:143256  
7 0     1:762345 2:716435 3:716245 4:716325 5:612734 6:157234 7:125346  
7 0     1:672345 2:147635 3:671245 4:761325 5:126374 6:153724 7:135246  
7 0     1:623745 2:147365 3:126475 4:136275 5:162374 6:142735 7:143265  
7 0     1:672345 2:164735 3:162475 4:163725 5:617234 6:157234 7:163425  
7 0     1:672345 2:164735 3:162475 4:163275 5:617234 6:715234 7:132465  
7 0     1:273645 2:176435 3:671245 4:173625 5:127634 6:147325 7:146253  
7 0     1:623475 2:146375 3:612745 4:671325 5:126734 6:175324 7:124653  
7 0     1:672345 2:137564 3:617245 4:126753 5:176423 6:145723 7:134265  
7 0     1:762345 2:716435 3:716245 4:167325 5:617234 6:157234 7:145236  
7 0     1:263475 2:671435 3:712465 4:713625 5:716234 6:713245 7:152634  
7 0     1:672345 2:164375 3:162475 4:167325 5:617234 6:157234 7:164235  
7 0     1:672345 2:164375 3:162475 4:163275 5:617234 6:157234 7:162345  
7 0     1:762345 2:135764 3:761245 4:126753 5:167423 6:145723 7:164523  
7 0     1:623745 2:613754 3:612745 4:167253 5:164723 6:145723 7:154623  
7 0     1:236475 2:164375 3:612745 4:136275 5:162734 6:143752 7:162543  
7 0     1:623745 2:174635 3:617245 4:617325 5:172634 6:157324 7:146523  
7 0     1:623475 2:143675 3:127645 4:132765 5:176234 6:172435 7:152643  
7 0     1:762345 2:714635 3:761245 4:761325 5:126734 6:157324 7:126534  
7 0     1:627345 2:716435 3:716245 4:163275 5:612374 6:152734 7:163452  
7 0     1:762345 2:147635 3:617245 4:761325 5:126374 6:157324 7:165243  
7 0     1:672345 2:137564 3:617245 4:126573 5:164723 6:145723 7:134256  
7 0     1:672345 2:146735 3:612475 4:617325 5:172634 6:157324 7:143625  
7 0     1:623475 2:146375 3:612745 4:613275 5:126734 6:157324 7:125643  
7 0     1:672345 2:613574 3:617245 4:167253 5:164723 6:145723 7:135246  
7 0     1:762345 2:174635 3:761245 4:613725 5:712634 6:157324 7:163524  
7 0     1:762345 2:147635 3:162475 4:613275 5:172364 6:175243 7:136245  
7 0     1:236475 2:716435 3:671245 4:713625 5:716234 6:714352 7:152364  
7 0     1:623475 2:143765 3:712645 4:713265 5:716234 6:124375 7:126534  
7 0     1:723465 2:164735 3:126475 4:163725 5:167234 6:157324 7:163425  
7 0     1:762345 2:716435 3:162475 4:163275 5:612734 6:157234 7:123456  
7 0     1:623475 2:614375 3:126745 4:713265 5:127364 6:712453 7:126453  
7 0     1:672345 2:614375 3:612745 4:613275 5:167234 6:157234 7:124356  
7 0     1:672345 2:713564 3:671245 4:172653 5:167423 6:174523 7:146523  
7 0     1:623745 2:174635 3:167245 4:671325 5:123674 6:152473 7:123546  
7 0     1:762345 2:614375 3:126745 4:137265 5:123764 6:712453 7:145263  
7 0     1:762345 2:714635 3:671245 4:671325 5:172634 6:715324 7:156234  
7 0     1:672345 2:164735 3:671245 4:136275 5:671234 6:173524 7:163524  
7 0     1:762345 2:147635 3:176245 4:671325 5:123764 6:152473 7:152643  
7 0     1:236745 2:167435 3:612475 4:136725 5:126374 6:147325 7:143625  
7 0     1:672345 2:147635 3:671245 4:613725 5:712634 6:153724 7:135426  
7 0     1:762345 2:761435 3:126475 4:613275 5:127364 6:127543 7:123645  
7 0     1:234675 2:164735 3:172645 4:163275 5:167234 6:715324 7:152463  
7 0     1:762345 2:143675 3:126745 4:136275 5:176234 6:142375 7:162435  
7 0     1:623745 2:613754 3:612745 4:162753 5:164723 6:174523 7:165243  
7 0     1:672345 2:613574 3:617245 4:162753 5:167423 6:145723 7:134526  
7 0     1:723645 2:164375 3:612745 4:136275 5:172634 6:143275 7:126435  
7 0     1:276345 2:143675 3:124765 4:136275 5:127634 6:132475 7:136425  
7 0     1:234675 2:167435 3:172645 4:163725 5:167234 6:153274 7:152643  
7 0     1:672345 2:714365 3:712645 4:713265 5:162734 6:172435 7:162534  
7 0     1:237645 2:176435 3:671245 4:136725 5:167234 6:143572 7:164352  
7 0     1:672345 2:146735 3:761245 4:617325 5:126734 6:157324 7:145362  
7 0     1:672345 2:671435 3:127645 4:132765 5:127364 6:127453 7:124356  
7 0     1:723645 2:164375 3:612745 4:136275 5:172634 6:143725 7:162435  
7 0     1:237645 2:176435 3:671245 4:137625 5:127634 6:143725 7:146325  
7 0     1:273645 2:167435 3:671245 4:713625 5:162374 6:143752 7:123564  
7 0     1:237645 2:176435 3:617245 4:173625 5:176234 6:714352 7:145236  
7 0     1:273645 2:164375 3:612475 4:137625 5:126734 6:147325 7:132456  
7 0     1:762345 2:146375 3:162475 4:613275 5:172364 6:175243 7:123645  
7 0     1:623745 2:147635 3:761245 4:613275 5:127634 6:153274 7:143265  
7 0     1:672345 2:671354 3:671245 4:167253 5:164723 6:174523 7:165423  
7 0     1:627345 2:617354 3:617245 4:162573 5:164273 6:145273 7:132456  
7 0     1:273645 2:164735 3:761245 4:136725 5:716234 6:147352 7:123564  
7 0     1:627345 2:613754 3:617245 4:716253 5:716423 6:714523 7:124563  
7 0     1:237645 2:176435 3:612745 4:173625 5:176234 6:714352 7:145326  
7 0     1:236745 2:167435 3:617245 4:173625 5:162374 6:143752 7:164235  
7 0     1:623745 2:147635 3:761245 4:613275 5:126734 6:153274 7:143256  
7 0     1:762345 2:761435 3:127645 4:132675 5:123764 6:124753 7:126453  
7 0     1:672345 2:714635 3:671245 4:671325 5:126734 6:175324 7:162534  
7 0     1:723645 2:164375 3:612745 4:137625 5:172634 6:143725 7:146235  
7 0     1:627345 2:614375 3:612475 4:613275 5:162734 6:152734 7:134256  
7 0     1:273645 2:716435 3:612745 4:136275 5:162734 6:174352 7:143526  
7 0     1:672345 2:671435 3:712645 4:671325 5:172364 6:172543 7:156234  
7 0     1:672345 2:147635 3:612475 4:617325 5:127634 6:175324 7:143526  
7 0     1:237645 2:167435 3:671245 4:136725 5:167234 6:714352 7:164352  
7 0     1:627345 2:614735 3:712645 4:137265 5:123764 6:124573 7:126345  
7 0     1:273645 2:716435 3:612475 4:137625 5:176234 6:147352 7:132465  
7 0     1:672345 2:713564 3:671245 4:172653 5:164723 6:147523 7:165423  
7 0     1:762345 2:761435 3:761245 4:761325 5:167234 6:157234 7:165234  
7 0     1:623745 2:617354 3:617245 4:716253 5:167423 6:174523 7:165234  
7 0     1:672345 2:713564 3:671245 4:127653 5:164723 6:147523 7:165243  
7 0     1:762345 2:167435 3:167245 4:167325 5:761234 6:715234 7:156234  
7 0     1:263745 2:617435 3:124765 4:137625 5:162374 6:132745 7:143625  
7 0     1:762345 2:167435 3:167245 4:167325 5:671234 6:715234 7:165234  
7 0     1:237645 2:167435 3:671245 4:136725 5:162734 6:714352 7:164325  
7 0     1:627345 2:135674 3:612745 4:126573 5:164723 6:145723 7:132456  
7 0     1:623475 2:174635 3:612745 4:617325 5:712634 6:175324 7:163245  
7 0     1:627345 2:671435 3:127645 4:613275 5:123764 6:127543 7:145362  
7 0     1:672345 2:671435 3:712645 4:617325 5:172364 6:172543 7:145623  
7 0     1:623745 2:147635 3:612475 4:613275 5:126374 6:153274 7:143256  
7 0     1:236745 2:716435 3:761245 4:137625 5:716234 6:714352 7:152643  
7 0     1:237465 2:167435 3:126745 4:176325 5:162374 6:153274 7:146325  
7 0     1:273645 2:167435 3:671245 4:173625 5:162734 6:147352 7:142563  
7 0     1:267345 2:614375 3:124675 4:137265 5:126734 6:137452 7:132465  
7 0     1:672345 2:714635 3:671245 4:671325 5:172634 6:175324 7:156234  
7 0     1:273645 2:164735 3:761245 4:136725 5:162374 6:714352 7:162345  
7 0     1:762345 2:671435 3:671245 4:167325 5:167234 6:174523 7:145236  
7 0     1:672345 2:671435 3:127645 4:613275 5:127364 6:127543 7:124356  
7 0     1:672345 2:137564 3:612745 4:172653 5:164723 6:145723 7:123564  
7 0     1:762345 2:761435 3:761245 4:761325 5:162734 6:157234 7:162534  
7 0     1:762345 2:714635 3:612745 4:613275 5:127634 6:175324 7:126435  
7 0     1:672345 2:613754 3:617245 4:162753 5:167423 6:145723 7:134256  
7 0     1:762345 2:146375 3:612745 4:613275 5:172634 6:175324 7:126435  
7 0     1:234675 2:164375 3:127645 4:163275 5:167234 6:715324 7:152463  
7 0     1:623745 2:174635 3:617245 4:617325 5:126374 6:153274 7:142356  
7 0     1:627345 2:613754 3:617245 4:716253 5:716423 6:145273 7:124536  
7 0     1:237645 2:176435 3:671245 4:136725 5:127634 6:143725 7:164325  
7 0     1:627345 2:761435 3:612475 4:613275 5:162734 6:152734 7:134526  
7 0     1:762345 2:713564 3:761245 4:126753 5:164273 6:147523 7:125643  
7 0     1:623475 2:614375 3:617245 4:617325 5:716234 6:715234 7:134256  
7 0     1:672345 2:146375 3:612745 4:613725 5:172634 6:153724 7:146235  
7 0     1:726345 2:761435 3:127465 4:136275 5:162734 6:137245 7:124356  
7 0     1:236475 2:716435 3:671245 4:713625 5:712634 6:714325 7:152364  
7 0     1:276345 2:761435 3:127465 4:132765 5:127634 6:134752 7:143652  
7 0     1:762345 2:164375 3:167245 4:167325 5:761234 6:715234 7:156342  
7 0     1:723645 2:716435 3:612745 4:136275 5:162734 6:714352 7:126435  
7 0     1:623745 2:671435 3:712645 4:713265 5:712364 6:712453 7:145623  
7 0     1:672345 2:671435 3:172645 4:137265 5:172364 6:172453 7:143562  
7 0     1:672345 2:137564 3:612475 4:126573 5:164723 6:145723 7:142356  
7 0     1:723645 2:716435 3:612745 4:136275 5:162734 6:143572 7:162435  
7 0     1:672345 2:716435 3:716245 4:716325 5:617234 6:175234 7:156234  
7 0     1:672345 2:716435 3:716245 4:716325 5:617234 6:157234 7:165234  
7 0     1:672345 2:146735 3:612475 4:617325 5:126734 6:157324 7:143562  
7 0     1:672345 2:614735 3:126475 4:613275 5:172364 6:125473 7:163245  
7 0     1:672345 2:716435 3:716245 4:716325 5:612734 6:157234 7:162534  
7 0     1:762345 2:174635 3:716245 4:613725 5:712364 6:157243 7:136524  
7 0     1:672345 2:716435 3:716245 4:167325 5:617234 6:157234 7:164523  
7 0     1:672345 2:714635 3:716245 4:617325 5:172364 6:157243 7:146523  
7 0     1:723645 2:716435 3:761245 4:713625 5:162734 6:143572 7:162534  
7 0     1:627345 2:714635 3:612745 4:671325 5:712634 6:715324 7:145632  
7 0     1:672345 2:143765 3:172645 4:136725 5:167234 6:147235 7:143265  
7 0     1:762345 2:671354 3:761245 4:167253 5:167423 6:174523 7:145263  
7 0     1:273645 2:176435 3:671245 4:713625 5:126374 6:714325 7:123654  
7 0     1:723645 2:716435 3:612475 4:136275 5:162734 6:714352 7:126345  
7 0     1:672345 2:716435 3:162475 4:163275 5:612734 6:157234 7:162345  
7 0     1:672345 2:671354 3:617245 4:176253 5:176423 6:174523 7:134562  
7 0     1:623745 2:713654 3:712654 4:716523 5:716234 6:712345 7:145623  
7 0     1:762345 2:147365 3:712645 4:137625 5:716234 6:174235 7:135642  
7 0     1:723645 2:167435 3:761245 4:136725 5:716234 6:147352 7:135624  
7 0     1:672345 2:671435 3:126745 4:613275 5:123764 6:127543 7:124563  
7 0     1:723645 2:716435 3:612475 4:136275 5:162734 6:143572 7:162345  
7 0     1:672345 2:714635 3:716245 4:617325 5:172364 6:175243 7:145623  
7 0     1:723645 2:164375 3:612475 4:136275 5:167234 6:143572 7:162345  
7 0     1:672345 2:613754 3:612475 4:162573 5:164723 6:145723 7:142356  
7 0     1:623745 2:146375 3:761245 4:613725 5:712634 6:153724 7:125436  
7 0     1:273645 2:716435 3:761245 4:137625 5:716234 6:147352 7:135246  
7 0     1:237645 2:716435 3:761245 4:136275 5:162374 6:174352 7:145263  
7 0     1:723645 2:716435 3:761245 4:173625 5:176234 6:143752 7:146523  
7 0     1:672345 2:614375 3:617245 4:617325 5:716234 6:715234 7:156342  
7 0     1:762345 2:135764 3:761245 4:126573 5:167423 6:147523 7:156423  
7 0     1:623475 2:147365 3:172645 4:137625 5:716234 6:174235 7:164235  
7 0     1:672345 2:147365 3:162475 4:163725 5:617234 6:153472 7:134265  
7 0     1:672345 2:613754 3:617245 4:162573 5:164723 6:145723 7:134256  
7 0     1:672345 2:147635 3:761245 4:617325 5:126734 6:157324 7:145326  
7 0     1:623745 2:617435 3:126745 4:671325 5:712364 6:125473 7:132456  
7 0     1:237465 2:164375 3:127645 4:176325 5:162734 6:157324 7:124653  
7 0     1:236745 2:167435 3:612475 4:137625 5:126374 6:174325 7:143625  
7 0     1:627345 2:147365 3:712645 4:173625 5:162734 6:142735 7:126453  
7 0     1:762345 2:135764 3:761245 4:126573 5:167423 6:145723 7:165423  
7 0     1:762345 2:614735 3:761245 4:613275 5:716234 6:157234 7:163524  
7 0     1:237645 2:176435 3:612745 4:173625 5:167234 6:143752 7:145362  
7 0     1:623745 2:136574 3:162475 4:712563 5:146723 6:134725 7:124653  
7 0     1:627345 2:617435 3:126745 4:671325 5:123674 6:712543 7:125436  
7 0     1:672345 2:714635 3:716245 4:671325 5:172364 6:175243 7:156234  
7 0     1:723645 2:164735 3:761245 4:137625 5:716234 6:147352 7:135462  
7 0     1:726345 2:761435 3:124675 4:136275 5:162734 6:713245 7:162345  
7 0     1:627345 2:143765 3:162475 4:136275 5:162734 6:143725 7:134625  
7 0     1:723645 2:164735 3:761245 4:137625 5:162374 6:147352 7:134562  
7 0     1:627345 2:671435 3:126475 4:613275 5:127364 6:712543 7:136452  
7 0     1:623745 2:174635 3:612745 4:671325 5:712634 6:715324 7:132456  
7 0     1:623745 2:671435 3:712645 4:613275 5:123764 6:712543 7:164523  
7 0     1:627345 2:174365 3:712645 4:713265 5:162734 6:127435 7:126534  
7 0     1:623475 2:147365 3:172645 4:137625 5:716234 6:142375 7:142365  
7 0     1:723645 2:164735 3:761245 4:136725 5:162374 6:174352 7:134562  
7 0     1:672345 2:146735 3:612475 4:617325 5:127634 6:175324 7:143562  
7 0     1:273645 2:164735 3:671245 4:173625 5:162734 6:147352 7:124563  
7 0     1:623475 2:614735 3:126475 4:613275 5:123674 6:127543 7:132654  
7 0     1:623475 2:614375 3:612475 4:613275 5:162734 6:152734 7:125634  
7 0     1:236745 2:164375 3:612745 4:173625 5:162734 6:143752 7:162453  
7 0     1:263745 2:614375 3:712465 4:132675 5:126374 6:134752 7:142653  
7 0     1:627345 2:146375 3:612475 4:613725 5:126734 6:157324 7:132456  
7 0     1:762345 2:761435 3:127645 4:132675 5:123674 6:124573 7:126453  
7 0     1:762345 2:143765 3:126475 4:173625 5:176234 6:142375 7:142635  
7 0     1:236475 2:716435 3:761245 4:713625 5:716234 6:714352 7:152634  
7 0     1:672345 2:147635 3:671245 4:613275 5:712634 6:153724 7:135246  
7 0     1:723645 2:164375 3:612475 4:136275 5:172634 6:143275 7:126345  
7 0     1:672345 2:164735 3:716245 4:716325 5:612734 6:175234 7:156324  
7 0     1:273645 2:167435 3:617245 4:136725 5:167234 6:174352 7:143526  
7 0     1:623475 2:147365 3:172645 4:136275 5:176234 6:147235 7:156243  
7 0     1:623475 2:617435 3:172645 4:137265 5:172364 6:172453 7:156243  
7 0     1:762345 2:761435 3:712645 4:671325 5:172364 6:712543 7:152634  
7 0     1:762345 2:147635 3:716245 4:613275 5:712364 6:157243 7:136524  
7 0     1:273645 2:164735 3:761245 4:137625 5:716234 6:147352 7:123546  
7 0     1:273645 2:164735 3:761245 4:137625 5:162374 6:147352 7:123456  
7 0     1:273645 2:167435 3:617245 4:136725 5:162734 6:174352 7:143256  
7 0     1:236745 2:716435 3:612745 4:173625 5:167234 6:143752 7:162453  
7 0     1:762345 2:761354 3:761245 4:127563 5:164723 6:157243 7:165243  
7 0     1:237645 2:716435 3:671245 4:136725 5:167234 6:143572 7:126435  
7 0     1:762345 2:761435 3:712645 4:713265 5:126734 6:712435 7:126534  
7 0     1:672345 2:613754 3:617245 4:167253 5:167423 6:145723 7:132456  
7 0     1:236475 2:164375 3:617245 4:173625 5:716234 6:147352 7:134625  
7 0     1:236475 2:176435 3:612745 4:173625 5:176234 6:174352 7:153264  
7 0     1:672345 2:147635 3:617245 4:761325 5:126374 6:153724 7:152463  
7 0     1:672345 2:143765 3:172645 4:137265 5:167234 6:127435 7:143625  
7 0     1:672345 2:137654 3:172654 4:165723 5:167234 6:172345 7:132654  
7 0     1:627345 2:671435 3:712645 4:613275 5:123764 6:712543 7:136452  
7 0     1:672345 2:147635 3:612475 4:617325 5:172634 6:175324 7:143256  
7 0     1:627345 2:671435 3:126475 4:132765 5:127364 6:712453 7:136452  
7 0     1:762345 2:146735 3:167245 4:671325 5:123764 6:715243 7:156243  
7 0     1:236745 2:716435 3:761245 4:136275 5:162374 6:714352 7:145263  
7 0     1:672345 2:613754 3:617245 4:176253 5:176423 6:714523 7:163245  
7 0     1:762345 2:761435 3:761245 4:716325 5:162734 6:145723 7:162534  
7 0     1:762345 2:713564 3:671245 4:172653 5:176423 6:714523 7:145623  
7 0     1:672345 2:613754 3:617245 4:176253 5:176423 6:174523 7:132456  
7 0     1:762345 2:714635 3:761245 4:761325 5:127634 6:175324 7:126534  
7 0     1:627345 2:147365 3:126745 4:173625 5:716234 6:142735 7:126534  
7 0     1:623745 2:143765 3:712645 4:136275 5:162374 6:142375 7:142653  
7 0     1:723645 2:716435 3:612745 4:136275 5:127634 6:143275 7:126435  
7 0     1:623475 2:174635 3:617245 4:617325 5:172634 6:157324 7:165234  
7 0     1:627345 2:135764 3:612745 4:126753 5:167423 6:145273 7:132456  
7 0     1:672345 2:671435 3:127645 4:613275 5:123764 6:127543 7:124536  
7 0     1:672345 2:761354 3:761245 4:167253 5:164723 6:145723 7:154236  
7 0     1:762345 2:614735 3:162475 4:136725 5:176234 6:147352 7:136425  
7 0     1:672345 2:761435 3:617245 4:613725 5:167234 6:157234 7:143526  
7 0     1:237645 2:164375 3:671245 4:137625 5:716234 6:143752 7:125463  
7 0     1:627345 2:761354 3:617245 4:716253 5:716423 6:145273 7:145236  
7 0     1:237645 2:164375 3:671245 4:136725 5:716234 6:143752 7:125643  
7 0     1:623745 2:613754 3:612745 4:162753 5:164273 6:174523 7:162543  
7 0     1:627345 2:614735 3:612745 4:617325 5:716234 6:715234 7:125634  
7 0     1:623475 2:614735 3:612475 4:613275 5:167234 6:157234 7:156324  
7 0     1:723645 2:716435 3:671245 4:713625 5:172634 6:714325 7:152364  
7 0     1:672345 2:137564 3:617245 4:172653 5:176423 6:174523 7:132456  
7 0     1:623475 2:617435 3:612745 4:617325 5:716234 6:175234 7:163245  
7 0     1:237645 2:164375 3:671245 4:136725 5:162374 6:714352 7:162453  
7 0     1:237645 2:164375 3:671245 4:136725 5:162374 6:143572 7:126453  
7 0     1:627345 2:617435 3:712645 4:617325 5:127364 6:125743 7:142653  
7 0     1:672345 2:613754 3:617245 4:167253 5:164723 6:145723 7:132546  
7 0     1:273645 2:176435 3:761245 4:713625 5:126734 6:714325 7:126534  
7 0     1:623475 2:614375 3:127645 4:671325 5:127364 6:125473 7:126453  
7 0     1:762345 2:761354 3:761245 4:127563 5:164273 6:157243 7:162543  
7 0     1:237645 2:164375 3:617245 4:137625 5:716234 6:143752 7:132546  
7 0     1:672345 2:671435 3:712645 4:173265 5:172364 6:172453 7:145623  
7 0     1:762345 2:761354 3:761245 4:167253 5:164723 6:145723 7:165423  
7 0     1:627345 2:146735 3:761245 4:617325 5:126734 6:157324 7:124536  
7 0     1:762345 2:761435 3:127645 4:761325 5:123764 6:172543 7:162543  
7 0     1:623745 2:761435 3:127645 4:617325 5:172364 6:125473 7:126453  
7 0     1:762345 2:146735 3:176245 4:671325 5:123764 6:152473 7:156243  
7 0     1:236745 2:716435 3:761245 4:713625 5:716234 6:714352 7:145263  
7 0     1:623745 2:617435 3:126745 4:671325 5:123674 6:125473 7:132546  
7 0     1:723645 2:716435 3:671245 4:173625 5:176234 6:147352 7:146523  
7 0     1:623475 2:761354 3:671245 4:172563 5:716423 6:152473 7:145236  
7 0     1:762345 2:671354 3:761245 4:162573 5:167423 6:174523 7:152463  
7 0     1:273645 2:167435 3:761245 4:713625 5:162734 6:714352 7:162534  
7 0     1:627345 2:146735 3:617245 4:613275 5:127634 6:175324 7:143256  
7 0     1:236745 2:716435 3:761245 4:713625 5:712634 6:714325 7:145263  
7 0     1:623475 2:614735 3:761245 4:761325 5:162734 6:175234 7:163245  
7 0     1:273645 2:164735 3:671245 4:173625 5:126734 6:143725 7:124536  
7 0     1:627345 2:135764 3:612745 4:126753 5:164273 6:145273 7:135246  
7 0     1:236475 2:176435 3:612745 4:173625 5:172634 6:174325 7:153264  
7 0     1:726345 2:671435 3:172465 4:137265 5:172634 6:713452 7:143526  
7 0     1:236475 2:164375 3:617245 4:137625 5:716234 6:143752 7:146325  
7 0     1:623745 2:617435 3:612745 4:617325 5:162374 6:152374 7:143256  
7 0     1:627345 2:617435 3:126745 4:713265 5:712364 6:712453 7:124536  
7 0     1:627345 2:614735 3:712645 4:613725 5:123764 6:712543 7:123645  
7 0     1:723645 2:716435 3:671245 4:173625 5:167234 6:147352 7:145623  
7 0     1:762345 2:136754 3:126754 4:165723 5:167234 6:712345 7:162354  
7 0     1:762345 2:761435 3:127645 4:132675 5:127364 6:124753 7:126435  
7 0     1:623475 2:143765 3:172645 4:173265 5:716234 6:124375 7:134265  
7 0     1:672345 2:613754 3:617245 4:176253 5:176423 6:145273 7:136245  
7 0     1:623745 2:174365 3:126475 4:136725 5:162374 6:147235 7:143625  
7 0     1:623745 2:617435 3:612745 4:671325 5:716234 6:715234 7:132456  
7 0     1:762345 2:136754 3:176254 4:157623 5:176234 6:132754 7:136254  
7 0     1:273645 2:167435 3:761245 4:713625 5:162734 6:147352 7:125364  
7 0     1:726345 2:671435 3:712465 4:713625 5:176234 6:713245 7:152634  
7 0     1:627345 2:174635 3:761245 4:761325 5:127634 6:715324 7:126534  
7 0     1:762345 2:614375 3:127645 4:613275 5:172364 6:172543 7:162435  
7 0     1:672345 2:137564 3:617245 4:172653 5:176423 6:145723 7:132645  
7 0     1:723645 2:164735 3:671245 4:713625 5:162374 6:143752 7:135624  
7 0     1:723645 2:164735 3:671245 4:713625 5:162374 6:143572 7:136524  
7 0     1:723645 2:164735 3:671245 4:173625 5:162734 6:147352 7:145632  
7 0     1:236475 2:164375 3:612745 4:713625 5:162734 6:143752 7:162453  
7 0     1:762345 2:143765 3:172645 4:137625 5:176234 6:142375 7:143265  
7 0     1:672345 2:137564 3:617245 4:172653 5:164723 6:145723 7:132564  
7 0     1:236475 2:164375 3:617245 4:173625 5:712634 6:174325 7:136425  
7 0     1:237645 2:167435 3:671245 4:136725 5:127634 6:143275 7:164325  
7 0     1:623745 2:613754 3:612745 4:162753 5:164273 6:145273 7:125463  
7 0     1:672345 2:137654 3:127654 4:165723 5:167234 6:172345 7:123654  
7 0     1:236745 2:167435 3:761245 4:137625 5:162734 6:174352 7:143625  
7 0     1:672345 2:146735 3:671245 4:613725 5:712634 6:153724 7:135462  
7 0     1:672345 2:614735 3:612475 4:617325 5:176234 6:175234 7:143256  
7 0     1:762345 2:761435 3:712645 4:671325 5:172364 6:125473 7:152364  
7 0     1:672345 2:714635 3:761245 4:761325 5:127634 6:715324 7:126534  
7 0     1:623475 2:174365 3:172645 4:137265 5:716234 6:124375 7:124365  
7 0     1:723465 2:716435 3:127645 4:163275 5:162734 6:153724 7:162435  
7 0     1:623745 2:613754 3:612745 4:162573 5:167423 6:174523 7:165243  
7 0     1:672345 2:613754 3:612745 4:167253 5:167423 6:145723 7:123456  
7 0     1:672345 2:613754 3:617245 4:127563 5:176423 6:175243 7:134256  
7 0     1:236745 2:164375 3:761245 4:136275 5:126374 6:714325 7:142563  
7 0     1:672345 2:614735 3:612475 4:613725 5:167234 6:157234 7:134256  
7 0     1:672345 2:614375 3:612475 4:617325 5:167234 6:157234 7:142356  
7 0     1:627345 2:617435 3:126745 4:671325 5:123674 6:125473 7:125463  
7 0     1:672345 2:613754 3:612745 4:167253 5:164723 6:145723 7:123546  
7 0     1:623745 2:617354 3:617245 4:167253 5:164723 6:174523 7:165423  
7 0     1:273645 2:164375 3:612745 4:136275 5:162734 6:174352 7:143256  
7 0     1:762345 2:135764 3:761245 4:126753 5:176423 6:147523 7:164523  
7 0     1:672345 2:671435 3:172645 4:613725 5:172364 6:172543 7:143562  
7 0     1:273645 2:164375 3:612475 4:137625 5:162734 6:147352 7:132456  
7 0     1:623745 2:147365 3:172645 4:173625 5:162374 6:147235 7:162435  
7 0     1:672345 2:714635 3:671245 4:617325 5:172634 6:175324 7:145623  
7 0     1:623745 2:614735 3:126475 4:613275 5:123674 6:125743 7:143256  
7 0     1:672345 2:143675 3:127645 4:136275 5:167234 6:142735 7:124365  
7 0     1:623745 2:146375 3:761245 4:613275 5:126374 6:153724 7:142536  
7 0     1:273645 2:167435 3:761245 4:713625 5:162374 6:714352 7:162354  
7 0     1:236475 2:176435 3:617245 4:136725 5:172634 6:143725 7:152643  
7 0     1:237645 2:716435 3:761245 4:713625 5:716234 6:174352 7:145263  
7 0     1:623475 2:174365 3:172645 4:137265 5:176234 6:172435 7:156243  
7 0     1:237645 2:716435 3:761245 4:137625 5:716234 6:174352 7:152643  
7 0     1:237645 2:716435 3:761245 4:137625 5:716234 6:147352 7:152463  
7 0     1:762345 2:136754 3:126754 4:167523 5:176234 6:123475 7:162345  
7 0     1:623745 2:137564 3:612745 4:127653 5:164273 6:145273 7:125643  
7 0     1:623745 2:174365 3:172645 4:173265 5:162374 6:172435 7:146235  
7 0     1:762345 2:147365 3:126475 4:173625 5:176234 6:142735 7:143265  
7 0     1:236745 2:167435 3:612475 4:137625 5:162374 6:174352 7:143625  
7 0     1:273645 2:167435 3:761245 4:713625 5:162374 6:147352 7:123564  
7 0     1:623475 2:143765 3:176245 4:137625 5:716234 6:174325 7:164325  
7 0     1:762345 2:136754 3:126754 4:167523 5:167234 6:712345 7:162345  
7 0     1:672345 2:713564 3:671245 4:126573 5:167423 6:174523 7:165243  
7 0     1:672345 2:614735 3:612475 4:613275 5:167234 6:157234 7:132456  
7 0     1:267345 2:614375 3:124765 4:137625 5:162734 6:173245 7:132465  
7 0     1:672345 2:671435 3:671245 4:617325 5:176234 6:175234 7:145623  
7 0     1:623745 2:174635 3:612745 4:617325 5:126374 6:153274 7:143256  
7 0     1:623475 2:614735 3:612475 4:613275 5:162374 6:175234 7:163254  
7 0     1:726345 2:761435 3:712465 4:713265 5:127634 6:134572 7:125634  
7 0     1:672345 2:135764 3:617245 4:126753 5:167423 6:145723 7:134526  
7 0     1:762345 2:761354 3:761245 4:125763 5:176423 6:175243 7:165243  
7 0     1:623475 2:614735 3:126475 4:132765 5:172634 6:127435 7:153264  
7 0     1:627345 2:713564 3:612745 4:126573 5:164723 6:145723 7:134256  
7 0     1:672345 2:614735 3:671245 4:613725 5:716234 6:715234 7:135642  
7 0     1:627345 2:135674 3:612745 4:126753 5:167423 6:145723 7:132456  
7 0     1:672345 2:761354 3:617245 4:176253 5:176423 6:145273 7:136452  
7 0     1:623475 2:614375 3:612745 4:613275 5:162734 6:152734 7:125643  
7 0     1:762345 2:136754 3:126754 4:157623 5:176234 6:123754 7:162354  
7 0     1:236745 2:716435 3:712645 4:716325 5:716234 6:714532 7:145236  
7 0     1:762345 2:613574 3:761245 4:162573 5:167423 6:174523 7:154623  
7 0     1:762345 2:671354 3:671245 4:176253 5:176423 6:714523 7:145623  
7 0     1:623475 2:143765 3:172645 4:173625 5:716234 6:142375 7:134265  
7 0     1:627345 2:617435 3:126745 4:671325 5:712364 6:125473 7:124563  
7 0     1:627345 2:174365 3:712645 4:173265 5:162734 6:127435 7:142653  
7 0     1:762345 2:617435 3:761245 4:613725 5:716234 6:157234 7:163524  
7 0     1:723645 2:164375 3:612745 4:136275 5:167234 6:143572 7:162435  
7 0     1:623475 2:147635 3:761245 4:761325 5:127634 6:153724 7:136245  
7 0     1:623745 2:714365 3:712645 4:132675 5:162374 6:124375 7:146523  
7 0     1:623475 2:671435 3:712645 4:713265 5:712364 6:712453 7:156234  
7 0     1:623475 2:147635 3:761245 4:761325 5:127634 6:153274 7:132645  
7 0     1:623475 2:614375 3:612745 4:613275 5:167234 6:157234 7:156243  
7 0     1:627345 2:714635 3:716245 4:613275 5:123764 6:715243 7:136452  
7 0     1:623475 2:146375 3:612745 4:613275 5:126734 6:175324 7:126543  
7 0     1:672345 2:617435 3:671245 4:613725 5:716234 6:715234 7:135624  
7 0     1:623745 2:617435 3:126745 4:173265 5:172634 6:172435 7:145362  
7 0     1:672345 2:671354 3:761245 4:162753 5:164273 6:145273 7:125436  
7 0     1:723645 2:164735 3:612475 4:137625 5:172634 6:147325 7:134625  
7 0     1:627345 2:614735 3:712645 4:137265 5:123674 6:124753 7:126345  
7 0     1:672345 2:613754 3:617245 4:127563 5:167423 6:157243 7:134256  
7 0     1:623745 2:671435 3:712645 4:671325 5:712364 6:712543 7:145623  
7 0     1:762345 2:137654 3:176254 4:157623 5:176234 6:132754 7:132654  
7 0     1:762345 2:761354 3:761245 4:162573 5:167423 6:145723 7:165243  
7 0     1:723645 2:716435 3:761245 4:713625 5:172634 6:714325 7:152634  
7 0     1:672345 2:614375 3:126745 4:613725 5:123764 6:127543 7:145623  
7 0     1:672345 2:135674 3:617245 4:126753 5:176423 6:145723 7:134652  
7 0     1:267345 2:617435 3:712465 4:713265 5:126374 6:173452 7:126354  
7 0     1:723645 2:716435 3:612475 4:136275 5:127634 6:143275 7:126345  
7 0     1:672345 2:671435 3:617245 4:613725 5:176234 6:175234 7:143562  
7 0     1:762345 2:761354 3:761245 4:162753 5:164723 6:145723 7:165243  
7 0     1:627345 2:614375 3:612475 4:613725 5:162734 6:152734 7:132456  
7 0     1:627345 2:613754 3:617245 4:712563 5:716423 6:152473 7:124536  
7 0     1:623475 2:174365 3:172645 4:137265 5:716234 6:172435 7:162435  
7 0     1:726345 2:143675 3:172465 4:173625 5:712634 6:132475 7:153426  
7 0     1:623475 2:143675 3:126745 4:136275 5:176234 6:142375 7:156243  
7 0     1:726345 2:614375 3:127465 4:136275 5:167234 6:137245 7:124356  
7 0     1:672345 2:761354 3:617245 4:167253 5:164723 6:145723 7:135426  
7 0     1:672345 2:613574 3:617245 4:127563 5:167423 6:157243 7:134526  
7 0     1:623745 2:714365 3:712645 4:713265 5:716234 6:712435 7:145623  
7 0     1:762345 2:761435 3:761245 4:761325 5:176234 6:175234 7:165234  
7 0     1:762345 2:761354 3:761245 4:162753 5:164273 6:145723 7:162543  
7 0     1:627345 2:761354 3:612745 4:162573 5:164273 6:145273 7:134526  
7 0     1:672345 2:761435 3:127645 4:132765 5:127364 6:172453 7:124356  
7 0     1:623475 2:147365 3:126475 4:173625 5:716234 6:142735 7:143265  
7 0     1:627345 2:617435 3:712645 4:173265 5:126734 6:127435 7:142653  
7 0     1:762345 2:613574 3:761245 4:162573 5:167423 6:145723 7:165423  
7 0     1:263475 2:617435 3:172465 4:137265 5:712634 6:173452 7:126435  
7 0     1:623475 2:143765 3:127645 4:132765 5:176234 6:172435 7:156243  
7 0     1:263745 2:671435 3:712465 4:713625 5:716234 6:713245 7:145263  
7 0     1:762345 2:761354 3:671245 4:176253 5:176423 6:145273 7:145236  
7 0     1:627345 2:714365 3:126745 4:132675 5:162734 6:124375 7:143652  
7 0     1:762345 2:147365 3:712645 4:136275 5:716234 6:147235 7:135624  
7 0     1:273465 2:164735 3:712645 4:163725 5:162374 6:157324 7:126345  
7 0     1:623475 2:147365 3:172645 4:137265 5:716234 6:124375 7:142365  
7 0     1:672345 2:614375 3:617245 4:613725 5:176234 6:175234 7:143256  
7 0     1:623745 2:613754 3:612745 4:167253 5:164723 6:174523 7:165423  
7 0     1:623745 2:613574 3:612745 4:162573 5:167423 6:174523 7:162543  
7 0     1:762345 2:143765 3:126475 4:173265 5:176234 6:124375 7:142635  
7 0     1:672345 2:761435 3:761245 4:617325 5:167234 6:157234 7:145236  
7 0     1:762345 2:671435 3:671245 4:671325 5:176234 6:715234 7:156234  
7 0     1:672345 2:614375 3:612745 4:613725 5:167234 6:157234 7:142356  
7 0     1:623475 2:143765 3:172645 4:137625 5:716234 6:142375 7:143265  
7 0     1:762345 2:761354 3:761245 4:167253 5:176423 6:147523 7:164523  
7 0     1:762345 2:761354 3:761245 4:167253 5:167423 6:145723 7:164523  
7 0     1:276345 2:671435 3:124675 4:136725 5:176234 6:132475 7:163245  
7 0     1:672345 2:613574 3:617245 4:162573 5:164723 6:145723 7:134526  
7 0     1:623745 2:617435 3:612475 4:613725 5:162374 6:152374 7:143256  
7 0     1:623475 2:617435 3:617245 4:613725 5:716234 6:175234 7:162435  
7 0     1:726345 2:614375 3:124675 4:136275 5:167234 6:713245 7:162345  
7 0     1:623745 2:617435 3:617245 4:617325 5:162374 6:152374 7:142356  
7 0     1:623745 2:614735 3:612475 4:613275 5:162374 6:152374 7:143256  
7 0     1:672345 2:614735 3:612475 4:617325 5:167234 6:157234 7:143256  
7 0     1:672345 2:671435 3:761245 4:761325 5:162734 6:152734 7:125346  


==> anc/rotation_systems_blind/F_rotationsystemblind__objective.txt <==
35 4 0  1:243  2:134 3:142  4:312

# Scaled for computing on 7 vertices
\binom{7}{4} = 35
This will make all entires in the SDP
integers - more precise rounding


==> anc/rotation_systems_blind/Makefile <==
CFLAGS=-DG_ROTATION_SYSTEM -DG_ROTATION_SYSTEM_REVERSE_BLIND
SRC=../flag.cpp  

-include ../Makefile.include



==> anc/rotation_systems_blind/run.sh <==
#!/bin/bash


# This generates roations, creates SDP and runs CSDP to solve the SDP
make
./a.out -n 7 -ub

# This performs the rounding
sage -c 'load("../rounding_Integer.sage"); round_program("SDP_n7_UB_F_rotationsystemblind__objective.txt.dat-s", 35)'



==> anc/rotation_systems_convex/F_rotationsystem__n5_unlabeled.txt <==
0 0      
1 0     1:  
2 0     1:2 2:1  
3 0     1:23 2:13 3:12  
4 0     1:234 2:134 3:124 4:123  
4 0     1:423 2:143 3:124 4:321  
5 0     1:2345 2:1345 3:1245 4:1235 5:1234  
5 0     1:2345 2:1534 3:1254 4:1235 5:1432  
5 0     1:2345 2:1435 3:1245 4:1325 5:1234  


==> anc/rotation_systems_convex/F_rotationsystem__n8_labeled.txt <==
7 6     1:762345 2:761345 3:761245 4:761235 5:761234 6:712345 7:123456  
7 6     1:672345 2:671345 3:671245 4:671235 5:671234 6:123457 7:612345  
7 6     1:562347 2:561347 3:561247 4:561237 5:123476 6:512347 7:561234  
7 6     1:562374 2:561374 3:561274 4:561237 5:123746 6:512374 7:561234  
7 6     1:562734 2:561734 3:561274 4:561273 5:127346 6:512734 7:561234  
7 6     1:567234 2:561734 3:561724 4:561723 5:172346 6:517234 7:561234  
7 6     1:762345 2:761345 3:761245 4:761235 5:671234 6:123475 7:123456  
7 6     1:672345 2:671345 3:671245 4:671235 5:761234 6:123457 7:123465  
7 6     1:562347 2:561347 3:561247 4:561237 5:123476 6:123457 7:651234  
7 6     1:756234 2:756134 3:756124 4:576123 5:612374 6:751234 7:612345  
7 6     1:576234 2:576134 3:576124 4:756123 5:612347 6:571234 7:612354  
7 6     1:456237 2:456137 3:456127 4:612375 5:612347 6:451237 7:546123  
7 6     1:745623 2:745613 3:475612 4:561273 5:746123 6:745123 7:561234  
7 6     1:475623 2:475613 3:745612 4:561237 5:476123 6:475123 7:561243  
7 6     1:345627 2:345617 3:561274 4:561237 5:346127 6:345127 7:435612  
7 6     1:734562 2:374561 3:456172 4:735612 5:734612 6:734512 7:456123  
7 6     1:374562 2:734561 3:456127 4:375612 5:374612 6:374512 7:456132  
7 6     1:234567 2:456173 3:456127 4:235617 5:234617 6:234517 7:324561  
7 6     1:273456 2:345671 3:724561 4:723561 5:723461 6:723451 7:345612  
7 6     1:723456 2:345617 3:274561 4:273561 5:273461 6:273451 7:345621  
7 6     1:234576 2:713456 3:712456 4:712356 5:712346 6:172345 7:234561  
7 6     1:234567 2:613457 3:612457 4:612357 5:612347 6:234571 7:162345  
7 6     1:234567 2:173456 3:172456 4:172356 5:172346 6:712345 7:234516  
7 6     1:345672 2:345617 3:124567 4:123567 5:123467 6:123457 7:213456  
7 6     1:762345 2:761345 3:761245 4:671235 5:671234 6:123745 7:123456  
7 6     1:672345 2:671345 3:671245 4:761235 5:761234 6:123457 7:123645  
7 6     1:756234 2:756134 3:576124 4:576123 5:612734 6:751234 7:612345  
7 6     1:576234 2:576134 3:756124 4:756123 5:612347 6:571234 7:612534  
7 6     1:745623 2:475613 3:475612 4:561723 5:746123 6:745123 7:561234  
7 6     1:475623 2:745613 3:745612 4:561237 5:476123 6:475123 7:561423  
7 6     1:374562 2:374561 3:456712 4:735612 5:734612 6:734512 7:456123  
7 6     1:734562 2:734561 3:456127 4:375612 5:374612 6:374512 7:456312  
7 6     1:273456 2:345761 3:724561 4:723561 5:723461 6:273451 7:345612  
7 6     1:723456 2:345617 3:274561 4:273561 5:273461 6:723451 7:345261  
7 6     1:234756 2:713456 3:712456 4:712356 5:172346 6:172345 7:234561  
7 6     1:234567 2:173456 3:172456 4:172356 5:712346 6:712345 7:234156  
7 6     1:762345 2:761345 3:671245 4:671235 5:671234 6:127345 7:123456  
7 6     1:672345 2:671345 3:761245 4:761235 5:761234 6:123457 7:126345  
7 6     1:756234 2:576134 3:576124 4:576123 5:617234 6:751234 7:612345  
7 6     1:576234 2:756134 3:756124 4:756123 5:612347 6:571234 7:615234  
7 6     1:475623 2:475613 3:475612 4:567123 5:746123 6:745123 7:561234  
7 6     1:745623 2:745613 3:745612 4:561237 5:476123 6:475123 7:564123  
7 6     1:374562 2:374561 3:457612 4:735612 5:734612 6:374512 7:456123  
7 6     1:734562 2:734561 3:456127 4:375612 5:374612 6:734512 7:453612  
7 6     1:273456 2:347561 3:724561 4:723561 5:273461 6:273451 7:345612  
7 6     1:723456 2:345617 3:274561 4:273561 5:723461 6:723451 7:342561  
7 6     1:237456 2:713456 3:712456 4:172356 5:172346 6:172345 7:234561  
7 6     1:234567 2:173456 3:172456 4:712356 5:712346 6:712345 7:231456  
7 6     1:762345 2:761345 3:612745 4:761235 5:761234 6:712345 7:124536  
7 6     1:562734 2:561734 3:561274 4:561273 5:123476 6:512734 7:612534  
7 6     1:756234 2:561734 3:756124 4:756123 5:761234 6:751234 7:613425  
7 6     1:456723 2:456173 3:456172 4:612375 5:461723 6:451723 7:561423  
7 6     1:456723 2:745613 3:745612 4:756123 5:746123 6:745123 7:562314  
7 6     1:734562 2:734561 3:745612 4:735612 5:734612 6:345712 7:451263  
7 6     1:345672 2:345671 3:561274 4:356712 5:346712 6:345712 7:456312  
7 6     1:723456 2:734561 3:724561 4:723561 5:234761 6:723451 7:346152  
7 6     1:234576 2:456173 3:245761 4:235761 5:234761 6:234571 7:345261  
7 6     1:723456 2:713456 3:712456 4:123756 5:712346 6:712345 7:235641  
7 6     1:623745 2:613745 3:612745 4:612375 5:612374 6:234571 7:123645  
7 6     1:345672 2:134756 3:124756 4:123756 5:123476 6:123475 7:234156  
7 6     1:762345 2:761345 3:612745 4:612375 5:761234 6:712345 7:125436  
7 6     1:756234 2:561734 3:561274 4:756123 5:761234 6:751234 7:614325  
7 6     1:456723 2:456173 3:745612 4:756123 5:746123 6:745123 7:563214  
7 6     1:345672 2:734561 3:745612 4:735612 5:734612 6:345712 7:452163  
7 6     1:723456 2:734561 3:724561 4:723561 5:234761 6:234571 7:341652  
7 6     1:723456 2:713456 3:712456 4:123756 5:123476 6:712345 7:236541  
7 6     1:762345 2:617345 3:761245 4:612375 5:761234 6:712345 7:135426  
7 6     1:567234 2:756134 3:561274 4:756123 5:761234 6:751234 7:624315  
7 6     1:745623 2:456173 3:745612 4:756123 5:746123 6:457123 7:513264  
7 6     1:345672 2:734561 3:745612 4:735612 5:347612 6:734512 7:462153  
7 6     1:723456 2:734561 3:724561 4:237561 5:723461 6:234571 7:351642  
7 6     1:723456 2:713456 3:127456 4:712356 5:123476 6:712345 7:246531  
7 6     1:762345 2:617345 3:612745 4:761235 5:761234 6:712345 7:145326  
7 6     1:567234 2:561734 3:756124 4:756123 5:761234 6:751234 7:634215  
7 6     1:456723 2:745613 3:745612 4:756123 5:746123 6:457123 7:523164  
7 6     1:734562 2:734561 3:745612 4:735612 5:347612 6:345712 7:412653  
7 6     1:723456 2:734561 3:724561 4:237561 5:234761 6:723451 7:361542  
7 6     1:723456 2:713456 3:127456 4:123756 5:712346 6:712345 7:256431  
7 6     1:762345 2:617345 3:612745 4:612375 5:761234 6:712345 7:154326  
7 6     1:567234 2:561734 3:561274 4:756123 5:761234 6:751234 7:643215  
7 6     1:456723 2:456173 3:745612 4:756123 5:746123 6:457123 7:532164  
7 6     1:345672 2:734561 3:745612 4:735612 5:347612 6:345712 7:421653  
7 6     1:723456 2:734561 3:724561 4:237561 5:234761 6:234571 7:316542  
7 6     1:723456 2:713456 3:127456 4:123756 5:123476 6:712345 7:265431  
7 6     1:762345 2:617345 3:612475 4:612375 5:761234 6:712345 7:153426  
7 6     1:567234 2:561374 3:561274 4:756123 5:761234 6:751234 7:642315  
7 6     1:456273 2:456173 3:745612 4:756123 5:746123 6:457123 7:531264  
7 6     1:345672 2:734561 3:745612 4:735612 5:347612 6:345172 7:426153  
7 6     1:723456 2:734561 3:724561 4:237561 5:234671 6:234571 7:315642  
7 6     1:723456 2:713456 3:127456 4:123576 5:123476 6:712345 7:264531  
7 6     1:762345 2:613745 3:612745 4:612375 5:761234 6:712345 7:154236  
7 6     1:562734 2:561734 3:561274 4:756123 5:761234 6:751234 7:643125  
7 6     1:456723 2:456173 3:745612 4:756123 5:746123 6:451723 7:532614  
7 6     1:345672 2:734561 3:745612 4:735612 5:346712 6:345712 7:421563  
7 6     1:723456 2:734561 3:724561 4:235761 5:234761 6:234571 7:316452  
7 6     1:723456 2:713456 3:124756 4:123756 5:123476 6:712345 7:265341  
7 6     1:762345 2:613475 3:612745 4:612375 5:761234 6:712345 7:152436  
7 6     1:562374 2:561734 3:561274 4:756123 5:761234 6:751234 7:641325  
7 6     1:456723 2:456173 3:745612 4:756123 5:746123 6:451273 7:536214  
7 6     1:345672 2:734561 3:745612 4:735612 5:346172 6:345712 7:425163  
7 6     1:723456 2:734561 3:724561 4:235671 5:234761 6:234571 7:314652  
7 6     1:723456 2:713456 3:124576 4:123756 5:123476 6:712345 7:263541  
7 6     1:672345 2:761345 3:761245 4:612375 5:761234 6:712345 7:162354  
7 6     1:756234 2:756134 3:561274 4:756123 5:761234 6:571234 7:651243  
7 6     1:745623 2:456173 3:745612 4:756123 5:476123 6:745123 7:546132  
7 6     1:345672 2:734561 3:745612 4:375612 5:734612 6:734512 7:435621  
7 6     1:723456 2:734561 3:274561 4:723561 5:723461 6:234571 7:324516  
7 6     1:723456 2:173456 3:712456 4:712356 5:123476 6:712345 7:213465  
7 6     1:672345 2:761345 3:612745 4:761235 5:761234 6:712345 7:162453  
7 6     1:756234 2:561734 3:756124 4:756123 5:761234 6:571234 7:651342  
7 6     1:456723 2:745613 3:745612 4:756123 5:476123 6:745123 7:546231  
7 6     1:734562 2:734561 3:745612 4:375612 5:734612 6:345712 7:435126  
7 6     1:723456 2:734561 3:274561 4:723561 5:234761 6:723451 7:324615  
7 6     1:723456 2:173456 3:712456 4:123756 5:712346 6:712345 7:213564  
7 6     1:672345 2:761345 3:612745 4:612375 5:761234 6:712345 7:162543  
7 6     1:756234 2:561734 3:561274 4:756123 5:761234 6:571234 7:651432  
7 6     1:456723 2:456173 3:745612 4:756123 5:476123 6:745123 7:546321  
7 6     1:345672 2:734561 3:745612 4:375612 5:734612 6:345712 7:435216  
7 6     1:723456 2:734561 3:274561 4:723561 5:234761 6:234571 7:324165  
7 6     1:723456 2:173456 3:712456 4:123756 5:123476 6:712345 7:213654  
7 6     1:672345 2:761345 3:612475 4:612375 5:761234 6:712345 7:162534  
7 6     1:756234 2:561374 3:561274 4:756123 5:761234 6:571234 7:651423  
7 6     1:456273 2:456173 3:745612 4:756123 5:476123 6:745123 7:546312  
7 6     1:345672 2:734561 3:745612 4:375612 5:734612 6:345172 7:435261  
7 6     1:723456 2:734561 3:274561 4:723561 5:234671 6:234571 7:324156  
7 6     1:723456 2:173456 3:712456 4:123576 5:123476 6:712345 7:213645  
7 6     1:672345 2:617345 3:761245 4:761235 5:761234 6:712345 7:163452  
7 6     1:567234 2:756134 3:756124 4:756123 5:761234 6:571234 7:652341  
7 6     1:745623 2:745613 3:745612 4:756123 5:476123 6:457123 7:541236  
7 6     1:734562 2:734561 3:745612 4:375612 5:347612 6:734512 7:436125  
7 6     1:723456 2:734561 3:274561 4:237561 5:723461 6:723451 7:325614  
7 6     1:723456 2:173456 3:127456 4:712356 5:712346 6:712345 7:214563  
7 6     1:672345 2:617345 3:761245 4:612375 5:761234 6:712345 7:163542  
7 6     1:567234 2:756134 3:561274 4:756123 5:761234 6:571234 7:652431  
7 6     1:745623 2:456173 3:745612 4:756123 5:476123 6:457123 7:541326  
7 6     1:345672 2:734561 3:745612 4:375612 5:347612 6:734512 7:436215  
7 6     1:723456 2:734561 3:274561 4:237561 5:723461 6:234571 7:325164  
7 6     1:723456 2:173456 3:127456 4:712356 5:123476 6:712345 7:214653  
7 6     1:672345 2:617345 3:612745 4:761235 5:761234 6:712345 7:164532  
7 6     1:567234 2:561734 3:756124 4:756123 5:761234 6:571234 7:653421  
7 6     1:456723 2:745613 3:745612 4:756123 5:476123 6:457123 7:542316  
7 6     1:734562 2:734561 3:745612 4:375612 5:347612 6:345712 7:431265  
7 6     1:723456 2:734561 3:274561 4:237561 5:234761 6:723451 7:326154  
7 6     1:723456 2:173456 3:127456 4:123756 5:712346 6:712345 7:215643  
7 6     1:672345 2:617345 3:612745 4:612375 5:761234 6:712345 7:165432  
7 6     1:623745 2:761345 3:761245 4:617235 5:617234 6:123745 7:123456  
7 6     1:756234 2:756134 3:567124 4:567123 5:612734 6:512734 7:612345  
7 6     1:623745 2:761345 3:671245 4:617235 5:617234 6:127345 7:123456  
7 6     1:756234 2:576134 3:567124 4:567123 5:617234 6:512734 7:612345  
7 6     1:475623 2:457613 3:457612 4:567123 5:461723 6:745123 7:561234  
7 6     1:347562 2:347561 3:457612 4:356712 5:734612 6:374512 7:456123  
7 6     1:237456 2:347561 3:245761 4:723561 5:273461 6:237451 7:345612  
7 6     1:237456 2:134756 3:712456 4:172356 5:127346 6:127345 7:234561  

7 6     1:562374 2:561374 3:561274 4:651237 5:123746 6:123754 7:561234  
7 6     1:562734 2:561734 3:561274 4:651273 5:127346 6:127354 7:561234  
7 6     1:567234 2:561734 3:561724 4:651723 5:172346 6:172354 7:561234  
7 6     1:567234 2:567134 3:567124 4:657123 5:712346 6:712354 7:561234  
7 6     1:562347 2:561347 3:561247 4:651237 5:123476 6:123547 7:651234  
7 6     1:562374 2:561374 3:561274 4:651237 5:123746 6:123574 7:651234  
7 6     1:456723 2:456713 3:456712 4:675123 5:671234 6:547123 7:546123  
7 6     1:457623 2:457613 3:457612 4:765123 5:761234 6:547123 7:546123  
7 6     1:623457 2:613457 3:612457 4:123657 5:612347 6:235741 7:612345  
7 6     1:623475 2:613475 3:612475 4:123675 5:612347 6:237541 7:612345  
7 6     1:623457 2:613457 3:612457 4:123657 5:123467 6:237541 7:612345  
7 6     1:623475 2:613475 3:612475 4:123675 5:612347 6:235741 7:123465  
7 6     1:623745 2:613745 3:612745 4:123765 5:612374 6:235471 7:123645  
7 6     1:627345 2:617345 3:612745 4:127365 5:612734 6:235471 7:126345  
7 6     1:623457 2:613457 3:124567 4:123657 5:123467 6:273541 7:612345  
7 6     1:762345 2:671345 3:671245 4:712365 5:671234 6:172354 7:612345  
7 6     1:456237 2:456137 3:561247 4:651273 5:461237 6:541237 7:456123  
7 6     1:456273 2:456173 3:456127 4:651237 5:461273 6:541273 7:561243  
7 6     1:672345 2:617345 3:617245 4:172365 5:617234 6:712354 7:162345  
7 6     1:456723 2:456173 3:456172 4:651237 5:461723 6:541723 7:561423  
7 6     1:456237 2:561347 3:561247 4:651723 5:461237 6:541237 7:456123  
7 6     1:475623 2:475613 3:475612 4:571236 5:746123 6:754123 7:456123  
7 6     1:456723 2:456713 3:456712 4:651237 5:467123 6:547123 7:564123  
7 6     1:457623 2:457613 3:457612 4:751236 5:476123 6:574123 7:546123  
7 6     1:457623 2:475613 3:475612 4:765123 5:761234 6:547123 7:461523  
7 6     1:345762 2:345761 3:475612 4:376512 5:476123 6:354712 7:534612  
7 6     1:672345 2:613475 3:612745 4:123765 5:761234 6:712354 7:165243  
7 6     1:672345 2:613745 3:612745 4:123765 5:612374 6:712354 7:164523  
7 6     1:672345 2:617345 3:612745 4:123765 5:671234 6:712354 7:156432  
7 6     1:672345 2:613745 3:612745 4:123765 5:612374 6:123574 7:146523  
7 6     1:672345 2:671345 3:612745 4:123765 5:761234 6:712354 7:126543  
7 6     1:672345 2:617345 3:612745 4:123765 5:617234 6:712354 7:164325  
7 6     1:672345 2:671345 3:612745 4:123765 5:671234 6:712354 7:125643  
7 6     1:672345 2:671345 3:612745 4:123675 5:671234 6:712354 7:125463  
7 6     1:672345 2:617345 3:612745 4:123765 5:612374 6:127354 7:145362  
7 6     1:672345 2:617345 3:612745 4:123765 5:612374 6:123754 7:145632  
7 6     1:672345 2:617345 3:612745 4:123765 5:612374 6:123574 7:146532  
7 6     1:672345 2:617345 3:612745 4:123675 5:671234 6:712354 7:154632  
7 6     1:762345 2:761345 3:671245 4:123675 5:671234 6:127354 7:123546  
7 6     1:672345 2:671345 3:761245 4:123765 5:761234 6:123547 7:126354  
7 6     1:623745 2:613475 3:671245 4:172365 5:612734 6:127354 7:123456  
7 6     1:762345 2:761345 3:612745 4:123765 5:761234 6:712354 7:125436  
7 6     1:623475 2:613457 3:612457 4:123657 5:234617 6:237541 7:612345  
7 6     1:623457 2:613475 3:612475 4:123675 5:612347 6:235741 7:234615  
7 6     1:672345 2:671345 3:612475 4:123765 5:761234 6:712354 7:126534  
7 6     1:672345 2:617345 3:671245 4:123765 5:761234 6:712354 7:136542  
7 6     1:672345 2:617345 3:761245 4:123765 5:761234 6:712354 7:163542  
7 6     1:672345 2:617345 3:671245 4:123765 5:671234 6:712354 7:135642  
7 6     1:345672 2:345617 3:456127 4:512376 5:346172 6:354172 7:561432  
7 6     1:623745 2:617345 3:612745 4:123765 5:761234 6:712354 7:132654  
7 6     1:672345 2:617345 3:671245 4:712365 5:671234 6:712354 7:134562  
7 6     1:745623 2:456173 3:745612 4:512376 5:746123 6:754123 7:456132  
7 6     1:345627 2:456137 3:456172 4:512736 5:346127 6:354127 7:345612  
7 6     1:345672 2:345617 3:456127 4:517236 5:346172 6:354172 7:456132  
7 6     1:234567 2:617345 3:612745 4:127365 5:612734 6:127354 7:621345  
7 6     1:734562 2:671345 3:617245 4:172365 5:617234 6:172354 7:612345  
7 6     1:672345 2:617345 3:671245 4:123675 5:671234 6:712354 7:135462  
7 6     1:345627 2:561347 3:456172 4:517236 5:346127 6:354127 7:345612  
7 6     1:345672 2:345617 3:456127 4:512736 5:346172 6:354172 7:561342  
7 6     1:762345 2:761345 3:612475 4:123675 5:761234 6:123574 7:125346  
7 6     1:562347 2:561347 3:612457 4:123657 5:127346 6:123754 7:561234  
7 6     1:234567 2:613475 3:612475 4:123765 5:612347 6:235471 7:234165  
7 6     1:762345 2:671345 3:671245 4:123675 5:671234 6:172354 7:123546  
7 6     1:672345 2:761345 3:761245 4:123765 5:761234 6:123547 7:162354  
7 6     1:456237 2:456137 3:612457 4:651273 5:612734 6:541237 7:456123  
7 6     1:456273 2:456173 3:456127 4:651237 5:612374 6:541273 7:612453  
7 6     1:672345 2:617345 3:617245 4:123675 5:671234 6:712354 7:154623  
7 6     1:672345 2:617345 3:617245 4:123765 5:671234 6:712354 7:156423  
7 6     1:672345 2:617345 3:617245 4:123765 5:617234 6:712354 7:164235  
7 6     1:456273 2:456173 3:456127 4:651237 5:461273 6:547123 7:512643  
7 6     1:762345 2:613745 3:612745 4:123765 5:761234 6:712354 7:154236  
7 6     1:762345 2:613475 3:612745 4:123765 5:761234 6:712354 7:152436  
7 6     1:623475 2:613457 3:124567 4:123657 5:234617 6:273541 7:612345  
7 6     1:672345 2:761345 3:612745 4:123765 5:761234 6:712354 7:162543  
7 6     1:672345 2:617345 3:612745 4:712365 5:671234 6:712354 7:145632  
7 6     1:672345 2:617345 3:612745 4:172365 5:671234 6:712354 7:156324  
7 6     1:672345 2:617345 3:612745 4:123765 5:612374 6:712354 7:164532  
7 6     1:672345 2:617345 3:612745 4:123765 5:612374 6:172354 7:145326  
7 6     1:623475 2:617345 3:612475 4:123765 5:761234 6:712354 7:134265  
7 6     1:623475 2:613475 3:671245 4:712365 5:612734 6:127354 7:123456  
7 6     1:672345 2:617345 3:612475 4:123765 5:761234 6:712354 7:165342  
7 6     1:672345 2:613745 3:612745 4:123765 5:761234 6:712354 7:165423  
7 6     1:672345 2:617345 3:612745 4:127365 5:617234 6:712354 7:163425  
7 6     1:672345 2:617345 3:612745 4:127365 5:612734 6:712354 7:163452  
7 6     1:745623 2:456173 3:745612 4:765123 5:746123 6:471235 7:645132  
7 6     1:672345 2:617345 3:612745 4:172365 5:617234 6:712354 7:163245  
7 6     1:345672 2:734561 3:745612 4:376512 5:734612 6:735412 7:435621  
7 6     1:672345 2:617345 3:612745 4:127365 5:671234 6:712354 7:156342  
7 6     1:762345 2:761345 3:761245 4:123675 5:671234 6:123754 7:123546  
7 6     1:672345 2:671345 3:671245 4:123765 5:761234 6:123547 7:123654  
7 6     1:562347 2:561347 3:561247 4:123657 5:123746 6:123574 7:651234  
7 6     1:562374 2:561374 3:561274 4:651237 5:123476 6:123547 7:123654  
7 6     1:627345 2:617345 3:612745 4:123765 5:612374 6:123754 7:124563  
7 6     1:623745 2:613745 3:124567 4:127365 5:612734 6:127354 7:612345  
7 6     1:627345 2:617345 3:612745 4:123765 5:612374 6:123574 7:124653  
7 6     1:672345 2:617345 3:612745 4:123765 5:612734 6:712354 7:164352  
7 6     1:672345 2:617345 3:612745 4:123765 5:612734 6:172354 7:143526  
7 6     1:672345 2:617345 3:617245 4:712365 5:671234 6:712354 7:145623  
7 6     1:745623 2:671345 3:671245 4:172365 5:617234 6:172354 7:612345  
7 6     1:672345 2:617345 3:617245 4:172365 5:671234 6:712354 7:156234  
7 6     1:756234 2:756134 3:561274 4:765123 5:761234 6:547123 7:651243  
7 6     1:456237 2:456137 3:561247 4:651273 5:461237 6:574123 7:465123  
7 6     1:756234 2:671345 3:671245 4:712365 5:617234 6:172354 7:612345  
7 6     1:672345 2:617345 3:617245 4:123765 5:761234 6:712354 7:165423  
7 6     1:672345 2:761345 3:612475 4:123765 5:761234 6:712354 7:162534  
7 6     1:456237 2:561347 3:612457 4:651723 5:461273 6:541237 7:456123  
7 6     1:672345 2:671345 3:612745 4:712365 5:671234 6:712354 7:124563  
7 6     1:234567 2:613745 3:612745 4:123765 5:612374 6:123754 7:623145  
7 6     1:672345 2:617345 3:612745 4:127365 5:612734 6:172354 7:134526  
7 6     1:627345 2:134576 3:617245 4:172365 5:617234 6:127354 7:612345  
7 6     1:745623 2:456173 3:745612 4:765123 5:746123 6:412357 7:465132  
7 6     1:672345 2:617345 3:612745 4:123765 5:761234 6:712354 7:165432  
7 6     1:623745 2:761345 3:761245 4:172365 5:617234 6:123754 7:123456  
7 6     1:623745 2:761345 3:671245 4:172365 5:617234 6:127354 7:123456  
7 6     1:623745 2:613475 3:612475 4:172365 5:612374 6:123574 7:123465  
7 6     1:623475 2:613745 3:612745 4:123765 5:612347 6:123547 7:142365  
7 6     1:623475 2:617345 3:612745 4:123765 5:761234 6:712354 7:143265  
7 6     1:762345 2:617345 3:761245 4:123765 5:761234 6:712354 7:135426  
7 6     1:762345 2:617345 3:612745 4:123765 5:761234 6:712354 7:154326  
7 6     1:762345 2:617345 3:612475 4:123765 5:761234 6:712354 7:153426  
7 6     1:627345 2:617345 3:612745 4:123765 5:761234 6:712354 7:126543  
7 6     1:627345 2:617345 3:612745 4:123765 5:612374 6:712354 7:126453  

7 6     1:562734 2:561734 3:651274 4:651273 5:127346 6:127534 7:561234  
7 6     1:567234 2:561734 3:651724 4:651723 5:172346 6:172534 7:561234  
7 6     1:567234 2:567134 3:657124 4:657123 5:712346 6:712534 7:561234  
7 6     1:562347 2:561347 3:651247 4:651237 5:123476 6:125347 7:651234  
7 6     1:562374 2:561374 3:651274 4:651237 5:123746 6:125374 7:651234  
7 6     1:562734 2:561734 3:651274 4:651273 5:127346 6:125734 7:651234  
7 6     1:627345 2:617345 3:127465 4:127365 5:612734 6:253471 7:126345  
7 6     1:623457 2:613457 3:124657 4:123657 5:123467 6:275341 7:612345  
7 6     1:623475 2:613475 3:124675 4:123675 5:612347 6:257341 7:123465  
7 6     1:623475 2:613475 3:124765 4:123675 5:612347 6:253741 7:123465  
7 6     1:623745 2:613745 3:127465 4:123765 5:612374 6:253471 7:123645  
7 6     1:762345 2:671345 3:712465 4:712365 5:671234 6:172534 7:612345  
7 6     1:672345 2:617345 3:172465 4:172365 5:617234 6:712534 7:162345  
7 6     1:576234 2:576134 3:765124 4:765123 5:612347 6:712534 7:612534  
7 6     1:567234 2:567134 3:675124 4:675123 5:712346 6:712534 7:612534  
7 6     1:576234 2:756134 3:765124 4:765123 5:612347 6:712534 7:615234  
7 6     1:345672 2:345671 3:465712 4:367512 5:467123 6:534712 7:354612  
7 6     1:672345 2:671345 3:746512 4:712365 5:671234 6:712534 7:631245  
7 6     1:234756 2:345617 3:124765 4:123765 5:123476 6:347125 7:134265  
7 6     1:562347 2:561347 3:651247 4:123657 5:123746 6:125374 7:651234  
7 6     1:562374 2:561374 3:651274 4:651237 5:123476 6:125347 7:123654  
7 6     1:234567 2:345617 3:246571 4:236751 5:346712 6:253471 7:354621  
7 6     1:345672 2:134756 3:124765 4:123765 5:123476 6:347125 7:234165  
7 6     1:762345 2:761345 3:712465 4:123675 5:671234 6:127534 7:612354  
7 6     1:562347 2:561347 3:512467 4:123657 5:612374 6:125734 7:651234  
7 6     1:237456 2:345617 3:127465 4:123765 5:123746 6:374125 7:132465  
7 6     1:273456 2:745613 3:172465 4:127365 5:127346 6:734125 7:123465  
7 6     1:672345 2:671345 3:712465 4:123765 5:671234 6:125347 7:123564  
7 6     1:723456 2:734561 3:127465 4:127365 5:127346 6:734125 7:213465  
7 6     1:456237 2:456137 3:512467 4:651273 5:461237 6:573412 7:465123  
7 6     1:456273 2:456173 3:465127 4:651237 5:461273 6:537412 7:512463  
7 6     1:273456 2:756134 3:172465 4:172365 5:127346 6:734125 7:123465  
7 6     1:456273 2:456173 3:465127 4:651237 5:461273 6:534712 7:512643  
7 6     1:623475 2:613457 3:124657 4:123657 5:234617 6:275341 7:612345  
7 6     1:623457 2:613475 3:124675 4:123675 5:612347 6:257341 7:234615  
7 6     1:623457 2:613475 3:124765 4:123675 5:612347 6:253741 7:234615  
7 6     1:672345 2:617345 3:172465 4:123765 5:461723 6:417253 7:614235  
7 6     1:723456 2:713456 3:751246 4:512376 5:123467 6:712534 7:125364  
7 6     1:623457 2:613457 3:651247 4:512367 5:123476 6:125374 7:612534  
7 6     1:234567 2:345617 3:246751 4:236751 5:346712 6:253471 7:534621  
7 6     1:745623 2:456173 3:746512 4:765123 5:746123 6:471253 7:645132  
7 6     1:345672 2:734561 3:746512 4:736512 5:734612 6:341275 7:345621  
7 6     1:345627 2:345671 3:246517 4:236517 5:234617 6:341725 7:234561  
7 6     1:234567 2:345617 3:246571 4:236571 5:234671 6:347125 7:345621  
7 6     1:623745 2:613745 3:124657 4:127365 5:612734 6:127534 7:612345  
7 6     1:345672 2:734561 3:746512 4:736512 5:734612 6:341725 7:345261  
7 6     1:345627 2:345761 3:246517 4:236517 5:234617 6:341275 7:234561  
7 6     1:345672 2:345617 3:465127 4:365172 5:346172 6:471253 7:451632  
7 6     1:756234 2:756134 3:651274 4:765123 5:761234 6:534712 7:651243  
7 6     1:456237 2:456137 3:651247 4:651273 5:461237 6:537412 7:465123  
7 6     1:456273 2:456173 3:465127 4:651237 5:461273 6:573412 7:651243  
7 6     1:456273 2:456173 3:465127 4:651237 5:461273 6:534127 7:561243  
7 6     1:762345 2:671345 3:712465 4:123675 5:671234 6:172534 7:612354  
7 6     1:345627 2:456137 3:465172 4:365127 5:346127 6:412753 7:345612  
7 6     1:345672 2:345617 3:465127 4:365172 5:346172 6:417253 7:456132  
7 6     1:576234 2:576134 3:651274 4:765123 5:612347 6:712534 7:612543  
7 6     1:234576 2:134567 3:512467 4:512367 5:234671 6:253417 7:125346  
7 6     1:234567 2:134576 3:512476 4:512376 5:234761 6:125347 7:253416  
7 6     1:576234 2:756134 3:651274 4:765123 5:612347 6:712534 7:615243  
7 6     1:723456 2:734561 3:724651 4:723651 5:234671 6:253471 7:234156  
7 6     1:234756 2:134567 3:124657 4:123657 5:234617 6:253417 7:123456  
7 6     1:345672 2:137456 3:127465 4:123765 5:123746 6:374125 7:231465  
7 6     1:345672 2:734561 3:746512 4:736512 5:734612 6:347125 7:634521  
7 6     1:672345 2:671345 3:127465 4:123765 5:761234 6:125347 7:126543  
7 6     1:456723 2:456173 3:746512 4:765123 5:746123 6:412537 7:465321  
7 6     1:627345 2:617345 3:127465 4:123765 5:612374 6:125347 7:312645  
7 6     1:345672 2:734561 3:746512 4:736512 5:346172 6:534712 7:342516  
7 6     1:456723 2:456173 3:746512 4:765123 5:461273 6:741253 7:463521  
7 6     1:672345 2:761345 3:127465 4:123765 5:761234 6:125347 7:162543  
7 6     1:234567 2:613745 3:127465 4:123765 5:612374 6:253471 7:231645  
7 6     1:576234 2:561734 3:651274 4:765123 5:612347 6:712534 7:615432  
7 6     1:456723 2:456173 3:465172 4:651237 5:461723 6:534712 7:516423  
7 6     1:345672 2:734561 3:746512 4:736512 5:346712 6:347125 7:634215  
7 6     1:576234 2:561734 3:765124 4:765123 5:612347 6:712534 7:615342  
7 6     1:345672 2:345671 3:465127 4:367512 5:467123 6:534712 7:546312  
7 6     1:623745 2:613475 3:124675 4:172365 5:461237 6:412573 7:123465  
7 6     1:672345 2:734561 3:724651 4:236751 5:234671 6:253471 7:623154  
7 6     1:672345 2:671345 3:127465 4:123765 5:671234 6:125347 7:125643  
7 6     1:347562 2:134756 3:124657 4:123657 5:346127 6:341257 7:123465  
7 6     1:345762 2:134576 3:124675 4:123675 5:123467 6:341275 7:346125  
7 6     1:345672 2:134567 3:124765 4:123765 5:123476 6:347125 7:341265  
7 6     1:756234 2:561734 3:651274 4:765123 5:761234 6:534712 7:651432  
7 6     1:345672 2:345617 3:124765 4:123765 5:123476 6:347125 7:342165  
7 6     1:456723 2:456173 3:746512 4:765123 5:746123 6:471253 7:645321  
7 6     1:723456 2:734561 3:724651 4:237651 5:234671 6:253471 7:231564  
7 6     1:374562 2:134756 3:124657 4:236517 5:346127 6:341257 7:123465  
7 6     1:623745 2:617345 3:127465 4:123765 5:761234 6:712534 7:132654  
7 6     1:672345 2:613475 3:127465 4:123765 5:761234 6:712534 7:165243  
7 6     1:672345 2:617345 3:127465 4:123765 5:612734 6:125734 7:143652  
7 6     1:672345 2:617345 3:127465 4:127365 5:617234 6:172534 7:134256  
7 6     1:627345 2:134756 3:172465 4:172365 5:612734 6:127534 7:612345  
7 6     1:456273 2:456173 3:746512 4:765123 5:746123 6:412537 7:465312  
7 6     1:456237 2:456137 3:465712 4:365127 5:346127 6:412573 7:346512  
7 6     1:623745 2:613475 3:712465 4:172365 5:612734 6:127534 7:123456  
7 6     1:672345 2:617345 3:127465 4:712365 5:671234 6:712534 7:145632  
7 6     1:672345 2:617345 3:127465 4:172365 5:671234 6:712534 7:156324  
7 6     1:672345 2:617345 3:127465 4:123675 5:671234 6:712534 7:154632  
7 6     1:672345 2:617345 3:127465 4:123765 5:671234 6:712534 7:156432  
7 6     1:672345 2:617345 3:172465 4:712365 5:671234 6:712534 7:145623  
7 6     1:756234 2:561374 3:651274 4:765123 5:761234 6:534712 7:651423  
7 6     1:456237 2:561347 3:651247 4:651723 5:461237 6:537412 7:465123  
7 6     1:745623 2:671345 3:712465 4:172365 5:617234 6:172534 7:612345  
7 6     1:672345 2:617345 3:127465 4:123765 5:617234 6:712534 7:164325  
7 6     1:672345 2:617345 3:127465 4:123765 5:617234 6:172534 7:143256  
7 6     1:672345 2:617345 3:127465 4:123765 5:612734 6:712534 7:164352  
7 6     1:672345 2:617345 3:712465 4:123765 5:671234 6:712534 7:135642  
7 6     1:672345 2:617345 3:124765 4:123765 5:671234 6:712534 7:156342  
7 6     1:672345 2:617345 3:127465 4:123765 5:612734 6:172534 7:143526  
7 6     1:672345 2:617345 3:127465 4:123765 5:612734 6:127534 7:143562  
7 6     1:672345 2:617345 3:124675 4:123765 5:671234 6:712534 7:153642  
7 6     1:672345 2:613745 3:127465 4:123765 5:761234 6:712534 7:165423  
7 6     1:627345 2:617345 3:127465 4:123765 5:761234 6:712534 7:126543  
7 6     1:762345 2:613745 3:127465 4:123765 5:761234 6:712534 7:154236  
7 6     1:623745 2:613457 3:124657 4:236517 5:234617 6:275341 7:612345  
7 6     1:672345 2:617345 3:127465 4:123765 5:761234 6:712534 7:165432  
7 6     1:762345 2:761345 3:124675 4:123675 5:761234 6:125734 7:125346  
7 6     1:672345 2:671345 3:124765 4:123765 5:671234 6:125347 7:125634  
7 6     1:562347 2:561347 3:124657 4:123657 5:127346 6:127534 7:561234  

7 6     1:672345 2:671345 3:712645 4:671235 5:671234 6:124537 7:612345  
7 6     1:374562 2:374561 3:451267 4:375612 5:374612 6:745312 7:345612  
7 6     1:345762 2:345761 3:571264 4:357612 5:347612 6:457312 7:345612  
7 6     1:347562 2:347561 3:751264 4:375612 5:347612 6:475312 7:345612  
7 6     1:627345 2:617345 3:127645 4:612735 5:612734 6:274531 7:612345  
7 6     1:672345 2:617345 3:172645 4:617235 5:617234 6:724531 7:612345  
7 6     1:345627 2:456137 3:517264 4:356127 5:346127 6:453127 7:345612  
7 6     1:345672 2:345617 3:512764 4:356172 5:346172 6:453172 7:456132  
7 6     1:623457 2:613457 3:126457 4:612357 5:123467 6:247531 7:612345  
7 6     1:623475 2:613475 3:126475 4:612375 5:612347 6:245731 7:123465  
7 6     1:345672 2:345671 3:512764 4:356712 5:346712 6:453712 7:456312  
7 6     1:345762 2:345761 3:512674 4:357612 5:347612 6:457312 7:453612  
7 6     1:623745 2:613745 3:126745 4:612375 5:612374 6:245731 7:123645  
7 6     1:627345 2:617345 3:127645 4:612735 5:612734 6:245371 7:126345  
7 6     1:456237 2:456137 3:571264 4:356127 5:346127 6:453127 7:345612  
7 6     1:623457 2:613457 3:126457 4:123567 5:123467 6:274531 7:612345  
7 6     1:762345 2:671345 3:712645 4:671235 5:671234 6:172453 7:612345  
7 6     1:374562 2:374561 3:475126 4:735612 5:374612 6:745312 7:345612  
7 6     1:347562 2:347561 3:745126 4:375612 5:347612 6:475312 7:435612  
7 6     1:672345 2:617345 3:172645 4:617235 5:617234 6:712453 7:162345  
7 6     1:762345 2:761345 3:674512 4:612375 5:761234 6:731245 7:361254  
7 6     1:345672 2:734561 3:764512 4:735612 5:734612 6:371245 7:634521  
7 6     1:762345 2:761345 3:647512 4:612375 5:761234 6:731245 7:612534  
7 6     1:562347 2:561347 3:645712 4:612357 5:612734 6:531247 7:561234  
7 6     1:345672 2:734561 3:764512 4:735612 5:734612 6:317245 7:345261  
7 6     1:345627 2:345761 3:264517 4:235617 5:234617 6:312745 7:234561  
7 6     1:562374 2:561374 3:512674 4:561237 5:612347 6:124573 7:123654  
7 6     1:234567 2:345617 3:451276 4:235671 5:234671 6:245371 7:456321  
7 6     1:562347 2:561347 3:512647 4:123567 5:612374 6:127453 7:561234  
7 6     1:562374 2:561374 3:512674 4:561237 5:612347 6:124753 7:123564  
7 6     1:456237 2:345671 3:457126 4:235617 5:234617 6:245317 7:234561  
7 6     1:234567 2:345617 3:451726 4:235671 5:234671 6:245371 7:456231  
7 6     1:756234 2:756134 3:512674 4:756123 5:761234 6:573124 7:651243  
7 6     1:723456 2:734561 3:276451 4:723561 5:723461 6:245371 7:324516  
7 6     1:756234 2:561374 3:512674 4:375612 5:761234 6:753124 7:356142  
7 6     1:456237 2:561347 3:512647 4:356172 5:461237 6:453127 7:345612  
7 6     1:672345 2:734561 3:726451 4:723561 5:234671 6:245371 7:623415  
7 6     1:623475 2:134567 3:126457 4:123567 5:234617 6:245317 7:612345  
7 6     1:762345 2:761345 3:712645 4:612375 5:761234 6:124573 7:612354  
7 6     1:562347 2:561347 3:512647 4:612357 5:612374 6:124753 7:561234  
7 6     1:562374 2:561374 3:512674 4:561237 5:612347 6:127453 7:612354  
7 6     1:345672 2:734561 3:451276 4:735612 5:734612 6:745312 7:345621  
7 6     1:345627 2:345671 3:451726 4:235617 5:234617 6:245317 7:234561  
7 6     1:234567 2:345617 3:457126 4:235671 5:234671 6:245371 7:345621  
7 6     1:345627 2:561347 3:517264 4:356172 5:346127 6:453127 7:345612  
7 6     1:345672 2:345617 3:512764 4:356127 5:346172 6:453172 7:561342  
7 6     1:623475 2:613457 3:126457 4:612357 5:234617 6:247531 7:612345  
7 6     1:623457 2:613475 3:126475 4:612375 5:612347 6:245731 7:234615  
7 6     1:456237 2:561347 3:571264 4:356172 5:346127 6:453127 7:345612  
7 6     1:623475 2:613457 3:126457 4:123567 5:234617 6:274531 7:612345  
7 6     1:762345 2:613475 3:126745 4:612375 5:761234 6:124573 7:152436  
7 6     1:345672 2:734561 3:451276 4:735612 5:346172 6:453712 7:425163  
7 6     1:762345 2:613745 3:126745 4:612375 5:761234 6:124573 7:154236  
7 6     1:345672 2:734561 3:451276 4:735612 5:346712 6:453712 7:421563  
7 6     1:672345 2:617345 3:127645 4:617235 5:671234 6:712453 7:156324  
7 6     1:347562 2:374561 3:745126 4:375612 5:347612 6:457312 7:423651  
7 6     1:623745 2:761345 3:712645 4:617235 5:617234 6:127453 7:123456  
7 6     1:347562 2:347561 3:457126 4:356712 5:734612 6:745312 7:456123  

7 6     1:672345 2:671345 3:712645 4:712365 5:671234 6:125437 7:612345  
7 6     1:627345 2:617345 3:127645 4:127365 5:612734 6:275431 7:612345  
7 6     1:672345 2:617345 3:172645 4:172365 5:617234 6:725431 7:612345  
7 6     1:623745 2:613745 3:126745 4:123765 5:612374 6:275431 7:612345  
7 6     1:623457 2:613457 3:126457 4:123657 5:612347 6:257431 7:612345  
7 6     1:623475 2:613475 3:126475 4:123675 5:612347 6:275431 7:612345  
7 6     1:623457 2:613457 3:126457 4:123657 5:123467 6:275431 7:612345  
7 6     1:623475 2:613475 3:126475 4:123675 5:612347 6:257431 7:123465  
7 6     1:623745 2:613745 3:126745 4:123765 5:612374 6:254731 7:123645  
7 6     1:627345 2:617345 3:127645 4:127365 5:612734 6:254371 7:126345  
7 6     1:623475 2:613475 3:126475 4:123765 5:612347 6:254731 7:123465  
7 6     1:623745 2:613745 3:126745 4:123765 5:612374 6:257431 7:123465  
7 6     1:623745 2:613745 3:127645 4:123765 5:612374 6:254371 7:123645  
7 6     1:627345 2:617345 3:127645 4:127365 5:612734 6:254731 7:123645  
7 6     1:627345 2:617345 3:127645 4:127365 5:612734 6:257431 7:123465  
7 6     1:762345 2:671345 3:712645 4:712365 5:671234 6:172543 7:612345  
7 6     1:672345 2:617345 3:172645 4:172365 5:617234 6:712543 7:162345  
7 6     1:672345 2:671345 3:764512 4:712365 5:671234 6:371254 7:631245  
7 6     1:762345 2:761345 3:712645 4:123675 5:671234 6:127543 7:612354  
7 6     1:562347 2:561347 3:512647 4:123657 5:612374 6:125743 7:651234  
7 6     1:562374 2:561374 3:512674 4:651237 5:612347 6:125473 7:123654  
7 6     1:762345 2:761345 3:712645 4:123675 5:761234 6:125743 7:612354  
7 6     1:562347 2:561347 3:512647 4:123657 5:612374 6:127543 7:561234  
7 6     1:762345 2:761345 3:712645 4:123765 5:761234 6:125473 7:612354  
7 6     1:345672 2:734561 3:764512 4:736512 5:734612 6:312574 7:346521  
7 6     1:345672 2:734561 3:764512 4:736512 5:734612 6:312754 7:345621  
7 6     1:345627 2:345671 3:264517 4:236517 5:234617 6:317254 7:234561  
7 6     1:234567 2:345617 3:264571 4:236571 5:234671 6:371254 7:345621  
7 6     1:345672 2:734561 3:764512 4:736512 5:734612 6:317254 7:345261  
7 6     1:345627 2:345761 3:264517 4:236517 5:234617 6:312754 7:234561  
7 6     1:672345 2:671345 3:712645 4:123675 5:671234 6:125437 7:612354  
7 6     1:562374 2:561374 3:512764 4:651237 5:612347 6:125437 7:123654  
7 6     1:756234 2:756134 3:512764 4:765123 5:761234 6:543712 7:651243  
7 6     1:756234 2:756134 3:512674 4:765123 5:761234 6:547312 7:651243  
7 6     1:456237 2:456137 3:512647 4:651273 5:461237 6:574312 7:465123  
7 6     1:456237 2:456137 3:512647 4:651273 5:461237 6:543127 7:456123  
7 6     1:762345 2:671345 3:712645 4:123675 5:671234 6:172543 7:612354  
7 6     1:345672 2:734561 3:764512 4:736512 5:734612 6:371254 7:634521  
7 6     1:345672 2:734561 3:764512 4:736512 5:734612 6:312547 7:364521  
7 6     1:345627 2:456137 3:645172 4:365127 5:346127 6:431257 7:346512  
7 6     1:345627 2:456137 3:645172 4:365127 5:346127 6:431275 7:345612  
7 6     1:345672 2:345617 3:645127 4:365172 5:346172 6:431725 7:456132  
7 6     1:745623 2:456173 3:764512 4:765123 5:746123 6:437125 7:645132  
7 6     1:345627 2:456137 3:645172 4:365127 5:346127 6:473125 7:364512  
7 6     1:345672 2:345617 3:645127 4:365172 5:346172 6:437125 7:451632  
7 6     1:756234 2:756134 3:512674 4:675123 5:761234 6:574312 7:651243  
7 6     1:456237 2:456137 3:512647 4:651273 5:461237 6:547312 7:645123  
7 6     1:456273 2:456173 3:645127 4:651237 5:461273 6:543712 7:512643  
7 6     1:567234 2:567134 3:751264 4:675123 5:712346 6:712543 7:612534  
7 6     1:672345 2:734561 3:726451 4:723651 5:234671 6:254371 7:623415  
7 6     1:623475 2:134567 3:126457 4:123657 5:234617 6:254317 7:612345  
7 6     1:623475 2:613457 3:126457 4:123657 5:234617 6:275431 7:612345  
7 6     1:623457 2:613475 3:126475 4:123675 5:612347 6:257431 7:234615  
7 6     1:623457 2:613475 3:126475 4:123765 5:612347 6:254731 7:234615  
7 6     1:623745 2:613745 3:126457 4:127365 5:612734 6:312754 7:612345  
7 6     1:672345 2:617345 3:712645 4:123675 5:671234 6:712543 7:135462  
7 6     1:672345 2:617345 3:126745 4:123675 5:671234 6:712543 7:154362  
7 6     1:672345 2:617345 3:126475 4:123675 5:671234 6:712543 7:153462  
7 6     1:762345 2:617345 3:127645 4:123765 5:761234 6:712543 7:154326  
7 6     1:672345 2:617345 3:127645 4:123675 5:671234 6:712543 7:154632  
7 6     1:762345 2:613745 3:127645 4:123765 5:761234 6:712543 7:154236  
7 6     1:762345 2:761345 3:126475 4:123675 5:671234 6:127543 7:125346  
7 6     1:562347 2:561347 3:126457 4:123657 5:127346 6:125743 7:651234  
7 6     1:672345 2:617345 3:127645 4:127365 5:617234 6:172543 7:134256  
7 6     1:627345 2:134756 3:172645 4:172365 5:612734 6:127543 7:612345  
7 6     1:672345 2:617345 3:127645 4:712365 5:671234 6:712543 7:145632  
7 6     1:623745 2:613745 3:712645 4:127365 5:612734 6:125743 7:123465  
7 6     1:672345 2:617345 3:127645 4:172365 5:671234 6:712543 7:156324  
7 6     1:672345 2:617345 3:127645 4:123765 5:617234 6:712543 7:164325  
7 6     1:627345 2:613475 3:172645 4:172365 5:612734 6:125743 7:123465  
7 6     1:762345 2:671345 3:126475 4:123675 5:671234 6:172543 7:125346  
7 6     1:623745 2:613475 3:712645 4:172365 5:612734 6:125743 7:123465  
7 6     1:672345 2:613745 3:127645 4:123765 5:761234 6:712543 7:165423  
7 6     1:623745 2:617345 3:127645 4:123765 5:761234 6:712543 7:132654  
7 6     1:672345 2:617345 3:127645 4:123765 5:671234 6:712543 7:156432  
7 6     1:672345 2:617345 3:172645 4:123675 5:671234 6:712543 7:154623  
7 6     1:756234 2:561734 3:512764 4:765123 5:761234 6:543712 7:651432  
7 6     1:234567 2:613745 3:127645 4:123765 5:612374 6:254371 7:231645  
7 6     1:623745 2:761345 3:712645 4:172365 5:617234 6:127543 7:123456  
7 6     1:627345 2:617345 3:127645 4:123765 5:761234 6:712543 7:126543  
7 6     1:374562 2:347561 3:475126 4:723651 5:374612 6:754312 7:345612  
7 6     1:623745 2:613475 3:712645 4:172365 5:612734 6:127543 7:123456  
7 6     1:672345 2:617345 3:127645 4:123765 5:761234 6:712543 7:165432  
7 6     1:627345 2:617345 3:127645 4:123765 5:612374 6:712543 7:126453  
7 6     1:623745 2:613745 3:126457 4:127365 5:612734 6:312547 7:123645  
7 6     1:345762 2:345761 3:475126 4:376512 5:476123 6:547312 7:534612  
7 6     1:762345 2:613475 3:126745 4:123675 5:761234 6:125743 7:152436  
7 6     1:623475 2:613745 3:127645 4:123765 5:761234 6:712543 7:142365  
7 6     1:762345 2:761345 3:126475 4:123675 5:761234 6:125743 7:125346  
7 6     1:562347 2:561347 3:126457 4:123657 5:127346 6:127543 7:561234  
7 6     1:762345 2:761345 3:127645 4:123765 5:761234 6:712543 7:125436  
7 6     1:672345 2:671345 3:126745 4:123675 5:671234 6:125437 7:612543  
7 6     1:672345 2:617345 3:172645 4:712365 5:671234 6:712543 7:145623  
7 6     1:745623 2:671345 3:712645 4:172365 5:617234 6:172543 7:612345  
7 6     1:762345 2:761345 3:126745 4:123765 5:761234 6:125473 7:125436  
7 6     1:672345 2:671345 3:127645 4:123675 5:671234 6:125437 7:125463  
7 6     1:762345 2:761345 3:126745 4:123675 5:761234 6:125743 7:125436  
7 6     1:672345 2:671345 3:127645 4:123765 5:671234 6:125437 7:125643  
7 6     1:762345 2:761345 3:126745 4:123675 5:671234 6:127543 7:125436  
7 6     1:672345 2:671345 3:127645 4:123765 5:761234 6:125437 7:126543  
7 6     1:672345 2:613475 3:127645 4:123765 5:761234 6:712543 7:165243  
7 6     1:672345 2:617345 3:127645 4:123765 5:612734 6:712543 7:164352  
7 6     1:672345 2:617345 3:127645 4:127365 5:671234 6:712543 7:156342  
7 6     1:456723 2:456173 3:764512 4:765123 5:746123 6:437125 7:645321  
7 6     1:762345 2:671345 3:126745 4:123675 5:671234 6:172543 7:125436  
7 6     1:672345 2:761345 3:127645 4:123765 5:761234 6:125437 7:162543  
7 6     1:672345 2:617345 3:127645 4:127365 5:617234 6:712543 7:163425  
7 6     1:623745 2:613475 3:126475 4:172365 5:612374 6:125743 7:123465  
7 6     1:623475 2:613745 3:126745 4:123765 5:612347 6:125473 7:142365  
7 6     1:762345 2:613745 3:126745 4:123765 5:761234 6:125473 7:154236  
7 6     1:762345 2:613475 3:127645 4:123765 5:761234 6:712543 7:152436  
7 6     1:762345 2:613475 3:126745 4:123765 5:761234 6:125473 7:152436  

7 6     1:672345 2:716345 3:671245 4:712365 5:671234 6:135427 7:612345  
7 6     1:672345 2:176345 3:617245 4:172365 5:617234 6:735421 7:612345  
7 6     1:672345 2:673451 3:724561 4:723651 5:723461 6:213547 7:623451  
7 6     1:627345 2:673451 3:274561 4:273651 5:273461 6:713542 7:623451  
7 6     1:623745 2:163745 3:612745 4:123765 5:612374 6:213754 7:612345  
7 6     1:627345 2:167345 3:612745 4:127365 5:612734 6:217354 7:612345  
7 6     1:623457 2:163457 3:612457 4:123657 5:612347 6:213574 7:612345  
7 6     1:623475 2:163475 3:612475 4:123675 5:612347 6:213754 7:612345  
7 6     1:623457 2:163457 3:612457 4:123657 5:123467 6:213754 7:612345  
7 6     1:623475 2:163475 3:612475 4:123675 5:612347 6:213574 7:123465  
7 6     1:623745 2:163745 3:612745 4:123765 5:612374 6:213547 7:123645  
7 6     1:623475 2:163475 3:612475 4:123765 5:612347 6:213547 7:123465  
7 6     1:623745 2:163745 3:612745 4:123765 5:612374 6:213574 7:123465  
7 6     1:762345 2:716345 3:671245 4:712365 5:671234 6:173542 7:612345  
7 6     1:627345 2:167345 3:612745 4:127365 5:612734 6:213547 7:126345  
7 6     1:672345 2:176345 3:617245 4:172365 5:617234 6:713542 7:162345  
7 6     1:672345 2:763451 3:724561 4:723651 5:234671 6:271354 7:623415  
7 6     1:623475 2:163457 3:124567 4:123657 5:234617 6:217354 7:612345  
7 6     1:456273 2:451673 3:456127 4:651237 5:461273 6:547213 7:512643  
7 6     1:345627 2:451637 3:456172 4:365127 5:346127 6:427135 7:345162  
7 6     1:345672 2:345167 3:456127 4:365172 5:346172 6:472135 7:451632  
7 6     1:234576 2:345716 3:247561 4:237651 5:347612 6:354721 7:253461  
7 6     1:762345 2:716345 3:761245 4:123675 5:671234 6:137542 7:612354  
7 6     1:562347 2:516347 3:561247 4:123657 5:612374 6:135742 7:651234  
7 6     1:562374 2:516374 3:561274 4:651237 5:612347 6:135472 7:123654  
7 6     1:762345 2:716345 3:671245 4:123675 5:671234 6:173542 7:612354  
7 6     1:762345 2:716345 3:761245 4:123675 5:761234 6:135742 7:612354  
7 6     1:562347 2:516347 3:561247 4:123657 5:612374 6:137542 7:561234  
7 6     1:345672 2:673451 3:745612 4:736512 5:734612 6:354721 7:634521  
7 6     1:345627 2:634571 3:245617 4:236517 5:234617 6:354271 7:623451  
7 6     1:623457 2:634517 3:245671 4:236571 5:234671 6:354217 7:345621  
7 6     1:762345 2:716345 3:761245 4:123765 5:761234 6:135472 7:612354  
7 6     1:672345 2:673451 3:724561 4:723651 5:234671 6:213547 7:623415  
7 6     1:623475 2:163457 3:612457 4:123657 5:234617 6:213754 7:612345  
7 6     1:623457 2:163475 3:612475 4:123675 5:612347 6:213574 7:234615  
7 6     1:756234 2:751634 3:561274 4:765123 5:761234 6:547213 7:651243  
7 6     1:456237 2:451637 3:561247 4:651273 5:461237 6:574213 7:465123  
7 6     1:623457 2:634517 3:245761 4:236571 5:234761 6:357421 7:345621  
7 6     1:627345 2:163475 3:617245 4:172365 5:612734 6:217354 7:612345  
7 6     1:456273 2:451673 3:456127 4:651237 5:461273 6:542713 7:516243  
7 6     1:627345 2:163457 3:617245 4:172365 5:617234 6:217354 7:612345  
7 6     1:672345 2:763451 3:671245 4:712365 5:671234 6:271354 7:621345  
7 6     1:623745 2:167345 3:612745 4:123765 5:612374 6:213754 7:613245  
7 6     1:627345 2:163745 3:617245 4:127365 5:612734 6:217354 7:612345  
7 6     1:456237 2:451637 3:561247 4:651273 5:461237 6:542137 7:456123  
7 6     1:456273 2:451673 3:456127 4:651237 5:461273 6:542173 7:561243  
7 6     1:745623 2:451673 3:745612 4:765123 5:746123 6:472135 7:645132  
7 6     1:745623 2:451673 3:745612 4:765123 5:746123 6:421357 7:465132  
7 6     1:237456 2:347516 3:247561 4:365172 5:237461 6:375421 7:234561  
7 6     1:623457 2:163475 3:612475 4:123765 5:612347 6:213547 7:234615  
7 6     1:672345 2:734516 3:671245 4:712365 5:671234 6:721354 7:621345  
7 6     1:723456 2:167345 3:617245 4:712365 5:671234 6:721354 7:623145  
7 6     1:623457 2:634517 3:245761 4:236571 5:234671 6:375421 7:345621  
7 6     1:672345 2:716345 3:671245 4:123675 5:671234 6:135427 7:612354  
7 6     1:762345 2:716345 3:612745 4:123765 5:761234 6:135472 7:612543  
7 6     1:234567 2:345176 3:245671 4:367512 5:234671 6:354271 7:354621  
7 6     1:234576 2:345167 3:245761 4:376512 5:234761 6:354721 7:354261  
7 6     1:756234 2:516734 3:561274 4:765123 5:761234 6:547213 7:651432  
7 6     1:627345 2:673451 3:274561 4:237651 5:237461 6:271354 7:624531  
7 6     1:237456 2:163457 3:612457 4:236517 5:234617 6:213754 7:612345  
7 6     1:345672 2:673451 3:745612 4:736512 5:346712 6:354721 7:634215  
7 6     1:672345 2:673451 3:724561 4:237651 5:723461 6:213547 7:235164  
7 6     1:756234 2:516734 3:756124 4:765123 5:761234 6:547213 7:651342  
7 6     1:234576 2:345167 3:247561 4:237651 5:347612 6:354721 7:534261  
7 6     1:672345 2:673451 3:724561 4:237651 5:234761 6:213547 7:231654  
7 6     1:672345 2:763451 3:724561 4:236751 5:234671 6:271354 7:623154  
7 6     1:456723 2:451673 3:745612 4:765123 5:746123 6:472135 7:645321  
7 6     1:672345 2:673451 3:724561 4:236751 5:234671 6:213547 7:623154  
7 6     1:672345 2:673451 3:724561 4:237651 5:234671 6:213547 7:231564  
7 6     1:762345 2:176345 3:612745 4:123765 5:761234 6:135472 7:154362  
7 6     1:762345 2:167345 3:612745 4:123765 5:761234 6:135472 7:154326  
7 6     1:345672 2:673451 3:745612 4:736512 5:346172 6:354721 7:634251  
7 6     1:345627 2:634751 3:245617 4:236517 5:346127 6:354271 7:623451  
7 6     1:672345 2:763451 3:724561 4:236571 5:234671 6:271354 7:623145  
7 6     1:623745 2:163457 3:124567 4:236517 5:234617 6:217354 7:612345  
7 6     1:456273 2:451673 3:745612 4:765123 5:746123 6:421735 7:453612  
7 6     1:456237 2:451637 3:457612 4:365127 5:346127 6:421375 7:345612  
7 6     1:762345 2:176345 3:761245 4:123675 5:671234 6:137542 7:135462  
7 6     1:672345 2:167345 3:671245 4:123765 5:761234 6:135472 7:136542  
7 6     1:234567 2:345167 3:245671 4:367512 5:234671 6:354721 7:354621  
7 6     1:234576 2:345176 3:245761 4:376512 5:234761 6:354721 7:354621  
7 6     1:672345 2:167345 3:612475 4:123765 5:761234 6:135472 7:165342  
7 6     1:672345 2:167345 3:612745 4:123765 5:617234 6:135472 7:164325  
7 6     1:672345 2:167345 3:612745 4:123765 5:612734 6:135472 7:164352  
7 6     1:745623 2:451673 3:745612 4:765123 5:476123 6:472135 7:413265  
7 6     1:672345 2:167345 3:612745 4:712365 5:671234 6:135472 7:145632  
7 6     1:762345 2:176345 3:612475 4:123675 5:761234 6:135742 7:153462  
7 6     1:627345 2:167345 3:612745 4:123765 5:761234 6:135472 7:126543  
7 6     1:762345 2:163745 3:612745 4:123765 5:761234 6:135472 7:154236  
7 6     1:672345 2:167345 3:612745 4:123765 5:761234 6:135472 7:165432  
7 6     1:234576 2:345176 3:247561 4:237651 5:347612 6:354721 7:534621  
7 6     1:762345 2:176345 3:671245 4:123675 5:671234 6:173542 7:135462  
7 6     1:672345 2:167345 3:761245 4:123765 5:761234 6:135472 7:163542  
7 6     1:756234 2:516374 3:561274 4:765123 5:761234 6:547213 7:651423  
7 6     1:456237 2:516347 3:561247 4:651723 5:461237 6:574213 7:465123  
7 6     1:672345 2:167345 3:612745 4:123765 5:671234 6:135472 7:156432  
7 6     1:672345 2:167345 3:612745 4:123675 5:671234 6:135472 7:154632  
7 6     1:623745 2:163475 3:761245 4:172365 5:612734 6:137542 7:123456  
7 6     1:623745 2:163475 3:671245 4:172365 5:612734 6:173542 7:123456  
7 6     1:234567 2:345167 3:245671 4:376512 5:234671 6:354721 7:356421  
7 6     1:234576 2:345176 3:245761 4:367512 5:234761 6:357421 7:354621  
7 6     1:456273 2:451673 3:745612 4:765123 5:746123 6:472135 7:645312  
7 6     1:762345 2:716345 3:612475 4:123675 5:761234 6:135742 7:612534  
7 6     1:562347 2:516347 3:612457 4:123657 5:612734 6:137542 7:561234  
7 6     1:456273 2:451673 3:745612 4:765123 5:746123 6:421357 7:465312  
7 6     1:456273 2:451673 3:745612 4:765123 5:746123 6:421375 7:456312  
7 6     1:456237 2:451637 3:456712 4:365127 5:346127 6:421735 7:345612  
7 6     1:562347 2:516347 3:124567 4:123657 5:612734 6:173542 7:561234  
7 6     1:762345 2:163475 3:612745 4:123765 5:761234 6:135472 7:152436  
7 6     1:672345 2:673451 3:274561 4:723651 5:234671 6:213547 7:241563  

7 6     1:672345 2:716345 3:712645 4:671235 5:671234 6:145327 7:612345  
7 6     1:672345 2:176345 3:172645 4:617235 5:617234 6:745321 7:612345  
7 6     1:672345 2:673451 3:726451 4:723561 5:723461 6:214537 7:623451  
7 6     1:627345 2:673451 3:276451 4:273561 5:273461 6:714532 7:623451  
7 6     1:734562 2:673451 3:674512 4:735612 5:734612 6:321457 7:634512  
7 6     1:374562 2:637451 3:674512 4:375612 5:374612 6:721453 7:634512  
7 6     1:627345 2:167345 3:127645 4:612735 5:612734 6:217453 7:612345  
7 6     1:623745 2:637451 3:267451 4:237561 5:237461 6:327145 7:623451  
7 6     1:623457 2:163457 3:126457 4:612357 5:612347 6:214573 7:612345  
7 6     1:623475 2:163475 3:126475 4:612375 5:612347 6:214753 7:612345  
7 6     1:623745 2:163745 3:126745 4:612375 5:612374 6:217453 7:612345  
7 6     1:623457 2:163457 3:126457 4:612357 5:123467 6:214753 7:612345  
7 6     1:623475 2:163475 3:126475 4:612375 5:612347 6:214573 7:123465  
7 6     1:762345 2:716345 3:712645 4:671235 5:671234 6:174532 7:612345  
7 6     1:623745 2:163745 3:126745 4:612375 5:612374 6:214573 7:123645  
7 6     1:627345 2:167345 3:127645 4:612735 5:612734 6:214537 7:126345  
7 6     1:672345 2:176345 3:172645 4:617235 5:617234 6:714532 7:162345  
7 6     1:623457 2:634517 3:264571 4:235761 5:234671 6:321475 7:345621  
7 6     1:345627 2:634571 3:264517 4:235617 5:234617 6:321745 7:234561  
7 6     1:234567 2:634517 3:264571 4:235671 5:234671 6:327145 7:345621  
7 6     1:562374 2:516374 3:512674 4:561237 5:612347 6:145732 7:123654  
7 6     1:234567 2:345167 3:264571 4:235671 5:234671 6:372145 7:345621  
7 6     1:756234 2:751634 3:512674 4:756123 5:761234 6:573214 7:651243  
7 6     1:234576 2:345716 3:451267 4:235761 5:234761 6:457321 7:245361  
7 6     1:562347 2:516347 3:512647 4:123567 5:612374 6:174532 7:561234  
7 6     1:562374 2:516374 3:512674 4:561237 5:612347 6:147532 7:123564  
7 6     1:623475 2:163457 3:126457 4:612357 5:234617 6:214753 7:612345  
7 6     1:623457 2:163475 3:126475 4:612375 5:612347 6:214573 7:234615  
7 6     1:234756 2:347516 3:451267 4:237561 5:234761 6:475321 7:243561  
7 6     1:237456 2:374516 3:751264 4:273561 5:237461 6:745321 7:234561  
7 6     1:234576 2:451763 3:457126 4:235761 5:234761 6:457321 7:345621  
7 6     1:237456 2:374516 3:712645 4:273561 5:273461 6:745321 7:234561  
7 6     1:273456 2:374516 3:726451 4:273561 5:273461 6:745321 7:234561  
7 6     1:345672 2:673451 3:674512 4:735612 5:734612 6:321457 7:634521  
7 6     1:762345 2:716345 3:712645 4:612375 5:761234 6:145732 7:612354  
7 6     1:562347 2:516347 3:512647 4:612357 5:612374 6:147532 7:561234  
7 6     1:562374 2:516374 3:512674 4:561237 5:612347 6:174532 7:612354  
7 6     1:562374 2:516374 3:512674 4:561237 5:612347 6:145327 7:162354  
7 6     1:456237 2:451637 3:512647 4:561273 5:461237 6:537214 7:451263  
7 6     1:456273 2:451673 3:451267 4:561237 5:461273 6:573214 7:512643  
7 6     1:457623 2:345176 3:451726 4:357612 5:347612 6:145732 7:314562  
7 6     1:672345 2:763451 3:726451 4:723561 5:234671 6:271453 7:623415  
7 6     1:623475 2:163457 3:126457 4:123567 5:234617 6:217453 7:612345  
7 6     1:345672 2:673451 3:764512 4:735612 5:734612 6:372145 7:634521  
7 6     1:345627 2:634571 3:264517 4:235617 5:234617 6:327145 7:623451  
7 6     1:623457 2:634517 3:264571 4:235671 5:234671 6:321745 7:345621  
7 6     1:562374 2:516374 3:512674 4:561237 5:612347 6:145372 7:126354  
7 6     1:345672 2:345167 3:451267 4:356172 5:346172 6:457321 7:451632  
7 6     1:456237 2:451637 3:512647 4:561273 5:461237 6:532714 7:451623  
7 6     1:672345 2:673451 3:726451 4:723561 5:234671 6:214537 7:623415  
7 6     1:745623 2:451673 3:674512 4:756123 5:746123 6:457321 7:645132  
7 6     1:345627 2:451637 3:645172 4:356127 5:346127 6:453721 7:634512  
7 6     1:345672 2:634517 3:645127 4:356172 5:346172 6:453271 7:451632  
7 6     1:345627 2:451637 3:645172 4:356127 5:346127 6:453271 7:345162  
7 6     1:345672 2:345167 3:645127 4:356172 5:346172 6:453721 7:451632  
7 6     1:762345 2:763451 3:726451 4:237561 5:234761 6:214573 7:623154  
7 6     1:345672 2:673451 3:674512 4:735612 5:346712 6:321457 7:634215  
7 6     1:762345 2:716345 3:126745 4:612375 5:761234 6:145732 7:612543  
7 6     1:456237 2:451637 3:457126 4:356127 5:346127 6:145327 7:345162  
7 6     1:756234 2:516734 3:512674 4:756123 5:761234 6:573214 7:651432  
7 6     1:345672 2:673451 3:764512 4:735612 5:346712 6:372145 7:634215  
7 6     1:345627 2:475163 3:451726 4:235617 5:346127 6:453217 7:234561  
7 6     1:734562 2:673451 3:674512 4:735612 5:347612 6:321457 7:341265  
7 6     1:456723 2:451673 3:674512 4:756123 5:746123 6:457321 7:645321  
7 6     1:456723 2:345167 3:451276 4:356172 5:346712 6:145372 7:415632  
7 6     1:723456 2:167345 3:172645 4:671235 5:671234 6:721453 7:623145  
7 6     1:234567 2:451673 3:451276 4:235671 5:234671 6:453721 7:456321  
7 6     1:234576 2:451763 3:451267 4:235761 5:234761 6:457321 7:453621  
7 6     1:456237 2:457163 3:457126 4:235617 5:234617 6:453217 7:234561  
7 6     1:234567 2:451763 3:451726 4:235671 5:234671 6:453271 7:456231  
7 6     1:234567 2:451763 3:451276 4:235671 5:234671 6:453271 7:456321  
7 6     1:234576 2:451673 3:451267 4:235761 5:234761 6:457321 7:453261  
7 6     1:345672 2:673451 3:674512 4:735612 5:347612 6:321457 7:342165  
7 6     1:456237 2:475163 3:457126 4:235617 5:346127 6:453217 7:234561  
7 6     1:672345 2:763451 3:276451 4:723561 5:234671 6:271453 7:241563  
7 6     1:576234 2:751634 3:512674 4:756123 5:761234 6:573214 7:524361  
7 6     1:762345 2:176345 3:712645 4:612375 5:761234 6:145732 7:135462  
7 6     1:672345 2:673451 3:267451 4:723561 5:234761 6:214573 7:241653  
7 6     1:762345 2:163745 3:126745 4:612375 5:761234 6:145732 7:154236  
7 6     1:734562 2:673451 3:674512 4:375612 5:347612 6:321457 7:312654  
7 6     1:745623 2:451673 3:674512 4:756123 5:476123 6:457321 7:413265  
7 6     1:762345 2:176345 3:126745 4:612375 5:761234 6:145732 7:154362  
7 6     1:345672 2:673451 3:674512 4:375612 5:734612 6:321457 7:352164  
7 6     1:456723 2:345167 3:451267 4:356172 5:346712 6:145732 7:415632  
7 6     1:762345 2:716345 3:126475 4:612375 5:761234 6:145732 7:612534  
7 6     1:562347 2:516347 3:126457 4:612357 5:612734 6:147532 7:561234  
7 6     1:672345 2:167345 3:126745 4:612375 5:761234 6:145732 7:165432  
7 6     1:762345 2:176345 3:126475 4:612375 5:761234 6:145732 7:153462  
7 6     1:672345 2:673451 3:267451 4:237561 5:723461 6:214573 7:251643  
7 6     1:562347 2:516347 3:126457 4:123567 5:612734 6:174532 7:561234  
7 6     1:756234 2:516374 3:512674 4:756123 5:761234 6:573214 7:651423  
7 6     1:623745 2:163475 3:712645 4:617235 5:612734 6:714532 7:162345  
7 6     1:672345 2:167345 3:126745 4:612375 5:671234 6:145732 7:156432  
7 6     1:762345 2:167345 3:126745 4:612375 5:761234 6:145732 7:154326  
7 6     1:756234 2:516374 3:512674 4:756123 5:761234 6:532147 7:561423  
7 6     1:456237 2:516347 3:512647 4:561723 5:461237 6:532174 7:456123  
7 6     1:762345 2:176345 3:127645 4:761235 5:671234 6:147532 7:145632  
7 6     1:672345 2:167345 3:126745 4:671235 5:761234 6:145732 7:146532  
7 6     1:762345 2:763451 3:726451 4:235671 5:234671 6:217453 7:623145  
7 6     1:623745 2:163457 3:126457 4:235617 5:234617 6:271453 7:162345  
7 6     1:456237 2:516347 3:512647 4:561723 5:461237 6:532714 7:451623  
7 6     1:762345 2:763451 3:726451 4:235761 5:234671 6:214753 7:623145  
7 6     1:762345 2:176345 3:127645 4:671235 5:671234 6:174532 7:145632  
7 6     1:672345 2:167345 3:126745 4:761235 5:761234 6:145732 7:164532  
7 6     1:345672 2:673451 3:764512 4:735612 5:346172 6:372145 7:634251  
7 6     1:345627 2:634751 3:264517 4:235617 5:346127 6:327145 7:623451  
7 6     1:762345 2:176345 3:127645 4:612375 5:761234 6:145732 7:154632  
7 6     1:456273 2:451673 3:674512 4:756123 5:746123 6:457321 7:645312  
7 6     1:456237 2:451637 3:645712 4:356127 5:346127 6:453721 7:634512  
7 6     1:345672 2:673451 3:674512 4:735612 5:346172 6:321457 7:634251  
7 6     1:234567 2:451673 3:451267 4:235671 5:234671 6:457321 7:456321  
7 6     1:234576 2:451763 3:451276 4:235761 5:234761 6:457321 7:456321  

7 6     1:672345 2:716345 3:712645 4:712365 5:671234 6:154327 7:612345  
7 6     1:756234 2:751634 3:751264 4:675123 5:671234 6:543217 7:651234  
7 6     1:576234 2:571634 3:571264 4:657123 5:671234 6:743215 7:651234  
7 6     1:745623 2:745163 3:674512 4:675123 5:746123 6:432157 7:645123  
7 6     1:475623 2:475163 3:647512 4:675123 5:476123 6:732154 7:645123  
7 6     1:734562 2:673451 3:674512 4:736512 5:734612 6:321547 7:634512  
7 6     1:374562 2:637451 3:674512 4:376512 5:374612 6:721543 7:634512  
7 6     1:672345 2:673451 3:726451 4:723651 5:723461 6:215437 7:623451  
7 6     1:627345 2:673451 3:276451 4:273651 5:273461 6:715432 7:623451  
7 6     1:672345 2:176345 3:172645 4:172365 5:617234 6:754321 7:612345  
7 6     1:567234 2:517634 3:517264 4:651723 5:617234 6:157432 7:651234  
7 6     1:457623 2:457163 3:645712 4:657123 5:467123 6:547321 7:645123  
7 6     1:347562 2:634751 3:647512 4:367512 5:347612 6:437215 7:634512  
7 6     1:623745 2:637451 3:267451 4:237651 5:237461 6:327154 7:623451  
7 6     1:627345 2:167345 3:127645 4:127365 5:612734 6:217543 7:612345  
7 6     1:562734 2:516734 3:512764 4:651273 5:612734 6:157432 7:651234  
7 6     1:456723 2:451763 3:645172 4:651723 5:461723 6:547321 7:645123  
7 6     1:345762 2:634571 3:645712 4:365712 5:346712 6:437215 7:634512  
7 6     1:623475 2:634751 3:264751 4:236751 5:234761 6:327154 7:623451  
7 6     1:623745 2:163745 3:126745 4:123765 5:612374 6:217543 7:612345  
7 6     1:562347 2:516347 3:512647 4:651237 5:612347 6:154732 7:651234  
7 6     1:562374 2:516374 3:512674 4:651237 5:612374 6:157432 7:651234  
7 6     1:456237 2:451637 3:645127 4:651237 5:461237 6:543721 7:645123  
7 6     1:456273 2:451673 3:645127 4:651273 5:461273 6:547321 7:645123  
7 6     1:345627 2:634517 3:645127 4:365127 5:346127 6:432715 7:634512  
7 6     1:345672 2:634517 3:645172 4:365172 5:346172 6:437215 7:634512  
7 6     1:623457 2:634517 3:264517 4:236517 5:234617 6:321754 7:623451  
7 6     1:623457 2:634571 3:264571 4:236571 5:234671 6:327154 7:623451  
7 6     1:623457 2:163457 3:126457 4:123657 5:612347 6:215743 7:612345  
7 6     1:623475 2:163475 3:126475 4:123675 5:612347 6:217543 7:612345  
7 6     1:762345 2:716345 3:712645 4:712365 5:671234 6:175432 7:612345  
7 6     1:562347 2:516347 3:512647 4:512367 5:612347 6:157432 7:651234  
7 6     1:562374 2:516374 3:512674 4:651237 5:612374 6:154732 7:512364  
7 6     1:562734 2:516734 3:512764 4:651273 5:612734 6:154372 7:512634  
7 6     1:567234 2:517634 3:517264 4:651723 5:617234 6:154327 7:516234  
7 6     1:762345 2:716345 3:712645 4:123675 5:761234 6:157432 7:612354  
7 6     1:562347 2:516347 3:512647 4:123657 5:612374 6:175432 7:561234  
7 6     1:756234 2:751634 3:512674 4:765123 5:761234 6:547321 7:651243  
7 6     1:456237 2:451637 3:512647 4:651273 5:461237 6:574321 7:465123  
7 6     1:745623 2:451673 3:764512 4:765123 5:746123 6:437215 7:645132  
7 6     1:345627 2:451637 3:645172 4:365127 5:346127 6:473215 7:364512  
7 6     1:345672 2:763451 3:764512 4:736512 5:734612 6:327154 7:634521  
7 6     1:345627 2:634571 3:264517 4:236517 5:234617 6:372154 7:263451  
7 6     1:762345 2:763451 3:726451 4:723651 5:234671 6:217543 7:623415  
7 6     1:623475 2:163457 3:126457 4:123657 5:234617 6:271543 7:162345  
7 6     1:562347 2:516347 3:512647 4:123657 5:612374 6:154327 7:516234  
7 6     1:456237 2:451637 3:512647 4:651273 5:461237 6:543217 7:456123  
7 6     1:345627 2:451637 3:645172 4:365127 5:346127 6:432157 7:346512  
7 6     1:345627 2:634571 3:264517 4:236517 5:234617 6:321547 7:236451  
7 6     1:623475 2:163457 3:126457 4:123657 5:234617 6:215437 7:126345  
7 6     1:562374 2:516374 3:512674 4:512367 5:123467 6:175432 7:123654  
7 6     1:456273 2:451673 3:451267 4:512367 5:461273 6:574321 7:512643  
7 6     1:345672 2:345167 3:451267 4:365172 5:346172 6:473215 7:451632  
7 6     1:234567 2:345167 3:264571 4:236571 5:234671 6:372154 7:345621  
7 6     1:234567 2:163475 3:126475 4:123675 5:123467 6:271543 7:234615  
7 6     1:762345 2:716345 3:712645 4:123765 5:761234 6:154732 7:612354  
7 6     1:756234 2:751634 3:512764 4:765123 5:761234 6:543721 7:651243  
7 6     1:745623 2:451763 3:764512 4:765123 5:746123 6:432715 7:645132  
7 6     1:345762 2:763451 3:764512 4:736512 5:734612 6:321754 7:634521  
7 6     1:762345 2:763451 3:726451 4:723651 5:234761 6:215743 7:623415  
7 6     1:562347 2:516347 3:512647 4:123657 5:612374 6:154732 7:512364  
7 6     1:562374 2:516374 3:512674 4:512367 5:612347 6:157432 7:123654  
7 6     1:456237 2:451637 3:512647 4:651273 5:461237 6:543721 7:451263  
7 6     1:456273 2:451673 3:451267 4:651237 5:461273 6:547321 7:512643  
7 6     1:345627 2:451637 3:645172 4:365127 5:346127 6:432715 7:345162  
7 6     1:345672 2:345167 3:645127 4:365172 5:346172 6:437215 7:451632  
7 6     1:345627 2:634571 3:264517 4:236517 5:234617 6:321754 7:234561  
7 6     1:234567 2:634517 3:264571 4:236571 5:234671 6:327154 7:345621  
7 6     1:623475 2:163457 3:126457 4:123657 5:234617 6:215743 7:123465  
7 6     1:623457 2:163475 3:126475 4:123675 5:123467 6:217543 7:234615  
7 6     1:562374 2:516374 3:512764 4:651237 5:612347 6:154372 7:123654  
7 6     1:456273 2:451763 3:645127 4:651237 5:461273 6:543271 7:512643  
7 6     1:345762 2:634517 3:645127 4:365172 5:346172 6:432175 7:451632  
7 6     1:623457 2:634517 3:264571 4:236571 5:234761 6:321574 7:345621  
7 6     1:623457 2:163475 3:126475 4:123765 5:612347 6:215473 7:234615  
7 6     1:562347 2:516347 3:512647 4:123657 5:612374 6:154372 7:512634  
7 6     1:456237 2:451637 3:512647 4:651273 5:461237 6:543271 7:451623  
7 6     1:345627 2:451637 3:645172 4:365127 5:346127 6:432175 7:345612  
7 6     1:345627 2:634571 3:264517 4:236517 5:234617 6:321574 7:234651  
7 6     1:623475 2:163457 3:126457 4:123657 5:234617 6:215473 7:123645  
7 6     1:762345 2:716345 3:712645 4:123675 5:671234 6:175432 7:612354  
7 6     1:562347 2:516347 3:512647 4:123657 5:612374 6:157432 7:651234  
7 6     1:562374 2:516374 3:512674 4:651237 5:612347 6:154732 7:123654  
7 6     1:756234 2:751634 3:512674 4:675123 5:761234 6:574321 7:651243  
7 6     1:456237 2:451637 3:512647 4:651273 5:461237 6:547321 7:645123  
7 6     1:456273 2:451673 3:645127 4:651237 5:461273 6:543721 7:512643  
7 6     1:745623 2:451673 3:674512 4:765123 5:746123 6:473215 7:645132  
7 6     1:345627 2:451637 3:645172 4:365127 5:346127 6:437215 7:634512  
7 6     1:345672 2:634517 3:645127 4:365172 5:346172 6:432715 7:451632  
7 6     1:345672 2:673451 3:764512 4:736512 5:734612 6:372154 7:634521  
7 6     1:345627 2:634571 3:264517 4:236517 5:234617 6:327154 7:623451  
7 6     1:672345 2:763451 3:726451 4:723651 5:234671 6:271543 7:623415  
7 6     1:623457 2:634517 3:264571 4:236571 5:234671 6:321754 7:345621  
7 6     1:623475 2:163457 3:126457 4:123657 5:234617 6:217543 7:612345  
7 6     1:623457 2:163475 3:126475 4:123675 5:612347 6:215743 7:234615  
7 6     1:672345 2:716345 3:712645 4:123675 5:671234 6:154327 7:612354  
7 6     1:756234 2:751634 3:512674 4:675123 5:671234 6:543217 7:651243  
7 6     1:745623 2:451673 3:674512 4:675123 5:746123 6:432157 7:645132  
7 6     1:345672 2:673451 3:674512 4:736512 5:734612 6:321547 7:634521  
7 6     1:672345 2:673451 3:726451 4:723651 5:234671 6:215437 7:623415  
7 6     1:762345 2:716345 3:127645 4:123765 5:761234 6:154372 7:612543  
7 6     1:756234 2:517634 3:512764 4:765123 5:761234 6:543271 7:651432  
7 6     1:457623 2:451763 3:764512 4:765123 5:746123 6:432175 7:645321  
7 6     1:345762 2:763451 3:764512 4:736512 5:347612 6:321574 7:634215  
7 6     1:762345 2:763451 3:726451 4:237651 5:234761 6:215473 7:623154  
7 6     1:672345 2:716345 3:126745 4:123675 5:671234 6:154327 7:612543  
7 6     1:756234 2:516734 3:512674 4:675123 5:671234 6:543217 7:651432  
7 6     1:456723 2:451673 3:674512 4:675123 5:746123 6:432157 7:645321  
7 6     1:345672 2:673451 3:674512 4:736512 5:346712 6:321547 7:634215  
7 6     1:672345 2:673451 3:726451 4:236751 5:234671 6:215437 7:623154  
7 6     1:762345 2:716345 3:126745 4:123765 5:761234 6:154732 7:612543  
7 6     1:756234 2:516734 3:512764 4:765123 5:761234 6:543721 7:651432  
7 6     1:456723 2:451763 3:764512 4:765123 5:746123 6:432715 7:645321  
7 6     1:345762 2:763451 3:764512 4:736512 5:346712 6:321754 7:634215  
7 6     1:762345 2:763451 3:726451 4:236751 5:234761 6:215743 7:623154  
7 6     1:762345 2:716345 3:126745 4:123675 5:761234 6:157432 7:612543  
7 6     1:756234 2:516734 3:512674 4:765123 5:761234 6:547321 7:651432  
7 6     1:456723 2:451673 3:764512 4:765123 5:746123 6:437215 7:645321  
7 6     1:345672 2:763451 3:764512 4:736512 5:346712 6:327154 7:634215  
7 6     1:762345 2:763451 3:726451 4:236751 5:234671 6:217543 7:623154  
7 6     1:567234 2:571634 3:751264 4:675123 5:712346 6:715432 7:612534  
7 6     1:475623 2:745163 3:674512 4:751236 5:467123 6:754321 7:651423  
7 6     1:734562 2:673451 3:745126 4:367512 5:374612 6:743215 7:645312  
7 6     1:672345 2:734516 3:267451 4:273651 5:723461 6:732154 7:634251  
7 6     1:723456 2:167345 3:172645 4:712365 5:671234 6:721543 7:623145  
7 6     1:762345 2:716345 3:126745 4:123675 5:671234 6:175432 7:612543  
7 6     1:756234 2:516734 3:512674 4:675123 5:761234 6:574321 7:651432  
7 6     1:456723 2:451673 3:674512 4:765123 5:746123 6:473215 7:645321  
7 6     1:345672 2:673451 3:764512 4:736512 5:346712 6:372154 7:634215  
7 6     1:672345 2:763451 3:726451 4:236751 5:234671 6:271543 7:623154  
7 6     1:627345 2:163475 3:172645 4:172365 5:612734 6:217543 7:612345  
7 6     1:475623 2:475163 3:645712 4:657123 5:461273 6:547321 7:645123  
7 6     1:374562 2:634751 3:647512 4:365172 5:374612 6:437215 7:634512  
7 6     1:623745 2:637451 3:264571 4:273651 5:273461 6:327154 7:623451  
7 6     1:562374 2:571634 3:571264 4:651723 5:617234 6:157432 7:651234  
7 6     1:672345 2:167345 3:712645 4:123675 5:671234 6:154372 7:135462  
7 6     1:567234 2:751634 3:512674 4:675123 5:671234 6:543271 7:524361  
7 6     1:745623 2:451673 3:674512 4:675123 5:467123 6:432175 7:413265  
7 6     1:345672 2:673451 3:674512 4:367512 5:734612 6:321574 7:352164  
7 6     1:672345 2:673451 3:267451 4:723651 5:234671 6:215473 7:241563  
7 6     1:672345 2:176345 3:712645 4:123675 5:671234 6:154327 7:135462  
7 6     1:576234 2:751634 3:512674 4:675123 5:671234 6:543217 7:524361  
7 6     1:745623 2:451673 3:674512 4:675123 5:476123 6:432157 7:413265  
7 6     1:345672 2:673451 3:674512 4:376512 5:734612 6:321547 7:352164  
7 6     1:672345 2:673451 3:276451 4:723651 5:234671 6:215437 7:241563  
7 6     1:762345 2:176345 3:127645 4:123765 5:761234 6:715432 7:154326  
7 6     1:672345 2:167345 3:126745 4:123675 5:671234 6:154327 7:615432  
7 6     1:576234 2:517634 3:512764 4:765123 5:761234 6:754321 7:543216  
7 6     1:567234 2:516734 3:512674 4:675123 5:671234 6:543217 7:654321  
7 6     1:457623 2:451763 3:764512 4:765123 5:476123 6:743215 7:432156  
7 6     1:456723 2:451673 3:674512 4:675123 5:467123 6:432157 7:643215  
7 6     1:345762 2:763451 3:764512 4:376512 5:347612 6:732154 7:321546  
7 6     1:345672 2:673451 3:674512 4:367512 5:346712 6:321547 7:632154  
7 6     1:762345 2:763451 3:276451 4:237651 5:234761 6:721543 7:215436  
7 6     1:672345 2:673451 3:267451 4:236751 5:234671 6:215437 7:621543  
7 6     1:623745 2:163475 3:712645 4:172365 5:612734 6:715432 7:162345  
7 6     1:562374 2:751634 3:571264 4:651723 5:612734 6:754321 7:561234  
7 6     1:745623 2:475163 3:645712 4:651723 5:461273 6:743215 7:465123  
7 6     1:374562 2:634751 3:645712 4:365172 5:734612 6:732154 7:364512  
7 6     1:623745 2:634751 3:264571 4:723651 5:273461 6:721543 7:263451  
7 6     1:672345 2:167345 3:127645 4:712365 5:671234 6:154372 7:145632  
7 6     1:567234 2:517634 3:751264 4:675123 5:671234 6:543271 7:534621  
7 6     1:457623 2:745163 3:674512 4:675123 5:467123 6:432175 7:423615  
7 6     1:734562 2:673451 3:674512 4:367512 5:347612 6:321574 7:312654  
7 6     1:672345 2:673451 3:267451 4:237651 5:723461 6:215473 7:251643  
7 6     1:762345 2:176345 3:712645 4:123675 5:671234 6:175432 7:135462  
7 6     1:576234 2:751634 3:512674 4:675123 5:761234 6:574321 7:524361  
7 6     1:745623 2:451673 3:674512 4:765123 5:476123 6:473215 7:413265  
7 6     1:345672 2:673451 3:764512 4:376512 5:734612 6:372154 7:352164  
7 6     1:672345 2:763451 3:276451 4:723651 5:234671 6:271543 7:241563  
7 6     1:762345 2:176345 3:127645 4:712365 5:671234 6:175432 7:145632  
7 6     1:576234 2:517634 3:751264 4:675123 5:761234 6:574321 7:534621  
7 6     1:457623 2:745163 3:674512 4:765123 5:476123 6:473215 7:423615  
7 6     1:734562 2:673451 3:764512 4:376512 5:347612 6:372154 7:312654  
7 6     1:672345 2:763451 3:276451 4:237651 5:723461 6:271543 7:251643  
7 6     1:762345 2:176345 3:127645 4:123675 5:671234 6:175432 7:154632  
7 6     1:672345 2:167345 3:126745 4:123765 5:761234 6:154732 7:165432  
7 6     1:576234 2:517634 3:512674 4:675123 5:761234 6:574321 7:543621  
7 6     1:567234 2:516734 3:512764 4:765123 5:671234 6:543721 7:564321  
7 6     1:457623 2:451673 3:674512 4:765123 5:476123 6:473215 7:432615  
7 6     1:456723 2:451763 3:764512 4:675123 5:467123 6:432715 7:463215  
7 6     1:345672 2:673451 3:764512 4:376512 5:347612 6:372154 7:321654  
7 6     1:345762 2:763451 3:674512 4:367512 5:346712 6:321754 7:362154  
7 6     1:672345 2:763451 3:276451 4:237651 5:234671 6:271543 7:215643  
7 6     1:762345 2:673451 3:267451 4:236751 5:234761 6:215743 7:261543  
7 6     1:762345 2:716345 3:126475 4:123765 5:761234 6:154732 7:612534  
7 6     1:756234 2:516374 3:512764 4:765123 5:761234 6:543721 7:651423  
7 6     1:456273 2:451763 3:764512 4:765123 5:746123 6:432715 7:645312  
7 6     1:345762 2:763451 3:764512 4:736512 5:346172 6:321754 7:634251  
7 6     1:762345 2:763451 3:726451 4:236571 5:234761 6:215743 7:623145  
7 6     1:762345 2:176345 3:712645 4:123675 5:761234 6:157432 7:135462  
7 6     1:576234 2:751634 3:512674 4:765123 5:761234 6:547321 7:524361  
7 6     1:745623 2:451673 3:764512 4:765123 5:476123 6:437215 7:413265  
7 6     1:345672 2:763451 3:764512 4:376512 5:734612 6:327154 7:352164  
7 6     1:762345 2:763451 3:276451 4:723651 5:234671 6:217543 7:241563  
7 6     1:762345 2:716345 3:126475 4:123675 5:761234 6:157432 7:612534  
7 6     1:562347 2:516347 3:126457 4:123657 5:612734 6:175432 7:561234  
7 6     1:756234 2:516374 3:512674 4:765123 5:761234 6:547321 7:651423  
7 6     1:456237 2:516347 3:512647 4:651723 5:461237 6:574321 7:465123  
7 6     1:456273 2:451673 3:764512 4:765123 5:746123 6:437215 7:645312  
7 6     1:456237 2:451637 3:645712 4:365127 5:346127 6:473215 7:364512  
7 6     1:345672 2:763451 3:764512 4:736512 5:346172 6:327154 7:634251  
7 6     1:345627 2:634751 3:264517 4:236517 5:346127 6:372154 7:263451  
7 6     1:762345 2:763451 3:726451 4:236571 5:234671 6:217543 7:623145  
7 6     1:623745 2:163457 3:126457 4:236517 5:234617 6:271543 7:162345  
7 6     1:762345 2:176345 3:712645 4:123765 5:761234 6:154732 7:135462  
7 6     1:576234 2:751634 3:512764 4:765123 5:761234 6:543721 7:524361  
7 6     1:745623 2:451763 3:764512 4:765123 5:476123 6:432715 7:413265  
7 6     1:345762 2:763451 3:764512 4:376512 5:734612 6:321754 7:352164  
7 6     1:762345 2:763451 3:276451 4:723651 5:234761 6:215743 7:241563  
7 6     1:762345 2:176345 3:127645 4:123765 5:671234 6:175432 7:156432  
7 6     1:672345 2:167345 3:126745 4:123675 5:761234 6:157432 7:165432  
7 6     1:576234 2:517634 3:512764 4:675123 5:761234 6:574321 7:546321  
7 6     1:567234 2:516734 3:512674 4:765123 5:671234 6:547321 7:564321  
7 6     1:457623 2:451763 3:674512 4:765123 5:476123 6:473215 7:436215  
7 6     1:456723 2:451673 3:764512 4:675123 5:467123 6:437215 7:463215  
7 6     1:345762 2:673451 3:764512 4:376512 5:347612 6:372154 7:326154  
7 6     1:345672 2:763451 3:674512 4:367512 5:346712 6:327154 7:362154  
7 6     1:672345 2:763451 3:276451 4:237651 5:234761 6:271543 7:216543  
7 6     1:762345 2:673451 3:267451 4:236751 5:234671 6:217543 7:261543  
7 6     1:562347 2:516347 3:126457 4:123657 5:612734 6:154327 7:516234  
7 6     1:456237 2:516347 3:512647 4:651723 5:461237 6:543217 7:456123  
7 6     1:456237 2:451637 3:645712 4:365127 5:346127 6:432157 7:346512  
7 6     1:345627 2:634751 3:264517 4:236517 5:346127 6:321547 7:236451  
7 6     1:623745 2:163457 3:126457 4:236517 5:234617 6:215437 7:126345  
7 6     1:762345 2:176345 3:127645 4:712365 5:761234 6:157432 7:145632  
7 6     1:576234 2:517634 3:751264 4:765123 5:761234 6:547321 7:534621  
7 6     1:457623 2:745163 3:764512 4:765123 5:476123 6:437215 7:423615  
7 6     1:734562 2:763451 3:764512 4:376512 5:347612 6:327154 7:312654  
7 6     1:762345 2:763451 3:276451 4:237651 5:723461 6:217543 7:251643  
7 6     1:672345 2:176345 3:127645 4:712365 5:671234 6:154327 7:145632  
7 6     1:576234 2:517634 3:751264 4:675123 5:671234 6:543217 7:534621  
7 6     1:457623 2:745163 3:674512 4:675123 5:476123 6:432157 7:423615  
7 6     1:734562 2:673451 3:674512 4:376512 5:347612 6:321547 7:312654  
7 6     1:672345 2:673451 3:276451 4:237651 5:723461 6:215437 7:251643  
7 6     1:562347 2:516347 3:126457 4:123657 5:612734 6:154372 7:512634  
7 6     1:456237 2:516347 3:512647 4:651723 5:461237 6:543271 7:451623  
7 6     1:456237 2:451637 3:645712 4:365127 5:346127 6:432175 7:345612  
7 6     1:345627 2:634751 3:264517 4:236517 5:346127 6:321574 7:234651  
7 6     1:623745 2:163457 3:126457 4:236517 5:234617 6:215473 7:123645  
7 6     1:672345 2:167345 3:126745 4:712365 5:671234 6:154732 7:145632  
7 6     1:567234 2:516734 3:751264 4:675123 5:671234 6:543721 7:534621  
7 6     1:456723 2:745163 3:674512 4:675123 5:467123 6:432715 7:423615  
7 6     1:734562 2:673451 3:674512 4:367512 5:346712 6:321754 7:312654  
7 6     1:672345 2:673451 3:267451 4:236751 5:723461 6:215743 7:251643  
7 6     1:762345 2:716345 3:126475 4:123675 5:671234 6:175432 7:612534  
7 6     1:562347 2:516347 3:126457 4:123657 5:612734 6:157432 7:651234  
7 6     1:756234 2:516374 3:512674 4:675123 5:761234 6:574321 7:651423  
7 6     1:456237 2:516347 3:512647 4:651723 5:461237 6:547321 7:645123  
7 6     1:456273 2:451673 3:674512 4:765123 5:746123 6:473215 7:645312  
7 6     1:456237 2:451637 3:645712 4:365127 5:346127 6:437215 7:634512  
7 6     1:345672 2:673451 3:764512 4:736512 5:346172 6:372154 7:634251  
7 6     1:345627 2:634751 3:264517 4:236517 5:346127 6:327154 7:623451  
7 6     1:672345 2:763451 3:726451 4:236571 5:234671 6:271543 7:623145  
7 6     1:623745 2:163457 3:126457 4:236517 5:234617 6:217543 7:612345  

7 6     1:523647 2:651347 3:561247 4:516237 5:126347 6:123475 7:516234  
7 6     1:523674 2:651374 3:561274 4:516237 5:126374 6:123745 7:516234  
7 6     1:645237 2:465137 3:456127 4:516237 5:412637 6:512374 7:456123  
7 6     1:645273 2:465173 3:456127 4:516273 5:412673 6:512734 7:456123  
7 6     1:364527 2:346517 3:456127 4:351627 5:634127 6:451273 7:346512  
7 6     1:364572 2:346517 3:456172 4:351672 5:634172 6:451723 7:346512  
7 6     1:236457 2:346517 3:245617 4:623517 5:263417 6:345172 7:236451  
7 6     1:236457 2:346571 3:245671 4:623571 5:263471 6:345712 7:236451  
7 6     1:236457 2:134657 3:612457 4:162357 5:126347 6:234571 7:126345  
7 6     1:236475 2:134675 3:612475 4:162375 5:126347 6:234751 7:126345  
7 6     1:723645 2:713465 3:761245 4:162375 5:712634 6:123457 7:126354  
7 6     1:523647 2:513467 3:561247 4:162357 5:126374 6:123475 7:512634  
7 6     1:752364 2:765134 3:561274 4:751623 5:712634 6:512347 7:516243  
7 6     1:452367 2:465137 3:561247 4:516273 5:412637 6:512374 7:451623  
7 6     1:764523 2:465173 3:745612 4:751623 5:741263 6:451237 7:456132  
7 6     1:364527 2:465137 3:456172 4:351627 5:341267 6:451273 7:345612  
7 6     1:364572 2:734651 3:745612 4:735162 5:763412 6:345127 7:346521  
7 6     1:364527 2:346571 3:245617 4:235167 5:263417 6:345172 7:234651  
7 6     1:723645 2:734651 3:724561 4:762351 5:263471 6:234517 7:236415  
7 6     1:236475 2:134657 3:124567 4:162357 5:263417 6:234571 7:123645  
7 6     1:452736 2:517346 3:127456 4:162375 5:412763 6:451273 7:512436  
7 6     1:457236 2:517346 3:561274 4:351762 5:341726 6:345172 7:451326  
7 6     1:457236 2:465173 3:245761 4:235716 5:347126 6:234571 7:345216  
7 6     1:523764 2:513746 3:127456 4:237516 5:263471 6:512374 7:123546  
7 6     1:364572 2:134765 3:124756 4:237516 5:347126 6:123475 7:234156  
7 6     1:457236 2:571346 3:712456 4:751623 5:471263 6:457123 7:541236  
7 6     1:475236 2:751346 3:745612 4:375162 5:347126 6:347512 7:435126  
7 6     1:745236 2:734651 3:274561 4:237516 5:374126 6:237451 7:324516  
7 6     1:572364 2:517346 3:172456 4:723516 5:712634 6:517234 7:152346  
7 6     1:723645 2:173465 3:127456 4:273516 5:734126 6:127345 7:213456  
7 6     1:523647 2:651347 3:561247 4:162357 5:126374 6:123475 7:516234  
7 6     1:523674 2:651374 3:561274 4:516237 5:126347 6:123745 7:162354  
7 6     1:645237 2:465137 3:561247 4:516273 5:412637 6:512374 7:456123  
7 6     1:645273 2:465173 3:456127 4:516237 5:412673 6:512734 7:561243  
7 6     1:364527 2:465137 3:456172 4:351627 5:634127 6:451273 7:346512  
7 6     1:364572 2:346517 3:456127 4:351672 5:634172 6:451723 7:465132  
7 6     1:364527 2:346571 3:245617 4:623517 5:263417 6:345172 7:236451  
7 6     1:236457 2:346517 3:245671 4:623571 5:263471 6:345712 7:364521  
7 6     1:236475 2:134657 3:612457 4:162357 5:263417 6:234571 7:126345  
7 6     1:236457 2:134675 3:612475 4:162375 5:126347 6:234751 7:263415  
7 6     1:457236 2:517346 3:172456 4:162375 5:417263 6:451723 7:514236  
7 6     1:457236 2:571346 3:561274 4:357162 5:347126 6:345712 7:453126  
7 6     1:475236 2:465173 3:247561 4:237516 5:347126 6:234751 7:342516  
7 6     1:527364 2:517346 3:127456 4:273516 5:263471 6:512734 7:125346  
7 6     1:364572 2:137465 3:127456 4:237516 5:374126 6:123745 7:231456  
7 6     1:452367 2:513467 3:124567 4:176235 5:412763 6:123457 7:451236  
7 6     1:452376 2:513476 3:124576 4:167235 5:412673 6:451237 7:123456  
7 6     1:452367 2:513467 3:576124 4:351762 5:341267 6:512347 7:345126  
7 6     1:452376 2:513476 3:567124 4:351672 5:341276 6:345127 7:512346  
7 6     1:452367 2:476513 3:245761 4:235167 5:341267 6:451237 7:234516  
7 6     1:452376 2:467513 3:245671 4:235176 5:341276 6:234517 7:451236  
7 6     1:523764 2:513467 3:124567 4:235167 5:276341 6:234517 7:512346  
7 6     1:523674 2:513476 3:124576 4:235176 5:267341 6:512347 7:234516  
7 6     1:376452 2:134765 3:124567 4:235167 5:341267 6:345127 7:123456  
7 6     1:367452 2:134675 3:124576 4:235176 5:341276 6:123457 7:345126  
7 6     1:723645 2:713465 3:612745 4:162375 5:712634 6:123475 7:125643  
7 6     1:752364 2:651734 3:561274 4:751623 5:712634 6:512374 7:514632  
7 6     1:645723 2:465173 3:745612 4:751623 5:741263 6:451273 7:453621  
7 6     1:364572 2:734651 3:745612 4:735162 5:634712 6:345172 7:342615  
7 6     1:723645 2:734651 3:724561 4:623751 5:263471 6:234571 7:231654  
7 6     1:723645 2:713465 3:612745 4:162375 5:712634 6:123457 7:126543  
7 6     1:752364 2:651734 3:561274 4:751623 5:712634 6:512347 7:516432  
7 6     1:645723 2:465173 3:745612 4:751623 5:741263 6:451237 7:456321  
7 6     1:364572 2:734651 3:745612 4:735162 5:634712 6:345127 7:346215  
7 6     1:723645 2:734651 3:724561 4:623751 5:263471 6:234517 7:236154  
7 6     1:523647 2:513467 3:124567 4:162357 5:412763 6:123457 7:451236  
7 6     1:452367 2:513467 3:561247 4:351762 5:412637 6:512347 7:345126  
7 6     1:452367 2:465137 3:245761 4:351627 5:341267 6:451237 7:234516  
7 6     1:523764 2:134657 3:124567 4:235167 5:263417 6:234517 7:512346  
7 6     1:364527 2:134765 3:245617 4:235167 5:341267 6:345127 7:123456  
7 6     1:452376 2:513746 3:124576 4:162735 5:412673 6:451237 7:123456  
7 6     1:452736 2:517346 3:127456 4:162375 5:412637 6:451273 7:124536  
7 6     1:452736 2:513476 3:561724 4:351672 5:341276 6:345127 7:512346  
7 6     1:457236 2:517346 3:561274 4:351627 5:341726 6:345172 7:513426  
7 6     1:452376 2:465713 3:245671 4:235176 5:341726 6:234517 7:451236  
7 6     1:457236 2:465173 3:245617 4:235716 5:347126 6:234571 7:452316  
7 6     1:523674 2:513476 3:124756 4:235176 5:263741 6:512347 7:234516  
7 6     1:523647 2:513746 3:127456 4:237516 5:263471 6:512374 7:235146  
7 6     1:364752 2:134675 3:124576 4:235716 5:341276 6:123457 7:345126  
7 6     1:364572 2:134657 3:124756 4:237516 5:347126 6:123475 7:341256  
7 6     1:452736 2:517346 3:127456 4:162375 5:126347 6:451273 7:125436  
7 6     1:457236 2:517346 3:561274 4:516237 5:341726 6:345172 7:514326  
7 6     1:457236 2:465173 3:456127 4:235716 5:347126 6:234571 7:453216  
7 6     1:236457 2:513746 3:127456 4:237516 5:263471 6:512374 7:231546  
7 6     1:364572 2:346517 3:124756 4:237516 5:347126 6:123475 7:342156  
7 6     1:723645 2:173465 3:612745 4:162375 5:712634 6:172345 7:615432  
7 6     1:572364 2:651734 3:561274 4:751623 5:712634 6:571234 7:654321  
7 6     1:645723 2:465173 3:745612 4:751623 5:471263 6:475123 7:643215  
7 6     1:364572 2:734651 3:745612 4:375162 5:634712 6:374512 7:632154  
7 6     1:723645 2:734651 3:274561 4:623751 5:263471 6:273451 7:621543  
7 6     1:723645 2:713465 3:612475 4:162375 5:712634 6:123457 7:126534  
7 6     1:523647 2:513467 3:612457 4:162357 5:126734 6:123475 7:512634  
7 6     1:752364 2:651374 3:561274 4:751623 5:712634 6:512347 7:516423  
7 6     1:452367 2:651347 3:561247 4:516723 5:412637 6:512374 7:451623  
7 6     1:645273 2:465173 3:745612 4:751623 5:741263 6:451237 7:456312  
7 6     1:645237 2:465137 3:456712 4:351627 5:341267 6:451273 7:345612  
7 6     1:364572 2:734651 3:745612 4:735162 5:634172 6:345127 7:346251  
7 6     1:364527 2:346751 3:245617 4:235167 5:634127 6:345172 7:234651  
7 6     1:723645 2:734651 3:724561 4:623571 5:263471 6:234517 7:236145  
7 6     1:236745 2:134657 3:124567 4:623517 5:263417 6:234571 7:123645  
7 6     1:723645 2:173465 3:671245 4:162375 5:712634 6:123457 7:136542  
7 6     1:572364 2:675134 3:561274 4:751623 5:712634 6:512347 7:526431  
7 6     1:674523 2:465173 3:745612 4:751623 5:471263 6:451237 7:416325  
7 6     1:364572 2:734651 3:745612 4:375162 5:673412 6:345127 7:356214  
7 6     1:723645 2:734651 3:274561 4:672351 5:263471 6:234517 7:246153  
7 6     1:723645 2:173465 3:761245 4:162375 5:712634 6:123457 7:163542  
7 6     1:572364 2:765134 3:561274 4:751623 5:712634 6:512347 7:562431  
7 6     1:764523 2:465173 3:745612 4:751623 5:471263 6:451237 7:461325  
7 6     1:364572 2:734651 3:745612 4:375162 5:763412 6:345127 7:365214  
7 6     1:723645 2:734651 3:274561 4:762351 5:263471 6:234517 7:264153  
7 6     1:723645 2:173465 3:612745 4:716235 5:712634 6:172345 7:614532  
7 6     1:572364 2:651734 3:756124 4:751623 5:712634 6:571234 7:653421  
7 6     1:645723 2:746513 3:745612 4:751623 5:471263 6:475123 7:642315  
7 6     1:736452 2:734651 3:745612 4:375162 5:634712 6:374512 7:631254  
7 6     1:723645 2:734651 3:274561 4:623751 5:726341 6:273451 7:625143  
7 6     1:452376 2:513476 3:124756 4:167235 5:412637 6:451237 7:123456  
7 6     1:452376 2:513746 3:567124 4:351627 5:341276 6:345127 7:512346  
7 6     1:452736 2:467513 3:245617 4:235176 5:341276 6:234517 7:451236  
7 6     1:523647 2:513476 3:124576 4:235716 5:267341 6:512347 7:234516  
7 6     1:367452 2:134657 3:124576 4:235176 5:341726 6:123457 7:345126  

7 6     1:562734 2:657341 3:627541 4:273561 5:261743 6:527314 7:623451  
7 6     1:562734 2:657341 3:627541 4:273561 5:276143 6:527314 7:652341  
7 6     1:567234 2:657341 3:672541 4:723561 5:726143 6:572314 7:652341  
7 6     1:562374 2:653741 3:625741 4:237561 5:276143 6:523714 7:652341  
7 6     1:562374 2:653741 3:625741 4:237561 5:267143 6:523714 7:562341  
7 6     1:567234 2:675341 3:672541 4:723561 5:732614 6:572314 7:623541  
7 6     1:562734 2:657341 3:627541 4:273561 5:267143 6:527314 7:562341  
7 6     1:562374 2:653741 3:625741 4:237561 5:261743 6:523714 7:623451  
7 6     1:562374 2:653741 3:627541 4:237561 5:261437 6:523714 7:623541  
7 6     1:562734 2:657341 3:627541 4:273561 5:261473 6:527314 7:623541  
7 6     1:562374 2:653741 3:625741 4:237561 5:261437 6:523714 7:625341  
7 6     1:562734 2:657341 3:625741 4:273561 5:261473 6:527314 7:625341  
7 6     1:562374 2:653741 3:625741 4:237561 5:261473 6:523714 7:623541  
7 6     1:562734 2:657341 3:627541 4:273561 5:261437 6:527314 7:625341  
7 6     1:567234 2:675341 3:672541 4:723561 5:761432 6:572314 7:652341  
7 6     1:567234 2:675341 3:672541 4:723561 5:743261 6:572314 7:623451  
7 6     1:567234 2:675341 3:672541 4:723561 5:714326 6:572314 7:562341  
7 6     1:562734 2:675341 3:627541 4:273561 5:276143 6:527314 7:625341  
7 6     1:567234 2:675341 3:672541 4:723561 5:726143 6:572314 7:625341  
7 6     1:756234 2:741653 3:275416 4:237561 5:372614 6:752314 7:235614  
7 6     1:234756 2:347165 3:416257 4:237561 5:473261 6:475231 7:243561  
7 6     1:237456 2:374165 3:716254 4:273561 5:743261 6:745231 7:234561  
7 6     1:576234 2:716534 3:716254 4:576123 5:761432 6:723145 7:561234  
7 6     1:567234 2:176534 3:167254 4:561723 5:617432 6:145273 7:516234  
7 6     1:374562 2:534716 3:547162 4:356172 5:437261 6:371452 7:534162  
7 6     1:234567 2:653417 3:625417 4:235617 5:261437 6:523714 7:625341  
7 6     1:576234 2:534176 3:257416 4:235761 5:327614 6:572314 7:356214  
7 6     1:562374 2:653741 3:627541 4:237561 5:261437 6:523147 7:235641  
7 6     1:756234 2:765341 3:275416 4:237561 5:372614 6:752314 7:356214  
7 6     1:234567 2:653417 3:625417 4:235617 5:276143 6:523714 7:652341  
7 6     1:234756 2:347165 3:416275 4:237561 5:437261 6:475231 7:243561  
7 6     1:576234 2:573416 3:257416 4:235761 5:372614 6:572314 7:352614  
7 6     1:756234 2:753416 3:275416 4:237561 5:372614 6:752314 7:352614  
7 6     1:762345 2:176534 3:716254 4:576123 5:761432 6:572314 7:562134  
7 6     1:234567 2:653417 3:625417 4:235617 5:267143 6:523714 7:562341  
7 6     1:576234 2:534167 3:257416 4:235761 5:327614 6:572314 7:352614  
7 6     1:756234 2:734165 3:275416 4:237561 5:372614 6:752314 7:325614  
7 6     1:562347 2:653471 3:625471 4:235671 5:261743 6:523174 7:234561  
7 6     1:562374 2:653741 3:625741 4:237561 5:261473 6:523147 7:235641  
7 6     1:734562 2:657341 3:574162 4:735612 5:732614 6:723145 7:653412  
7 6     1:456723 2:675341 3:672541 4:671235 5:671432 6:457231 7:456231  
7 6     1:457623 2:765341 3:762541 4:761235 5:761432 6:457231 7:456231  
7 6     1:234756 2:471653 3:471625 4:237561 5:473261 6:475231 7:234561  
7 6     1:237456 2:741653 3:741625 4:237561 5:743261 6:745231 7:234561  
7 6     1:576234 2:573416 3:574162 4:235761 5:327614 6:572314 7:325614  
7 6     1:756234 2:753416 3:754162 4:237561 5:327614 6:752314 7:325614  
7 6     1:576234 2:534716 3:257416 4:235761 5:327614 6:572314 7:356124  
7 6     1:374562 2:537416 3:547162 4:356127 5:437261 6:371452 7:534162  
7 6     1:734562 2:573416 3:574162 4:756123 5:473261 6:731452 7:543162  
7 6     1:234567 2:653417 3:625417 4:235617 5:261473 6:523714 7:623541  
7 6     1:567234 2:176534 3:176254 4:561723 5:617432 6:145237 7:516234  
7 6     1:576234 2:716534 3:716254 4:567123 5:671432 6:745231 7:561234  
7 6     1:576234 2:537416 3:574162 4:235761 5:327614 6:572314 7:235614  
7 6     1:576234 2:716534 3:716254 4:576123 5:671432 6:752314 7:561234  
7 6     1:723456 2:573416 3:725416 4:712356 5:726143 6:572314 7:523146  
7 6     1:723456 2:573416 3:725416 4:761235 5:726143 6:457231 7:452316  
7 6     1:234756 2:416753 3:471625 4:237561 5:473261 6:475231 7:345261  
7 6     1:234756 2:417653 3:471625 4:237561 5:473261 6:475231 7:345621  
7 6     1:567234 2:765341 3:672541 4:723561 5:714326 6:731452 7:562341  
7 6     1:234576 2:416753 3:471625 4:235761 5:432761 6:457231 7:345261  
7 6     1:756234 2:176534 3:716254 4:576123 5:174326 6:752314 7:562134  
7 6     1:457623 2:417653 3:547162 4:576123 5:143267 6:147523 7:456213  
7 6     1:456273 2:416753 3:541627 4:123756 5:143276 6:145273 7:162543  
7 6     1:456237 2:416537 3:162547 4:127356 5:143267 6:145237 7:415623  
7 6     1:456237 2:416537 3:162547 4:127356 5:143276 6:145237 7:416523  
7 6     1:456723 2:417653 3:541672 4:561723 5:473261 6:452731 7:541623  
7 6     1:234756 2:167534 3:176254 4:123756 5:147326 6:231475 7:314526  
7 6     1:562347 2:653417 3:625417 4:671235 5:617432 6:452317 7:456231  
7 6     1:456237 2:653471 3:625471 4:617235 5:671432 6:452371 7:562341  
7 6     1:237456 2:534716 3:254716 4:235617 5:276143 6:452371 7:523416  
7 6     1:562734 2:675341 3:627541 4:273561 5:276143 6:231457 7:265341  
7 6     1:567234 2:765341 3:672541 4:723561 5:726143 6:731452 7:625341  
7 6     1:234567 2:176534 3:167254 4:123567 5:143267 6:314527 7:231456  
7 6     1:234576 2:167534 3:176254 4:123576 5:143276 6:231457 7:314526  
7 6     1:234576 2:416573 3:471625 4:235761 5:437261 6:457231 7:345261  
7 6     1:456237 2:416537 3:162547 4:127356 5:147326 6:145237 7:541623  
7 6     1:456273 2:416573 3:541627 4:123756 5:143726 6:145273 7:162543  
7 6     1:562734 2:657341 3:627541 4:273561 5:261437 6:231457 7:265341  
7 6     1:567234 2:765341 3:672541 4:723561 5:761432 6:731452 7:652341  
7 6     1:456723 2:416753 3:541672 4:123576 5:143276 6:145723 7:164523  
7 6     1:457623 2:417653 3:541762 4:123567 5:143267 6:174523 7:145623  
7 6     1:745623 2:471653 3:547162 4:723561 5:743261 6:714523 7:451623  
7 6     1:623457 2:657341 3:627541 4:612357 5:261437 6:231457 7:326145  
7 6     1:623475 2:675341 3:625741 4:612375 5:326147 6:231475 7:261435  
7 6     1:234576 2:165734 3:176254 4:123576 5:143726 6:231457 7:314526  
7 6     1:623457 2:675341 3:627541 4:612357 5:614327 6:231457 7:326145  
7 6     1:623475 2:657341 3:625741 4:612375 5:326147 6:231475 7:614325  
7 6     1:456237 2:416537 3:162547 4:127356 5:174326 6:145237 7:451623  
7 6     1:234756 2:176534 3:162574 4:123756 5:147326 6:231475 7:214356  
7 6     1:456723 2:675341 3:672541 4:567123 5:614327 6:457231 7:465231  
7 6     1:457623 2:765341 3:762541 4:576123 5:714326 6:475231 7:456231  
7 6     1:623475 2:653741 3:625741 4:612375 5:326147 6:231475 7:614235  
7 6     1:623745 2:653471 3:625471 4:617235 5:326174 6:231745 7:612345  
7 6     1:672345 2:653417 3:625417 4:671235 5:326714 6:237145 7:623145  
7 6     1:762345 2:753416 3:725416 4:761235 5:327614 6:723145 7:236145  
7 6     1:475623 2:765341 3:762541 4:576123 5:743261 6:475231 7:456231  
7 6     1:623457 2:657341 3:672541 4:612357 5:261437 6:231457 7:236145  
7 6     1:745623 2:471653 3:547162 4:723561 5:732614 6:714523 7:541623  
7 6     1:475623 2:765341 3:762541 4:756123 5:732614 6:475231 7:456231  
7 6     1:623475 2:675341 3:672541 4:612375 5:326147 6:231475 7:236145  
7 6     1:623457 2:657341 3:625741 4:612357 5:326147 6:231457 7:326145  
7 6     1:623475 2:675341 3:627541 4:612375 5:326147 6:231475 7:326145  
7 6     1:562374 2:653741 3:627541 4:237561 5:261437 6:523174 7:235461  
7 6     1:562347 2:653471 3:625471 4:235761 5:261743 6:523147 7:234561  
7 6     1:562374 2:653741 3:625741 4:237561 5:261473 6:523174 7:235461  
7 6     1:762345 2:167534 3:716254 4:761235 5:671432 6:147523 7:134526  
7 6     1:734562 2:471653 3:417625 4:723561 5:147326 6:714523 7:416235  
7 6     1:273456 2:165734 3:162574 4:612375 5:261473 6:231457 7:126543  
7 6     1:627345 2:716534 3:176254 4:617235 5:761432 6:714523 7:165234  
7 6     1:345627 2:341675 3:416275 4:123756 5:143276 6:314572 7:431265  
7 6     1:475623 2:417653 3:741625 4:761235 5:174326 6:147523 7:143562  
7 6     1:623475 2:167534 3:167254 4:761235 5:617432 6:147523 7:145236  
7 6     1:627345 2:165734 3:162754 4:612375 5:614372 6:145723 7:126543  
7 6     1:762345 2:176534 3:716254 4:671235 5:671432 6:174523 7:134562  
7 6     1:623475 2:167534 3:162547 4:612357 5:261743 6:147523 7:261345  
7 6     1:734562 2:716534 3:176254 4:617235 5:617432 6:714523 7:162345  
7 6     1:672345 2:416573 3:416275 4:612357 5:614372 6:145723 7:164532  
7 6     1:672345 2:165734 3:162754 4:612375 5:614372 6:145723 7:165432  
7 6     1:456237 2:416573 3:416275 4:123756 5:143726 6:145723 7:413265  
7 6     1:672345 2:165734 3:162754 4:617235 5:614372 6:145723 7:165324  
7 6     1:627345 2:165374 3:167254 4:612735 5:614327 6:145273 7:165234  
7 6     1:762345 2:167534 3:162574 4:761235 5:671432 6:147523 7:143526  
7 6     1:562347 2:165734 3:162754 4:561237 5:143726 6:145723 7:651432  
7 6     1:374562 2:734165 3:416257 4:375612 5:473261 6:475231 7:413256  
7 6     1:237456 2:165734 3:162574 4:612375 5:261473 6:231457 7:265413  
7 6     1:762345 2:165734 3:162754 4:612375 5:614372 6:145723 7:154326  
7 6     1:562347 2:167534 3:162574 4:612357 5:174326 6:147523 7:614352  
7 6     1:234567 2:341675 3:627541 4:237561 5:327614 6:314572 7:321654  
7 6     1:672345 2:167534 3:627541 4:612357 5:614327 6:314572 7:164532  
7 6     1:672345 2:165734 3:162574 4:761235 5:614732 6:145723 7:164532  
7 6     1:672345 2:165734 3:162754 4:671235 5:614372 6:145723 7:146532  
7 6     1:734562 2:716534 3:167254 4:172356 5:174326 6:731452 7:162345  
7 6     1:762345 2:165734 3:162574 4:761235 5:671432 6:147523 7:143256  
7 6     1:562347 2:167534 3:162754 4:561237 5:143276 6:145723 7:651432  
7 6     1:456237 2:534716 3:471625 4:356172 5:473261 6:452317 7:354612  
7 6     1:756234 2:537416 3:741625 4:357612 5:743261 6:752314 7:356142  
7 6     1:623745 2:167534 3:162754 4:612375 5:761432 6:714523 7:163254  
7 6     1:762345 2:167534 3:176254 4:761235 5:671432 6:147523 7:145263  
7 6     1:672345 2:176534 3:167254 4:671235 5:761432 6:145273 7:146523  
7 6     1:374562 2:341657 3:416275 4:375612 5:143726 6:314527 7:413625  
7 6     1:734562 2:741653 3:417625 4:735612 5:147326 6:714523 7:416235  
7 6     1:234567 2:165734 3:162574 4:612375 5:261473 6:231457 7:216543  
7 6     1:762345 2:167534 3:162754 4:612375 5:761432 6:145723 7:154326  
7 6     1:562347 2:165734 3:162574 4:612357 5:174326 6:147523 7:561432  
7 6     1:762345 2:165374 3:162574 4:761235 5:671432 6:147523 7:142356  
7 6     1:672345 2:165734 3:162754 4:612735 5:614372 6:145723 7:165342  
7 6     1:627345 2:165347 3:167254 4:617235 5:614327 6:145273 7:165234  
7 6     1:475623 2:471653 3:741625 4:761235 5:743261 6:475231 7:435612  
7 6     1:745623 2:741653 3:471625 4:735612 5:473261 6:745231 7:461235  
7 6     1:456237 2:416753 3:416275 4:123756 5:143276 6:145723 7:413265  
7 6     1:672345 2:165734 3:162574 4:671235 5:614732 6:145723 7:146532  
7 6     1:627345 2:165374 3:176254 4:612735 5:761432 6:714523 7:165234  
7 6     1:627345 2:716534 3:167254 4:617235 5:614732 6:145273 7:162354  
7 6     1:623745 2:167534 3:162754 4:612375 5:761432 6:174523 7:132546  
7 6     1:623745 2:167534 3:162754 4:612375 5:761432 6:147523 7:132564  
7 6     1:762345 2:167534 3:167254 4:761235 5:671432 6:147523 7:145236  
7 6     1:672345 2:176534 3:176254 4:671235 5:761432 6:145237 7:146523  
7 6     1:234576 2:165734 3:162574 4:612375 5:261473 6:231457 7:261543  
7 6     1:234756 2:167534 3:162754 4:612357 5:261743 6:231475 7:261453  
7 6     1:627345 2:165374 3:176254 4:612735 5:614372 6:714523 7:162534  
7 6     1:623745 2:165734 3:162574 4:612375 5:614732 6:314527 7:136254  
7 6     1:374562 2:734165 3:741625 4:375612 5:732614 6:317452 7:132546  
7 6     1:627345 2:165374 3:167254 4:612735 5:671432 6:145273 7:156234  
7 6     1:627345 2:165374 3:167254 4:612735 5:617432 6:145273 7:162345  
7 6     1:627345 2:165374 3:176254 4:612735 5:671432 6:714523 7:156234  
7 6     1:374562 2:341657 3:416275 4:123756 5:143726 6:317452 7:132546  
7 6     1:762345 2:167534 3:162754 4:761235 5:671432 6:147523 7:145326  
7 6     1:562347 2:165734 3:162574 4:561237 5:147326 6:145723 7:651432  
7 6     1:627345 2:716534 3:176254 4:617235 5:614372 6:714523 7:162534  
7 6     1:762345 2:716534 3:162574 4:761235 5:671432 6:147523 7:124356  
7 6     1:627345 2:716534 3:672541 4:723561 5:267143 6:731452 7:623415  
7 6     1:627345 2:165374 3:176254 4:612735 5:617432 6:714523 7:162345  
7 6     1:623475 2:167534 3:625417 4:612357 5:261743 6:231475 7:263145  
7 6     1:627345 2:165374 3:167254 4:612735 5:614732 6:145273 7:162354  
7 6     1:623745 2:165734 3:162754 4:612375 5:614372 6:145237 7:163254  
7 6     1:672345 2:165734 3:162574 4:617235 5:614732 6:145723 7:165324  
7 6     1:672345 2:165734 3:162574 4:612735 5:614732 6:145723 7:165342  
7 6     1:456237 2:416753 3:416275 4:123756 5:143276 6:145273 7:413625  
7 6     1:762345 2:176534 3:162574 4:761235 5:671432 6:147523 7:143562  
7 6     1:623475 2:176534 3:162547 4:123567 5:261743 6:174523 7:621345  
7 6     1:374562 2:734165 3:416275 4:375612 5:437261 6:475231 7:413256  
7 6     1:627345 2:716534 3:762541 4:723561 5:267143 6:714523 7:623415  
7 6     1:672345 2:167534 3:162754 4:671235 5:761432 6:145723 7:146532  
7 6     1:234567 2:341675 3:275416 4:273561 5:432761 6:231457 7:342165  
7 6     1:734562 2:347165 3:725416 4:723561 5:437261 6:731452 7:341625  
7 6     1:672345 2:167534 3:162754 4:617235 5:761432 6:145723 7:165324  
7 6     1:623745 2:165734 3:162574 4:612375 5:261473 6:145237 7:163254  
7 6     1:627345 2:165374 3:167254 4:612735 5:261437 6:145273 7:162534  

7 6     1:567234 2:534617 3:256741 4:235671 5:326714 6:357124 7:356214  
7 6     1:567234 2:617534 3:172564 4:561723 5:174326 6:517243 7:561234  
7 6     1:567234 2:671534 3:712564 4:567123 5:714326 6:571243 7:561234  
7 6     1:576234 2:573461 3:257641 4:235761 5:327614 6:357124 7:325614  
7 6     1:756234 2:753461 3:275641 4:237561 5:327614 6:375124 7:325614  
7 6     1:567234 2:671534 3:674125 4:356712 5:671432 6:357124 7:356124  
7 6     1:576234 2:761534 3:764125 4:357612 5:761432 6:357124 7:356124  
7 6     1:562734 2:617534 3:127564 4:561273 5:143276 6:512743 7:612534  
7 6     1:567234 2:617534 3:172564 4:561723 5:143726 6:517243 7:612534  
7 6     1:567234 2:617534 3:172564 4:561723 5:147326 6:517243 7:612354  
7 6     1:567234 2:671534 3:712564 4:567123 5:761432 6:571243 7:651234  
7 6     1:756234 2:761534 3:275641 4:237561 5:372614 6:375124 7:356124  
7 6     1:576234 2:534617 3:257641 4:235761 5:327614 6:357124 7:352614  
7 6     1:756234 2:734615 3:275641 4:237561 5:372614 6:375124 7:325614  
7 6     1:576234 2:537461 3:257641 4:235761 5:327614 6:357124 7:235614  
7 6     1:562734 2:615734 3:127564 4:561273 5:174326 6:512743 7:561234  
7 6     1:562734 2:615734 3:127564 4:561273 5:143726 6:512743 7:612534  
7 6     1:567234 2:617534 3:172564 4:561723 5:143276 6:517243 7:615234  
7 6     1:562734 2:615734 3:127564 4:561273 5:147326 6:512743 7:612354  
7 6     1:756234 2:746153 3:275641 4:237561 5:372614 6:375124 7:235614  
7 6     1:567234 2:617534 3:172564 4:561723 5:617432 6:124357 7:516234  
7 6     1:576234 2:671534 3:712564 4:567123 5:671432 6:724351 7:561234  
7 6     1:562347 2:615347 3:125647 4:123567 5:174326 6:512743 7:561234  
7 6     1:562374 2:615374 3:125674 4:561237 5:147326 6:512473 7:123564  
7 6     1:562734 2:615734 3:127564 4:561273 5:143726 6:512437 7:125634  
7 6     1:562734 2:617534 3:127564 4:561273 5:143276 6:512437 7:125634  
7 6     1:734562 2:175346 3:127564 4:756123 5:276143 6:751243 7:125643  
7 6     1:562347 2:461537 3:641257 4:612357 5:617432 6:512437 7:561423  
7 6     1:562347 2:537461 3:256741 4:561237 5:326147 6:351247 7:235614  
7 6     1:562374 2:534761 3:256471 4:235617 5:326174 6:351274 7:561234  
7 6     1:723456 2:175346 3:127564 4:756123 5:276143 6:751243 7:215643  
7 6     1:567234 2:157346 3:125764 4:576123 5:276143 6:571243 7:251643  
7 6     1:562734 2:615374 3:641725 4:356127 5:617432 6:351274 7:561234  
7 6     1:576234 2:761534 3:712564 4:567123 5:671432 6:743512 7:561234  
7 6     1:562347 2:615347 3:674125 4:561237 5:614732 6:351247 7:356124  
7 6     1:562374 2:615374 3:647125 4:356127 5:617432 6:351274 7:561234  
7 6     1:456237 2:461537 3:641257 4:612375 5:614732 6:512437 7:564123  
7 6     1:456273 2:461573 3:564127 4:612735 5:614372 6:512473 7:641253  
7 6     1:234756 2:347615 3:412576 4:237561 5:473261 6:243751 7:243561  
7 6     1:562347 2:461537 3:641257 4:612375 5:614732 6:512437 7:561423  
7 6     1:456237 2:461537 3:564127 4:612375 5:614372 6:512437 7:564123  
7 6     1:456273 2:461573 3:564127 4:612735 5:614732 6:512473 7:564123  
7 6     1:562734 2:615374 3:641725 4:356127 5:614372 6:351274 7:612534  
7 6     1:567234 2:617534 3:641275 4:356172 5:614327 6:351724 7:615324  
7 6     1:745623 2:175346 3:127564 4:756123 5:276143 6:751243 7:256413  
7 6     1:562374 2:534671 3:256471 4:235617 5:326174 6:351724 7:561234  
7 6     1:567234 2:534617 3:256417 4:235671 5:326714 6:357124 7:562314  
7 6     1:562347 2:615347 3:641257 4:612357 5:617432 6:512437 7:561243  
7 6     1:562734 2:617534 3:127564 4:561273 5:143276 6:124357 7:126534  
7 6     1:562347 2:615347 3:674125 4:612357 5:617432 6:351247 7:356124  
7 6     1:562374 2:615374 3:647125 4:356127 5:614732 6:351274 7:612354  
7 6     1:562734 2:615374 3:641725 4:356127 5:614732 6:351274 7:612354  
7 6     1:567234 2:617534 3:172564 4:561723 5:143267 6:124357 7:156234  
7 6     1:756234 2:671534 3:712564 4:567123 5:743261 6:724351 7:561234  
7 6     1:567234 2:617534 3:172564 4:561723 5:143276 6:124357 7:165234  
7 6     1:562734 2:534671 3:256417 4:235617 5:326174 6:351724 7:561234  
7 6     1:567234 2:534617 3:256471 4:235671 5:326714 6:357124 7:562134  
7 6     1:576234 2:534617 3:564127 4:235761 5:327614 6:357124 7:532614  
7 6     1:756234 2:734615 3:764125 4:237561 5:732614 6:375124 7:325614  
7 6     1:457623 2:467153 3:412567 4:123567 5:143267 6:243517 7:124356  
7 6     1:456723 2:476153 3:412576 4:123576 5:143276 6:124357 7:243516  
7 6     1:567234 2:671534 3:641257 4:356712 5:614327 6:357124 7:635124  
7 6     1:576234 2:761534 3:741256 4:357612 5:714326 6:735124 7:356124  
7 6     1:567234 2:617534 3:172564 4:561723 5:143726 6:124357 7:162534  
7 6     1:475623 2:467153 3:412567 4:123567 5:432617 6:243517 7:124356  
7 6     1:237456 2:346157 3:127564 4:123756 5:372614 6:375124 7:132564  
7 6     1:273456 2:746153 3:172564 4:127356 5:732614 6:735124 7:123564  
7 6     1:456723 2:461753 3:412576 4:123576 5:143276 6:124357 7:435216  
7 6     1:457623 2:476153 3:412567 4:123567 5:143267 6:435127 7:124356  
7 6     1:456723 2:467153 3:412576 4:123576 5:143276 6:124357 7:435126  
7 6     1:457623 2:746153 3:576412 4:761235 5:714326 6:751243 7:561423  
7 6     1:345627 2:346715 3:256417 4:356172 5:326147 6:243517 7:235461  
7 6     1:273456 2:476153 3:725641 4:723561 5:473261 6:274351 7:235461  
7 6     1:456273 2:461573 3:412756 4:123756 5:143726 6:124375 7:431256  
7 6     1:456237 2:461537 3:471256 4:127356 5:147326 6:124735 7:412356  
7 6     1:756234 2:761534 3:741256 4:712356 5:174326 6:127435 7:124356  
7 6     1:567234 2:671534 3:567412 4:356712 5:614327 6:357124 7:365124  
7 6     1:576234 2:761534 3:576412 4:357612 5:714326 6:375124 7:356124  
7 6     1:562734 2:534761 3:256417 4:235617 5:326174 6:351274 7:561234  
7 6     1:562734 2:617534 3:127564 4:561273 5:143276 6:512473 7:125364  
7 6     1:567234 2:617534 3:172564 4:561723 5:147326 6:124357 7:162354  
7 6     1:345672 2:374615 3:125764 4:123576 5:327614 6:357124 7:235164  
7 6     1:234567 2:461753 3:412756 4:235617 5:432761 6:243571 7:324165  
7 6     1:345672 2:534617 3:564127 4:357612 5:432761 6:435712 7:453216  
7 6     1:345672 2:534617 3:412756 4:356127 5:432761 6:435712 7:534216  
7 6     1:762345 2:615374 3:125674 4:761235 5:671432 6:124735 7:142356  
7 6     1:567234 2:617534 3:641275 4:356127 5:614327 6:351247 7:536421  
7 6     1:762345 2:615734 3:125764 4:761235 5:671432 6:124375 7:143256  
7 6     1:562347 2:617534 3:127564 4:561237 5:143276 6:124357 7:651432  
7 6     1:345672 2:346175 3:412756 4:356127 5:143276 6:435172 7:342615  
7 6     1:345627 2:347615 3:417256 4:356172 5:143726 6:435127 7:346125  
7 6     1:623475 2:346157 3:257641 4:235761 5:326174 6:375124 7:325614  
7 6     1:623457 2:346175 3:275641 4:237561 5:327614 6:357124 7:326154  
7 6     1:456723 2:461753 3:647125 4:671235 5:614327 6:435712 7:465213  
7 6     1:345672 2:346175 3:412567 4:356712 5:432761 6:435712 7:436521  
7 6     1:345672 2:534617 3:564127 4:356712 5:432761 6:435712 7:532146  
7 6     1:672345 2:617534 3:172564 4:671235 5:761432 6:124357 7:146523  
7 6     1:345672 2:346175 3:641257 4:356712 5:432761 6:435712 7:463521  
7 6     1:672345 2:617534 3:127564 4:612735 5:761432 6:127435 7:153462  
7 6     1:627345 2:153467 3:172564 4:617235 5:261437 6:172435 7:612534  
7 6     1:672345 2:617534 3:127564 4:612735 5:761432 6:124375 7:156342  
7 6     1:627345 2:753461 3:275641 4:756123 5:276143 6:712435 7:265431  
7 6     1:237456 2:153476 3:125647 4:235617 5:261473 6:512743 7:123546  
7 6     1:234756 2:153746 3:125674 4:123576 5:261743 6:512473 7:235614  
7 6     1:623745 2:671534 3:712564 4:617235 5:614732 6:172435 7:123546  
7 6     1:237456 2:175346 3:275641 4:123756 5:327614 6:124357 7:132654  
7 6     1:374562 2:734615 3:764125 4:375612 5:732614 6:375124 7:325641  
7 6     1:734562 2:374615 3:725641 4:735612 5:372614 6:735124 7:364125  
7 6     1:456723 2:461753 3:564127 4:561237 5:432761 6:435712 7:654321  

7 6     1:723645 2:176534 3:127654 4:765123 5:276143 6:275413 7:216543  
7 6     1:647523 2:471653 3:654712 4:657123 5:473261 6:547132 7:654123  
7 6     1:674523 2:741653 3:657412 4:657123 5:743261 6:574132 7:654123  
7 6     1:645723 2:417653 3:654172 4:651723 5:432671 6:541732 7:641523  
7 6     1:647523 2:471653 3:654712 4:657123 5:432617 6:547132 7:645123  
7 6     1:674523 2:741653 3:657412 4:675123 5:732614 6:574132 7:654123  
7 6     1:723645 2:176534 3:726541 4:172365 5:732614 6:137254 7:126354  
7 6     1:645723 2:417653 3:654172 4:651723 5:473261 6:541732 7:654123  
7 6     1:645723 2:417653 3:654172 4:651723 5:432617 6:541732 7:645123  
7 6     1:645723 2:471653 3:654712 4:657123 5:432671 6:547132 7:645123  
7 6     1:736452 2:176534 3:127654 4:765123 5:276143 6:275413 7:126543  
7 6     1:236745 2:341765 3:126754 4:123675 5:326714 6:132754 7:136254  
7 6     1:237645 2:341675 3:127654 4:123765 5:327614 6:137254 7:132654  
7 6     1:674523 2:165734 3:126574 4:657123 5:261743 6:257413 7:265413  
7 6     1:273645 2:176534 3:276541 4:127365 5:327614 6:132754 7:126534  
7 6     1:723645 2:176534 3:726541 4:172365 5:372614 6:137254 7:126534  
7 6     1:273645 2:716534 3:172654 4:172365 5:732614 6:173254 7:123654  
7 6     1:237645 2:341657 3:127654 4:123765 5:372614 6:137254 7:132654  
7 6     1:273645 2:741653 3:172654 4:127365 5:732614 6:173254 7:123654  
7 6     1:236745 2:341675 3:126754 4:123675 5:326714 6:132754 7:132654  
7 6     1:237645 2:341765 3:127654 4:123765 5:327614 6:132754 7:132654  
7 6     1:645723 2:657341 3:265741 4:657123 5:267143 6:257413 7:265143  
7 6     1:647523 2:675341 3:267541 4:675123 5:267143 6:275413 7:265143  
7 6     1:647523 2:165734 3:126574 4:657123 5:261743 6:257413 7:265143  
7 6     1:645723 2:167534 3:126754 4:675123 5:267143 6:275413 7:261543  
7 6     1:645723 2:417653 3:654172 4:651723 5:473261 6:541327 7:541623  
7 6     1:645237 2:416537 3:412657 4:651237 5:473261 6:541732 7:654123  
7 6     1:645273 2:416573 3:654127 4:651273 5:437261 6:541372 7:412653  
7 6     1:645723 2:417653 3:654172 4:651723 5:432761 6:541327 7:416523  
7 6     1:645273 2:416753 3:654127 4:651273 5:432761 6:541372 7:412653  
7 6     1:645723 2:417653 3:654172 4:651723 5:437261 6:541327 7:416253  
7 6     1:645723 2:417653 3:654172 4:651723 5:432671 6:541327 7:415623  
7 6     1:236457 2:341765 3:126754 4:123675 5:326714 6:132754 7:362154  
7 6     1:645273 2:653471 3:265417 4:651723 5:261743 6:254173 7:645123  
7 6     1:645723 2:653417 3:265471 4:657123 5:267143 6:254713 7:645213  
7 6     1:645723 2:653417 3:265471 4:657123 5:267143 6:257413 7:465213  
7 6     1:645273 2:165734 3:654127 4:651237 5:261437 6:254137 7:126543  
7 6     1:645237 2:165374 3:126547 4:651273 5:261473 6:254173 7:654123  
7 6     1:645723 2:417653 3:654172 4:651723 5:432617 6:541327 7:451623  
7 6     1:236745 2:374165 3:126547 4:365127 5:326147 6:132547 7:123654  
7 6     1:236475 2:347165 3:126574 4:123657 5:326174 6:132574 7:365124  
7 6     1:572364 2:176534 3:172654 4:651723 5:617432 6:137254 7:512634  
7 6     1:645723 2:165347 3:126574 4:657123 5:267143 6:257413 7:651243  
7 6     1:236745 2:347165 3:126547 4:236517 5:326147 6:132547 7:123654  
7 6     1:236475 2:374165 3:126574 4:123657 5:326174 6:132574 7:236514  
7 6     1:572364 2:716534 3:712654 4:657123 5:671432 6:754132 7:561234  
7 6     1:645723 2:653417 3:265741 4:657123 5:267143 6:257413 7:652143  
7 6     1:572364 2:716534 3:712654 4:657123 5:671432 6:741325 7:651234  
7 6     1:645237 2:165347 3:126547 4:651723 5:261473 6:254173 7:654123  
7 6     1:364752 2:341657 3:412657 4:367512 5:326147 6:413257 7:143265  
7 6     1:364572 2:341675 3:412675 4:365712 5:143267 6:413275 7:326145  
7 6     1:367452 2:341657 3:412657 4:376512 5:326147 6:132547 7:413265  
7 6     1:236475 2:341765 3:126754 4:123675 5:326714 6:132754 7:362514  
7 6     1:645723 2:417653 3:654172 4:651723 5:432671 6:541372 7:415263  
7 6     1:647523 2:471653 3:654712 4:657123 5:432617 6:413257 7:465123  
7 6     1:674523 2:741653 3:657412 4:765123 5:732614 6:713254 7:654123  
7 6     1:452736 2:534176 3:412765 4:512376 5:432671 6:541327 7:431256  
7 6     1:736452 2:716534 3:726541 4:172365 5:732614 6:137254 7:126354  
7 6     1:236457 2:374165 3:126574 4:123657 5:326714 6:132574 7:236514  
7 6     1:674523 2:657341 3:265741 4:675123 5:614732 6:257413 7:265413  
7 6     1:364572 2:341765 3:412765 4:365172 5:143276 6:413275 7:324165  
7 6     1:364527 2:374165 3:417265 4:365127 5:143726 6:413725 7:341265  
7 6     1:764523 2:734165 3:741265 4:765123 5:147326 6:417325 7:413265  
7 6     1:674523 2:657341 3:267541 4:675123 5:614372 6:257413 7:265413  
7 6     1:674523 2:675341 3:267541 4:675123 5:614327 6:257413 7:265413  
7 6     1:764523 2:765341 3:276541 4:765123 5:714326 6:275413 7:256413  
7 6     1:645273 2:417653 3:654127 4:651273 5:432671 6:541327 7:412563  
7 6     1:236457 2:417653 3:412765 4:127365 5:276143 6:275413 7:421653  
7 6     1:736452 2:471653 3:417265 4:172365 5:726143 6:725413 7:412653  
7 6     1:736452 2:753416 3:127654 4:765123 5:276143 6:725413 7:126543  
7 6     1:236457 2:341765 3:276541 4:236517 5:326714 6:275413 7:632415  
7 6     1:723645 2:165734 3:126574 4:712365 5:671432 6:132754 7:614325  
7 6     1:523647 2:167534 3:126754 4:512367 5:614327 6:132574 7:651432  
7 6     1:523764 2:167534 3:126754 4:512376 5:276143 6:254173 7:265413  
7 6     1:523674 2:176534 3:127654 4:512367 5:267143 6:275413 7:254163  
7 6     1:645237 2:653417 3:654127 4:236751 5:326714 6:327541 7:613254  
7 6     1:745236 2:753416 3:754126 4:237651 5:327614 6:713254 7:326541  
7 6     1:364572 2:374165 3:412657 4:365712 5:143267 6:413275 7:356142  
7 6     1:236745 2:657341 3:675412 4:651237 5:261437 6:325471 7:326541  
7 6     1:364572 2:653417 3:654127 4:367512 5:326714 6:327541 7:632154  
7 6     1:364572 2:341765 3:412657 4:365712 5:432671 6:413275 7:435621  
7 6     1:723645 2:176534 3:172654 4:712365 5:671432 6:173254 7:614523  
7 6     1:647523 2:416537 3:412657 4:123675 5:614732 6:413257 7:142365  
7 6     1:674523 2:716534 3:712654 4:172365 5:617432 6:713254 7:123645  
7 6     1:457236 2:417653 3:417265 4:123657 5:143267 6:413275 7:145623  
7 6     1:364752 2:653417 3:654127 4:367512 5:326714 6:327541 7:632514  
7 6     1:364572 2:341675 3:412657 4:365712 5:432671 6:413275 7:435261  
7 6     1:364752 2:341657 3:412675 4:367512 5:437261 6:413257 7:432651  
7 6     1:457236 2:341765 3:412675 4:123657 5:143267 6:413275 7:145362  
7 6     1:723645 2:176534 3:172654 4:712365 5:671432 6:132547 7:164523  
7 6     1:764523 2:716534 3:712654 4:172365 5:617432 6:732541 7:123645  
7 6     1:236457 2:417653 3:412765 4:127365 5:143267 6:413275 7:421563  
7 6     1:723645 2:176534 3:172654 4:712365 5:671432 6:132574 7:146523  
7 6     1:236457 2:341765 3:276541 4:237651 5:326714 6:327541 7:321564  
7 6     1:364572 2:341765 3:126547 4:123657 5:326714 6:132754 7:213456  
7 6     1:523764 2:165734 3:541267 4:651237 5:614372 6:541732 7:654132  
7 6     1:527364 2:165374 3:654172 4:651273 5:614732 6:541372 7:541263  
7 6     1:645273 2:653471 3:654172 4:517236 5:617432 6:541372 7:451263  
7 6     1:273645 2:765341 3:276541 4:675123 5:267143 6:754132 7:254631  
7 6     1:236457 2:165347 3:265741 4:123657 5:326714 6:132754 7:124356  
7 6     1:457236 2:417653 3:417265 4:123657 5:143267 6:413725 7:145263  
7 6     1:364572 2:653417 3:654127 4:365712 5:326714 6:327541 7:563214  

7 6     1:567234 2:653417 3:617254 4:561723 5:261743 6:521734 7:561234  
7 6     1:567234 2:653471 3:671254 4:567123 5:267143 6:527134 7:561234  
7 6     1:234756 2:534716 3:254761 4:237561 5:326147 6:347521 7:234561  
7 6     1:237456 2:537416 3:257461 4:237561 5:326174 6:374521 7:234561  
7 6     1:562734 2:653471 3:617254 4:561723 5:261743 6:521734 7:561234  
7 6     1:567234 2:653417 3:671254 4:567123 5:267143 6:527134 7:562134  
7 6     1:576234 2:753416 3:761254 4:576123 5:276143 6:572134 7:526134  
7 6     1:234756 2:534716 3:254761 4:235761 5:326174 6:347521 7:234561  
7 6     1:237456 2:537416 3:257461 4:237561 5:326147 6:374521 7:235461  
7 6     1:273456 2:573416 3:275461 4:273561 5:726143 6:734521 7:253461  
7 6     1:576234 2:734165 3:761254 4:576123 5:726143 6:572134 7:526134  
7 6     1:273456 2:753416 3:275461 4:273561 5:761432 6:734521 7:253461  
7 6     1:562734 2:657341 3:612754 4:561273 5:261743 6:521734 7:561234  
7 6     1:234576 2:534716 3:254761 4:235761 5:327614 6:345721 7:234561  
7 6     1:562734 2:653741 3:617254 4:561273 5:261743 6:521734 7:561234  
7 6     1:234576 2:534716 3:254761 4:235761 5:326714 6:347521 7:234561  
7 6     1:567234 2:675341 3:671254 4:567123 5:267143 6:572134 7:562134  
7 6     1:576234 2:765341 3:761254 4:576123 5:276143 6:572134 7:562134  
7 6     1:237456 2:537416 3:275461 4:237561 5:372614 6:374521 7:235461  
7 6     1:273456 2:573416 3:275461 4:273561 5:732614 6:734521 7:235461  
7 6     1:576234 2:573416 3:574612 4:235761 5:327614 6:572134 7:325614  
7 6     1:756234 2:753416 3:754612 4:237561 5:327614 6:752134 7:325614  
7 6     1:562734 2:657341 3:275461 4:273561 5:276143 6:271345 7:652341  
7 6     1:567234 2:657341 3:725461 4:723561 5:726143 6:721345 7:652341  
7 6     1:567234 2:176534 3:617254 4:561723 5:617432 6:134527 7:516234  
7 6     1:576234 2:716534 3:671254 4:567123 5:671432 6:734521 7:561234  
7 6     1:234756 2:347165 3:461257 4:237561 5:473261 6:347521 7:243561  
7 6     1:237456 2:374165 3:761254 4:273561 5:743261 6:374521 7:234561  
7 6     1:576234 2:716534 3:761254 4:567123 5:671432 6:745213 7:561234  
7 6     1:237456 2:374165 3:712546 4:273561 5:743261 6:734521 7:234561  
7 6     1:745623 2:753416 3:275461 4:756123 5:276143 6:745213 7:254613  
7 6     1:723456 2:573416 3:712546 4:712356 5:726143 6:572134 7:521346  
7 6     1:576234 2:537416 3:574612 4:235761 5:327614 6:572134 7:235614  
7 6     1:562734 2:657341 3:275461 4:273561 5:267143 6:271345 7:562341  
7 6     1:745623 2:753416 3:275461 4:756123 5:276143 6:475213 7:256413  
7 6     1:723456 2:573416 3:172546 4:712356 5:726143 6:572134 7:523146  
7 6     1:567234 2:176534 3:617254 4:561723 5:147326 6:173452 7:612354  
7 6     1:234756 2:417653 3:476125 4:237561 5:473261 6:347521 7:345621  
7 6     1:567234 2:176534 3:617254 4:561723 5:143726 6:173452 7:612534  
7 6     1:234756 2:416753 3:476125 4:237561 5:473261 6:347521 7:345261  
7 6     1:234756 2:374165 3:275461 4:375612 5:437261 6:347521 7:423561  
7 6     1:672345 2:167534 3:617254 4:561723 5:671432 6:572134 7:156234  
7 6     1:237456 2:374165 3:275461 4:375612 5:437261 6:347521 7:235641  
7 6     1:672345 2:167534 3:617254 4:567123 5:671432 6:572134 7:562314  
7 6     1:567234 2:167534 3:617254 4:561723 5:617432 6:134572 7:516234  
7 6     1:234756 2:347165 3:461275 4:237561 5:437261 6:347521 7:243561  
7 6     1:562374 2:657341 3:612574 4:561237 5:261473 6:521374 7:613254  
7 6     1:562734 2:653741 3:617254 4:561273 5:261437 6:521734 7:612534  
7 6     1:234567 2:534176 3:254671 4:235671 5:327614 6:345271 7:346521  
7 6     1:234576 2:534167 3:254761 4:235761 5:326714 6:347521 7:345261  
7 6     1:562347 2:675341 3:612547 4:612357 5:261743 6:521347 7:526134  
7 6     1:345627 2:534716 3:254617 4:235617 5:372614 6:345217 7:253461  
7 6     1:562347 2:653417 3:612547 4:612357 5:261743 6:521347 7:562134  
7 6     1:345627 2:534716 3:254617 4:235617 5:326147 6:345217 7:235461  
7 6     1:562347 2:165347 3:612547 4:123567 5:174326 6:137452 7:561234  
7 6     1:562374 2:165374 3:612574 4:561237 5:147326 6:134752 7:123564  
7 6     1:456237 2:471653 3:467125 4:235617 5:432617 6:345217 7:234561  
7 6     1:234567 2:417653 3:461725 4:235671 5:432671 6:345271 7:456231  
7 6     1:756234 2:765341 3:275461 4:237561 5:372614 6:752134 7:356214  
7 6     1:567234 2:675341 3:725461 4:723561 5:732614 6:572134 7:623541  
7 6     1:576234 2:534716 3:257461 4:235761 5:327614 6:572134 7:356124  
7 6     1:562734 2:657341 3:275461 4:273561 5:261743 6:527134 7:623451  
7 6     1:237456 2:416573 3:127546 4:123756 5:143726 6:213475 7:413256  
7 6     1:456723 2:416753 3:546172 4:567123 5:143276 6:457213 7:146523  
7 6     1:234756 2:176534 3:125746 4:123756 5:147326 6:213475 7:214356  
7 6     1:456723 2:417653 3:546172 4:561723 5:473261 6:452713 7:541623  
7 6     1:562734 2:167534 3:612754 4:561273 5:143276 6:134572 7:126534  
7 6     1:567234 2:176534 3:617254 4:561723 5:143726 6:134527 7:162534  
7 6     1:234576 2:416573 3:461275 4:235761 5:437261 6:345721 7:453261  
7 6     1:234756 2:416753 3:461257 4:237561 5:473261 6:347521 7:435261  
7 6     1:567234 2:176534 3:617254 4:561723 5:143267 6:134527 7:156234  
7 6     1:756234 2:716534 3:671254 4:567123 5:743261 6:734521 7:561234  
7 6     1:234756 2:416537 3:461257 4:237561 5:473261 6:347521 7:423561  
7 6     1:237456 2:716534 3:761254 4:723561 5:743261 6:374521 7:234561  
7 6     1:562734 2:165734 3:612754 4:561273 5:143726 6:134572 7:126534  
7 6     1:567234 2:176534 3:617254 4:561723 5:143276 6:134527 7:165234  
7 6     1:234576 2:416753 3:461275 4:235761 5:432761 6:345721 7:453261  
7 6     1:234756 2:416573 3:461257 4:237561 5:473261 6:347521 7:432561  
7 6     1:562374 2:657341 3:612754 4:561237 5:261437 6:521374 7:613254  
7 6     1:562734 2:653741 3:617254 4:561273 5:261473 6:521734 7:612354  
7 6     1:234567 2:534167 3:254671 4:235671 5:327614 6:345721 7:346521  
7 6     1:234576 2:534176 3:254761 4:235761 5:326714 6:347521 7:345621  
7 6     1:576234 2:534176 3:257461 4:235761 5:327614 6:572134 7:356214  
7 6     1:562734 2:657341 3:275461 4:273561 5:261473 6:527134 7:623541  
7 6     1:576234 2:573416 3:257461 4:235761 5:372614 6:572134 7:352614  
7 6     1:756234 2:753416 3:275461 4:237561 5:372614 6:752134 7:352614  
7 6     1:562734 2:675341 3:275461 4:273561 5:276143 6:527134 7:625341  
7 6     1:567234 2:675341 3:725461 4:723561 5:726143 6:572134 7:625341  
7 6     1:576234 2:534167 3:257461 4:235761 5:327614 6:572134 7:352614  
7 6     1:756234 2:734165 3:275461 4:237561 5:372614 6:752134 7:325614  
7 6     1:562734 2:657341 3:275461 4:273561 5:261437 6:527134 7:625341  
7 6     1:567234 2:675341 3:725461 4:723561 5:761432 6:572134 7:652341  
7 6     1:672345 2:176534 3:617254 4:671235 5:761432 6:134527 7:146523  
7 6     1:374562 2:734165 3:461257 4:375612 5:473261 6:347521 7:413256  
7 6     1:672345 2:167534 3:617254 4:761235 5:761432 6:134572 7:164523  
7 6     1:734562 2:734165 3:461275 4:375612 5:437261 6:347521 7:431256  
7 6     1:345627 2:341657 3:461275 4:375612 5:437261 6:345721 7:431265  
7 6     1:672345 2:167534 3:612754 4:612357 5:614327 6:134572 7:164532  
7 6     1:723456 2:573416 3:547612 4:761235 5:726143 6:457213 7:452163  
7 6     1:734562 2:753416 3:127546 4:756123 5:276143 6:217345 7:125436  
7 6     1:234567 2:341675 3:275461 4:273561 5:432761 6:213457 7:342165  
7 6     1:734562 2:347165 3:725461 4:723561 5:437261 6:713452 7:341625  
7 6     1:576234 2:165734 3:546127 4:561237 5:614372 6:572134 7:615432  
7 6     1:756234 2:167534 3:746125 4:761235 5:617432 6:752134 7:614352  
7 6     1:734562 2:716534 3:172546 4:172356 5:174326 6:713452 7:162345  
7 6     1:345627 2:341657 3:461275 4:375612 5:437261 6:345217 7:436125  
7 6     1:475623 2:471653 3:746125 4:761235 5:743261 6:475213 7:435612  
7 6     1:745623 2:741653 3:476125 4:735612 5:473261 6:745213 7:461235  
7 6     1:672345 2:167534 3:612547 4:612357 5:614327 6:134572 7:163452  
7 6     1:762345 2:176534 3:712546 4:712356 5:714326 6:173452 7:134562  
7 6     1:456723 2:657341 3:546127 4:612375 5:614372 6:457213 7:654321  
7 6     1:345672 2:341675 3:127546 4:123756 5:327614 6:213457 7:321654  
7 6     1:345627 2:341657 3:461275 4:375612 5:437261 6:374521 7:463125  
7 6     1:745623 2:741653 3:467125 4:735612 5:473261 6:734521 7:461235  
7 6     1:672345 2:167534 3:671254 4:612357 5:614327 6:134572 7:136452  
7 6     1:762345 2:176534 3:761254 4:712356 5:714326 6:137452 7:134562  
7 6     1:456273 2:653471 3:546172 4:617235 5:614327 6:452713 7:652341  
7 6     1:456723 2:657341 3:546127 4:612735 5:614372 6:457213 7:653421  
7 6     1:347562 2:341657 3:125746 4:123576 5:326174 6:213475 7:325614  
7 6     1:345762 2:341675 3:127546 4:123756 5:327614 6:213457 7:326154  
7 6     1:762345 2:165374 3:612574 4:761235 5:671432 6:134752 7:142356  
7 6     1:456273 2:653741 3:546172 4:612735 5:671432 6:452713 7:562341  
7 6     1:623475 2:176534 3:125467 4:123567 5:261743 6:173452 7:621345  
7 6     1:456237 2:534716 3:476125 4:356172 5:473261 6:452137 7:354612  
7 6     1:756234 2:537416 3:746125 4:357612 5:743261 6:752134 7:356142  
7 6     1:456273 2:653741 3:546172 4:612735 5:614327 6:452713 7:652341  
7 6     1:456723 2:657341 3:546127 4:617235 5:614372 6:457213 7:653241  
7 6     1:627345 2:716534 3:725461 4:723561 5:267143 6:713452 7:623415  
7 6     1:345762 2:341657 3:125746 4:123576 5:326714 6:213475 7:325614  
7 6     1:347562 2:341675 3:127546 4:123756 5:327614 6:213457 7:326514  
7 6     1:345627 2:341657 3:461275 4:375612 5:437261 6:345271 7:431625  
7 6     1:672345 2:167534 3:612574 4:612357 5:614327 6:134572 7:164352  
7 6     1:734562 2:471653 3:172546 4:172356 5:147326 6:713452 7:416235  
7 6     1:475623 2:417653 3:746125 4:761235 5:174326 6:475213 7:143562  
7 6     1:234567 2:165734 3:125746 4:123576 5:143726 6:213457 7:521643  
7 6     1:456273 2:416753 3:546127 4:561237 5:432761 6:452713 7:254316  
7 6     1:562347 2:657341 3:546127 4:561237 5:614372 6:457213 7:651432  
7 6     1:762345 2:675341 3:746125 4:761235 5:671432 6:475213 7:614352  
7 6     1:234567 2:341675 3:127546 4:235617 5:327614 6:213457 7:324165  
7 6     1:734562 2:374165 3:172546 4:735612 5:372614 6:713452 7:341625  
7 6     1:734562 2:741653 3:172546 4:127356 5:174326 6:713452 7:162345  
7 6     1:457623 2:471653 3:746125 4:761235 5:714326 6:475213 7:435612  
7 6     1:734562 2:741653 3:172546 4:127356 5:147326 6:713452 7:416235  
7 6     1:457623 2:417653 3:746125 4:761235 5:714326 6:475213 7:143562  
7 6     1:456237 2:657341 3:546127 4:561237 5:614372 6:457213 7:654132  
7 6     1:234567 2:341675 3:127546 4:123567 5:327614 6:213457 7:321465  
7 6     1:623475 2:176534 3:612547 4:123567 5:261743 6:137452 7:621345  
7 6     1:456237 2:534716 3:467125 4:356172 5:473261 6:345217 7:354612  
7 6     1:456723 2:657341 3:546127 4:671235 5:614372 6:457213 7:465321  
7 6     1:374562 2:341675 3:127546 4:123756 5:327614 6:213457 7:132654  
7 6     1:562734 2:675341 3:612754 4:561237 5:614327 6:521347 7:256431  
7 6     1:234567 2:341657 3:254617 4:235761 5:372614 6:345721 7:523164  
7 6     1:456273 2:753416 3:754612 4:561237 5:761432 6:745213 7:546312  
7 6     1:234567 2:734165 3:712546 4:123576 5:726143 6:721345 7:213645  
7 6     1:456723 2:657341 3:546127 4:612357 5:614372 6:457213 7:645321  
7 6     1:345627 2:341675 3:127546 4:123756 5:327614 6:213457 7:312654  

7 6     1:347562 2:653471 3:654712 4:635712 5:326174 6:534721 7:634512  
7 6     1:374562 2:653741 3:657412 4:637512 5:326147 6:537421 7:635412  
7 6     1:734562 2:657341 3:675412 4:673512 5:726143 6:573421 7:653412  
7 6     1:234576 2:416753 3:412675 4:126735 5:267143 6:421753 7:426153  
7 6     1:234567 2:417653 3:412765 4:127635 5:276143 6:427153 7:421653  
7 6     1:734562 2:471653 3:417265 4:172635 5:726143 6:472153 7:412653  
7 6     1:734562 2:675341 3:675412 4:673512 5:761432 6:573421 7:653412  
7 6     1:745623 2:471653 3:471265 4:172635 5:726143 6:472153 7:412653  
7 6     1:374562 2:653741 3:657412 4:637512 5:372614 6:537421 7:653412  
7 6     1:734562 2:657341 3:657412 4:673512 5:732614 6:573421 7:653412  
7 6     1:273456 2:417653 3:412765 4:127635 5:276143 6:427153 7:412653  
7 6     1:723456 2:417653 3:417265 4:172635 5:726143 6:472153 7:412653  
7 6     1:347562 2:653471 3:654712 4:635712 5:372614 6:534721 7:653412  
7 6     1:273456 2:416753 3:412675 4:126735 5:267143 6:421753 7:412653  
7 6     1:347562 2:653471 3:654712 4:635712 5:326147 6:534721 7:635412  
7 6     1:374562 2:653741 3:657412 4:635712 5:326174 6:537421 7:635412  
7 6     1:234567 2:416753 3:412675 4:126735 5:267143 6:421753 7:421653  
7 6     1:234576 2:417653 3:412765 4:127635 5:276143 6:421753 7:421653  
7 6     1:345762 2:653471 3:654712 4:635712 5:326714 6:534721 7:634512  
7 6     1:234756 2:416753 3:412675 4:126735 5:261743 6:421753 7:426153  
7 6     1:345627 2:341657 3:654127 4:635127 5:372614 6:534721 7:653412  
7 6     1:345672 2:653417 3:654172 4:635172 5:327614 6:534271 7:341652  
7 6     1:273456 2:416537 3:265417 4:126735 5:261437 6:421537 7:412653  
7 6     1:237456 2:416573 3:412657 4:126375 5:261473 6:421573 7:265413  
7 6     1:345627 2:534167 3:654127 4:635127 5:327614 6:534721 7:653412  
7 6     1:345672 2:653417 3:654172 4:635172 5:372614 6:534271 7:534162  
7 6     1:237456 2:416537 3:126547 4:126735 5:261437 6:421537 7:412653  
7 6     1:273456 2:416573 3:412657 4:126375 5:261473 6:421573 7:126543  
7 6     1:345672 2:653417 3:654172 4:635172 5:326147 6:534271 7:354162  
7 6     1:234567 2:416573 3:412657 4:126375 5:261473 6:421573 7:216543  
7 6     1:345672 2:653417 3:654172 4:635172 5:326714 6:534271 7:341562  
7 6     1:347562 2:653471 3:654712 4:635712 5:326174 6:534217 7:345612  
7 6     1:234756 2:416573 3:412657 4:126375 5:261473 6:421573 7:265143  
7 6     1:234576 2:416753 3:412675 4:126357 5:267143 6:421753 7:261453  
7 6     1:723456 2:176534 3:172654 4:517263 5:743261 6:721534 7:512634  
7 6     1:762345 2:573416 3:574126 4:735126 5:732614 6:157342 7:153426  
7 6     1:345672 2:653417 3:654172 4:635172 5:326147 6:534721 7:635412  
7 6     1:234567 2:416573 3:412657 4:126735 5:261473 6:421573 7:421653  
7 6     1:576234 2:176534 3:172654 4:517263 5:617432 6:175342 7:516234  
7 6     1:576234 2:716534 3:712654 4:571263 5:671432 6:715342 7:516234  
7 6     1:457623 2:573416 3:574126 4:571263 5:174326 6:157342 7:154326  
7 6     1:475623 2:753416 3:754126 4:751263 5:174326 6:175342 7:154326  
7 6     1:345672 2:653417 3:654172 4:635172 5:326174 6:534271 7:345162  
7 6     1:345762 2:653471 3:654712 4:635712 5:326714 6:534217 7:345612  
7 6     1:234576 2:416573 3:412657 4:126375 5:261473 6:421573 7:261543  
7 6     1:234756 2:416753 3:412675 4:126357 5:261743 6:421753 7:261453  
7 6     1:475623 2:471653 3:547126 4:571263 5:473261 6:427153 7:541623  
7 6     1:672345 2:167534 3:675412 4:637512 5:671432 6:175342 7:165432  
7 6     1:745623 2:741653 3:657412 4:571263 5:743261 6:734215 7:654123  
7 6     1:762345 2:417653 3:765412 4:726351 5:761432 6:175342 7:416532  
7 6     1:623457 2:653417 3:654127 4:263517 5:267143 6:534217 7:563241  
7 6     1:347562 2:416537 3:412657 4:126357 5:432617 6:342157 7:142365  
7 6     1:734562 2:675341 3:765412 4:673512 5:761432 6:742153 7:653412  
7 6     1:745623 2:741653 3:471265 4:763512 5:726143 6:472153 7:412653  
7 6     1:734562 2:716534 3:172654 4:517263 5:743261 6:721534 7:512634  
7 6     1:762345 2:573416 3:754126 4:735126 5:726143 6:157342 7:153426  
7 6     1:237456 2:165347 3:126547 4:263517 5:261743 6:215347 7:512634  
7 6     1:234756 2:165374 3:126574 4:512637 5:261473 6:215374 7:263514  
7 6     1:345762 2:534167 3:541267 4:351267 5:327614 6:342157 7:153426  
7 6     1:345672 2:534176 3:541276 4:351276 5:326714 6:153427 7:342156  
7 6     1:345762 2:653417 3:654172 4:635172 5:372614 6:534217 7:534162  
7 6     1:273456 2:416573 3:412657 4:126357 5:261743 6:421573 7:126543  
7 6     1:345762 2:653417 3:654172 4:635172 5:326147 6:534217 7:354162  
7 6     1:234567 2:416573 3:412657 4:126357 5:261743 6:421573 7:216543  
7 6     1:345762 2:653417 3:654172 4:635172 5:327614 6:534217 7:341652  
7 6     1:237456 2:416573 3:412657 4:126357 5:261743 6:421573 7:265413  
7 6     1:374562 2:653741 3:657412 4:637512 5:326147 6:342157 7:365412  
7 6     1:734562 2:657341 3:765412 4:673512 5:726143 6:742153 7:653412  
7 6     1:234567 2:417653 3:412765 4:263517 5:276143 6:427153 7:241653  
7 6     1:734562 2:741653 3:417265 4:763512 5:726143 6:472153 7:412653  
7 6     1:345762 2:653417 3:654172 4:635172 5:326714 6:534217 7:341562  
7 6     1:347562 2:653471 3:654712 4:635712 5:326174 6:534271 7:345162  
7 6     1:234756 2:416573 3:412657 4:126357 5:261743 6:421573 7:265143  
7 6     1:234576 2:416753 3:412675 4:126375 5:267143 6:421753 7:261543  
7 6     1:567234 2:165734 3:675412 4:673512 5:614372 6:157342 7:165342  
7 6     1:456273 2:471653 3:541726 4:517263 5:147326 6:472153 7:541263  
7 6     1:562347 2:653417 3:654127 4:263517 5:261743 6:534217 7:563241  
7 6     1:345762 2:416537 3:412657 4:126357 5:143267 6:342157 7:142365  
7 6     1:567234 2:167534 3:675412 4:673512 5:614327 6:157342 7:165342  
7 6     1:576234 2:176534 3:765412 4:763512 5:714326 6:175342 7:156342  
7 6     1:456237 2:471653 3:547126 4:517263 5:147326 6:472153 7:541263  
7 6     1:756234 2:741653 3:574126 4:571263 5:174326 6:742153 7:514263  
7 6     1:347562 2:653471 3:654712 4:635712 5:372614 6:534271 7:534162  
7 6     1:273456 2:416753 3:412675 4:126375 5:267143 6:421753 7:126543  
7 6     1:347562 2:653417 3:654172 4:635172 5:326174 6:534217 7:341562  
7 6     1:347562 2:653471 3:654712 4:635712 5:326714 6:534271 7:341562  
7 6     1:234576 2:416573 3:412657 4:126357 5:267143 6:421573 7:265143  
7 6     1:234756 2:416753 3:412675 4:126375 5:267143 6:421753 7:265143  
7 6     1:756234 2:176534 3:765412 4:763512 5:743261 6:175342 7:156342  
7 6     1:762345 2:741653 3:574126 4:571263 5:714326 6:742153 7:514263  
7 6     1:347562 2:653471 3:654712 4:635712 5:327614 6:534271 7:341652  
7 6     1:237456 2:416753 3:412675 4:126375 5:267143 6:421753 7:265413  
7 6     1:672345 2:765341 3:276541 4:726351 5:267143 6:271534 7:632415  
7 6     1:347562 2:374165 3:741265 4:375126 5:473261 6:734215 7:423651  
7 6     1:623475 2:653417 3:654172 4:263571 5:326174 6:217534 7:623145  
7 6     1:623745 2:653471 3:654712 4:263517 5:326714 6:271534 7:623415  
7 6     1:672345 2:734165 3:276541 4:276351 5:726143 6:215347 7:216534  
7 6     1:627345 2:716534 3:726541 4:726351 5:276143 6:715342 7:234165  
7 6     1:234576 2:416573 3:412657 4:357126 5:432671 6:342175 7:432561  
7 6     1:234756 2:416753 3:412675 4:375126 5:432761 6:342157 7:432651  
7 6     1:734562 2:374165 3:726541 4:351267 5:473261 6:374215 7:354126  
7 6     1:374562 2:734165 3:754126 4:751263 5:437261 6:734215 7:326541  
7 6     1:345762 2:534716 3:412657 4:357126 5:432671 6:534217 7:435612  
7 6     1:623475 2:653417 3:126754 4:126357 5:261743 6:217534 7:621453  
7 6     1:623457 2:653417 3:267541 4:263571 5:267143 6:217534 7:621453  
7 6     1:347562 2:347165 3:412657 4:357126 5:432617 6:342175 7:435612  
7 6     1:576234 2:716534 3:741265 4:357126 5:714326 6:537421 7:351246  
7 6     1:756234 2:765341 3:754126 4:127635 5:174326 6:217534 7:215364  
7 6     1:234576 2:341765 3:265471 4:263571 5:432671 6:342175 7:213456  
7 6     1:273456 2:347165 3:265417 4:263517 5:432617 6:342715 7:234516  
7 6     1:623475 2:341675 3:265741 4:263571 5:326174 6:342175 7:352614  
7 6     1:623457 2:341657 3:267541 4:263751 5:372614 6:342157 7:326154  
7 6     1:623475 2:653417 3:265741 4:635712 5:261743 6:421753 7:621435  
7 6     1:345762 2:341765 3:412657 4:635712 5:432671 6:421753 7:435621  
7 6     1:562347 2:653417 3:267541 4:263751 5:261743 6:217534 7:621543  
7 6     1:345762 2:347165 3:412657 4:357126 5:143267 6:342715 7:435162  
7 6     1:237456 2:347165 3:265471 4:263517 5:326147 6:342715 7:235416  
7 6     1:234567 2:341675 3:267541 4:263751 5:327614 6:342157 7:321654  
7 6     1:234756 2:347165 3:265741 4:263571 5:432617 6:342715 7:243516  
7 6     1:623457 2:341765 3:267541 4:263751 5:326714 6:342175 7:362154  
7 6     1:234567 2:341657 3:412675 4:375126 5:437261 6:342157 7:432165  
7 6     1:627345 2:653471 3:265417 4:263517 5:326147 6:271534 7:623541  
7 6     1:623745 2:716534 3:712654 4:172635 5:761432 6:715342 7:165234  
7 6     1:237456 2:416753 3:412675 4:126375 5:143276 6:421573 7:413265  
7 6     1:623475 2:176534 3:126547 4:126357 5:261743 6:175342 7:621345  
7 6     1:627345 2:716534 3:726541 4:726351 5:267143 6:715342 7:623415  
7 6     1:345762 2:534167 3:574126 4:571263 5:432671 6:534217 7:435261  
7 6     1:347562 2:734165 3:754126 4:751263 5:437261 6:734215 7:432651  
7 6     1:345627 2:341675 3:412675 4:375126 5:432761 6:342157 7:431265  
7 6     1:623745 2:653471 3:265471 4:263517 5:261437 6:271534 7:625341  
7 6     1:623457 2:653417 3:267541 4:635127 5:326714 6:342175 7:364215  
7 6     1:723456 2:753416 3:276541 4:735126 5:327614 6:374215 7:342165  
7 6     1:234756 2:347165 3:412657 4:263571 5:432617 6:421537 7:246351  
7 6     1:237456 2:374165 3:712654 4:276351 5:732614 6:721534 7:263541  
7 6     1:762345 2:176534 3:127654 4:712635 5:714326 6:217534 7:214563  
7 6     1:756234 2:537416 3:574126 4:357126 5:743261 6:753421 7:356142  
7 6     1:345762 2:537416 3:574126 4:357126 5:432671 6:534217 7:356142  
7 6     1:723456 2:734165 3:276541 4:735126 5:372614 6:374215 7:342165  
7 6     1:273456 2:374165 3:726541 4:276351 5:732614 6:721534 7:263541  
7 6     1:623475 2:176534 3:127654 4:126357 5:261743 6:217534 7:214563  
7 6     1:762345 2:716534 3:126574 4:712635 5:671432 6:153472 7:126435  
7 6     1:475623 2:534176 3:754126 4:512673 5:743261 6:753421 7:534621  
7 6     1:762345 2:716534 3:126574 4:712635 5:671432 6:157342 7:124365  
7 6     1:475623 2:534176 3:754126 4:517263 5:743261 6:753421 7:536241  
7 6     1:345627 2:341657 3:412675 4:375126 5:437261 6:342157 7:431265  
7 6     1:475623 2:471653 3:741265 4:712635 5:743261 6:472153 7:435126  
7 6     1:745623 2:741653 3:471265 4:735126 5:473261 6:742153 7:412635  
7 6     1:627345 2:653471 3:265417 4:263517 5:261437 6:271534 7:625341  
7 6     1:762345 2:765341 3:675412 4:673512 5:671432 6:753421 7:621534  
7 6     1:672345 2:675341 3:765412 4:763512 5:761432 6:721534 7:653421  
7 6     1:234576 2:341765 3:267541 4:263517 5:432671 6:342175 7:241536  
7 6     1:623475 2:347165 3:265741 4:263571 5:326174 6:342157 7:365124  
7 6     1:234576 2:341765 3:265417 4:263571 5:432671 6:342175 7:231456  
7 6     1:237456 2:347165 3:265471 4:263517 5:432617 6:342715 7:234516  
7 6     1:623475 2:341657 3:265741 4:263571 5:326174 6:342175 7:325614  
7 6     1:623457 2:341675 3:267541 4:263751 5:327614 6:342157 7:326154  

7 6     1:234756 2:347156 3:254761 4:237561 5:362147 6:347521 7:234561  
7 6     1:237456 2:374156 3:257461 4:237561 5:362174 6:374521 7:234561  
7 6     1:567234 2:634157 3:671254 4:567123 5:672143 6:527134 7:562134  
7 6     1:576234 2:734156 3:761254 4:576123 5:762143 6:572134 7:526134  
7 6     1:234756 2:347156 3:254761 4:235761 5:362174 6:347521 7:234561  
7 6     1:237456 2:374156 3:257461 4:237561 5:362147 6:374521 7:235461  
7 6     1:273456 2:734156 3:275461 4:273561 5:762143 6:734521 7:253461  
7 6     1:345762 2:576341 3:574612 4:576123 5:437621 6:345721 7:435621  
7 6     1:347562 2:756341 3:754612 4:756123 5:437621 6:347521 7:435621  
7 6     1:345762 2:576341 3:546127 4:357612 5:437621 6:345721 7:453621  
7 6     1:347562 2:756341 3:746125 4:375612 5:473621 6:347521 7:435621  
7 6     1:345672 2:567341 3:546712 4:567123 5:436721 6:345721 7:345621  
7 6     1:345762 2:576341 3:547612 4:576123 5:437621 6:345721 7:345621  
7 6     1:345672 2:567341 3:546127 4:356712 5:436721 6:345721 7:456321  
7 6     1:562734 2:634715 3:617254 4:561723 5:621743 6:521734 7:561234  
7 6     1:567234 2:634175 3:671254 4:567123 5:627143 6:527134 7:562134  
7 6     1:237456 2:374156 3:275461 4:237561 5:376214 6:374521 7:235461  
7 6     1:273456 2:734156 3:275461 4:273561 5:736214 6:734521 7:235461  
7 6     1:562734 2:637415 3:617254 4:561273 5:621743 6:521734 7:561234  
7 6     1:345672 2:567341 3:546172 4:356712 5:436721 6:345721 7:456231  
7 6     1:562734 2:673415 3:612754 4:561273 5:621743 6:521734 7:561234  
7 6     1:627345 2:156734 3:612754 4:561273 5:627143 6:527134 7:156234  
7 6     1:672345 2:156734 3:617254 4:561723 5:672143 6:572134 7:156234  
7 6     1:627345 2:156734 3:612754 4:561273 5:621743 6:527134 7:516234  
7 6     1:347562 2:756341 3:761254 4:375612 5:473621 6:347521 7:345621  
7 6     1:562734 2:567341 3:275461 4:273561 5:627143 6:213457 7:526341  
7 6     1:567234 2:576341 3:725461 4:723561 5:672143 6:713452 7:562341  
7 6     1:562347 2:634175 3:612547 4:612357 5:621743 6:521347 7:562134  
7 6     1:623457 2:563417 3:612547 4:612357 5:627143 6:521347 7:562134  
7 6     1:567234 2:567341 3:725461 4:723561 5:762143 6:721345 7:652341  
7 6     1:345627 2:563741 3:546172 4:561273 5:436271 6:345271 7:562341  
7 6     1:345672 2:567341 3:546127 4:561723 5:436721 6:345721 7:563241  
7 6     1:627345 2:156734 3:612754 4:561273 5:621437 6:527134 7:162534  
7 6     1:562347 2:563417 3:547612 4:356712 5:436217 6:452137 7:345621  
7 6     1:562347 2:563417 3:546712 4:567123 5:436217 6:345217 7:345621  
7 6     1:345627 2:563471 3:546172 4:561723 5:436271 6:345271 7:562341  
7 6     1:345672 2:567341 3:546127 4:561273 5:436721 6:345721 7:563421  
7 6     1:562347 2:156347 3:612547 4:123567 5:174362 6:137452 7:561234  
7 6     1:562374 2:156374 3:612574 4:561237 5:147362 6:134752 7:123564  
7 6     1:576234 2:567341 3:257461 4:235761 5:376214 6:572134 7:352614  
7 6     1:234567 2:341567 3:254671 4:235671 5:376214 6:345721 7:346521  
7 6     1:234576 2:341576 3:254761 4:235761 5:367214 6:347521 7:345621  
7 6     1:234576 2:156734 3:127546 4:123576 5:214376 6:213457 7:145326  
7 6     1:562734 2:156734 3:612754 4:561273 5:174362 6:134572 7:512634  
7 6     1:562374 2:156374 3:612754 4:561237 5:143762 6:134572 7:123654  
7 6     1:562734 2:156734 3:612754 4:561273 5:143762 6:134572 7:126534  
7 6     1:456237 2:471563 3:467125 4:235617 5:436217 6:345217 7:234561  
7 6     1:234567 2:417563 3:461725 4:235671 5:436271 6:345271 7:456231  
7 6     1:237456 2:374156 3:275461 4:375612 5:437621 6:347521 7:235641  
7 6     1:345762 2:576341 3:546127 4:561237 5:437621 6:345721 7:543621  
7 6     1:347562 2:756341 3:746125 4:761235 5:743621 6:347521 7:435621  
7 6     1:234756 2:347156 3:461257 4:237561 5:473621 6:347521 7:243561  
7 6     1:237456 2:374156 3:761254 4:273561 5:743621 6:374521 7:234561  
7 6     1:237456 2:374156 3:712546 4:273561 5:743621 6:734521 7:234561  
7 6     1:562734 2:156734 3:612754 4:561273 5:147362 6:134572 7:126354  
7 6     1:234756 2:415637 3:461257 4:237561 5:473621 6:347521 7:423561  
7 6     1:237456 2:715634 3:761254 4:723561 5:743621 6:374521 7:234561  
7 6     1:672345 2:156734 3:617254 4:567123 5:621437 6:572134 7:652314  
7 6     1:456273 2:415637 3:461725 4:356127 5:436217 6:134527 7:345162  
7 6     1:234756 2:347156 3:461275 4:237561 5:437621 6:347521 7:243561  
7 6     1:237456 2:415673 3:127546 4:123756 5:214376 6:213475 7:413256  
7 6     1:562374 2:673415 3:612754 4:561237 5:621437 6:521374 7:613254  
7 6     1:562734 2:637415 3:617254 4:561273 5:621473 6:521734 7:612354  
7 6     1:756234 2:734156 3:275461 4:237561 5:376214 6:752134 7:325614  
7 6     1:562734 2:156734 3:612754 4:561273 5:143672 6:134572 7:125634  
7 6     1:567234 2:175634 3:617254 4:561723 5:143627 6:134527 7:156234  
7 6     1:756234 2:715634 3:671254 4:567123 5:743621 6:734521 7:561234  
7 6     1:756234 2:741563 3:275461 4:237561 5:376214 6:752134 7:235614  
7 6     1:562734 2:567341 3:275461 4:273561 5:214736 6:527134 7:623541  
7 6     1:234567 2:415763 3:461725 4:235671 5:436721 6:345271 7:456231  
7 6     1:762345 2:157634 3:761254 4:671235 5:143672 6:137452 7:134562  
7 6     1:672345 2:156734 3:671254 4:761235 5:143762 6:134572 7:136452  
7 6     1:475623 2:471563 3:461275 4:123756 5:214376 6:457213 7:124365  
7 6     1:672345 2:673415 3:725461 4:235761 5:762143 6:213457 7:231645  
7 6     1:456273 2:563741 3:546172 4:612735 5:621473 6:452713 7:623541  
7 6     1:347562 2:374156 3:127546 4:123756 5:376214 6:213457 7:236514  
7 6     1:623457 2:563417 3:546712 4:671235 5:627143 6:452173 7:456213  
7 6     1:456273 2:563471 3:546172 4:617235 5:621743 6:452713 7:623451  
7 6     1:345627 2:341567 3:461275 4:375612 5:437621 6:347521 7:643125  
7 6     1:345627 2:341567 3:127546 4:123756 5:143762 6:134572 7:431265  
7 6     1:672345 2:673415 3:275461 4:723561 5:762143 6:213457 7:241653  
7 6     1:672345 2:673415 3:275461 4:273561 5:762143 6:213457 7:216534  
7 6     1:345627 2:341567 3:461275 4:375612 5:437621 6:374521 7:463125  
7 6     1:745623 2:741563 3:467125 4:735612 5:473621 6:734521 7:461235  
7 6     1:457623 2:415673 3:546127 4:561237 5:143762 6:457213 7:154326  
7 6     1:234567 2:156734 3:125746 4:123576 5:143762 6:213457 7:521643  
7 6     1:345762 2:634175 3:461257 4:357612 5:436271 6:475213 7:435621  
7 6     1:347562 2:634157 3:461275 4:375612 5:437621 6:457213 7:436251  
7 6     1:762345 2:157634 3:671254 4:671235 5:143672 6:173452 7:134562  
7 6     1:672345 2:156734 3:761254 4:761235 5:143762 6:134572 7:163452  
7 6     1:457623 2:415763 3:461257 4:123576 5:214367 6:475213 7:214356  
7 6     1:475623 2:417563 3:461275 4:123756 5:214376 6:457213 7:214365  
7 6     1:456723 2:415673 3:546127 4:561237 5:143762 6:457213 7:543216  
7 6     1:456723 2:415673 3:461275 4:123567 5:143762 6:134572 7:146532  
7 6     1:456723 2:415673 3:461275 4:612357 5:143762 6:134572 7:164532  
7 6     1:475623 2:415673 3:546127 4:561237 5:143762 6:457213 7:514326  
7 6     1:456237 2:415673 3:546127 4:561237 5:143762 6:457213 7:541326  
7 6     1:345627 2:341567 3:461275 4:375612 5:437621 6:345217 7:436125  
7 6     1:475623 2:471563 3:746125 4:761235 5:743621 6:475213 7:435612  
7 6     1:745623 2:741563 3:476125 4:735612 5:473621 6:745213 7:461235  
7 6     1:234576 2:634175 3:612547 4:123567 5:627143 6:213745 7:621345  
7 6     1:345627 2:341567 3:461275 4:375612 5:437621 6:345271 7:431625  

7 6     1:567234 2:563417 3:256741 4:235671 5:326714 6:325714 7:356214  
7 6     1:567234 2:563741 3:567412 4:235671 5:326714 6:325714 7:235614  
7 6     1:567234 2:563471 3:256741 4:235671 5:326714 6:325714 7:356124  
7 6     1:576234 2:563417 3:257641 4:235761 5:327614 6:325714 7:352614  
7 6     1:756234 2:763415 3:275641 4:237561 5:372614 6:327514 7:325614  
7 6     1:576234 2:156734 3:125674 4:567123 5:267143 6:251743 7:256143  
7 6     1:567234 2:157634 3:125764 4:576123 5:276143 6:257143 7:251643  
7 6     1:734562 2:175634 3:127564 4:756123 5:276143 6:275143 7:125643  
7 6     1:723456 2:175634 3:127564 4:756123 5:276143 6:275143 7:215643  
7 6     1:567234 2:567341 3:567412 4:235671 5:326714 6:325714 7:325614  
7 6     1:576234 2:576341 3:576412 4:235761 5:327614 6:325714 7:325614  
7 6     1:756234 2:756341 3:756412 4:237561 5:327614 6:327514 7:325614  
7 6     1:756234 2:734156 3:275641 4:237561 5:372614 6:372514 7:325614  
7 6     1:745623 2:756341 3:275641 4:756123 5:276143 6:275143 7:256413  
7 6     1:562347 2:156734 3:125674 4:567123 5:261743 6:251743 7:256143  
7 6     1:567234 2:175634 3:172564 4:561723 5:617432 6:143257 7:516234  
7 6     1:576234 2:715634 3:712564 4:567123 5:671432 6:743251 7:561234  
7 6     1:567234 2:175634 3:172564 4:561723 5:143276 6:517432 7:615234  
7 6     1:567234 2:175634 3:172564 4:561723 5:143726 6:517432 7:612534  
7 6     1:562734 2:563471 3:564172 4:235617 5:326174 6:325174 7:561234  
7 6     1:567234 2:563417 3:564712 4:235671 5:326714 6:325714 7:562134  
7 6     1:456273 2:563471 3:256417 4:561723 5:261473 6:251473 7:564123  
7 6     1:456273 2:563471 3:256417 4:561723 5:261473 6:251743 7:546123  
7 6     1:576234 2:156347 3:125674 4:567123 5:267143 6:251743 7:561243  
7 6     1:562734 2:156734 3:564127 4:561237 5:261437 6:251437 7:125643  
7 6     1:562374 2:156374 3:125647 4:561273 5:261473 6:251473 7:564123  
7 6     1:562347 2:156347 3:125674 4:567123 5:261743 6:251743 7:561243  
7 6     1:562374 2:156734 3:564127 4:561237 5:261437 6:251437 7:256413  
7 6     1:562734 2:156374 3:256417 4:561273 5:261473 6:251473 7:564123  
7 6     1:562347 2:567341 3:576412 4:561237 5:326147 6:251437 7:325614  
7 6     1:567234 2:175634 3:172564 4:561723 5:174326 6:517432 7:561234  
7 6     1:567234 2:715634 3:712564 4:567123 5:714326 6:571432 7:561234  
7 6     1:562347 2:567341 3:567412 4:561237 5:326147 6:325147 7:325614  
7 6     1:562347 2:563741 3:567412 4:561237 5:326147 6:325147 7:235614  
7 6     1:562374 2:563471 3:564712 4:235617 5:326174 6:325174 7:561234  
7 6     1:567234 2:563417 3:564172 4:235671 5:326714 6:325714 7:562314  
7 6     1:567234 2:715634 3:712564 4:567123 5:761432 6:714325 7:651234  
7 6     1:567234 2:175634 3:172564 4:561723 5:147326 6:517432 7:612354  
7 6     1:456723 2:417563 3:564172 4:561723 5:432761 6:473251 7:641523  
7 6     1:576234 2:156374 3:125674 4:567123 5:267143 6:251743 7:561423  
7 6     1:576234 2:563417 3:564127 4:235761 5:327614 6:325714 7:532614  
7 6     1:756234 2:763415 3:764125 4:237561 5:732614 6:327514 7:325614  
7 6     1:562347 2:156347 3:125647 4:123567 5:174326 6:517432 7:561234  
7 6     1:562374 2:156374 3:125674 4:561237 5:147326 6:514732 7:123564  
7 6     1:562734 2:156734 3:127564 4:561273 5:143726 6:514372 7:125634  
7 6     1:567234 2:175634 3:172564 4:561723 5:143276 6:514327 7:156234  
7 6     1:567234 2:756341 3:725641 4:723561 5:714326 6:571432 7:562341  
7 6     1:723456 2:756341 3:172564 4:172356 5:732614 6:732514 7:123564  
7 6     1:347562 2:341567 3:412567 4:357612 5:432617 6:325147 7:143256  
7 6     1:456723 2:417563 3:412576 4:123576 5:143276 6:143257 7:435216  
7 6     1:734562 2:763415 3:127564 4:756123 5:726143 6:275143 7:125643  
7 6     1:723456 2:175634 3:725641 4:172356 5:372614 6:732514 7:125364  
7 6     1:345762 2:341567 3:412567 4:357612 5:143267 6:325147 7:143256  
7 6     1:345672 2:341576 3:412576 4:356712 5:143276 6:143257 7:325146  
7 6     1:237456 2:341576 3:127564 4:123756 5:372614 6:327514 7:132564  
7 6     1:456723 2:417563 3:564172 4:561723 5:473261 6:432571 7:541623  
7 6     1:234567 2:563417 3:256417 4:235617 5:276143 6:257143 7:652341  
7 6     1:345627 2:347156 3:417256 4:172356 5:143726 6:147325 7:412536  
7 6     1:345672 2:563417 3:564172 4:356172 5:372614 6:325714 7:534162  
7 6     1:345627 2:563417 3:564127 4:356127 5:327614 6:325714 7:653412  
7 6     1:234567 2:417563 3:412756 4:127356 5:276143 6:275143 7:421563  
7 6     1:734562 2:471563 3:417256 4:172356 5:726143 6:725143 7:412563  
7 6     1:345672 2:341756 3:412756 4:356172 5:143276 6:143275 7:324156  
7 6     1:345627 2:374156 3:417256 4:356127 5:143726 6:143725 7:341256  
7 6     1:745623 2:734156 3:741256 4:756123 5:147326 6:147325 7:413256  
7 6     1:345627 2:634157 3:564127 4:356127 5:372614 6:327514 7:563412  
7 6     1:345672 2:563417 3:564172 4:356172 5:327614 6:372514 7:634152  
7 6     1:562374 2:156347 3:125647 4:561723 5:261473 6:251473 7:564123  
7 6     1:562347 2:156374 3:125674 4:567123 5:261743 6:251743 7:561423  
7 6     1:273456 2:417563 3:412756 4:273561 5:276143 6:275143 7:412563  
7 6     1:723456 2:417563 3:417256 4:723561 5:726143 6:725143 7:412563  
7 6     1:234567 2:417563 3:412756 4:356127 5:432761 6:432571 7:342165  
7 6     1:762345 2:157634 3:125764 4:761235 5:671432 6:143275 7:143256  
7 6     1:672345 2:156734 3:125674 4:671235 5:761432 6:143257 7:143265  
7 6     1:562347 2:175634 3:127564 4:561237 5:143276 6:143257 7:651432  
7 6     1:623745 2:175634 3:127564 4:612375 5:761432 6:714325 7:132654  
7 6     1:672345 2:715634 3:125674 4:671235 5:761432 6:143257 7:124365  
7 6     1:345672 2:563417 3:564127 4:356712 5:327614 6:325714 7:653214  
7 6     1:345672 2:341756 3:412567 4:356712 5:432761 6:432571 7:436521  
7 6     1:374562 2:673415 3:764125 4:375612 5:732614 6:372514 7:325641  
7 6     1:734562 2:637415 3:725641 4:735612 5:372614 6:732514 7:364125  
7 6     1:672345 2:175634 3:172564 4:671235 5:761432 6:143257 7:146523  
7 6     1:623475 2:634157 3:257641 4:235761 5:326174 6:327514 7:325614  
7 6     1:623457 2:634175 3:275641 4:237561 5:327614 6:325714 7:326154  
7 6     1:345672 2:341756 3:125647 4:123567 5:327614 6:325714 7:213465  
7 6     1:374562 2:763415 3:764125 4:375612 5:732614 6:327514 7:325641  
7 6     1:345672 2:634175 3:641257 4:356712 5:432761 6:432571 7:463521  
7 6     1:234567 2:341756 3:275641 4:235761 5:327614 6:325714 7:532164  
7 6     1:457623 2:415637 3:412567 4:123576 5:432671 6:514732 7:142356  
7 6     1:345672 2:374156 3:412567 4:356712 5:143276 6:143257 7:365142  
7 6     1:475623 2:415637 3:412567 4:123576 5:432617 6:514732 7:142356  
7 6     1:745623 2:715634 3:712564 4:172356 5:732614 6:517432 7:123546  
7 6     1:234567 2:417563 3:412756 4:235617 5:432761 6:432571 7:324165  
7 6     1:627345 2:756341 3:275641 4:756123 5:276143 6:714325 7:265431  
7 6     1:627345 2:156347 3:172564 4:617235 5:261437 6:174325 7:612534  
7 6     1:234567 2:341756 3:275641 4:237561 5:327614 6:325714 7:321654  
7 6     1:345672 2:341576 3:412567 4:356712 5:432761 6:432571 7:436251  
7 6     1:345762 2:341567 3:412576 4:357612 5:432671 6:437251 7:432561  
7 6     1:347562 2:341567 3:412576 4:357612 5:432617 6:437251 7:432561  

7 6     1:347526 2:534761 3:254716 4:235716 5:321746 6:235471 7:234516  
7 6     1:374526 2:537461 3:257416 4:237516 5:321476 6:235741 7:235416  
7 6     1:263745 2:615734 3:162754 4:162375 5:637214 6:123754 7:163254  
7 6     1:267345 2:615374 3:167254 4:162735 5:673214 6:127354 7:162354  
7 6     1:452763 2:467153 3:541672 4:516723 5:146732 6:541723 7:546123  
7 6     1:452673 2:476153 3:541762 4:517623 5:147632 6:547123 7:541623  
7 6     1:347526 2:534761 3:254716 4:235716 5:321476 6:235471 7:235416  
7 6     1:374526 2:537461 3:257416 4:235716 5:321746 6:235741 7:235416  
7 6     1:263745 2:615374 3:162754 4:162375 5:637214 6:123754 7:162354  
7 6     1:267345 2:615734 3:162754 4:162735 5:673214 6:127354 7:162354  
7 6     1:452673 2:467153 3:541672 4:516723 5:146732 6:541723 7:541623  
7 6     1:452763 2:476153 3:541762 4:517623 5:147632 6:541723 7:541623  
7 6     1:345726 2:534761 3:254716 4:235716 5:327146 6:235471 7:234516  
7 6     1:263745 2:617534 3:162754 4:162375 5:632714 6:123754 7:163254  
7 6     1:457263 2:461753 3:541672 4:516723 5:146732 6:541723 7:546123  
7 6     1:374526 2:537461 3:257416 4:237516 5:321467 6:237541 7:235416  
7 6     1:734526 2:573461 3:275416 4:273516 5:721463 6:273541 7:253416  
7 6     1:267345 2:615347 3:167254 4:167235 5:673214 6:127354 7:162354  
7 6     1:276345 2:715346 3:176254 4:176235 5:763214 6:172354 7:126354  
7 6     1:452637 2:476153 3:547162 4:517623 5:147632 6:547123 7:541623  
7 6     1:752634 2:746153 3:574162 4:571623 5:174632 6:574123 7:514623  
7 6     1:734526 2:753461 3:275416 4:273516 5:714632 6:273541 7:253416  
7 6     1:726345 2:753461 3:176254 4:176235 5:763214 6:172354 7:126354  
7 6     1:726345 2:746153 3:574162 4:571623 5:714632 6:574123 7:514623  
7 6     1:572634 2:617534 3:176254 4:517623 5:174632 6:172354 7:512634  
7 6     1:572634 2:671534 3:716254 4:571623 5:714632 6:712354 7:512634  
7 6     1:457263 2:573461 3:257416 4:571623 5:271463 6:574123 7:251463  
7 6     1:475263 2:753461 3:275416 4:751623 5:271463 6:754123 7:251463  
7 6     1:276345 2:175346 3:275416 4:273516 5:327146 6:127354 7:125346  
7 6     1:726345 2:175346 3:725416 4:723516 5:372146 6:172354 7:125346  
7 6     1:345267 2:534761 3:254167 4:235167 5:372146 6:354127 7:253416  
7 6     1:263745 2:671534 3:162547 4:623517 5:632147 6:123547 7:126354  
7 6     1:475263 2:461537 3:416257 4:516237 5:146732 6:541237 7:514623  
7 6     1:345276 2:534671 3:254176 4:235176 5:327146 6:235417 7:341526  
7 6     1:347526 2:534617 3:254716 4:235716 5:321746 6:235471 7:345216  
7 6     1:263475 2:617534 3:162574 4:162357 5:632174 6:123574 7:635214  
7 6     1:263457 2:615734 3:162754 4:162375 5:637214 6:123754 7:632154  
7 6     1:457263 2:461573 3:541627 4:516273 5:146372 6:541273 7:462153  
7 6     1:452763 2:467153 3:541672 4:516723 5:146327 6:541723 7:461523  
7 6     1:572634 2:617534 3:167254 4:517623 5:174632 6:172354 7:512364  
7 6     1:457263 2:573461 3:257416 4:571623 5:271463 6:547123 7:251643  
7 6     1:276345 2:175346 3:275416 4:237516 5:327146 6:127354 7:125436  
7 6     1:745263 2:734615 3:257416 4:571623 5:746321 6:574123 7:254163  
7 6     1:763452 2:761534 3:176254 4:517623 5:746321 6:172354 7:516234  
7 6     1:763452 2:734615 3:275416 4:273516 5:732146 6:127354 7:123546  
7 6     1:345267 2:534671 3:254167 4:235167 5:372146 6:235417 7:253416  
7 6     1:263475 2:671534 3:162547 4:162357 5:632147 6:123547 7:126354  
7 6     1:475263 2:461537 3:541627 4:516237 5:146372 6:541237 7:514623  
7 6     1:345276 2:534671 3:254176 4:235176 5:321746 6:235417 7:345126  
7 6     1:345726 2:534617 3:254716 4:235716 5:327146 6:235471 7:345216  
7 6     1:263475 2:615734 3:162574 4:162357 5:632174 6:123574 7:632514  
7 6     1:263457 2:617534 3:162754 4:162375 5:632714 6:123754 7:632154  
7 6     1:452763 2:461573 3:541627 4:516273 5:146372 6:541273 7:461253  
7 6     1:457263 2:461753 3:541672 4:516723 5:146327 6:541723 7:461523  
7 6     1:634572 2:534617 3:541672 4:351762 5:632714 6:354172 7:364152  
7 6     1:263457 2:461753 3:625741 4:623571 5:463271 6:235471 7:643521  
7 6     1:345726 2:346175 3:416275 4:162375 5:146327 6:412735 7:436215  
7 6     1:374526 2:346157 3:257416 4:237516 5:321476 6:235741 7:325416  
7 6     1:634527 2:615374 3:167254 4:162735 5:673214 6:127354 7:612354  
7 6     1:452673 2:476153 3:541762 4:517623 5:463217 6:547123 7:451623  
7 6     1:374526 2:346157 3:257416 4:237516 5:321467 6:237541 7:325416  
7 6     1:734526 2:746153 3:725416 4:273516 5:721463 6:273541 7:253416  
7 6     1:634527 2:615347 3:167254 4:167235 5:673214 6:127354 7:612354  
7 6     1:734526 2:715346 3:176254 4:176235 5:763214 6:712354 7:126354  
7 6     1:452637 2:476153 3:547162 4:517623 5:463217 6:547123 7:451623  
7 6     1:752634 2:746153 3:574162 4:751623 5:763214 6:574123 7:514623  
7 6     1:457263 2:461753 3:541672 4:517623 5:476321 6:417235 7:654123  
7 6     1:345726 2:374615 3:257416 4:357162 5:327146 6:235471 7:423516  
7 6     1:673452 2:617534 3:627541 4:162375 5:632714 6:127354 7:316254  
7 6     1:457263 2:461753 3:541672 4:517623 5:467321 6:417235 7:564123  
7 6     1:345726 2:347615 3:257416 4:357162 5:327146 6:235471 7:243516  
7 6     1:637452 2:617534 3:627541 4:162375 5:632714 6:127354 7:136254  
7 6     1:345726 2:534617 3:254176 4:235176 5:327146 6:235417 7:341526  
7 6     1:347526 2:534671 3:254716 4:235716 5:321746 6:235471 7:345126  
7 6     1:263457 2:617534 3:162574 4:162357 5:632714 6:123574 7:635214  
7 6     1:263475 2:615734 3:162754 4:162375 5:637214 6:123754 7:632514  
7 6     1:457263 2:461753 3:541627 4:516273 5:146327 6:541273 7:462153  
7 6     1:452763 2:467153 3:541672 4:516723 5:146372 6:541723 7:461253  
7 6     1:634572 2:534617 3:541672 4:351762 5:637214 6:354172 7:536412  
7 6     1:263457 2:467153 3:625741 4:623571 5:463271 6:235471 7:264351  
7 6     1:347526 2:346175 3:416275 4:162375 5:146327 6:412735 7:143625  
7 6     1:345726 2:534617 3:416275 4:357162 5:463271 6:354712 7:453216  
7 6     1:263457 2:346175 3:627541 4:623751 5:632714 6:354172 7:326154  
7 6     1:634572 2:461753 3:416725 4:623571 5:146327 6:417235 7:614523  
7 6     1:634572 2:461753 3:416257 4:162357 5:146327 6:417235 7:614352  
7 6     1:263457 2:346175 3:627541 4:623517 5:632714 6:235417 7:326415  
7 6     1:345726 2:534617 3:541627 4:357162 5:463271 6:354127 7:453621  
7 6     1:263457 2:617534 3:627541 4:623571 5:632714 6:235417 7:261453  
7 6     1:452637 2:534761 3:471625 4:351672 5:467321 6:541237 7:354162  
7 6     1:634572 2:461753 3:162547 4:162357 5:146327 6:417235 7:613452  
7 6     1:263457 2:346175 3:627541 4:235167 5:632714 6:235417 7:324615  
7 6     1:763452 2:374615 3:672541 4:735162 5:637214 6:735412 7:346125  
7 6     1:673452 2:467153 3:762541 4:762351 5:746321 6:471235 7:634512  
7 6     1:345726 2:534617 3:541627 4:357162 5:463271 6:541237 7:456321  
7 6     1:347526 2:734615 3:741625 4:375162 5:476321 6:741235 7:463251  
7 6     1:726345 2:617534 3:176254 4:716235 5:714632 6:172354 7:145263  
7 6     1:457263 2:753461 3:754162 4:571623 5:714632 6:574123 7:532146  
7 6     1:475263 2:573461 3:574162 4:751623 5:732146 6:754123 7:514632  
7 6     1:726345 2:753461 3:275416 4:273516 5:327146 6:723541 7:261534  
7 6     1:276345 2:761534 3:725416 4:723516 5:372146 6:273541 7:253461  
7 6     1:745263 2:671534 3:716254 4:176235 5:174632 6:712354 7:126345  
7 6     1:673452 2:461537 3:417625 4:162735 5:147632 6:412357 7:416235  
7 6     1:345267 2:346157 3:416275 4:375162 5:463721 6:354127 7:431625  
7 6     1:745263 2:746153 3:471625 4:735162 5:467321 6:754123 7:416235  
7 6     1:634527 2:346715 3:672541 4:623517 5:632147 6:354172 7:365412  
7 6     1:734526 2:347615 3:762541 4:723516 5:732146 6:375412 7:354162  
7 6     1:634752 2:461537 3:416257 4:623571 5:463217 6:471235 7:642351  
7 6     1:637452 2:761534 3:716254 4:672351 5:763214 6:741235 7:623541  
7 6     1:475263 2:476153 3:741625 4:716235 5:746321 6:471235 7:435162  
7 6     1:745263 2:746153 3:471625 4:735162 5:476321 6:741235 7:416235  
7 6     1:374526 2:734615 3:754162 4:375162 5:372146 6:735412 7:362541  
7 6     1:734526 2:374615 3:762541 4:735162 5:732146 6:375412 7:354162  
7 6     1:763452 2:671534 3:672541 4:762351 5:673214 6:723541 7:641235  
7 6     1:673452 2:761534 3:762541 4:672351 5:763214 6:741235 7:623541  
7 6     1:276345 2:671534 3:672541 4:762351 5:271463 6:723541 7:236415  
7 6     1:572634 2:573461 3:754162 4:375162 5:372146 6:735412 7:543621  
7 6     1:475263 2:175346 3:741625 4:716235 5:174632 6:471235 7:164352  
7 6     1:345276 2:534671 3:416725 4:351762 5:463217 6:354172 7:451236  
7 6     1:263475 2:346157 3:625741 4:623571 5:632174 6:354712 7:325164  
7 6     1:634527 2:461573 3:416275 4:623751 5:146372 6:412735 7:612543  
7 6     1:475263 2:467153 3:741625 4:716235 5:746321 6:471235 7:643512  
7 6     1:347526 2:734615 3:754162 4:375162 5:372146 6:735412 7:436251  
7 6     1:763452 2:671534 3:672541 4:762351 5:637214 6:723541 7:364125  

7 6     1:456723 2:517643 3:451762 4:516732 5:461723 6:523741 7:451623  
7 6     1:623745 2:643751 3:624751 4:251763 5:237461 6:234715 7:623451  
7 6     1:456723 2:517643 3:451762 4:517632 5:461723 6:523471 7:451623  
7 6     1:457623 2:571643 3:457162 4:571632 5:467123 6:523417 7:456123  
7 6     1:475623 2:751643 3:475162 4:751632 5:476123 6:723415 7:465123  
7 6     1:623745 2:643751 3:624751 4:251673 5:237461 6:237415 7:623451  
7 6     1:627345 2:647351 3:627451 4:251637 5:273461 6:273415 7:624351  
7 6     1:672345 2:674351 3:672451 4:751632 5:723461 6:723415 7:642351  
7 6     1:627345 2:674351 3:274516 4:632751 5:237461 6:273415 7:624531  
7 6     1:576234 2:517643 3:457162 4:571632 5:476123 6:415723 7:456213  
7 6     1:456723 2:516743 3:451672 4:516732 5:172346 6:415723 7:451623  
7 6     1:623475 2:375164 3:624751 4:632751 5:234761 6:234715 7:623451  
7 6     1:456723 2:516743 3:451672 4:516732 5:123476 6:415723 7:416523  
7 6     1:457623 2:517643 3:451762 4:517632 5:123467 6:417523 7:415623  
7 6     1:475623 2:571643 3:457162 4:571632 5:723461 6:471523 7:451623  
7 6     1:623475 2:351674 3:624751 4:632751 5:234761 6:234715 7:634251  
7 6     1:623745 2:351647 3:627451 4:637251 5:237461 6:237415 7:632451  
7 6     1:627345 2:751643 3:672451 4:673251 5:273461 6:273415 7:623451  
7 6     1:475623 2:751643 3:457162 4:571632 5:734612 6:471523 7:451623  
7 6     1:627345 2:716435 3:672451 4:673251 5:723461 6:273415 7:623451  
7 6     1:475623 2:751643 3:475162 4:571632 5:746123 6:471523 7:451623  
7 6     1:672345 2:764351 3:672451 4:673251 5:723461 6:273415 7:623451  
7 6     1:457623 2:571643 3:457162 4:571632 5:476123 6:572341 7:456123  
7 6     1:475623 2:751643 3:475162 4:751632 5:476123 6:752341 7:456123  
7 6     1:627345 2:674351 3:627451 4:275163 5:273461 6:273415 7:624351  
7 6     1:672345 2:674351 3:672451 4:725163 5:723461 6:723415 7:624351  
7 6     1:456723 2:516743 3:451672 4:516732 5:123467 6:415723 7:415623  
7 6     1:457623 2:517643 3:451762 4:517632 5:123476 6:415723 7:415623  
7 6     1:623475 2:351647 3:624751 4:632751 5:234761 6:234715 7:632451  
7 6     1:623745 2:351674 3:627451 4:632751 5:237461 6:237415 7:632451  
7 6     1:457623 2:517643 3:451762 4:517632 5:172346 6:417523 7:451623  
7 6     1:457623 2:571643 3:457162 4:571632 5:712346 6:471523 7:451623  
7 6     1:623745 2:375164 3:627451 4:637251 5:237461 6:237415 7:623451  
7 6     1:627345 2:735164 3:627451 4:673251 5:273461 6:273415 7:623451  
7 6     1:623745 2:674351 3:274516 4:632751 5:237461 6:273415 7:362451  
7 6     1:576234 2:517643 3:451762 4:571632 5:476123 6:415723 7:145623  
7 6     1:456237 2:516437 3:162457 4:516732 5:127346 6:415237 7:451623  
7 6     1:456273 2:516473 3:451627 4:516372 5:123746 6:415273 7:162453  
7 6     1:345627 2:357164 3:624517 4:632517 5:234617 6:234715 7:623451  
7 6     1:623457 2:351764 3:624571 4:632571 5:234671 6:234175 7:345621  
7 6     1:456237 2:164357 3:162457 4:516732 5:172346 6:415237 7:451623  
7 6     1:345627 2:375164 3:624517 4:632517 5:346127 6:234715 7:623451  
7 6     1:456723 2:516743 3:451672 4:516327 5:123476 6:415723 7:165423  
7 6     1:623475 2:351674 3:624751 4:632751 5:234761 6:234157 7:342651  
7 6     1:456723 2:516743 3:451672 4:516327 5:123467 6:415723 7:156423  
7 6     1:623475 2:351647 3:624751 4:632751 5:234761 6:234157 7:324651  
7 6     1:745623 2:674351 3:627451 4:275163 5:746123 6:723415 7:264513  
7 6     1:457623 2:764351 3:762451 4:751632 5:476123 6:572341 7:546231  
7 6     1:475623 2:473516 3:247516 4:257163 5:461237 6:471523 7:245163  
7 6     1:745623 2:743516 3:274516 4:275163 5:761234 6:741523 7:254163  
7 6     1:567234 2:643517 3:672451 4:673251 5:671234 6:527341 7:562341  
7 6     1:576234 2:743516 3:762451 4:763251 5:761234 6:572341 7:526341  
7 6     1:457623 2:517643 3:451762 4:163257 5:123467 6:417523 7:145623  
7 6     1:745623 2:571643 3:457162 4:763251 5:723461 6:471523 7:451623  
7 6     1:623745 2:351647 3:627451 4:637251 5:237461 6:341527 7:362451  
7 6     1:627345 2:751643 3:762451 4:673251 5:273461 6:741523 7:623451  
7 6     1:456723 2:516743 3:451672 4:516372 5:123476 6:415723 7:165243  
7 6     1:623475 2:351674 3:624751 4:632751 5:234761 6:234175 7:342561  
7 6     1:562374 2:351674 3:162745 4:516327 5:123476 6:152734 7:136254  
7 6     1:345762 2:351674 3:245176 4:325716 5:123476 6:234157 7:314526  
7 6     1:627345 2:674351 3:274516 4:632751 5:237461 6:234157 7:264531  
7 6     1:576234 2:517643 3:457162 4:516327 5:476123 6:415723 7:546213  
7 6     1:456723 2:516743 3:451672 4:516372 5:123467 6:415723 7:156243  
7 6     1:623475 2:351647 3:624751 4:632751 5:234761 6:234175 7:324561  
7 6     1:456273 2:516743 3:451627 4:516327 5:123476 6:415273 7:162543  
7 6     1:623457 2:351674 3:624571 4:632571 5:234761 6:234157 7:345261  
7 6     1:456273 2:516743 3:451627 4:516327 5:461273 6:572341 7:512643  
7 6     1:456723 2:517643 3:451672 4:516372 5:461723 6:527341 7:516243  
7 6     1:623457 2:643571 3:624571 4:275163 5:234761 6:234157 7:235461  
7 6     1:623475 2:643751 3:624751 4:257163 5:237461 6:234175 7:234561  
7 6     1:456237 2:516437 3:162457 4:176325 5:127346 6:152347 7:451623  
7 6     1:345627 2:357164 3:624517 4:325167 5:234617 6:374152 7:623451  
7 6     1:562347 2:435716 3:571624 4:571632 5:346172 6:523417 7:345612  
7 6     1:762345 2:437516 3:751624 4:751632 5:347612 6:723415 7:346152  
7 6     1:345672 2:435176 3:517624 4:517632 5:346712 6:523471 7:562341  
7 6     1:345762 2:435167 3:516724 4:516732 5:347612 6:572341 7:523461  
7 6     1:273456 2:164375 3:245167 4:251637 5:612734 6:273415 7:162435  
7 6     1:237456 2:164735 3:162475 4:251673 5:612374 6:237415 7:245163  
7 6     1:234756 2:167435 3:162745 4:275163 5:612347 6:234715 7:251643  
7 6     1:723456 2:167435 3:745162 4:751632 5:617234 6:723415 7:164325  
7 6     1:562347 2:516437 3:245716 4:257163 5:461273 6:523417 7:456123  
7 6     1:762345 2:716435 3:247516 4:275163 5:476123 6:723415 7:461253  
7 6     1:562734 2:643571 3:245167 4:251637 5:234617 6:527341 7:624351  
7 6     1:567234 2:674351 3:745162 4:751632 5:734612 6:572341 7:643521  
7 6     1:345672 2:176435 3:167245 4:163725 5:123467 6:341527 7:431562  
7 6     1:347562 2:351647 3:162475 4:163257 5:374612 6:341752 7:613245  
7 6     1:345762 2:435167 3:516724 4:571632 5:347612 6:572341 7:452361  
7 6     1:234756 2:167435 3:162745 4:275163 5:612347 6:273415 7:625143  
7 6     1:623457 2:167435 3:167245 4:163275 5:612347 6:157234 7:615423  
7 6     1:347562 2:435167 3:451627 4:327516 5:347612 6:341572 7:432651  
7 6     1:623457 2:164735 3:162475 4:163275 5:612347 6:415723 7:461532  
7 6     1:345672 2:435167 3:451627 4:632751 5:346712 6:341572 7:643215  
7 6     1:234756 2:435167 3:451627 4:327516 5:234761 6:415237 7:463251  
7 6     1:237456 2:735164 3:751624 4:763251 5:237461 6:715234 7:324516  
7 6     1:623457 2:516743 3:516724 4:632517 5:612347 6:157234 7:641523  
7 6     1:723456 2:517643 3:517624 4:732516 5:712346 6:741523 7:156234  
7 6     1:623457 2:167435 3:176245 4:163275 5:612347 6:157234 7:631542  
7 6     1:374562 2:435167 3:451627 4:327516 5:347612 6:341572 7:413265  
7 6     1:623457 2:167435 3:162457 4:163275 5:612347 6:157234 7:613542  
7 6     1:345627 2:435167 3:451627 4:327516 5:347612 6:341572 7:431265  
7 6     1:456723 2:516743 3:451627 4:516327 5:461237 6:572341 7:645321  
7 6     1:623457 2:643517 3:624751 4:275163 5:234761 6:234157 7:462153  
7 6     1:623457 2:167435 3:162475 4:163275 5:612347 6:157234 7:615342  
7 6     1:345672 2:435167 3:451627 4:327516 5:347612 6:341572 7:432165  
7 6     1:623457 2:167435 3:167245 4:163725 5:612347 6:157234 7:615243  
7 6     1:347562 2:435167 3:451627 4:327516 5:347612 6:341752 7:432561  
7 6     1:623457 2:167435 3:162745 4:163275 5:612347 6:157234 7:261543  

7 6     1:576234 2:716534 3:712654 4:576123 5:671432 6:753214 7:561234  
7 6     1:762345 2:734165 3:276541 4:761235 5:372614 6:372145 7:326145  
7 6     1:734562 2:675341 3:675412 4:735612 5:761432 6:573214 7:653412  
7 6     1:273456 2:374165 3:726541 4:273561 5:743261 6:745321 7:234561  
7 6     1:475623 2:753416 3:754126 4:712356 5:174326 6:174532 7:145326  
7 6     1:745623 2:471653 3:471265 4:172356 5:726143 6:721453 7:412653  
7 6     1:567234 2:176534 3:172654 4:561723 5:617432 6:145327 7:516234  
7 6     1:576234 2:716534 3:712654 4:567123 5:671432 6:745321 7:561234  
7 6     1:672345 2:653417 3:267541 4:671235 5:326714 6:327145 7:362145  
7 6     1:762345 2:753416 3:276541 4:761235 5:327614 6:372145 7:326145  
7 6     1:374562 2:653741 3:657412 4:375612 5:326147 6:537214 7:635412  
7 6     1:734562 2:657341 3:675412 4:735612 5:726143 6:573214 7:653412  
7 6     1:234756 2:347165 3:412657 4:237561 5:473261 6:475321 7:243561  
7 6     1:237456 2:374165 3:712654 4:273561 5:743261 6:745321 7:234561  
7 6     1:457623 2:573416 3:574126 4:561237 5:147326 6:145732 7:154326  
7 6     1:475623 2:753416 3:754126 4:761235 5:174326 6:147532 7:145326  
7 6     1:234567 2:417653 3:412765 4:127356 5:276143 6:271453 7:421653  
7 6     1:734562 2:471653 3:417265 4:172356 5:726143 6:721453 7:412653  
7 6     1:567234 2:176534 3:172654 4:561723 5:147326 6:174532 7:612354  
7 6     1:672345 2:675341 3:657412 4:671235 5:326714 6:327145 7:261435  
7 6     1:374562 2:653741 3:657412 4:375612 5:372614 6:327145 7:534162  
7 6     1:234756 2:417653 3:471265 4:237561 5:473261 6:475321 7:345621  
7 6     1:273456 2:417653 3:412765 4:237561 5:276143 6:271453 7:126543  
7 6     1:567234 2:573416 3:574126 4:576123 5:147326 6:145732 7:453216  
7 6     1:567234 2:176534 3:172654 4:561723 5:174326 6:174532 7:561234  
7 6     1:567234 2:716534 3:712654 4:567123 5:714326 6:714532 7:561234  
7 6     1:672345 2:675341 3:675412 4:671235 5:326714 6:327145 7:326145  
7 6     1:762345 2:765341 3:765412 4:761235 5:327614 6:327145 7:326145  
7 6     1:374562 2:653741 3:657412 4:375612 5:372614 6:372145 7:653412  
7 6     1:734562 2:657341 3:657412 4:735612 5:732614 6:732145 7:653412  
7 6     1:234756 2:471653 3:471265 4:237561 5:473261 6:475321 7:234561  
7 6     1:237456 2:741653 3:741265 4:237561 5:743261 6:745321 7:234561  
7 6     1:273456 2:417653 3:412765 4:273561 5:276143 6:271453 7:412653  
7 6     1:723456 2:417653 3:417265 4:723561 5:726143 6:721453 7:412653  
7 6     1:576234 2:573416 3:574126 4:576123 5:147326 6:145732 7:145326  
7 6     1:756234 2:753416 3:754126 4:756123 5:147326 6:147532 7:145326  
7 6     1:234756 2:176534 3:172654 4:123756 5:147326 6:321475 7:231456  
7 6     1:456723 2:417653 3:654172 4:561723 5:473261 6:475321 7:564123  
7 6     1:567234 2:573416 3:574126 4:235671 5:326714 6:532714 7:325614  
7 6     1:562374 2:653741 3:265741 4:237561 5:276143 6:271453 7:652341  
7 6     1:374562 2:341765 3:412765 4:375612 5:143276 6:327145 7:413265  
7 6     1:672345 2:416573 3:657412 4:671235 5:614732 6:145732 7:146532  
7 6     1:234756 2:176534 3:126754 4:123756 5:147326 6:321475 7:214536  
7 6     1:456723 2:417653 3:654172 4:561723 5:473261 6:453721 7:541263  
7 6     1:567234 2:534716 3:574126 4:235671 5:326714 6:532714 7:356124  
7 6     1:562374 2:653741 3:265741 4:237561 5:261743 6:271453 7:623451  
7 6     1:672345 2:416573 3:657412 4:612735 5:614732 6:145732 7:165342  
7 6     1:345762 2:341765 3:412765 4:375612 5:143276 6:327145 7:432615  
7 6     1:234756 2:176534 3:126574 4:123756 5:147326 6:321475 7:214356  
7 6     1:456723 2:417653 3:654172 4:561723 5:473261 6:453271 7:541623  
7 6     1:567234 2:534176 3:574126 4:235671 5:326714 6:532714 7:356214  
7 6     1:562374 2:653741 3:265741 4:237561 5:261473 6:271453 7:623541  
7 6     1:672345 2:416573 3:657412 4:612375 5:614732 6:145732 7:165432  
7 6     1:345672 2:341765 3:412765 4:375612 5:143276 6:327145 7:432165  
7 6     1:234756 2:176534 3:127654 4:123756 5:147326 6:321475 7:321456  
7 6     1:456723 2:417653 3:654172 4:561723 5:473261 6:457321 7:654123  
7 6     1:567234 2:537416 3:574126 4:235671 5:326714 6:532714 7:235614  
7 6     1:562374 2:653741 3:265741 4:237561 5:267143 6:271453 7:562341  
7 6     1:347562 2:341765 3:412765 4:375612 5:143276 6:327145 7:143265  
7 6     1:672345 2:416573 3:657412 4:617235 5:614732 6:145732 7:416532  
7 6     1:234756 2:165374 3:126574 4:123756 5:147326 6:321475 7:142356  
7 6     1:237456 2:165347 3:126547 4:172356 5:174326 6:321745 7:123456  
7 6     1:456723 2:417653 3:654172 4:561723 5:432671 6:453271 7:415623  
7 6     1:723456 2:765341 3:726541 4:712356 5:714326 6:327145 7:231456  
7 6     1:475623 2:471653 3:654712 4:567123 5:432617 6:453217 7:456123  
7 6     1:745623 2:741653 3:657412 4:756123 5:732614 6:753214 7:564123  
7 6     1:567234 2:534176 3:541276 4:235671 5:326714 6:532714 7:563214  
7 6     1:576234 2:534167 3:541267 4:235761 5:327614 6:573214 7:532614  
7 6     1:756234 2:734165 3:741265 4:237561 5:732614 6:753214 7:325614  
7 6     1:562374 2:653741 3:265741 4:237561 5:261473 6:214573 7:236541  
7 6     1:562734 2:657341 3:276541 4:273561 5:261437 6:214537 7:265341  
7 6     1:567234 2:765341 3:726541 4:723561 5:761432 6:714532 7:652341  
7 6     1:345672 2:341765 3:412765 4:356172 5:143276 6:327145 7:324165  
7 6     1:345627 2:374165 3:417265 4:356127 5:143726 6:372145 7:341265  
7 6     1:745623 2:734165 3:741265 4:756123 5:147326 6:732145 7:413265  
7 6     1:623475 2:416573 3:657412 4:612375 5:614732 6:145732 7:651432  
7 6     1:623457 2:416753 3:675412 4:612357 5:671432 6:147532 7:614532  
7 6     1:723456 2:417653 3:765412 4:712356 5:761432 6:714532 7:146532  
7 6     1:562347 2:165347 3:126547 4:612357 5:174326 6:147532 7:561234  
7 6     1:562374 2:165374 3:126574 4:561237 5:147326 6:174532 7:612354  
7 6     1:623457 2:657341 3:675412 4:612357 5:261437 6:321457 7:326145  
7 6     1:623475 2:675341 3:657412 4:612375 5:326147 6:321475 7:261435  
7 6     1:345627 2:534167 3:654127 4:356127 5:327614 6:372145 7:653412  
7 6     1:345672 2:653417 3:654172 4:356172 5:372614 6:327145 7:534162  
7 6     1:345627 2:471653 3:417265 4:235617 5:432617 6:453217 7:234561  
7 6     1:234567 2:417653 3:471265 4:235671 5:432671 6:453271 7:345621  
7 6     1:237456 2:416537 3:126547 4:273561 5:261437 6:214537 7:412653  
7 6     1:273456 2:416573 3:412657 4:237561 5:261473 6:214573 7:126543  
7 6     1:576234 2:534167 3:541267 4:567123 5:143267 6:453217 7:145326  
7 6     1:567234 2:534176 3:541276 4:576123 5:143276 6:145327 7:453216  
7 6     1:623475 2:176534 3:126547 4:612357 5:261743 6:147532 7:621345  
7 6     1:345627 2:534167 3:541276 4:375612 5:327614 6:453721 7:543126  
7 6     1:345627 2:534716 3:417265 4:356172 5:473261 6:453217 7:354612  
7 6     1:345762 2:534167 3:574126 4:567123 5:432671 6:453217 7:435261  
7 6     1:672345 2:657341 3:126754 4:612357 5:261437 6:214573 7:216453  
7 6     1:237456 2:165374 3:126547 4:612735 5:261437 6:271453 7:162534  
7 6     1:672345 2:165734 3:126754 4:612735 5:261437 6:214573 7:216534  
7 6     1:345762 2:534716 3:574126 4:356712 5:432671 6:453217 7:435612  
7 6     1:345762 2:534167 3:541276 4:375612 5:432761 6:453721 7:543261  
7 6     1:345627 2:534716 3:541726 4:356172 5:473261 6:453721 7:354126  
7 6     1:623475 2:176534 3:126754 4:612357 5:261743 6:214753 7:621453  
7 6     1:623745 2:165374 3:126547 4:612735 5:261743 6:271453 7:162345  
7 6     1:623745 2:165374 3:126547 4:612735 5:614732 6:145327 7:162354  
7 6     1:475623 2:417653 3:412657 4:123576 5:174326 6:147532 7:143562  
7 6     1:567234 2:657341 3:675412 4:561237 5:614372 6:573214 7:654321  
7 6     1:345762 2:341765 3:412657 4:356712 5:432671 6:453217 7:435621  
7 6     1:273456 2:716534 3:726541 4:723561 5:732614 6:271453 7:235416  
7 6     1:672345 2:675341 3:765412 4:756123 5:761432 6:721453 7:654321  
7 6     1:457623 2:417653 3:412657 4:123576 5:143267 6:147532 7:143562  
7 6     1:734562 2:716534 3:172654 4:172356 5:174326 6:714532 7:162345  
7 6     1:475623 2:471653 3:741265 4:761235 5:743261 6:475321 7:435612  
7 6     1:745623 2:741653 3:471265 4:735612 5:473261 6:745321 7:461235  
7 6     1:237456 2:347165 3:265471 4:235617 5:326147 6:327145 7:235416  
7 6     1:576234 2:573416 3:754126 4:756123 5:726143 6:573214 7:543261  
7 6     1:756234 2:753416 3:574126 4:576123 5:743261 6:753214 7:526143  
7 6     1:723456 2:753416 3:276541 4:273561 5:276143 6:721453 7:216534  
7 6     1:567234 2:657341 3:654127 4:561237 5:614372 6:537214 7:654321  
7 6     1:273456 2:716534 3:726541 4:723561 5:726143 6:271453 7:253416  
7 6     1:762345 2:765341 3:675412 4:671235 5:671432 6:745321 7:621453  
7 6     1:672345 2:675341 3:765412 4:761235 5:761432 6:721453 7:645321  
7 6     1:234567 2:341675 3:267541 4:237561 5:327614 6:321457 7:321654  
7 6     1:762345 2:176534 3:712654 4:712356 5:714326 6:174532 7:134562  
7 6     1:456273 2:416537 3:417265 4:127356 5:147326 6:145327 7:416235  
7 6     1:374562 2:374165 3:712654 4:735612 5:732614 6:372145 7:354126  
7 6     1:734562 2:734165 3:754126 4:375612 5:372614 6:732145 7:312654  
7 6     1:562347 2:653417 3:657412 4:567123 5:617432 6:532174 7:562143  
7 6     1:762345 2:176534 3:127654 4:761235 5:671432 6:147532 7:145632  
7 6     1:672345 2:167534 3:126754 4:671235 5:761432 6:145732 7:146532  
7 6     1:672345 2:657341 3:276541 4:617235 5:726143 6:721453 7:653241  
7 6     1:627345 2:653741 3:726541 4:612735 5:276143 6:271453 7:652341  
7 6     1:347562 2:753416 3:754126 4:375612 5:327614 6:573214 7:326514  
7 6     1:345762 2:573416 3:574126 4:357612 5:326714 6:753214 7:325614  
7 6     1:734562 2:374165 3:417265 4:735612 5:473261 6:457321 7:412365  
7 6     1:374562 2:734165 3:412765 4:375612 5:437261 6:453721 7:413265  
7 6     1:475623 2:537416 3:574126 4:567123 5:743261 6:745321 7:561423  
7 6     1:745623 2:534716 3:547126 4:561723 5:473261 6:475321 7:564123  
7 6     1:237456 2:716534 3:712654 4:172356 5:267143 6:271453 7:234156  
7 6     1:234756 2:176534 3:172654 4:712356 5:261743 6:217453 7:231456  
7 6     1:623475 2:176534 3:126547 4:123567 5:261743 6:174532 7:621345  
7 6     1:345627 2:341657 3:541276 4:375612 5:372614 6:453721 7:543126  
7 6     1:745623 2:741653 3:547126 4:735612 5:732614 6:457321 7:541236  
7 6     1:456237 2:534716 3:471265 4:356172 5:473261 6:453217 7:354612  
7 6     1:756234 2:537416 3:741265 4:357612 5:743261 6:753214 7:356142  
7 6     1:627345 2:716534 3:726541 4:723561 5:267143 6:714532 7:623415  
7 6     1:345762 2:534167 3:574126 4:576123 5:432671 6:532147 7:435261  
7 6     1:347562 2:734165 3:754126 4:756123 5:437261 6:732145 7:432651  
7 6     1:672345 2:675341 3:126754 4:612357 5:614327 6:214573 7:216453  
7 6     1:762345 2:765341 3:127654 4:712356 5:714326 6:217453 7:214563  
7 6     1:273456 2:165374 3:265417 4:612735 5:261437 6:271453 7:162534  
7 6     1:723456 2:167534 3:765412 4:617235 5:761432 6:721453 7:165324  
7 6     1:374562 2:716534 3:126547 4:172356 5:174326 6:714532 7:162345  
7 6     1:475623 2:471653 3:741265 4:671235 5:743261 6:453217 7:435612  
7 6     1:745623 2:741653 3:471265 4:735612 5:473261 6:753214 7:641235  
7 6     1:576234 2:534167 3:754126 4:756123 5:276143 6:573214 7:543261  
7 6     1:756234 2:734165 3:574126 4:576123 5:743261 6:753214 7:256143  
7 6     1:723456 2:573416 3:276541 4:273561 5:261437 6:721453 7:216534  
7 6     1:273456 2:716534 3:726541 4:723561 5:761432 6:271453 7:523416  
7 6     1:762345 2:765341 3:675412 4:612357 5:671432 6:475321 7:621453  
7 6     1:672345 2:675341 3:765412 4:712356 5:761432 6:721453 7:465321  
7 6     1:762345 2:176534 3:726541 4:712356 5:714326 6:174532 7:314562  
7 6     1:345627 2:374165 3:172654 4:735612 5:732614 6:372145 7:354126  
7 6     1:745623 2:734165 3:754126 4:375612 5:372614 6:732145 7:132654  
7 6     1:345672 2:341765 3:127654 4:172356 5:143267 6:145327 7:415632  
7 6     1:562347 2:537416 3:265741 4:561237 5:261473 6:573214 7:651423  
7 6     1:672345 2:165734 3:126754 4:617235 5:261437 6:214573 7:165324  
7 6     1:345762 2:537416 3:574126 4:356712 5:432671 6:453217 7:356142  
7 6     1:347562 2:534167 3:541276 4:375612 5:432761 6:453721 7:432651  
7 6     1:345627 2:534716 3:541726 4:356172 5:473261 6:457321 7:541236  
7 6     1:623475 2:176534 3:127654 4:612357 5:261743 6:214753 7:214563  
7 6     1:623745 2:165374 3:126547 4:612735 5:267143 6:271453 7:623415  
7 6     1:456723 2:416573 3:412675 4:123567 5:614372 6:145732 7:146532  
7 6     1:456273 2:653471 3:654172 4:561723 5:614732 6:532147 7:564123  
7 6     1:562374 2:653741 3:265471 4:561273 5:614327 6:532714 7:652341  
7 6     1:234576 2:341657 3:265741 4:235671 5:326714 6:532174 7:325614  
7 6     1:456237 2:341675 3:412765 4:123756 5:143276 6:145372 7:413265  
7 6     1:234756 2:341765 3:265417 4:123576 5:326174 6:321475 7:231456  
7 6     1:672345 2:167534 3:126754 4:617235 5:614327 6:214573 7:165324  
7 6     1:345762 2:537416 3:574126 4:357612 5:432671 6:532147 7:356142  
7 6     1:347562 2:341657 3:541276 4:375612 5:437261 6:453721 7:432651  
7 6     1:456237 2:534716 3:547126 4:356172 5:473261 6:457321 7:541236  
7 6     1:623475 2:176534 3:127654 4:123567 5:261743 6:217453 7:214563  
7 6     1:627345 2:165374 3:265417 4:612735 5:267143 6:271453 7:623415  
7 6     1:672345 2:176534 3:172654 4:671235 5:761432 6:145327 7:146523  
7 6     1:374562 2:573416 3:574126 4:375612 5:326147 6:753214 7:325641  
7 6     1:456723 2:416573 3:412765 4:612357 5:614372 6:145372 7:164532  
7 6     1:672345 2:167534 3:126754 4:612735 5:614327 6:214573 7:216534  
7 6     1:456273 2:653741 3:654172 4:561273 5:614732 6:453217 7:546123  
7 6     1:345762 2:534716 3:574126 4:357612 5:432671 6:532147 7:435612  
7 6     1:345762 2:341657 3:541276 4:375612 5:437261 6:453721 7:543261  
7 6     1:562374 2:653471 3:265471 4:561723 5:261437 6:532714 7:625341  
7 6     1:456237 2:534716 3:547126 4:356172 5:473261 6:453721 7:354126  
7 6     1:234756 2:534167 3:265741 4:235671 5:326174 6:532174 7:352614  
7 6     1:623475 2:176534 3:126754 4:123567 5:261743 6:217453 7:621453  
7 6     1:345627 2:341675 3:412675 4:123756 5:143276 6:145732 7:431265  
7 6     1:234576 2:341765 3:126547 4:123576 5:326714 6:321475 7:213456  
7 6     1:627345 2:165374 3:265417 4:612735 5:261743 6:271453 7:162345  
7 6     1:762345 2:176534 3:172654 4:761235 5:671432 6:147532 7:145623  
7 6     1:672345 2:657341 3:276541 4:671235 5:726143 6:721453 7:653214  
7 6     1:374562 2:753416 3:754126 4:375612 5:327614 6:573214 7:326541  
7 6     1:734562 2:374165 3:417265 4:735612 5:473261 6:475321 7:412356  
7 6     1:475623 2:573416 3:574126 4:567123 5:743261 6:745321 7:561432  
7 6     1:237456 2:716534 3:712654 4:172356 5:276143 6:271453 7:234165  

6 4     1:62345 2:61345 3:61245 4:61235 5:61234 6:12345  
6 4     1:62354 2:61354 3:61254 4:61235 5:61234 6:12354  
6 4     1:42356 2:41356 3:41256 4:12356 5:41236 6:41235  
6 4     1:62534 2:61534 3:61254 4:61253 5:61234 6:12534  
6 4     1:42536 2:41536 3:41256 4:12536 5:41236 6:41253  
6 4     1:42563 2:41563 3:41256 4:12563 5:41263 6:41253  
6 4     1:65234 2:61534 3:61524 4:61523 5:61234 6:15234  
6 4     1:45236 2:41536 3:41526 4:15236 5:41236 6:41523  
6 4     1:45263 2:41563 3:41526 4:15263 5:41263 6:41523  
6 4     1:45623 2:41563 3:41562 4:15623 5:41623 6:41523  
6 4     1:62345 2:61345 3:61245 4:12365 5:61234 6:12354  
6 4     1:62354 2:61354 3:61254 4:61235 5:12364 6:12345  
6 4     1:42356 2:41356 3:41256 4:12365 5:12346 6:41235  
6 4     1:62534 2:61534 3:12564 4:61253 5:61234 6:12543  
6 4     1:42536 2:41536 3:12546 4:12563 5:41236 6:41253  
6 4     1:42563 2:41563 3:41256 4:12536 5:41263 6:12543  
6 4     1:65234 2:61534 3:15264 4:61523 5:61234 6:15243  
6 4     1:45236 2:41536 3:15246 4:15263 5:41236 6:41523  
6 4     1:45263 2:41563 3:41526 4:15236 5:41263 6:15243  
6 4     1:64235 2:64135 3:41265 4:61235 5:64123 6:41253  
6 4     1:65234 2:65134 3:51264 4:65123 5:61234 6:51243  
6 4     1:45236 2:45136 3:51246 4:51263 5:41236 6:45123  
6 4     1:64253 2:64153 3:64125 4:61253 5:41263 6:41235  
6 4     1:45263 2:45163 3:45126 4:51236 5:41263 6:51243  
6 4     1:34256 2:34156 3:41265 4:31256 5:41236 6:34125  
6 4     1:64523 2:41563 3:64152 4:61523 5:64123 6:41532  
6 4     1:34526 2:41536 3:41562 4:31526 5:34126 6:34152  
6 4     1:34562 2:34156 3:41526 4:31562 5:34162 6:41532  
6 4     1:63425 2:34165 3:64125 4:63125 5:63412 6:34152  
6 4     1:64523 2:45163 3:64512 4:65123 5:64123 6:45132  
6 4     1:65423 2:54163 3:65412 4:65123 5:64123 6:54132  
6 4     1:34526 2:45136 3:45162 4:35126 5:34126 6:34512  
6 4     1:35426 2:54136 3:54162 4:35126 5:34126 6:35412  
6 4     1:63452 2:63415 3:64152 4:63152 5:34162 6:34125  
6 4     1:34562 2:34516 3:45126 4:35162 5:34162 6:45132  
6 4     1:35462 2:35416 3:54126 4:35162 5:34162 6:54132  
6 4     1:23456 2:34165 3:24156 4:23156 5:34126 6:23415  
6 4     1:23465 2:63415 3:62415 4:62315 5:62341 6:23451  
6 4     1:34562 2:63451 3:64512 4:63512 5:63412 6:34521  
6 4     1:35462 2:63541 3:65412 4:63512 5:63412 6:35421  
6 4     1:53462 2:65341 3:65412 4:65312 5:63412 6:53421  
6 4     1:34526 2:34561 3:24516 4:23516 5:23416 6:23451  
6 4     1:35426 2:35461 3:25416 4:23516 5:23416 6:23541  
6 4     1:53426 2:53461 3:25416 4:25316 5:23416 6:25341  
6 4     1:62345 2:63451 3:62451 4:62351 5:23461 6:23415  
6 4     1:62354 2:63541 3:62541 4:23561 5:62341 6:23514  
6 4     1:62534 2:65341 3:62541 4:25361 5:62341 6:25314  
6 4     1:65234 2:65341 3:65241 4:52361 5:62341 6:52314  
6 4     1:23456 2:34516 3:24561 4:23561 5:23461 6:34521  
6 4     1:23546 2:35416 3:25461 4:23561 5:23461 6:35421  
6 4     1:25346 2:53416 3:25461 4:25361 5:23461 6:53421  
6 4     1:23465 2:13456 3:12456 4:12356 5:23416 6:12345  
6 4     1:23564 2:13546 3:12546 4:23516 5:12346 6:12354  
6 4     1:23546 2:13564 3:12564 4:12356 5:12364 6:23514  
6 4     1:25364 2:15346 3:12546 4:25316 5:12346 6:12534  
6 4     1:25346 2:15364 3:12564 4:12536 5:12364 6:25314  
6 4     1:52364 2:15346 3:15246 4:52316 5:12346 6:15234  
6 4     1:52346 2:15364 3:15264 4:15236 5:12364 6:52314  
6 4     1:62345 2:61345 3:12645 4:61235 5:61234 6:12453  
6 4     1:62354 2:61354 3:12654 4:61235 5:61234 6:12543  
6 4     1:42356 2:41356 3:12456 4:12563 5:41236 6:41235  
6 4     1:62534 2:61534 3:61254 4:61253 5:12634 6:12345  
6 4     1:42536 2:41536 3:41256 4:12365 5:12436 6:41253  
6 4     1:42563 2:41563 3:41256 4:12635 5:12463 6:41253  
6 4     1:65234 2:15634 3:61524 4:61523 5:61234 6:15342  
6 4     1:45623 2:41563 3:41562 4:15236 5:41623 6:15423  
6 4     1:64235 2:41635 3:64125 4:61235 5:64123 6:41352  
6 4     1:65234 2:51634 3:65124 4:65123 5:61234 6:51342  
6 4     1:64253 2:41653 3:64125 4:61253 5:64123 6:41532  
6 4     1:34256 2:41356 3:41562 4:31256 5:34126 6:34125  
6 4     1:64523 2:64153 3:64152 4:61523 5:41623 6:41235  
6 4     1:45623 2:45163 3:45162 4:51236 5:41623 6:51423  
6 4     1:34526 2:34156 3:41265 4:31526 5:41326 6:34152  
6 4     1:34562 2:34156 3:41625 4:31562 5:41362 6:34152  
6 4     1:34625 2:63415 3:64125 4:63125 5:63412 6:34251  
6 4     1:45623 2:64513 3:64512 4:65123 5:64123 6:45231  
6 4     1:54623 2:65413 3:65412 4:65123 5:64123 6:54231  
6 4     1:56423 2:45613 3:45612 4:56231 5:46123 6:45123  
6 4     1:34652 2:63415 3:64152 4:63152 5:63412 6:34521  
6 4     1:34256 2:34561 3:24156 4:23156 5:23416 6:23415  
6 4     1:62345 2:61345 3:12645 4:12365 5:61234 6:12543  
6 4     1:62354 2:61354 3:12654 4:61235 5:12364 6:12453  
6 4     1:42356 2:41356 3:12456 4:12653 5:12346 6:41235  
6 4     1:62534 2:61534 3:12564 4:61253 5:12634 6:12435  
6 4     1:42536 2:41536 3:12546 4:12635 5:12436 6:41253  
6 4     1:42563 2:41563 3:41256 4:12365 5:12463 6:12543  
6 4     1:65234 2:15634 3:15264 4:61523 5:61234 6:15432  
6 4     1:64235 2:41635 3:41265 4:61235 5:64123 6:41532  
6 4     1:65234 2:51634 3:51264 4:65123 5:61234 6:51432  
6 4     1:64253 2:41653 3:64125 4:61253 5:41263 6:41352  
6 4     1:34256 2:41356 3:41652 4:31256 5:41236 6:34125  
6 4     1:64523 2:41563 3:64152 4:61523 5:41623 6:41325  
6 4     1:34526 2:41536 3:41625 4:31526 5:41326 6:34152  
6 4     1:34562 2:34156 3:41265 4:31562 5:41362 6:41532  
6 4     1:34625 2:34165 3:64125 4:63125 5:63412 6:34521  
6 4     1:45623 2:45163 3:64512 4:65123 5:64123 6:45321  
6 4     1:54623 2:54163 3:65412 4:65123 5:64123 6:54321  
6 4     1:34652 2:63415 3:64152 4:63152 5:34162 6:34251  
6 4     1:34256 2:34651 3:24156 4:23156 5:34126 6:23415  
6 4     1:23465 2:63415 3:62415 4:23615 5:62341 6:23514  
6 4     1:34562 2:63451 3:64512 4:63512 5:34612 6:34215  
6 4     1:35462 2:63541 3:65412 4:35612 5:63412 6:35214  
6 4     1:53462 2:65341 3:65412 4:53612 5:63412 6:53214  
6 4     1:34526 2:34615 3:24516 4:23516 5:34216 6:23451  
6 4     1:62345 2:63451 3:62451 4:23651 5:23461 6:23154  
6 4     1:62354 2:63541 3:62541 4:23561 5:23641 6:23145  
6 4     1:62534 2:65341 3:25641 4:25361 5:62341 6:25143  
6 4     1:65234 2:65341 3:52641 4:52361 5:62341 6:52143  
6 4     1:23456 2:34165 3:24561 4:23561 5:34261 6:34521  
6 4     1:23654 2:13456 3:12456 4:23156 5:23416 6:12345  
6 4     1:23645 2:13546 3:12546 4:23516 5:23146 6:12354  
6 4     1:23465 2:13564 3:12564 4:12356 5:23164 6:23514  
6 4     1:62345 2:61345 3:12465 4:12365 5:61234 6:12534  
6 4     1:62354 2:61354 3:12564 4:61235 5:12364 6:12435  
6 4     1:42356 2:41356 3:12546 4:12635 5:12346 6:41235  
6 4     1:62534 2:61534 3:12564 4:61253 5:12364 6:12453  
6 4     1:42536 2:41536 3:12546 4:12653 5:12346 6:41253  
6 4     1:42563 2:41563 3:41256 4:12356 5:12643 6:12543  
6 4     1:65234 2:15364 3:15264 4:61523 5:61234 6:15423  
6 4     1:45236 2:15346 3:15246 4:15623 5:41236 6:41523  
6 4     1:64235 2:41365 3:41265 4:61235 5:64123 6:41523  
6 4     1:65234 2:51364 3:51264 4:65123 5:61234 6:51423  
6 4     1:45236 2:51346 3:51246 4:51623 5:41236 6:45123  
6 4     1:64253 2:41563 3:64125 4:61253 5:41263 6:41325  
6 4     1:34256 2:41536 3:41625 4:31256 5:41236 6:34125  
6 4     1:64523 2:41563 3:64152 4:61523 5:41263 6:41352  
6 4     1:34526 2:41536 3:41652 4:31526 5:41236 6:34152  
6 4     1:34562 2:34156 3:41256 4:31562 5:41632 6:41532  
6 4     1:34265 2:34165 3:64125 4:63125 5:63412 6:34512  
6 4     1:45263 2:45163 3:64512 4:65123 5:64123 6:45312  
6 4     1:54263 2:54163 3:65412 4:65123 5:64123 6:54312  
6 4     1:45236 2:45136 3:45612 4:35126 5:34126 6:34512  
6 4     1:54236 2:54136 3:54612 4:35126 5:34126 6:35412  
6 4     1:56234 2:56134 3:56412 4:35612 5:36124 6:35124  
6 4     1:34562 2:63415 3:64152 4:63152 5:34162 6:34215  
6 4     1:34526 2:34615 3:24156 4:23156 5:34126 6:23415  
6 4     1:23465 2:63415 3:62415 4:23165 5:62341 6:23541  
6 4     1:34562 2:63451 3:64512 4:63512 5:34162 6:34251  
6 4     1:35462 2:63541 3:65412 4:35162 5:63412 6:35241  
6 4     1:53462 2:65341 3:65412 4:53162 5:63412 6:53241  
6 4     1:34526 2:34651 3:24516 4:23516 5:34126 6:23451  
6 4     1:35426 2:35641 3:25416 4:35126 5:23416 6:23541  
6 4     1:53426 2:53641 3:25416 4:53126 5:23416 6:25341  
6 4     1:56423 2:56341 3:25641 4:56123 5:26413 6:25413  
6 4     1:62345 2:63451 3:62451 4:23561 5:23461 6:23145  
6 4     1:62354 2:63541 3:62541 4:23561 5:23461 6:23154  
6 4     1:62534 2:65341 3:25461 4:25361 5:62341 6:25134  
6 4     1:65234 2:65341 3:52461 4:52361 5:62341 6:52134  
6 4     1:45623 2:56341 3:56241 4:56123 5:46231 6:45231  
6 4     1:23456 2:34156 3:24561 4:23561 5:34621 6:34521  
6 4     1:23645 2:13456 3:12456 4:23516 5:23416 6:12345  
6 4     1:23654 2:13546 3:12546 4:23516 5:23416 6:12354  
6 4     1:23456 2:13564 3:12564 4:12356 5:23614 6:23514  
6 4     1:25634 2:15346 3:25416 4:25316 5:12346 6:12534  
6 4     1:52634 2:15346 3:52416 4:52316 5:12346 6:15234  
6 4     1:56234 2:15634 3:56412 4:56312 5:16342 6:15342  
6 4     1:62345 2:16345 3:61245 4:12365 5:61234 6:13542  
6 4     1:62354 2:16354 3:61254 4:61235 5:12364 6:13452  
6 4     1:62534 2:16534 3:12564 4:61253 5:61234 6:15432  
6 4     1:65234 2:61534 3:15264 4:61523 5:16234 6:12435  
6 4     1:45236 2:41536 3:15246 4:12635 5:14236 6:41523  
6 4     1:45263 2:41563 3:41526 4:12365 5:14263 6:15243  
6 4     1:46235 2:64135 3:41265 4:61235 5:64123 6:42531  
6 4     1:56234 2:65134 3:51264 4:65123 5:61234 6:52431  
6 4     1:54236 2:45136 3:51246 4:52631 5:41236 6:45123  
6 4     1:46253 2:64153 3:64125 4:61253 5:41263 6:42351  
6 4     1:54263 2:45163 3:45126 4:52361 5:41263 6:51243  
6 4     1:46523 2:41563 3:64152 4:61523 5:64123 6:45321  
6 4     1:63425 2:34165 3:64125 4:36125 5:63412 6:31524  
6 4     1:64523 2:45163 3:64512 4:65123 5:46123 6:41325  
6 4     1:65423 2:54163 3:65412 4:56123 5:64123 6:51324  
6 4     1:34526 2:45136 3:41625 4:35126 5:43126 6:34512  
6 4     1:35426 2:54136 3:51624 4:53126 5:34126 6:35412  
6 4     1:63452 2:63415 3:64152 4:36152 5:34162 6:31254  
6 4     1:34562 2:34516 3:41265 4:35162 5:43162 6:45132  
6 4     1:35462 2:35416 3:51264 4:53162 5:34162 6:54132  
6 4     1:23465 2:63415 3:26415 4:62315 5:62341 6:24513  
6 4     1:34562 2:63451 3:64512 4:36512 5:63412 6:35214  
6 4     1:35462 2:63541 3:65412 4:63512 5:36412 6:34215  
6 4     1:53462 2:65341 3:56412 4:65312 5:63412 6:54213  
6 4     1:35426 2:34615 3:25416 4:23516 5:32416 6:23541  
6 4     1:53426 2:54613 3:52416 4:25316 5:23416 6:25341  
6 4     1:62345 2:63451 3:26451 4:62351 5:23461 6:24153  
6 4     1:62354 2:63541 3:26541 4:23561 5:62341 6:25143  
6 4     1:62534 2:65341 3:62541 4:25361 5:26341 6:23145  
6 4     1:65234 2:56341 3:65241 4:52361 5:62341 6:53142  
6 4     1:23546 2:34165 3:25461 4:23561 5:32461 6:35421  
6 4     1:25346 2:54163 3:52461 4:25361 5:23461 6:53421  
6 4     1:23645 2:15346 3:12546 4:25316 5:21346 6:12534  
6 4     1:23465 2:15364 3:12564 4:12536 5:21364 6:25314  
6 4     1:53642 2:51346 3:15246 4:52316 5:12346 6:15234  
6 4     1:53462 2:51364 3:15264 4:15236 5:12364 6:52314  
6 4     1:62345 2:16345 3:12645 4:61235 5:61234 6:14532  
6 4     1:62354 2:16354 3:12654 4:61235 5:61234 6:15432  
6 4     1:62534 2:16534 3:61254 4:61253 5:12634 6:13452  
6 4     1:65234 2:15634 3:61524 4:61523 5:16234 6:13425  
6 4     1:45623 2:41563 3:41562 4:12365 5:14623 6:15423  
6 4     1:46235 2:41635 3:64125 4:61235 5:64123 6:43521  
6 4     1:56234 2:51634 3:65124 4:65123 5:61234 6:53421  
6 4     1:46253 2:41653 3:64125 4:61253 5:64123 6:45321  
6 4     1:46523 2:64153 3:64152 4:61523 5:41623 6:42351  
6 4     1:54623 2:45163 3:45162 4:52361 5:41623 6:51423  
6 4     1:34625 2:63415 3:64125 4:36125 5:63412 6:32514  
6 4     1:45623 2:64513 3:64512 4:65123 5:46123 6:42315  
6 4     1:54623 2:65413 3:65412 4:56123 5:64123 6:52314  
6 4     1:56423 2:45613 3:45612 4:52316 5:46123 6:54123  
6 4     1:34652 2:63415 3:64152 4:36152 5:63412 6:35214  
6 4     1:62345 2:63415 3:26415 4:23615 5:62341 6:21543  
6 4     1:63452 2:63451 3:64512 4:36512 5:34612 6:31254  
6 4     1:63542 2:63541 3:65412 4:35612 5:36412 6:31245  
6 4     1:65342 2:65341 3:56412 4:53612 5:63412 6:51243  
6 4     1:34562 2:34561 3:41265 4:35612 5:43612 6:45312  
6 4     1:35462 2:35461 3:51264 4:53612 5:34612 6:54312  
6 4     1:35642 2:35641 3:51246 4:56312 5:36412 6:53412  
6 4     1:62345 2:63451 3:26451 4:23651 5:62341 6:25143  
6 4     1:62354 2:63541 3:26541 4:62351 5:23641 6:24153  
6 4     1:62534 2:65341 3:25641 4:62531 5:26341 6:24135  
6 4     1:65234 2:56341 3:52641 4:65231 5:62341 6:54132  
6 4     1:23564 2:34165 3:25641 4:23561 5:32641 6:35241  
6 4     1:25364 2:54163 3:52641 4:25361 5:23641 6:53241  
6 4     1:25634 2:54136 3:56241 4:25631 5:26341 6:52341  
6 4     1:23465 2:15634 3:12564 4:12563 5:21634 6:25134  
6 4     1:53462 2:51634 3:15264 4:15263 5:12634 6:52134  
6 4     1:53426 2:56134 3:15624 4:15623 5:16234 6:51234  
6 4     1:62345 2:16345 3:12645 4:12365 5:61234 6:15432  
6 4     1:62354 2:16354 3:12654 4:61235 5:12364 6:14532  
6 4     1:62534 2:16534 3:12564 4:61253 5:12634 6:14352  
6 4     1:65234 2:15634 3:15264 4:61523 5:16234 6:14325  
6 4     1:23645 2:13465 3:61245 4:16235 5:12634 6:12345  
6 4     1:23654 2:13564 3:61254 4:12635 5:16234 6:12354  
6 4     1:23456 2:13546 3:41256 4:12356 5:14236 6:12435  
6 4     1:25634 2:15364 3:16254 4:12653 5:61234 6:12534  
6 4     1:25364 2:15634 3:12564 4:12356 5:31264 6:13254  
6 4     1:52634 2:61534 3:16524 4:15623 5:12364 6:15234  
6 4     1:56234 2:15634 3:12564 4:15263 5:16324 6:21534  
6 4     1:23456 2:34156 3:24516 4:12356 5:21346 6:23145  
6 4     1:62345 2:16534 3:16254 4:61235 5:61432 6:14523  
6 4     1:45623 2:41563 3:41265 4:12356 5:14362 6:14532  
6 4     1:23456 2:15634 3:12645 4:12365 5:21346 6:21543  
6 4     1:34625 2:34165 3:41256 4:35612 5:43126 6:43521  
6 4     1:46523 2:46153 3:64125 4:61235 5:64321 6:43512  
6 4     1:54623 2:54163 3:45126 4:53612 5:41236 6:45321  
6 4     1:23465 2:34156 3:25641 4:23615 5:32416 6:32514  
6 4     1:36452 2:63415 3:64125 4:36512 5:63214 6:32541  
6 4     1:53462 2:35416 3:52641 4:53612 5:34126 6:35214  
6 4     1:62345 2:63415 3:26541 4:26351 5:62143 6:21534  
6 4     1:34562 2:34165 3:41256 4:35612 5:43261 6:43521  
6 4     1:25346 2:51634 3:52641 4:52361 5:23416 6:25143  
6 4     1:23465 2:34156 3:25641 4:23561 5:32164 6:32514  
6 4     1:23456 2:15634 3:12564 4:12365 5:21463 6:21543  
6 4     1:45623 2:41635 3:41265 4:12356 5:14236 6:14532  
6 4     1:54623 2:51634 3:51264 4:15236 5:12346 6:15432  
6 4     1:62345 2:61534 3:12564 4:61235 5:61432 6:12435  
6 4     1:42356 2:41635 3:12645 4:12536 5:41236 6:41532  
6 4     1:42536 2:41653 3:41256 4:12356 5:12643 6:41352  
6 4     1:42563 2:41356 3:41652 4:12653 5:12346 6:41253  
6 4     1:45263 2:15346 3:41625 4:15623 5:41326 6:41523  
6 4     1:45623 2:41563 3:41265 4:15263 5:41362 6:15342  
6 4     1:64523 2:41563 3:64125 4:61235 5:64321 6:41325  
6 4     1:34625 2:41635 3:41526 4:31256 5:34126 6:34521  
6 4     1:34652 2:34156 3:41256 4:31526 5:41632 6:34251  
6 4     1:34256 2:34651 3:41652 4:31562 5:41236 6:34152  
6 4     1:34562 2:63415 3:64125 4:63512 5:63214 6:34215  
6 4     1:45236 2:34615 3:45612 4:35162 5:34216 6:34512  
6 4     1:56234 2:35416 3:56412 4:35612 5:36142 6:35214  
6 4     1:34625 2:34516 3:24156 4:23615 5:23416 6:23514  
6 4     1:62345 2:63415 3:62541 4:23561 5:62143 6:23145  
6 4     1:45623 2:56341 3:45126 4:56123 5:46213 6:45321  
6 4     1:34562 2:34165 3:45162 4:35612 5:34261 6:45231  
6 4     1:23456 2:34156 3:24516 4:23651 5:34621 6:23154  
6 4     1:23654 2:34651 3:24561 4:23156 5:34126 6:23451  
6 4     1:23645 2:35641 3:25461 4:35126 5:23146 6:23541  
6 4     1:23465 2:35461 3:25641 4:23561 5:23164 6:35124  
6 4     1:25346 2:56341 3:25641 4:56123 5:26431 6:25143  
6 4     1:23546 2:13456 3:12645 4:23615 5:12346 6:12543  
6 4     1:23456 2:13546 3:12654 4:12356 5:23614 6:12453  
6 4     1:23654 2:13564 3:12456 4:12653 5:23416 6:12354  
6 4     1:25634 2:15364 3:25416 4:12635 5:12436 6:12534  
6 4     1:25364 2:15634 3:12564 4:12365 5:12463 6:25413  
6 4     1:56234 2:15634 3:56412 4:15236 5:16324 6:15432  
6 4     1:62345 2:16534 3:12654 4:61235 5:61432 6:14532  
6 4     1:45623 2:41563 3:41265 4:12365 5:14362 6:15432  
6 4     1:62345 2:16534 3:61254 4:61235 5:61432 6:13452  
6 4     1:45236 2:41563 3:41526 4:12365 5:14623 6:41325  
6 4     1:45263 2:41536 3:41625 4:12635 5:14326 6:41523  
6 4     1:45623 2:41563 3:41265 4:16235 5:14362 6:41532  
6 4     1:46523 2:64153 3:64125 4:61235 5:64321 6:42351  
6 4     1:54623 2:45163 3:45126 4:52361 5:41236 6:45321  
6 4     1:63452 2:63415 3:64125 4:36512 5:63214 6:31254  
6 4     1:34562 2:34516 3:41265 4:35126 5:43612 6:34215  
6 4     1:35462 2:35416 3:51264 4:53612 5:34126 6:35214  
6 4     1:34526 2:34615 3:41625 4:35162 5:43216 6:34512  
6 4     1:62345 2:16534 3:12654 4:12635 5:61432 6:15342  
6 4     1:25346 2:16345 3:15264 4:15236 5:12634 6:21435  
6 4     1:46523 2:41653 3:41625 4:61235 5:64321 6:45231  
6 4     1:52634 2:56341 3:51264 4:51236 5:21346 6:25431  
6 4     1:52346 2:53461 3:25641 4:51236 5:21463 6:51243  
6 4     1:52364 2:53641 3:25461 4:51263 5:21643 6:51234  
6 4     1:23645 2:63415 3:26541 4:23651 5:62143 6:25413  
6 4     1:25346 2:35416 3:26415 4:25361 5:23641 6:32145  
6 4     1:52346 2:53641 3:56412 4:52361 5:32416 6:35142  
6 4     1:52364 2:53461 3:54612 4:35162 5:32614 6:52341  
6 4     1:62345 2:15634 3:61254 4:61235 5:14362 6:13452  
6 4     1:45236 2:41563 3:41526 4:12365 5:16423 6:13245  
6 4     1:45263 2:41536 3:16245 4:12635 5:13426 6:41523  
6 4     1:45623 2:41563 3:12645 4:16235 5:13462 6:41532  
6 4     1:34562 2:16534 3:15624 4:12356 5:31426 6:31452  
6 4     1:23456 2:41563 3:26541 4:25631 5:42136 6:42153  
6 4     1:45623 2:64153 3:64125 4:61235 5:43261 6:42351  
6 4     1:56423 2:45163 3:45126 4:52361 5:41236 6:53241  
6 4     1:53426 2:45136 3:56241 4:52631 5:41263 6:45123  
6 4     1:53462 2:45163 3:52641 4:56231 5:41623 6:45132  
6 4     1:63452 2:63415 3:64125 4:35612 5:32164 6:31254  
6 4     1:34562 2:34516 3:41265 4:35126 5:46312 6:42135  
6 4     1:35462 2:35416 3:51264 4:56312 5:34126 6:52134  
6 4     1:34526 2:46135 3:41625 4:35162 5:42316 6:34512  
6 4     1:35426 2:56134 3:51624 4:52316 5:34162 6:35412  
6 4     1:62345 2:63415 3:25641 4:62351 5:21463 6:24153  
6 4     1:34562 2:41635 3:46125 4:35612 5:42361 6:34521  
6 4     1:35462 2:51634 3:56124 4:52361 5:34612 6:35421  
6 4     1:23546 2:34165 3:25416 4:23561 5:36241 6:31425  
6 4     1:25346 2:54163 3:56241 4:25361 5:23416 6:51423  
6 4     1:36425 2:34615 3:25461 4:23516 5:31246 6:23541  
6 4     1:34625 2:36415 3:25641 4:23561 5:31264 6:23514  
6 4     1:46523 2:45613 3:41256 4:23561 5:24316 6:24351  
6 4     1:56423 2:54613 3:51246 4:25316 5:23461 6:25341  
6 4     1:54623 2:56413 3:51264 4:25361 5:23641 6:25314  
6 4     1:23465 2:15346 3:12564 4:12536 5:26134 6:24315  
6 4     1:23645 2:15364 3:12546 4:26315 5:24136 6:12534  
6 4     1:26345 2:15634 3:12564 4:23615 5:24163 6:12543  
6 4     1:35642 2:34156 3:12564 4:36512 5:13246 6:13254  
6 4     1:53462 2:56134 3:15264 4:15236 5:12346 6:54312  
6 4     1:53642 2:54136 3:15246 4:56312 5:12364 6:15234  
6 4     1:56342 2:54163 3:15264 4:53612 5:12634 6:15243  
6 4     1:62345 2:15634 3:12564 4:61235 5:61432 6:14325  
6 4     1:42563 2:13456 3:41652 4:16523 5:12346 6:41253  
6 4     1:45263 2:15346 3:41625 4:16253 5:13426 6:41523  
6 4     1:45623 2:41563 3:41265 4:12653 5:13462 6:15342  
6 4     1:45623 2:41563 3:64125 4:61235 5:64321 6:43215  
6 4     1:42356 2:34651 3:46512 4:31562 5:41236 6:34152  
6 4     1:52346 2:35641 3:56412 4:51236 5:31462 6:35142  
6 4     1:52364 2:35461 3:54612 4:35162 5:31642 6:51234  
6 4     1:52346 2:53416 3:45612 4:56123 5:42163 6:45213  
6 4     1:34562 2:63415 3:64125 4:35612 5:63214 6:32145  
6 4     1:45236 2:34615 3:46152 4:35162 5:42316 6:34512  
6 4     1:56234 2:35416 3:54162 4:35612 5:36142 6:52314  
6 4     1:62345 2:63415 3:25641 4:23561 5:62143 6:21435  
6 4     1:45263 2:53461 3:45162 4:51623 5:42613 6:52341  
6 4     1:45623 2:56341 3:45126 4:51263 5:46213 6:53421  
6 4     1:34562 2:34165 3:41652 4:35612 5:42361 6:45231  
6 4     1:23654 2:36541 3:24561 4:31256 5:34126 6:23451  
6 4     1:23645 2:36451 3:25461 4:35126 5:31246 6:23541  
6 4     1:23465 2:34651 3:25641 4:23561 5:31264 6:35124  
6 4     1:25634 2:56341 3:54126 4:51236 5:24361 6:25431  
6 4     1:25364 2:53641 3:25461 4:51263 5:24631 6:54123  
6 4     1:25346 2:53461 3:25641 4:56123 5:26431 6:51243  
6 4     1:26534 2:13564 3:24156 4:12653 5:23416 6:12354  
6 4     1:26354 2:15364 3:25416 4:12635 5:24136 6:12534  
6 4     1:23654 2:15634 3:12564 4:12365 5:24163 6:25413  
6 4     1:56234 2:53416 3:54126 4:15623 5:13264 6:15324  
6 4     1:52634 2:15364 3:54162 4:15263 5:13624 6:53412  
6 4     1:52364 2:15634 3:56412 4:15236 5:16324 6:54132  
6 4     1:23645 2:16534 3:12654 4:12365 5:61432 6:13254  
6 4     1:25346 2:13654 3:15264 4:12536 5:12364 6:31452  
6 4     1:25364 2:13456 3:15246 4:31652 5:12346 6:12534  
6 4     1:52346 2:15364 3:12564 4:15236 5:13624 6:31425  
6 4     1:52364 2:15346 3:12546 4:31625 5:13426 6:15234  
6 4     1:46523 2:41653 3:41265 4:12635 5:64321 6:42153  
6 4     1:42653 2:45163 3:41526 4:15236 5:41263 6:24351  
6 4     1:42356 2:45136 3:24651 4:15263 5:41236 6:41523  
6 4     1:52346 2:54136 3:25641 4:51236 5:14263 6:51423  
6 4     1:52364 2:56134 3:25461 4:51623 5:16243 6:51234  
6 4     1:52346 2:53416 3:51246 4:35612 5:21364 6:52134  
6 4     1:34652 2:34165 3:41625 4:36512 5:63214 6:31452  
6 4     1:45263 2:41563 3:45126 4:51236 5:42613 6:24315  
6 4     1:45236 2:41536 3:24615 4:51263 5:42316 6:45123  
6 4     1:56234 2:51634 3:25416 4:56123 5:61243 6:52314  
6 4     1:23465 2:34615 3:26541 4:23651 5:62143 6:24351  
6 4     1:23546 2:35416 3:24651 4:25361 5:23461 6:42153  
6 4     1:25346 2:53416 3:25461 4:23561 5:24631 6:42135  
6 4     1:52634 2:53461 3:56241 4:35162 5:26314 6:52341  
6 4     1:56234 2:56341 3:52641 4:35126 5:62314 6:53421  
6 4     1:42653 2:35461 3:24156 4:25316 5:23416 6:23541  
6 4     1:42635 2:53461 3:25416 4:23516 5:24136 6:25341  
6 4     1:45623 2:53416 3:54126 4:52316 5:32461 6:53241  
6 4     1:45263 2:53641 3:54162 4:56312 5:36421 6:53412  
6 4     1:45236 2:56341 3:56412 4:53612 5:63421 6:54132  
6 4     1:35462 2:34516 3:45126 4:31652 5:34162 6:13254  
6 4     1:34562 2:35416 3:54126 4:35162 5:31642 6:13245  
6 4     1:35426 2:13654 3:45162 4:31256 5:34126 6:34512  
6 4     1:34526 2:13645 3:54162 4:35126 5:31246 6:35412  
6 4     1:53426 2:15634 3:54126 4:51236 5:43162 6:54312  
6 4     1:56423 2:15364 3:54612 4:51263 5:46132 6:54123  
6 4     1:54623 2:15346 3:56412 4:56123 5:64132 6:51243  
6 4     1:26345 2:61534 3:16254 4:16235 5:14632 6:12354  
6 4     1:52346 2:15364 3:12564 4:12536 5:21634 6:14235  
6 4     1:52364 2:15346 3:12546 4:16235 5:21436 6:12534  
6 4     1:36452 2:36415 3:46125 4:63512 5:32614 6:34152  
6 4     1:34562 2:34516 3:54126 4:35162 5:43612 6:32415  
6 4     1:53462 2:53416 3:54162 4:35612 5:43126 6:52314  
6 4     1:34526 2:36415 3:54162 4:35126 5:43216 6:34512  
6 4     1:54623 2:53416 3:54612 4:56123 5:64132 6:45213  
6 4     1:62354 2:16534 3:16254 4:61235 5:16324 6:14235  
6 4     1:62534 2:16354 3:16524 4:61253 5:16234 6:14253  
6 4     1:65234 2:16534 3:16254 4:61523 5:16324 6:14523  
6 4     1:23456 2:16345 3:12546 4:12356 5:12436 6:21345  
6 4     1:23546 2:16354 3:12456 4:12536 5:12346 6:21354  
6 4     1:25346 2:16534 3:12546 4:12356 5:12436 6:21534  
6 4     1:34526 2:34156 3:41256 4:36125 5:34216 6:43125  
6 4     1:46523 2:46153 3:64125 4:61253 5:46213 6:43125  
6 4     1:54623 2:54163 3:45126 4:53126 5:41263 6:54213  
6 4     1:34256 2:34516 3:41526 4:36152 5:34126 6:43152  
6 4     1:46253 2:46513 3:64152 4:61523 5:46123 6:43152  
6 4     1:54263 2:54613 3:45162 4:53162 5:41623 6:54123  
6 4     1:23546 2:34516 3:26451 4:23156 5:23416 6:32451  
6 4     1:23456 2:35416 3:26541 4:23516 5:23146 6:32541  
6 4     1:36542 2:63451 3:64512 4:36152 5:36412 6:32451  
6 4     1:36452 2:63541 3:65412 4:36512 5:36142 6:32541  
6 4     1:53642 2:35461 3:52461 4:53162 5:34612 6:53412  
6 4     1:53462 2:35641 3:52641 4:53612 5:36412 6:53142  

6 4     1:45623 2:15643 3:41562 4:15632 5:41623 6:41523  
6 4     1:35642 2:31564 3:15624 4:15632 5:31642 6:31542  
6 4     1:25634 2:15643 3:15624 4:21563 5:21634 6:21534  
6 4     1:45623 2:51643 3:45162 4:51632 5:41623 6:45123  
6 4     1:35642 2:35164 3:51624 4:51632 5:31642 6:35142  
6 4     1:25634 2:51643 3:51624 4:25163 5:21634 6:25134  
6 4     1:45623 2:56143 3:45612 4:56132 5:46123 6:45123  
6 4     1:35642 2:35614 3:56124 4:56132 5:36142 6:35142  
6 4     1:25634 2:56143 3:56124 4:25613 5:26134 6:25134  
6 4     1:25634 2:35614 3:25641 4:32561 5:32614 6:32514  
6 4     1:52634 2:35614 3:52641 4:35261 5:32614 6:35214  
6 4     1:56234 2:35614 3:56241 4:35621 5:36214 6:35214  
6 4     1:35642 2:43561 3:45612 4:35621 5:43612 6:43512  
6 4     1:53642 2:45361 3:45612 4:53621 5:43612 6:45312  
6 4     1:56342 2:45631 3:45612 4:56321 5:46312 6:45312  
6 4     1:45623 2:45631 3:24561 4:25613 5:24613 6:24513  
6 4     1:54623 2:54631 3:25461 4:25613 5:24613 6:25413  
6 4     1:56423 2:56431 3:25641 4:25613 5:26413 6:25413  
6 4     1:42563 2:45631 3:25641 4:25613 5:42631 6:42531  
6 4     1:45263 2:45631 3:52641 4:52613 5:42631 6:45231  
6 4     1:45623 2:45631 3:56241 4:56213 5:46231 6:45231  
6 4     1:34562 2:45631 3:45612 4:35621 5:34621 6:34521  
6 4     1:35462 2:54631 3:54612 4:35621 5:34621 6:35421  
6 4     1:35642 2:56431 3:56412 4:35621 5:36421 6:35421  
6 4     1:23564 2:35614 3:25641 4:35621 5:23641 6:23541  
6 4     1:25364 2:53614 3:25641 4:53621 5:23641 6:25341  
6 4     1:25634 2:56314 3:25641 4:56321 5:26341 6:25341  
6 4     1:25634 2:15643 3:12564 4:25613 5:12643 6:12543  
6 4     1:52634 2:15643 3:15264 4:52613 5:12643 6:15243  
6 4     1:56234 2:15643 3:15624 4:56213 5:16243 6:15243  
6 4     1:35642 2:35614 3:15624 4:13562 5:13624 6:13524  
6 4     1:53642 2:53614 3:15624 4:15362 5:13624 6:15324  
6 4     1:56342 2:56314 3:15624 4:15632 5:16324 6:15324  
6 4     1:45623 2:14563 3:45612 4:15632 5:14632 6:14532  
6 4     1:54623 2:15463 3:54612 4:15632 5:14632 6:15432  
6 4     1:56423 2:15643 3:56412 4:15632 5:16432 6:15432  
6 4     1:45236 2:15436 3:41526 4:15362 5:41236 6:41523  
6 4     1:45263 2:15463 3:41526 4:15632 5:41263 6:41523  
6 4     1:35426 2:31546 3:15264 4:15326 5:31426 6:31542  
6 4     1:35462 2:31546 3:15624 4:15362 5:31462 6:31542  
6 4     1:25346 2:15463 3:15246 4:21536 5:21346 6:21534  
6 4     1:25364 2:15643 3:15264 4:21536 5:21364 6:21534  
6 4     1:45236 2:51436 3:45126 4:51362 5:41236 6:45123  
6 4     1:45263 2:51463 3:45126 4:51632 5:41263 6:45123  
6 4     1:35426 2:35146 3:51264 4:51326 5:31426 6:35142  
6 4     1:35462 2:35146 3:51624 4:51362 5:31462 6:35142  
6 4     1:25346 2:51463 3:51246 4:25136 5:21346 6:25134  
6 4     1:25364 2:51643 3:51264 4:25136 5:21364 6:25134  
6 4     1:25346 2:35146 3:25461 4:32516 5:32146 6:32514  
6 4     1:25364 2:35164 3:25641 4:32516 5:32164 6:32514  
6 4     1:52346 2:35146 3:52461 4:35216 5:32146 6:35214  
6 4     1:52364 2:35164 3:52641 4:35216 5:32164 6:35214  
6 4     1:35426 2:43516 3:45126 4:35261 5:43126 6:43512  
6 4     1:53426 2:45316 3:45126 4:53261 5:43126 6:45312  
6 4     1:35462 2:43516 3:45162 4:35621 5:43162 6:43512  
6 4     1:53462 2:45316 3:45162 4:53621 5:43162 6:45312  
6 4     1:45236 2:45361 3:24516 4:25136 5:24136 6:24513  
6 4     1:54236 2:54361 3:25416 4:25136 5:24136 6:25413  
6 4     1:45263 2:45631 3:24516 4:25163 5:24163 6:24513  
6 4     1:54263 2:54631 3:25416 4:25163 5:24163 6:25413  
6 4     1:45236 2:15436 3:15246 4:15632 5:41236 6:41523  
6 4     1:45263 2:15463 3:41526 4:15362 5:41263 6:15243  
6 4     1:45623 2:15643 3:41562 4:15326 5:41623 6:15423  
6 4     1:35426 2:15436 3:15624 4:15326 5:31426 6:31542  
6 4     1:35462 2:31546 3:15264 4:15362 5:31462 6:15432  
6 4     1:35642 2:31564 3:15246 4:15632 5:31642 6:15342  
6 4     1:25346 2:15643 3:15246 4:15326 5:21346 6:21534  
6 4     1:25364 2:15463 3:15264 4:21536 5:21364 6:15324  
6 4     1:25634 2:15436 3:15624 4:21563 5:21634 6:15234  
6 4     1:45236 2:51436 3:51246 4:51632 5:41236 6:45123  
6 4     1:45263 2:51463 3:45126 4:51362 5:41263 6:51243  
6 4     1:45623 2:51643 3:45162 4:51326 5:41623 6:51423  
6 4     1:35426 2:51436 3:51624 4:51326 5:31426 6:35142  
6 4     1:35462 2:35146 3:51264 4:51362 5:31462 6:51432  
6 4     1:35642 2:35164 3:51246 4:51632 5:31642 6:51342  
6 4     1:25346 2:51643 3:51246 4:51326 5:21346 6:25134  
6 4     1:25364 2:51463 3:51264 4:25136 5:21364 6:51324  
6 4     1:25634 2:51436 3:51624 4:25163 5:21634 6:51234  
6 4     1:25346 2:35146 3:25641 4:25136 5:32146 6:32514  
6 4     1:25364 2:35164 3:25461 4:32516 5:32164 6:25134  
6 4     1:52346 2:35146 3:52641 4:52136 5:32146 6:35214  
6 4     1:52364 2:35164 3:52461 4:35216 5:32164 6:52134  
6 4     1:35426 2:35146 3:45126 4:35621 5:43126 6:43512  
6 4     1:53426 2:53146 3:45126 4:53621 5:43126 6:45312  
6 4     1:56423 2:56143 3:45612 4:56321 5:46123 6:45123  
6 4     1:35462 2:43516 3:45162 4:35261 5:43162 6:35142  
6 4     1:53462 2:45316 3:45162 4:53261 5:43162 6:53142  
6 4     1:56342 2:35614 3:56241 4:56132 5:36142 6:35142  
6 4     1:45236 2:45631 3:45126 4:25136 5:24136 6:24513  
6 4     1:54236 2:54631 3:54126 4:25136 5:24136 6:25413  
6 4     1:56234 2:56431 3:56124 4:25613 5:26134 6:25134  
6 4     1:45263 2:45361 3:24516 4:25163 5:24163 6:45123  
6 4     1:54263 2:54361 3:25416 4:25163 5:24163 6:54123  
6 4     1:25346 2:45316 3:25416 4:25613 5:42316 6:42531  
6 4     1:25634 2:35614 3:25416 4:32561 5:32614 6:25314  
6 4     1:52346 2:45316 3:52416 4:52613 5:42316 6:45231  
6 4     1:52634 2:35614 3:52416 4:35261 5:32614 6:52314  
6 4     1:45236 2:45316 3:45612 4:35216 5:34216 6:34521  
6 4     1:54236 2:54316 3:54612 4:35216 5:34216 6:35421  
6 4     1:56234 2:56314 3:56412 4:35621 5:36214 6:35214  
6 4     1:35642 2:43561 3:45612 4:35216 5:43612 6:35412  
6 4     1:53642 2:45361 3:45612 4:53216 5:43612 6:53412  
6 4     1:56342 2:45631 3:56412 4:56213 5:46312 6:45312  
6 4     1:35426 2:35614 3:25416 4:35216 5:23416 6:23541  
6 4     1:53426 2:53614 3:25416 4:53216 5:23416 6:25341  
6 4     1:45623 2:45316 3:24561 4:25613 5:24613 6:45213  
6 4     1:54623 2:54316 3:25461 4:25613 5:24613 6:54213  
6 4     1:56423 2:56314 3:25641 4:56213 5:26413 6:25413  
6 4     1:42536 2:45361 3:25461 4:25163 5:42361 6:25341  
6 4     1:42563 2:45631 3:25641 4:25136 5:42631 6:25431  
6 4     1:45236 2:45361 3:52461 4:52163 5:42361 6:52341  
6 4     1:45263 2:45631 3:52641 4:52136 5:42631 6:52431  
6 4     1:45623 2:56431 3:56241 4:56132 5:46231 6:45231  
6 4     1:34526 2:45361 3:45162 4:35261 5:34261 6:45231  
6 4     1:35426 2:54361 3:54162 4:35261 5:34261 6:54231  
6 4     1:34562 2:45631 3:45126 4:35621 5:34621 6:45321  
6 4     1:35462 2:54631 3:54126 4:35621 5:34621 6:54321  
6 4     1:35642 2:56431 3:56124 4:56321 5:36421 6:35421  
6 4     1:23546 2:35164 3:25461 4:35261 5:23461 6:35421  
6 4     1:23564 2:35146 3:25641 4:35621 5:23641 6:35241  
6 4     1:25346 2:53164 3:25461 4:53261 5:23461 6:53421  
6 4     1:25364 2:53146 3:25641 4:53621 5:23641 6:53241  
6 4     1:25634 2:56143 3:56241 4:56321 5:26341 6:25341  
6 4     1:25634 2:15436 3:25416 4:25136 5:12436 6:12543  
6 4     1:25364 2:15463 3:12546 4:25163 5:12463 6:25413  
6 4     1:25346 2:15643 3:12564 4:25613 5:12643 6:25143  
6 4     1:52634 2:15436 3:52416 4:52136 5:12436 6:15243  
6 4     1:52364 2:15463 3:15246 4:52163 5:12463 6:52413  
6 4     1:52346 2:15643 3:15264 4:52613 5:12643 6:52143  
6 4     1:35642 2:35146 3:15246 4:35216 5:13246 6:13524  
6 4     1:35462 2:35164 3:15264 4:13526 5:13264 6:35214  
6 4     1:53642 2:53146 3:15246 4:53216 5:13246 6:15324  
6 4     1:53462 2:53164 3:15264 4:15326 5:13264 6:53214  
6 4     1:56342 2:56143 3:15624 4:56213 5:16243 6:15243  
6 4     1:35426 2:35614 3:15624 4:13562 5:13624 6:35124  
6 4     1:53426 2:53614 3:15624 4:15362 5:13624 6:53124  
6 4     1:45623 2:45316 3:45126 4:15326 5:14326 6:14532  
6 4     1:54623 2:54316 3:54126 4:15326 5:14326 6:15432  
6 4     1:56423 2:56314 3:56124 4:15632 5:16324 6:15324  
6 4     1:45263 2:14536 3:45162 4:15362 5:14362 6:45312  
6 4     1:54263 2:15436 3:54162 4:15362 5:14362 6:54312  
6 4     1:45236 2:14563 3:45612 4:15632 5:14632 6:45132  
6 4     1:54236 2:15463 3:54612 4:15632 5:14632 6:54132  
6 4     1:56234 2:15643 3:56412 4:56132 5:16432 6:15432  
6 4     1:45263 2:15643 3:41526 4:15326 5:41263 6:15243  
6 4     1:45623 2:15643 3:41562 4:15362 5:41623 6:15243  
6 4     1:35462 2:31546 3:15246 4:15632 5:31462 6:15432  
6 4     1:35642 2:31564 3:15264 4:15632 5:31642 6:15432  
6 4     1:25364 2:15436 3:15624 4:21536 5:21364 6:15324  
6 4     1:25634 2:15463 3:15624 4:21563 5:21634 6:15324  
6 4     1:45263 2:51643 3:45126 4:51326 5:41263 6:51243  
6 4     1:45623 2:51643 3:45162 4:51362 5:41623 6:51243  
6 4     1:35462 2:35146 3:51246 4:51632 5:31462 6:51432  
6 4     1:35642 2:35164 3:51264 4:51632 5:31642 6:51432  
6 4     1:25364 2:51436 3:51624 4:25136 5:21364 6:51324  
6 4     1:25634 2:51463 3:51624 4:25163 5:21634 6:51324  
6 4     1:25634 2:35164 3:25416 4:32516 5:32164 6:25134  
6 4     1:52634 2:35164 3:52416 4:35216 5:32164 6:52134  
6 4     1:35642 2:43516 3:45162 4:35216 5:43162 6:35142  
6 4     1:53642 2:45316 3:45162 4:53216 5:43162 6:53142  
6 4     1:45623 2:45316 3:24516 4:25163 5:24163 6:45123  
6 4     1:54623 2:54316 3:25416 4:25163 5:24163 6:54123  
6 4     1:25634 2:35614 3:25461 4:32561 5:32614 6:25134  
6 4     1:52634 2:35614 3:52461 4:35261 5:32614 6:52134  
6 4     1:35642 2:43561 3:45612 4:35261 5:43612 6:35142  
6 4     1:53642 2:45361 3:45612 4:53261 5:43612 6:53142  
6 4     1:45623 2:45361 3:24561 4:25613 5:24613 6:45123  
6 4     1:54623 2:54361 3:25461 4:25613 5:24613 6:54123  
6 4     1:42536 2:45361 3:25641 4:25136 5:42361 6:25341  
6 4     1:42563 2:45631 3:25641 4:25163 5:42631 6:25341  
6 4     1:45236 2:45361 3:52641 4:52136 5:42361 6:52341  
6 4     1:45263 2:45631 3:52641 4:52163 5:42631 6:52341  
6 4     1:34526 2:45631 3:45126 4:35261 5:34261 6:45231  
6 4     1:35426 2:54631 3:54126 4:35261 5:34261 6:54231  
6 4     1:34562 2:45631 3:45162 4:35621 5:34621 6:45231  
6 4     1:35462 2:54631 3:54162 4:35621 5:34621 6:54231  
6 4     1:23546 2:35146 3:25461 4:35621 5:23461 6:35421  
6 4     1:23564 2:35164 3:25641 4:35621 5:23641 6:35421  
6 4     1:25346 2:53146 3:25461 4:53621 5:23461 6:53421  
6 4     1:25364 2:53164 3:25641 4:53621 5:23641 6:53421  
6 4     1:25346 2:15463 3:12546 4:25613 5:12463 6:25413  
6 4     1:25364 2:15643 3:12564 4:25613 5:12643 6:25413  
6 4     1:52346 2:15463 3:15246 4:52613 5:12463 6:52413  
6 4     1:52364 2:15643 3:15264 4:52613 5:12643 6:52413  
6 4     1:35426 2:35614 3:15264 4:13526 5:13264 6:35214  
6 4     1:53426 2:53614 3:15264 4:15326 5:13264 6:53214  
6 4     1:35462 2:35614 3:15624 4:13562 5:13624 6:35214  
6 4     1:53462 2:53614 3:15624 4:15362 5:13624 6:53214  
6 4     1:45236 2:14536 3:45612 4:15362 5:14362 6:45312  
6 4     1:54236 2:15436 3:54612 4:15362 5:14362 6:54312  
6 4     1:45263 2:14563 3:45612 4:15632 5:14632 6:45312  
6 4     1:54263 2:15463 3:54612 4:15632 5:14632 6:54312  
6 4     1:42356 2:14356 3:41256 4:13652 5:12346 6:41235  
6 4     1:42536 2:14536 3:12546 4:15632 5:41236 6:41253  
6 4     1:42563 2:14563 3:41256 4:15362 5:41263 6:12543  
6 4     1:34256 2:31456 3:12654 4:13256 5:14236 6:31425  
6 4     1:45623 2:15643 3:41562 4:16325 5:14623 6:41523  
6 4     1:34526 2:14536 3:15624 4:13526 5:31426 6:31452  
6 4     1:34562 2:31456 3:15264 4:13562 5:31462 6:14532  
6 4     1:35642 2:31564 3:16245 4:15632 5:13642 6:31542  
6 4     1:23456 2:14653 3:12456 4:21356 5:13426 6:21345  
6 4     1:23546 2:15643 3:12546 4:13526 5:21346 6:21354  
6 4     1:23564 2:15463 3:12564 4:21356 5:21364 6:13524  
6 4     1:25634 2:16435 3:15624 4:21563 5:12634 6:21534  
6 4     1:23456 2:31456 3:24651 4:32156 5:21436 6:32145  
6 4     1:23546 2:31546 3:25641 4:21536 5:32146 6:32154  
6 4     1:23564 2:31564 3:25461 4:32156 5:32164 6:21534  
6 4     1:34256 2:43156 3:41256 4:32651 5:31246 6:43125  
6 4     1:34526 2:31546 3:41526 4:35621 5:43126 6:43152  
6 4     1:54623 2:51643 3:45162 4:56321 5:41623 6:45123  
6 4     1:34562 2:43156 3:41562 4:35261 5:43162 6:31542  
6 4     1:53642 2:35164 3:56241 4:51632 5:31642 6:35142  
6 4     1:42356 2:43651 3:24156 4:21356 5:41326 6:24135  
6 4     1:42536 2:45631 3:41526 4:21536 5:24136 6:24153  
6 4     1:52634 2:56431 3:51624 4:25163 5:21634 6:25134  
6 4     1:42563 2:45361 3:24156 4:21563 5:24163 6:41523  
6 4     1:42356 2:43156 3:24156 4:21653 5:23146 6:42315  
6 4     1:34256 2:43156 3:41652 4:32156 5:42136 6:34215  
6 4     1:45623 2:56143 3:45612 4:51326 5:46123 6:54123  
6 4     1:35642 2:35614 3:51246 4:56132 5:36142 6:53142  
6 4     1:23456 2:31654 3:24156 4:32156 5:34126 6:23415  
6 4     1:25634 2:51436 3:56124 4:25613 5:26134 6:52134  
6 4     1:23546 2:43516 3:24516 4:25613 5:42316 6:42351  
6 4     1:25634 2:35614 3:26415 4:32561 5:23614 6:32514  
6 4     1:42536 2:43516 3:45612 4:32516 5:34216 6:34251  
6 4     1:52634 2:53614 3:56412 4:35261 5:32614 6:35214  
6 4     1:56234 2:35614 3:52416 4:35621 5:36214 6:53214  
6 4     1:35642 2:43561 3:45612 4:36215 5:34612 6:43512  
6 4     1:53642 2:45361 3:54612 4:56213 5:43612 6:45312  
6 4     1:56342 2:45631 3:45612 4:53216 5:46312 6:54312  
6 4     1:34526 2:35614 3:24516 4:32516 5:23416 6:23451  
6 4     1:45623 2:46315 3:24561 4:25613 5:42613 6:24513  
6 4     1:54623 2:56314 3:25461 4:52613 5:24613 6:25413  
6 4     1:56423 2:54316 3:25641 4:25613 5:26413 6:52413  
6 4     1:42356 2:43561 3:24561 4:25163 5:42361 6:23541  
6 4     1:42563 2:45631 3:25641 4:26135 5:24631 6:42531  
6 4     1:45263 2:54631 3:52641 4:56132 5:42631 6:45231  
6 4     1:34256 2:43561 3:45162 4:32561 5:34261 6:42531  
6 4     1:45623 2:45631 3:56241 4:52136 5:46231 6:54231  
6 4     1:34562 2:45631 3:46125 4:35621 5:43621 6:34521  
6 4     1:35462 2:54631 3:56124 4:53621 5:34621 6:35421  
6 4     1:35642 2:56431 3:54126 4:35621 5:36421 6:53421  
6 4     1:23456 2:35164 3:24561 4:32561 5:23461 6:34521  
6 4     1:23564 2:36145 3:25641 4:35621 5:32641 6:23541  
6 4     1:25364 2:56143 3:52641 4:53621 5:23641 6:25341  
6 4     1:25634 2:53146 3:25641 4:56321 5:26341 6:52341  
6 4     1:23654 2:14356 3:12456 4:21356 5:24316 6:12435  
6 4     1:25634 2:14536 3:24516 4:21536 5:12436 6:12453  
6 4     1:25364 2:14563 3:12456 4:21563 5:12463 6:24513  
6 4     1:26345 2:15643 3:12564 4:25613 5:21643 6:12543  
6 4     1:34652 2:31456 3:12456 4:13256 5:32416 6:13245  
6 4     1:35642 2:31546 3:12546 4:32516 5:13246 6:13254  
6 4     1:35462 2:31564 3:12564 4:13256 5:13264 6:32514  
6 4     1:56342 2:51643 3:15264 4:52613 5:12643 6:15243  
6 4     1:42653 2:14356 3:41256 4:13256 5:43216 6:14325  
6 4     1:52346 2:15643 3:15624 4:56213 5:16243 6:51243  
6 4     1:36425 2:35614 3:15624 4:13562 5:31624 6:13524  
6 4     1:45623 2:43516 3:41526 4:13526 5:14326 6:14352  
6 4     1:56423 2:53614 3:51624 4:15362 5:13624 6:15324  
6 4     1:53426 2:56314 3:15624 4:15632 5:16324 6:51324  
6 4     1:45263 2:14356 3:41562 4:13562 5:14362 6:43512  
6 4     1:46235 2:14563 3:45612 4:15632 5:41632 6:14532  
6 4     1:56234 2:15463 3:54612 4:51632 5:14632 6:15432  
6 4     1:54236 2:15643 3:56412 4:15632 5:16432 6:51432  
6 4     1:42356 2:14356 3:12456 4:15632 5:41236 6:41235  
6 4     1:42536 2:14536 3:41256 4:13652 5:12436 6:41253  
6 4     1:42563 2:14563 3:41256 4:16352 5:12463 6:41253  
6 4     1:45236 2:15436 3:41526 4:13625 5:14236 6:41523  
6 4     1:45263 2:15463 3:41526 4:16325 5:14263 6:41523  
6 4     1:34256 2:14356 3:15624 4:13256 5:31426 6:31425  
6 4     1:34526 2:31456 3:12654 4:13526 5:14326 6:31452  
6 4     1:35426 2:31546 3:12645 4:15326 5:13426 6:31542  
6 4     1:34562 2:31456 3:16254 4:13562 5:14362 6:31452  
6 4     1:35462 2:31546 3:16245 4:15362 5:13462 6:31542  
6 4     1:23456 2:15643 3:12456 4:13256 5:21346 6:21345  
6 4     1:23546 2:14653 3:12546 4:21356 5:13246 6:21354  
6 4     1:23564 2:16453 3:12564 4:21356 5:13264 6:21354  
6 4     1:25346 2:14635 3:15246 4:21536 5:12346 6:21534  
6 4     1:25364 2:16435 3:15264 4:21536 5:12364 6:21534  
6 4     1:23456 2:31456 3:25641 4:21356 5:32146 6:32145  
6 4     1:23546 2:31546 3:24651 4:32156 5:21346 6:32154  
6 4     1:23564 2:31564 3:26451 4:32156 5:21364 6:32154  
6 4     1:34256 2:31456 3:41256 4:35621 5:43126 6:43125  
6 4     1:54236 2:51436 3:45126 4:53621 5:41236 6:45123  
6 4     1:54263 2:51463 3:45126 4:56321 5:41263 6:45123  
6 4     1:34526 2:43156 3:41526 4:32651 5:31426 6:43152  
6 4     1:53426 2:35146 3:52641 4:51326 5:31426 6:35142  
6 4     1:34562 2:43156 3:41562 4:36251 5:31462 6:43152  
6 4     1:53462 2:35146 3:56241 4:51362 5:31462 6:35142  
6 4     1:42356 2:45631 3:41256 4:21356 5:24136 6:24135  
6 4     1:52346 2:54631 3:51246 4:25136 5:21346 6:25134  
6 4     1:52364 2:56431 3:51264 4:25136 5:21364 6:25134  
6 4     1:42536 2:43651 3:24156 4:21536 5:41236 6:24153  
6 4     1:42563 2:46351 3:24156 4:21563 5:41263 6:24153  
6 4     1:23456 2:43156 3:24156 4:25613 5:42316 6:42315  
6 4     1:25346 2:35146 3:24615 4:32516 5:23146 6:32514  
6 4     1:25364 2:35164 3:26415 4:32516 5:23164 6:32514  
6 4     1:42356 2:43156 3:45612 4:32156 5:34216 6:34215  
6 4     1:52346 2:53146 3:54612 4:35216 5:32146 6:35214  
6 4     1:52364 2:53164 3:56412 4:35216 5:32164 6:35214  
6 4     1:35426 2:43516 3:45126 4:32615 5:34126 6:43512  
6 4     1:53426 2:45316 3:54126 4:52613 5:43126 6:45312  
6 4     1:35462 2:43516 3:45162 4:36215 5:34162 6:43512  
6 4     1:53462 2:45316 3:54162 4:56213 5:43162 6:45312  
6 4     1:34256 2:35614 3:24156 4:32156 5:23416 6:23415  
6 4     1:45236 2:43615 3:24516 4:25136 5:42136 6:24513  
6 4     1:54236 2:53614 3:25416 4:52136 5:24136 6:25413  
6 4     1:45263 2:46315 3:24516 4:25163 5:42163 6:24513  
6 4     1:54263 2:56314 3:25416 4:52163 5:24163 6:25413  
6 4     1:42356 2:43516 3:24516 4:21653 5:23416 6:42351  
6 4     1:42536 2:45316 3:25416 4:21635 5:24316 6:42531  
6 4     1:45236 2:54316 3:52416 4:51632 5:42316 6:45231  
6 4     1:34256 2:43516 3:41652 4:32516 5:42316 6:34251  
6 4     1:34526 2:45316 3:41625 4:35216 5:43216 6:34521  
6 4     1:35426 2:54316 3:51624 4:53216 5:34216 6:35421  
6 4     1:23456 2:31654 3:24516 4:32516 5:34216 6:23451  
6 4     1:23546 2:31645 3:25416 4:35216 5:32416 6:23541  
6 4     1:25346 2:51643 3:52416 4:53216 5:23416 6:25341  
6 4     1:42356 2:43561 3:24561 4:26153 5:23461 6:42351  
6 4     1:42536 2:45361 3:25461 4:26135 5:24361 6:42531  
6 4     1:45236 2:54361 3:52461 4:56132 5:42361 6:45231  
6 4     1:34256 2:43561 3:46152 4:32561 5:42361 6:34251  
6 4     1:34526 2:45361 3:46125 4:35261 5:43261 6:34521  
6 4     1:35426 2:54361 3:56124 4:53261 5:34261 6:35421  
6 4     1:23456 2:36154 3:24561 4:32561 5:34261 6:23451  
6 4     1:23546 2:36145 3:25461 4:35261 5:32461 6:23541  
6 4     1:25346 2:56143 3:52461 4:53261 5:23461 6:25341  
6 4     1:25634 2:14356 3:24156 4:21356 5:12436 6:12435  
6 4     1:23654 2:14536 3:12456 4:21536 5:24136 6:12453  
6 4     1:23645 2:15436 3:12546 4:25136 5:21436 6:12543  
6 4     1:26354 2:14563 3:12456 4:21563 5:24163 6:12453  
6 4     1:26345 2:15463 3:12546 4:25163 5:21463 6:12543  
6 4     1:35642 2:31456 3:12456 4:32156 5:13246 6:13245  
6 4     1:34652 2:31546 3:12546 4:13256 5:32146 6:13254  
6 4     1:36452 2:31564 3:12564 4:13256 5:32164 6:13254  
6 4     1:53642 2:51436 3:15246 4:52136 5:12436 6:15243  
6 4     1:56342 2:51463 3:15246 4:52163 5:12463 6:15243  
6 4     1:34625 2:35146 3:15246 4:13526 5:31246 6:13524  
6 4     1:36425 2:35164 3:15264 4:13526 5:31264 6:13524  
6 4     1:45623 2:43156 3:41256 4:13256 5:14326 6:14325  
6 4     1:54623 2:53146 3:51246 4:15326 5:13246 6:15324  
6 4     1:56423 2:53164 3:51264 4:15326 5:13264 6:15324  
6 4     1:42653 2:14356 3:41526 4:13526 5:43126 6:14352  
6 4     1:42635 2:14536 3:45126 4:15326 5:41326 6:14532  
6 4     1:52634 2:15436 3:54126 4:51326 5:14326 6:15432  
6 4     1:46253 2:14356 3:41562 4:13562 5:43162 6:14352  
6 4     1:46235 2:14536 3:45162 4:15362 5:41362 6:14532  
6 4     1:56234 2:15436 3:54162 4:51362 5:14362 6:15432  
6 4     1:42356 2:14356 3:12456 4:16532 5:12346 6:41235  
6 4     1:42536 2:14536 3:12546 4:16352 5:12436 6:41253  
6 4     1:42563 2:14563 3:41256 4:13652 5:12463 6:12543  
6 4     1:45236 2:15436 3:15246 4:16325 5:14236 6:41523  
6 4     1:45263 2:15463 3:41526 4:13625 5:14263 6:15243  
6 4     1:34256 2:14356 3:16524 4:13256 5:14236 6:31425  
6 4     1:45623 2:15643 3:41562 4:13265 5:14623 6:15423  
6 4     1:34526 2:14536 3:16254 4:13526 5:14326 6:31452  
6 4     1:35426 2:15436 3:16245 4:15326 5:13426 6:31542  
6 4     1:34562 2:31456 3:12654 4:13562 5:14362 6:14532  
6 4     1:35462 2:31546 3:12645 4:15362 5:13462 6:15432  
6 4     1:35642 2:31564 3:12465 4:15632 5:13642 6:15342  
6 4     1:23456 2:16543 3:12456 4:13256 5:13426 6:21345  
6 4     1:23546 2:16453 3:12546 4:13526 5:13246 6:21354  
6 4     1:23564 2:14653 3:12564 4:21356 5:13264 6:13524  
6 4     1:25346 2:16435 3:15246 4:15326 5:12346 6:21534  
6 4     1:25364 2:14635 3:15264 4:21536 5:12364 6:15324  
6 4     1:25634 2:14365 3:15624 4:21563 5:12634 6:15234  
6 4     1:26534 2:14356 3:24156 4:21356 5:24316 6:12435  
6 4     1:26354 2:14536 3:24516 4:21536 5:24136 6:12453  
6 4     1:26345 2:15436 3:25416 4:25136 5:21436 6:12543  
6 4     1:23654 2:14563 3:12456 4:21563 5:24163 6:24513  
6 4     1:23645 2:15463 3:12546 4:25163 5:21463 6:25413  
6 4     1:23465 2:15643 3:12564 4:25613 5:21643 6:25143  
6 4     1:25346 2:15436 3:12546 4:13256 5:31246 6:12354  
6 4     1:52346 2:31546 3:15246 4:13526 5:12436 6:15324  
6 4     1:52364 2:31564 3:15264 4:15326 5:12634 6:13524  
6 4     1:35426 2:14356 3:15246 4:13526 5:41326 6:13452  
6 4     1:53426 2:14536 3:41526 4:15326 5:13246 6:15432  
6 4     1:53462 2:15436 3:41562 4:15362 5:13642 6:14532  
6 4     1:45236 2:14536 3:12456 4:15326 5:21436 6:14253  
6 4     1:54236 2:15436 3:12546 4:21536 5:14326 6:15243  
6 4     1:54263 2:15463 3:15246 4:21563 5:14623 6:12543  
6 4     1:23546 2:35146 3:25416 4:21356 5:12346 6:23154  
6 4     1:25346 2:53146 3:12546 4:21536 5:23416 6:25134  
6 4     1:25364 2:53164 3:12564 4:25136 5:23614 6:21534  
6 4     1:62354 2:16435 3:16245 4:61532 5:61234 6:15423  
6 4     1:62534 2:16453 3:61254 4:61352 5:16243 6:13425  
6 4     1:42536 2:14653 3:41256 4:13625 5:14263 6:41352  
6 4     1:42563 2:14356 3:41652 4:16325 5:14236 6:41253  
6 4     1:65234 2:16543 3:61524 4:61325 5:16423 6:13452  
6 4     1:45236 2:14563 3:41526 4:13652 5:14623 6:41325  
6 4     1:64253 2:16435 3:61524 4:16325 5:61423 6:15342  
6 4     1:45263 2:14536 3:41625 4:16352 5:14326 6:41523  
6 4     1:64523 2:61453 3:61254 4:16352 5:16432 6:12345  
6 4     1:65423 2:61543 3:61245 4:16532 5:16342 6:12354  
6 4     1:34526 2:31456 3:12645 4:13652 5:13462 6:31254  
6 4     1:35426 2:31546 3:12654 4:13562 5:13642 6:31245  
6 4     1:63452 2:61543 3:16245 4:16325 5:61342 6:15234  
6 4     1:63542 2:61453 3:16254 4:61352 5:16324 6:14235  
6 4     1:65342 2:61435 3:16524 4:61532 5:16234 6:14253  
6 4     1:34562 2:31654 3:16245 4:13256 5:13426 6:31452  
6 4     1:35462 2:31645 3:16254 4:13526 5:13246 6:31542  
6 4     1:23546 2:14635 3:12654 4:21356 5:12364 6:21453  
6 4     1:23564 2:16435 3:12456 4:21653 5:12346 6:21354  
6 4     1:25346 2:14653 3:12564 4:21536 5:12634 6:21435  
6 4     1:25364 2:16453 3:12546 4:21635 5:12436 6:21534  
6 4     1:26345 2:61453 3:62541 4:26135 5:62143 6:25314  
6 4     1:26354 2:61543 3:62451 4:62153 5:26134 6:24315  
6 4     1:23654 2:31546 3:24615 4:32156 5:23164 6:32451  
6 4     1:23456 2:31564 3:26415 4:32651 5:23146 6:32154  
6 4     1:36425 2:36145 3:61254 4:63521 5:63124 6:35412  
6 4     1:56423 2:56143 3:65124 4:65321 5:61234 6:53412  
6 4     1:53426 2:53146 3:56412 4:35621 5:31264 6:35124  
6 4     1:36452 2:63154 3:61524 4:63251 5:36142 6:32415  
6 4     1:34652 2:43156 3:41526 4:32615 5:34162 6:43251  
6 4     1:56342 2:65143 3:65241 4:56132 5:61423 6:52314  
6 4     1:53462 2:35164 3:52416 4:35261 5:31624 6:53142  
6 4     1:34256 2:43651 3:41562 4:36215 5:34126 6:43152  
6 4     1:46235 2:64531 3:46125 4:61352 5:64132 6:45213  
6 4     1:56234 2:65431 3:56124 4:65132 5:61342 6:54213  
6 4     1:54236 2:45631 3:54126 4:56213 5:41362 6:45132  
6 4     1:46253 2:64351 3:64152 4:61532 5:46123 6:43215  
6 4     1:54263 2:45361 3:45162 4:53216 5:41632 6:54123  
6 4     1:42653 2:43615 3:24156 4:21536 5:42163 6:24351  
6 4     1:42356 2:46315 3:24651 4:21563 5:42136 6:24153  
6 4     1:52346 2:56314 3:25641 4:52136 5:21463 6:25143  
6 4     1:52364 2:54316 3:25461 4:25163 5:21643 6:52134  
6 4     1:26345 2:63154 3:26415 4:62513 5:62314 6:25431  
6 4     1:26534 2:65143 3:62415 4:62513 5:26314 6:24351  
6 4     1:23564 2:35146 3:24651 4:32516 5:23614 6:32415  
6 4     1:23546 2:35164 3:26451 4:32615 5:23416 6:32514  
6 4     1:46235 2:46315 3:64512 4:62153 5:64213 6:45321  
6 4     1:56234 2:56314 3:65412 4:65213 5:62143 6:54321  
6 4     1:54236 2:54316 3:45612 4:56321 5:42163 6:45213  
6 4     1:36542 2:63514 3:65124 4:63215 5:36412 6:32451  
6 4     1:34562 2:43516 3:45126 4:32651 5:34612 6:43215  
6 4     1:56342 2:65314 3:56412 4:65213 5:63124 6:52431  
6 4     1:53642 2:35614 3:52461 4:35216 5:36124 6:53412  
6 4     1:36425 2:63514 3:64152 4:36215 5:63412 6:35241  
6 4     1:34526 2:43615 3:45162 4:36251 5:34216 6:43512  
6 4     1:46523 2:64315 3:64512 4:65132 5:46213 6:43251  
6 4     1:56423 2:65314 3:65412 4:56213 5:64132 6:53241  
6 4     1:54623 2:45316 3:45612 4:53261 5:46132 6:54213  
6 4     1:53426 2:35614 3:56241 4:53216 5:34162 6:35412  
6 4     1:52346 2:56431 3:52416 4:25613 5:23164 6:25314  
6 4     1:42563 2:43651 3:24516 4:25136 5:42613 6:24315  
6 4     1:42536 2:46351 3:24615 4:25163 5:42316 6:24513  
6 4     1:52634 2:54361 3:25416 4:25613 5:26143 6:52314  
6 4     1:62354 2:63514 3:26451 4:62153 5:26341 6:21435  
6 4     1:42356 2:43516 3:24651 4:21635 5:24361 6:42153  
6 4     1:62534 2:65314 3:26541 4:62135 5:26431 6:21453  
6 4     1:42536 2:45316 3:24561 4:21653 5:24631 6:42135  
6 4     1:65234 2:56431 3:56241 4:65132 5:62314 6:51423  
6 4     1:64253 2:46351 3:64152 4:62513 5:46231 6:41325  
6 4     1:45263 2:54361 3:45162 4:51326 5:42613 6:54231  
6 4     1:34256 2:43651 3:41625 4:32516 5:43261 6:34152  
6 4     1:64523 2:46531 3:64125 4:65213 5:46321 6:41352  
6 4     1:65423 2:56431 3:65124 4:56321 5:64213 6:51342  
6 4     1:45623 2:54631 3:45126 4:51362 5:46213 6:54321  
6 4     1:34526 2:43561 3:41652 4:35216 5:43621 6:34125  
6 4     1:63452 2:63154 3:64512 4:36251 5:36421 6:31245  
6 4     1:63542 2:63145 3:65412 4:36521 5:36241 6:31254  
6 4     1:65342 2:65143 3:56241 4:56321 5:63412 6:51234  
6 4     1:35462 2:35164 3:51246 4:53261 5:34612 6:53421  
6 4     1:35642 2:35146 3:51264 4:53621 5:36412 6:53241  
6 4     1:23456 2:31645 3:24516 4:32651 5:32461 6:23154  
6 4     1:23546 2:31654 3:25416 4:32561 5:32641 6:23145  
6 4     1:25364 2:51436 3:52461 4:25163 5:23614 6:52341  
6 4     1:25634 2:51463 3:52641 4:25136 5:26314 6:52431  
6 4     1:42653 2:43561 3:24156 4:26135 5:24316 6:42351  
6 4     1:62534 2:64351 3:26415 4:26135 5:62431 6:25143  
6 4     1:42635 2:45361 3:24516 4:26153 5:24136 6:42531  
6 4     1:62354 2:64531 3:62451 4:26153 5:26413 6:23145  
6 4     1:62345 2:65431 3:62541 4:26513 5:26143 6:23154  
6 4     1:63542 2:36145 3:62451 4:36215 5:63241 6:35124  
6 4     1:63452 2:36154 3:62541 4:63251 5:36214 6:34125  
6 4     1:65342 2:56143 3:65241 4:56213 5:62431 6:53124  
6 4     1:34652 2:43156 3:46125 4:32561 5:43216 6:34251  
6 4     1:35642 2:53146 3:56124 4:53216 5:32461 6:35241  
6 4     1:35462 2:53164 3:54126 4:35261 5:32641 6:53214  
6 4     1:63425 2:36514 3:65241 4:63521 5:36124 6:34152  
6 4     1:64523 2:46315 3:46125 4:63251 5:64321 6:45132  
6 4     1:65423 2:56314 3:56124 4:65321 5:63241 6:54132  
6 4     1:45623 2:54316 3:54126 4:56132 5:43261 6:45321  
6 4     1:34625 2:43516 3:46152 4:35261 5:43126 6:34521  
6 4     1:35426 2:53614 3:54162 4:35621 5:36241 6:53124  
6 4     1:64253 2:64351 3:46152 4:63521 5:46312 6:42135  
6 4     1:45263 2:45361 3:54162 4:52136 5:43621 6:54312  
6 4     1:64235 2:64531 3:46512 4:65321 5:46132 6:42153  
6 4     1:65234 2:65431 3:56412 4:56132 5:64321 6:52143  
6 4     1:45236 2:45631 3:54612 4:52163 5:46321 6:54132  
6 4     1:23654 2:36145 3:24561 4:32156 5:32416 6:23451  
6 4     1:23645 2:36154 3:25461 4:32516 5:32146 6:23541  
6 4     1:25634 2:56143 3:52416 4:52136 5:24361 6:25431  
6 4     1:25364 2:53146 3:25461 4:52163 5:24631 6:52413  
6 4     1:25346 2:53164 3:25641 4:52613 5:26431 6:52143  
6 4     1:23645 2:14536 3:12456 4:21653 5:21463 6:12354  
6 4     1:23654 2:15436 3:12546 4:21563 5:21643 6:12345  
6 4     1:26345 2:14563 3:12654 4:21356 5:21436 6:12453  
6 4     1:26354 2:15463 3:12645 4:21536 5:21346 6:12543  
6 4     1:34625 2:31654 3:12546 4:13256 5:31264 6:13452  
6 4     1:36425 2:31456 3:12564 4:13652 5:31246 6:13254  
6 4     1:56423 2:51436 3:51246 4:15632 5:12364 6:15234  
6 4     1:53426 2:51463 3:15264 4:15362 5:12634 6:51243  
6 4     1:34652 2:31564 3:15246 4:13526 5:31624 6:13425  
6 4     1:36452 2:31546 3:15264 4:13625 5:31426 6:13524  
6 4     1:53462 2:51643 3:15624 4:15326 5:16234 6:51423  
6 4     1:56342 2:51436 3:15624 4:51326 5:14263 6:15423  
6 4     1:42635 2:14356 3:41652 4:13526 5:41362 6:14253  
6 4     1:42653 2:14536 3:41562 4:15326 5:41632 6:14235  
6 4     1:52346 2:15463 3:15264 4:51362 5:14623 6:51432  
6 4     1:52364 2:15643 3:15246 4:51632 5:16423 6:51342  
6 4     1:46235 2:14653 3:41256 4:13562 5:41326 6:14352  
6 4     1:56234 2:15643 3:51246 4:51326 5:13462 6:15342  
6 4     1:54236 2:15463 3:51264 4:15362 5:13642 6:51324  
6 4     1:46253 2:14635 3:41526 4:15362 5:41236 6:14532  
6 4     1:54263 2:15436 3:51624 4:15632 5:16342 6:51234  
6 4     1:62354 2:61435 3:12465 4:61532 5:61234 6:12534  
6 4     1:62534 2:61453 3:61254 4:61352 5:12463 6:12354  
6 4     1:65234 2:15463 3:61524 4:61325 5:61423 6:15324  
6 4     1:45236 2:15643 3:41526 4:15326 5:41623 6:41325  
6 4     1:64253 2:14365 3:61524 4:61325 5:61423 6:14523  
6 4     1:64523 2:61453 3:61254 4:61352 5:14362 6:14253  
6 4     1:65423 2:61543 3:61245 4:15362 5:61342 6:15243  
6 4     1:35426 2:31546 3:15246 4:15632 5:31642 6:31245  
6 4     1:63452 2:61543 3:61245 4:13265 5:61342 6:13542  
6 4     1:63542 2:61453 3:61254 4:61352 5:13264 6:13452  
6 4     1:65342 2:61435 3:15264 4:61532 5:61234 6:15432  
6 4     1:25346 2:15436 3:15624 4:21536 5:21634 6:21435  
6 4     1:62345 2:61453 3:62541 4:21365 5:62143 6:21543  
6 4     1:62354 2:61543 3:62451 4:62153 5:21364 6:21453  
6 4     1:63425 2:31465 3:61254 4:63521 5:63124 6:31524  
6 4     1:65423 2:51463 3:65124 4:65321 5:61234 6:51324  
6 4     1:45623 2:51643 3:45126 4:51326 5:41236 6:45321  
6 4     1:35426 2:51436 3:51624 4:35621 5:31264 6:35124  
6 4     1:63452 2:63154 3:61524 4:63251 5:31462 6:31254  
6 4     1:65342 2:65143 3:65241 4:51362 5:61423 6:51243  
6 4     1:35642 2:35146 3:51246 4:51632 5:31426 6:35241  
6 4     1:35462 2:35164 3:51264 4:35261 5:31624 6:51432  
6 4     1:64235 2:64531 3:41265 4:61352 5:64132 6:41532  
6 4     1:65234 2:65431 3:51264 4:65132 5:61342 6:51432  
6 4     1:45236 2:45631 3:51246 4:51632 5:41362 6:45132  
6 4     1:64253 2:64351 3:64152 4:61532 5:41263 6:41352  
6 4     1:45263 2:45361 3:45162 4:51362 5:41632 6:51243  
6 4     1:25634 2:51436 3:51624 4:25136 5:21346 6:25431  
6 4     1:25346 2:51643 3:25641 4:51326 5:21463 6:25143  
6 4     1:25364 2:51463 3:25461 4:25163 5:21643 6:51324  
6 4     1:23465 2:63154 3:62415 4:62513 5:62314 6:23514  
6 4     1:25364 2:65143 3:62415 4:62513 5:62314 6:25413  
6 4     1:25634 2:35146 3:25416 4:32516 5:32614 6:32415  
6 4     1:42365 2:64315 3:64512 4:62153 5:64213 6:42513  
6 4     1:52364 2:65314 3:65412 4:65213 5:62143 6:52413  
6 4     1:52346 2:45316 3:45612 4:52613 5:42163 6:45213  
6 4     1:52634 2:35614 3:52416 4:35216 5:32146 6:35412  
6 4     1:35462 2:63514 3:65124 4:63215 5:63412 6:35214  
6 4     1:35642 2:43516 3:45126 4:35216 5:43612 6:43215  
6 4     1:53462 2:65314 3:65412 4:65213 5:63124 6:53214  
6 4     1:53642 2:45316 3:45612 4:53216 5:43126 6:45213  
6 4     1:34265 2:63514 3:64152 4:63215 5:63412 6:34512  
6 4     1:45263 2:64315 3:64512 4:65132 5:64213 6:45312  
6 4     1:54263 2:65314 3:65412 4:65213 5:64132 6:54312  
6 4     1:54236 2:35614 3:54612 4:35216 5:34162 6:35412  
6 4     1:53426 2:53614 3:25416 4:25613 5:23164 6:25314  
6 4     1:45623 2:45316 3:24516 4:25136 5:24613 6:24315  
6 4     1:54623 2:54316 3:25416 4:25613 5:24136 6:25314  
6 4     1:62354 2:63514 3:62451 4:62153 5:23461 6:23154  
6 4     1:62534 2:65314 3:25461 4:62135 5:62431 6:25134  
6 4     1:42536 2:45316 3:25641 4:25136 5:42631 6:42135  
6 4     1:65234 2:65431 3:52461 4:65132 5:62314 6:52134  
6 4     1:45236 2:45631 3:52641 4:52136 5:42316 6:45132  
6 4     1:64253 2:64351 3:64152 4:62513 5:42361 6:42153  
6 4     1:45263 2:45361 3:45162 4:52163 5:42613 6:52341  
6 4     1:64523 2:45361 3:64125 4:65213 5:64321 6:45123  
6 4     1:65423 2:54361 3:65124 4:65321 5:64213 6:54123  
6 4     1:34526 2:45631 3:45126 4:35216 5:34621 6:34125  
6 4     1:35426 2:54631 3:54126 4:35621 5:34216 6:35124  
6 4     1:63452 2:63154 3:64512 4:63251 5:34261 6:34152  
6 4     1:63542 2:63145 3:65412 4:35261 5:63241 6:35142  
6 4     1:65342 2:65143 3:65241 4:53261 5:63412 6:53142  
6 4     1:35462 2:35164 3:54162 4:35261 5:34612 6:54231  
6 4     1:23546 2:35146 3:25416 4:35621 5:23641 6:23145  
6 4     1:25346 2:53146 3:25641 4:53621 5:23416 6:25143  
6 4     1:25364 2:53164 3:25461 4:25163 5:23614 6:53421  
6 4     1:62534 2:64351 3:24165 4:62135 5:62431 6:24531  
6 4     1:62354 2:64531 3:62451 4:62153 5:24163 6:24351  
6 4     1:62345 2:65431 3:62541 4:25163 5:62143 6:25341  
6 4     1:63542 2:63145 3:62451 4:32165 5:63241 6:32541  
6 4     1:63452 2:63154 3:62541 4:63251 5:32164 6:32451  
6 4     1:65342 2:65143 3:65241 4:52163 5:62431 6:52341  
6 4     1:35642 2:35146 3:52641 4:52136 5:32461 6:35241  
6 4     1:35462 2:35164 3:52461 4:35261 5:32641 6:52134  
6 4     1:63425 2:35164 3:65241 4:63521 5:63124 6:35421  
6 4     1:64523 2:43165 3:64125 4:63251 5:64321 6:43521  
6 4     1:65423 2:53164 3:65124 4:65321 5:63241 6:53421  
6 4     1:45623 2:53146 3:45126 4:53621 5:43261 6:45321  
6 4     1:64253 2:64351 3:64152 4:63521 5:43162 6:43251  
6 4     1:45263 2:45361 3:45162 4:53261 5:43621 6:53142  
6 4     1:64235 2:64531 3:45162 4:65321 5:64132 6:45231  
6 4     1:65234 2:65431 3:54162 4:65132 5:64321 6:54231  
6 4     1:25634 2:54631 3:54126 4:25136 5:24361 6:25431  
6 4     1:25364 2:54361 3:25461 4:25163 5:24631 6:54123  
6 4     1:25346 2:15436 3:12546 4:25613 5:12643 6:12345  
6 4     1:52634 2:15436 3:52416 4:15632 5:12364 6:15234  
6 4     1:52346 2:15643 3:15246 4:52613 5:12436 6:15342  
6 4     1:52364 2:15463 3:15264 4:15362 5:12634 6:52413  
6 4     1:35426 2:35614 3:15246 4:13526 5:13624 6:13425  
6 4     1:53426 2:53614 3:15624 4:15326 5:13246 6:15423  
6 4     1:54623 2:54316 3:15624 4:15326 5:14263 6:15423  
6 4     1:45236 2:14536 3:45612 4:15326 5:14632 6:14235  
6 4     1:54236 2:15436 3:54612 4:15632 5:14326 6:15234  
6 4     1:54263 2:15463 3:15264 4:15362 5:14623 6:54312  
6 4     1:53642 2:15643 3:15246 4:53216 5:13462 6:15342  
6 4     1:53462 2:15463 3:15264 4:15362 5:13642 6:53214  
6 4     1:62354 2:16435 3:12645 4:61532 5:61234 6:15432  
6 4     1:42356 2:14635 3:12465 4:15632 5:41236 6:41532  
6 4     1:62534 2:16453 3:61254 4:61352 5:12643 6:13452  
6 4     1:42536 2:14653 3:41256 4:13652 5:12463 6:41352  
6 4     1:42563 2:14356 3:41652 4:16352 5:12436 6:41253  
6 4     1:65234 2:15643 3:61524 4:61325 5:16423 6:13425  
6 4     1:45236 2:15463 3:41526 4:13625 5:14623 6:41325  
6 4     1:64253 2:14635 3:61524 4:16325 5:61423 6:15324  
6 4     1:45263 2:15436 3:41625 4:16325 5:14326 6:41523  
6 4     1:34256 2:14365 3:15624 4:13625 5:31426 6:31524  
6 4     1:64523 2:61453 3:61254 4:16352 5:14632 6:12354  
6 4     1:65423 2:61543 3:61245 4:15632 5:16342 6:12345  
6 4     1:34526 2:31456 3:12654 4:13652 5:14362 6:31254  
6 4     1:35426 2:31546 3:12645 4:15362 5:13642 6:31245  
6 4     1:63452 2:61543 3:16245 4:13625 5:61342 6:15243  
6 4     1:63542 2:61453 3:16254 4:61352 5:13624 6:14253  
6 4     1:65342 2:61435 3:15624 4:61532 5:16234 6:14235  
6 4     1:34562 2:31654 3:16254 4:13256 5:14326 6:31452  
6 4     1:35462 2:31645 3:16245 4:15326 5:13246 6:31542  
6 4     1:23456 2:15643 3:12645 4:13265 5:21346 6:21543  
6 4     1:23546 2:14653 3:12654 4:21356 5:13264 6:21453  
6 4     1:23564 2:16453 3:12456 4:21653 5:13246 6:21354  
6 4     1:25346 2:14635 3:15264 4:21536 5:12634 6:21435  
6 4     1:25364 2:16435 3:15246 4:21635 5:12436 6:21534  
6 4     1:62354 2:16435 3:61245 4:61532 5:61234 6:13542  
6 4     1:42356 2:14635 3:41265 4:13562 5:41236 6:41532  
6 4     1:62534 2:16453 3:61254 4:61352 5:61243 6:15342  
6 4     1:42536 2:14653 3:41256 4:15362 5:41263 6:41352  
6 4     1:42563 2:14356 3:41652 4:15632 5:41236 6:41253  
6 4     1:65234 2:61543 3:61524 4:61325 5:16423 6:12345  
6 4     1:64253 2:61435 3:61524 4:16325 5:61423 6:12534  
6 4     1:34256 2:31465 3:12564 4:13625 5:31426 6:31524  
6 4     1:64523 2:61453 3:61254 4:16352 5:61432 6:15234  
6 4     1:65423 2:61543 3:61245 4:61532 5:16342 6:14235  
6 4     1:34526 2:31456 3:15264 4:13652 5:31462 6:31254  
6 4     1:63452 2:61543 3:16245 4:61325 5:61342 6:14523  
6 4     1:63542 2:61453 3:16254 4:61352 5:61324 6:15423  
6 4     1:65342 2:61435 3:61524 4:61532 5:16234 6:13425  
6 4     1:34562 2:31654 3:15624 4:13256 5:31426 6:31452  
6 4     1:23456 2:14563 3:12645 4:21365 5:21346 6:21543  
6 4     1:23546 2:15463 3:12654 4:21356 5:21364 6:21453  
6 4     1:23564 2:15643 3:12456 4:21653 5:21346 6:21354  
6 4     1:26345 2:61453 3:62541 4:62135 5:62143 6:24531  
6 4     1:26354 2:61543 3:62451 4:62153 5:62134 6:25431  
6 4     1:23645 2:31456 3:24561 4:32165 5:32146 6:32541  
6 4     1:23654 2:31546 3:25461 4:32156 5:32164 6:32451  
6 4     1:23456 2:31564 3:25641 4:32651 5:32146 6:32154  
6 4     1:36425 2:63145 3:61254 4:63521 5:63124 6:32541  
6 4     1:34625 2:43165 3:41256 4:32561 5:43126 6:43521  
6 4     1:56423 2:65143 3:65124 4:65321 5:61234 6:52341  
6 4     1:53426 2:35146 3:52641 4:35621 5:31264 6:35124  
6 4     1:36452 2:63154 3:61524 4:63251 5:63142 6:35241  
6 4     1:34652 2:43156 3:41526 4:35261 5:43162 6:43251  
6 4     1:56342 2:65143 3:65241 4:65132 5:61423 6:54231  
6 4     1:53462 2:35164 3:56241 4:35261 5:31624 6:35142  
6 4     1:34256 2:43651 3:41562 4:35621 5:43126 6:43152  
6 4     1:46235 2:64531 3:64125 4:61352 5:64132 6:43521  
6 4     1:56234 2:65431 3:65124 4:65132 5:61342 6:53421  
6 4     1:54236 2:45631 3:45126 4:53621 5:41362 6:45132  
6 4     1:46253 2:64351 3:64152 4:61532 5:64123 6:45321  
6 4     1:54263 2:45361 3:45162 4:56321 5:41632 6:45123  
6 4     1:42635 2:43561 3:24165 4:21356 5:24136 6:24531  
6 4     1:42653 2:45361 3:24156 4:21536 5:24163 6:24351  
6 4     1:42356 2:45631 3:24651 4:21563 5:24136 6:24153  
6 4     1:52346 2:54631 3:25641 4:25136 5:21463 6:25143  
6 4     1:52364 2:56431 3:25461 4:25163 5:21643 6:25134  
6 4     1:62345 2:63154 3:26415 4:62513 5:62314 6:21543  
6 4     1:42365 2:43156 3:24615 4:21563 5:42316 6:42513  
6 4     1:62534 2:65143 3:62415 4:62513 5:26314 6:21435  
6 4     1:64235 2:46315 3:64512 4:62153 5:64213 6:41532  
6 4     1:65234 2:56314 3:65412 4:65213 5:62143 6:51432  
6 4     1:45236 2:54316 3:45612 4:51632 5:42163 6:45213  
6 4     1:34265 2:43615 3:41562 4:32156 5:34216 6:34512  
6 4     1:63542 2:63514 3:65124 4:63215 5:36412 6:31245  
6 4     1:65342 2:65314 3:56412 4:65213 5:63124 6:51243  
6 4     1:35642 2:35614 3:51246 4:35216 5:36124 6:53412  
6 4     1:63425 2:63514 3:64152 4:36215 5:63412 6:31524  
6 4     1:64523 2:64315 3:64512 4:65132 5:46213 6:41325  
6 4     1:65423 2:65314 3:65412 4:56213 5:64132 6:51324  
6 4     1:45623 2:45316 3:45612 4:51326 5:46132 6:54213  
6 4     1:35426 2:35614 3:51624 4:53216 5:34162 6:35412  
6 4     1:23465 2:31564 3:24156 4:32615 5:23416 6:23514  
6 4     1:25346 2:51643 3:52416 4:25613 5:23164 6:25314  
6 4     1:25634 2:51436 3:25416 4:25613 5:26143 6:52314  
6 4     1:62354 2:16435 3:12645 4:61532 5:12634 6:14352  
6 4     1:42356 2:14635 3:12465 4:16352 5:12436 6:41532  
6 4     1:62534 2:16453 3:12654 4:61352 5:12643 6:14532  
6 4     1:42536 2:14653 3:12456 4:16532 5:12463 6:41352  
6 4     1:42563 2:14356 3:41652 4:13562 5:12436 6:12453  
6 4     1:65234 2:15643 3:15624 4:61325 5:16423 6:14235  
6 4     1:64253 2:14635 3:61524 4:16325 5:14623 6:13254  
6 4     1:45263 2:15436 3:41625 4:13265 5:14326 6:15423  
6 4     1:34256 2:14365 3:16254 4:13625 5:14326 6:31524  
6 4     1:64523 2:14653 3:61254 4:16352 5:14632 6:13524  
6 4     1:65423 2:15643 3:61245 4:15632 5:16342 6:13425  
6 4     1:45623 2:15463 3:41265 4:13625 5:14362 6:15432  
6 4     1:34526 2:14356 3:16524 4:13652 5:14362 6:31254  
6 4     1:63452 2:61543 3:16245 4:13625 5:13642 6:12453  
6 4     1:63542 2:61453 3:16254 4:13652 5:13624 6:12543  
6 4     1:65342 2:61435 3:15624 4:15632 5:16234 6:12345  
6 4     1:34562 2:31654 3:12564 4:13256 5:14326 6:14352  
6 4     1:35462 2:31645 3:12465 4:15326 5:13246 6:15342  
6 4     1:35642 2:31465 3:12645 4:15362 5:13264 6:15324  
6 4     1:23456 2:16453 3:12645 4:13265 5:13246 6:21543  
6 4     1:23546 2:16543 3:12654 4:13256 5:13264 6:21453  
6 4     1:23564 2:14563 3:12456 4:21653 5:13246 6:13254  
6 4     1:25364 2:14365 3:15246 4:21635 5:12436 6:15234  
6 4     1:25634 2:14635 3:15264 4:21365 5:12463 6:15243  
6 4     1:26345 2:61453 3:62541 4:21635 5:21643 6:23451  
6 4     1:26354 2:61543 3:62451 4:21653 5:21634 6:23541  
6 4     1:23645 2:31456 3:26451 4:21365 5:21346 6:32541  
6 4     1:23654 2:31546 3:26541 4:21356 5:21364 6:32451  
6 4     1:23456 2:31564 3:24561 4:32651 5:21346 6:21354  
6 4     1:36425 2:31645 3:61254 4:63521 5:31624 6:34251  
6 4     1:34625 2:31465 3:41256 4:36251 5:31426 6:43521  
6 4     1:56423 2:51643 3:51624 4:65321 5:61234 6:54231  
6 4     1:36452 2:31654 3:61524 4:63251 5:31642 6:34521  
6 4     1:34652 2:31456 3:41526 4:36521 5:31462 6:43251  
6 4     1:56342 2:51643 3:65241 4:51632 5:61423 6:53421  
6 4     1:34256 2:43651 3:41562 4:32561 5:31426 6:31452  
6 4     1:46235 2:64531 3:41625 4:61352 5:41632 6:42351  
6 4     1:56234 2:65431 3:51624 4:51632 5:61342 6:52341  
6 4     1:46253 2:64351 3:41652 4:61532 5:41623 6:42531  
6 4     1:42635 2:46351 3:41265 4:21356 5:41236 6:24531  
6 4     1:42653 2:46531 3:41256 4:21536 5:41263 6:24351  
6 4     1:42356 2:43561 3:24651 4:21563 5:41236 6:41253  
6 4     1:23654 2:63514 3:26451 4:62153 5:23641 6:24513  
6 4     1:23456 2:43516 3:24651 4:26513 5:23461 6:42153  
6 4     1:25634 2:65314 3:25641 4:62135 5:26431 6:24315  
6 4     1:25364 2:35614 3:24615 4:32165 5:23461 6:25341  
6 4     1:52634 2:56431 3:52641 4:65132 5:62314 6:54312  
6 4     1:42653 2:46351 3:64152 4:62513 5:42631 6:43512  
6 4     1:42356 2:43651 3:46512 4:32516 5:42361 6:34152  
6 4     1:45623 2:45631 3:64125 4:65213 5:46321 6:43215  
6 4     1:54623 2:54631 3:65124 4:56321 5:64213 6:53214  
6 4     1:56423 2:56431 3:45126 4:53216 5:46213 6:54321  
6 4     1:34652 2:63154 3:64512 4:36251 5:34621 6:32514  
6 4     1:35642 2:63145 3:65412 4:35621 5:36241 6:32415  
6 4     1:35462 2:43165 3:45612 4:32615 5:34261 6:35421  
6 4     1:53642 2:65143 3:56241 4:53621 5:63412 6:52413  
6 4     1:56342 2:35146 3:52416 4:56321 5:36412 6:53241  
6 4     1:34256 2:36514 3:24516 4:32651 5:34261 6:23154  
6 4     1:56234 2:54316 3:56241 4:25136 5:26314 6:52431  
6 4     1:45263 2:43615 3:24165 4:25613 5:42361 6:45231  
6 4     1:62354 2:14635 3:61245 4:15362 5:61234 6:13542  
6 4     1:42356 2:16435 3:41265 4:13562 5:41236 6:15342  
6 4     1:62534 2:14653 3:61254 4:13562 5:61243 6:15342  
6 4     1:42536 2:16453 3:41256 4:15362 5:41263 6:13542  
6 4     1:65234 2:61543 3:61524 4:13265 5:14623 6:12345  
6 4     1:64253 2:61435 3:15264 4:13625 5:61423 6:12534  
6 4     1:34256 2:31465 3:12564 4:16325 5:31426 6:15234  
6 4     1:64523 2:61453 3:12564 4:13652 5:61432 6:15234  
6 4     1:65423 2:61543 3:12465 4:61532 5:13642 6:14235  
6 4     1:34526 2:31456 3:15264 4:16352 5:31462 6:12534  
6 4     1:63452 2:15463 3:12645 4:61325 5:61342 6:14523  
6 4     1:63542 2:14563 3:12654 4:61352 5:61324 6:15423  
6 4     1:65342 2:14365 3:61524 4:61532 5:12634 6:13425  
6 4     1:23456 2:14563 3:16245 4:21365 5:21346 6:15423  
6 4     1:23546 2:15463 3:16254 4:21356 5:21364 6:14523  
6 4     1:23645 2:61453 3:25461 4:62135 5:62143 6:24531  
6 4     1:23654 2:61543 3:24561 4:62153 5:62134 6:25431  
6 4     1:26345 2:31456 3:24561 4:32165 5:32146 6:25431  
6 4     1:26354 2:31546 3:25461 4:32156 5:32164 6:24531  
6 4     1:34625 2:63145 3:61254 4:35261 5:63124 6:32541  
6 4     1:36425 2:43165 3:41256 4:32561 5:43126 6:35241  
6 4     1:54623 2:65143 3:65124 4:53261 5:61234 6:52341  
6 4     1:34652 2:63154 3:61524 4:32561 5:63142 6:35241  
6 4     1:36452 2:43156 3:41526 4:35261 5:43162 6:32541  
6 4     1:53642 2:65143 3:52461 4:65132 5:61423 6:54231  
6 4     1:42635 2:45361 3:64125 4:61352 5:64132 6:43521  
6 4     1:52634 2:54361 3:65124 4:65132 5:61342 6:53421  
6 4     1:42653 2:43561 3:64152 4:61532 5:64123 6:45321  
6 4     1:46235 2:43561 3:24165 4:21356 5:24136 6:45321  
6 4     1:46253 2:45361 3:24156 4:21536 5:24163 6:43521  
6 4     1:62345 2:63154 3:24615 4:25163 5:62314 6:21543  
6 4     1:42365 2:43156 3:26415 4:21563 5:42316 6:25143  
6 4     1:62534 2:65143 3:24165 4:62513 5:23614 6:21435  
6 4     1:64235 2:43615 3:45162 4:62153 5:64213 6:41532  
6 4     1:65234 2:53614 3:54162 4:65213 5:62143 6:51432  
6 4     1:34265 2:46315 3:41562 4:32156 5:34216 6:45132  
6 4     1:63542 2:63514 3:65124 4:32165 5:34612 6:31245  
6 4     1:65342 2:65314 3:54612 4:52163 5:63124 6:51243  
6 4     1:35642 2:35614 3:51246 4:52136 5:36124 6:54312  
6 4     1:63425 2:35164 3:64152 4:32615 5:63412 6:31524  
6 4     1:64523 2:43165 3:64512 4:65132 5:42613 6:41325  
6 4     1:65423 2:53164 3:65412 4:52613 5:64132 6:51324  
6 4     1:45623 2:53146 3:45612 4:51326 5:46132 6:52413  
6 4     1:23465 2:31564 3:24156 4:36215 5:23416 6:35124  
6 4     1:25634 2:51436 3:54126 4:25613 5:26143 6:53214  
6 4     1:62354 2:63514 3:24651 4:21563 5:62341 6:25143  
6 4     1:42356 2:43516 3:26451 4:25163 5:42361 6:21543  
6 4     1:62534 2:65314 3:62541 4:21365 5:24631 6:23145  
6 4     1:65234 2:54631 3:65241 4:51362 5:62314 6:53142  
6 4     1:64253 2:43651 3:41562 4:62513 5:64231 6:45132  
6 4     1:34256 2:46351 3:45162 4:32516 5:34261 6:41532  
6 4     1:64523 2:64531 3:41265 4:65213 5:43621 6:42135  
6 4     1:65423 2:65431 3:51264 4:53621 5:64213 6:52134  
6 4     1:45623 2:45631 3:51246 4:52136 5:46213 6:53421  
6 4     1:63452 2:31564 3:64512 4:32651 5:63421 6:35124  
6 4     1:63542 2:31465 3:65412 4:63521 5:32641 6:34125  
6 4     1:65342 2:51463 3:52641 4:65321 5:63412 6:54123  
6 4     1:35642 2:51436 3:54126 4:35621 5:36412 6:52341  
6 4     1:23456 2:35164 3:24516 4:36251 5:23461 6:31524  
6 4     1:25634 2:53146 3:25641 4:51326 5:26314 6:54231  
6 4     1:25364 2:64351 3:62415 4:21635 5:62431 6:23514  
6 4     1:23564 2:64531 3:62451 4:21653 5:62413 6:25314  
6 4     1:23465 2:65431 3:62541 4:62513 5:21643 6:24315  
6 4     1:35462 2:31645 3:62451 4:63215 5:63241 6:34512  
6 4     1:34562 2:31654 3:62541 4:63251 5:63214 6:35412  
6 4     1:53462 2:51643 3:65241 4:65213 5:62431 6:54312  
6 4     1:34265 2:63514 3:65241 4:63521 5:31624 6:32415  
6 4     1:45263 2:64315 3:41625 4:63251 5:64321 6:42513  
6 4     1:54263 2:65314 3:51624 4:65321 5:63241 6:52413  
6 4     1:54236 2:35614 3:52416 4:35621 5:36241 6:51324  
6 4     1:42563 2:64351 3:41652 4:63521 5:64312 6:45213  
6 4     1:42365 2:64531 3:64512 4:65321 5:41632 6:43215  
6 4     1:52364 2:65431 3:65412 4:51632 5:64321 6:53214  
6 4     1:52346 2:45631 3:45612 4:53216 5:46321 6:51432  
6 4     1:53426 2:54316 3:25641 4:25613 5:26431 6:51243  
6 4     1:23564 2:14356 3:12465 4:26135 5:12436 6:25314  
6 4     1:25364 2:14536 3:12456 4:26153 5:12463 6:23514  
6 4     1:34562 2:36145 3:12456 4:13265 5:13246 6:35412  
6 4     1:35462 2:36154 3:12546 4:13256 5:13264 6:34512  
6 4     1:42563 2:14365 3:46125 4:13256 5:14326 6:45213  
6 4     1:52346 2:15643 3:15624 4:53216 5:16234 6:54123  
6 4     1:45263 2:14356 3:46152 4:13526 5:14362 6:42513  
6 4     1:54236 2:15643 3:52416 4:15632 5:16423 6:53142  
6 4     1:53426 2:54316 3:15624 4:15632 5:16342 6:52134  
6 4     1:62354 2:14635 3:12465 4:61532 5:61234 6:15324  
6 4     1:42356 2:16435 3:12645 4:15326 5:41236 6:41532  
6 4     1:62534 2:14653 3:61254 4:61352 5:12463 6:13524  
6 4     1:42536 2:16453 3:41256 4:13526 5:12643 6:41352  
6 4     1:65234 2:15463 3:61524 4:61325 5:14623 6:13254  
6 4     1:45236 2:15643 3:41526 4:13256 5:16423 6:41325  
6 4     1:64253 2:14365 3:61524 4:13625 5:61423 6:15243  
6 4     1:34256 2:14635 3:15246 4:16325 5:31426 6:31524  
6 4     1:64523 2:61453 3:61254 4:13652 5:14362 6:12543  
6 4     1:65423 2:61543 3:61245 4:15362 5:13642 6:12453  
6 4     1:34526 2:31456 3:12546 4:16352 5:14632 6:31254  
6 4     1:35426 2:31546 3:12456 4:15632 5:16342 6:31245  
6 4     1:63452 2:61543 3:12645 4:13265 5:61342 6:15432  
6 4     1:63542 2:61453 3:12654 4:61352 5:13264 6:14532  
6 4     1:65342 2:61435 3:15264 4:61532 5:12634 6:14352  
6 4     1:23456 2:15436 3:16245 4:13625 5:21346 6:21543  
6 4     1:23546 2:14536 3:16254 4:21356 5:13624 6:21453  
6 4     1:25346 2:14356 3:15624 4:21536 5:16234 6:21435  
6 4     1:23645 2:61453 3:62541 4:21365 5:62143 6:25413  
6 4     1:23654 2:61543 3:62451 4:62153 5:21364 6:24513  
6 4     1:26345 2:31456 3:25416 4:21635 5:32146 6:32541  
6 4     1:26354 2:31546 3:24516 4:32156 5:21634 6:32451  
6 4     1:34625 2:31465 3:61254 4:63521 5:63124 6:35214  
6 4     1:36425 2:31645 3:41256 4:35216 5:43126 6:43521  
6 4     1:54623 2:51463 3:65124 4:65321 5:61234 6:53214  
6 4     1:56423 2:51643 3:45126 4:53216 5:41236 6:45321  
6 4     1:34652 2:63154 3:61524 4:63251 5:31462 6:32514  
6 4     1:36452 2:43156 3:41526 4:32516 5:31642 6:43251  
6 4     1:53642 2:65143 3:65241 4:51362 5:61423 6:52413  
6 4     1:56342 2:35146 3:52416 4:51632 5:31426 6:35241  
6 4     1:42635 2:64531 3:41265 4:61352 5:64132 6:45312  
6 4     1:52634 2:65431 3:51264 4:65132 5:61342 6:54312  
6 4     1:42653 2:64351 3:64152 4:61532 5:41263 6:43512  
6 4     1:46235 2:45316 3:41625 4:21356 5:24136 6:24531  
6 4     1:56234 2:54316 3:51624 4:25136 5:21346 6:25431  
6 4     1:46253 2:43516 3:24156 4:21536 5:41623 6:24351  
6 4     1:23465 2:63154 3:24615 4:62513 5:62314 6:25134  
6 4     1:23645 2:43156 3:26415 4:25136 5:42316 6:42513  
6 4     1:25364 2:65143 3:62415 4:62513 5:23614 6:24153  
6 4     1:25634 2:35146 3:24156 4:32516 5:26314 6:32415  
6 4     1:42365 2:43615 3:64512 4:62153 5:64213 6:45123  
6 4     1:52364 2:53614 3:65412 4:65213 5:62143 6:54123  
6 4     1:42635 2:46315 3:45126 4:32156 5:34216 6:34512  
6 4     1:52634 2:56314 3:54126 4:35216 5:32146 6:35412  
6 4     1:35462 2:63514 3:65124 4:63215 5:34612 6:32154  
6 4     1:35642 2:43516 3:45126 4:32156 5:36412 6:43215  
6 4     1:53462 2:65314 3:54612 4:65213 5:63124 6:52134  
6 4     1:53642 2:45316 3:56412 4:52136 5:43126 6:45213  
6 4     1:34265 2:63514 3:64152 4:32615 5:63412 6:35142  
6 4     1:45263 2:64315 3:64512 4:65132 5:42613 6:43152  
6 4     1:54263 2:65314 3:65412 4:52613 5:64132 6:53142  
6 4     1:34625 2:35146 3:24156 4:36215 5:23416 6:23514  
6 4     1:45623 2:43156 3:24516 4:25136 5:46213 6:24315  
6 4     1:54623 2:53146 3:25416 4:56213 5:24136 6:25314  
6 4     1:62354 2:63514 3:24651 4:62153 5:23461 6:21534  
6 4     1:42356 2:43516 3:26451 4:21536 5:23641 6:42153  
6 4     1:62534 2:65314 3:25461 4:62135 5:24631 6:21354  
6 4     1:42536 2:45316 3:25641 4:21356 5:26431 6:42135  
6 4     1:65234 2:54631 3:52461 4:65132 5:62314 6:51324  
6 4     1:45236 2:56431 3:52641 4:51326 5:42316 6:45132  
6 4     1:64253 2:43651 3:64152 4:62513 5:42361 6:41523  
6 4     1:34256 2:46351 3:41526 4:32516 5:42631 6:34152  
6 4     1:64523 2:45361 3:64125 4:65213 5:43621 6:41253  
6 4     1:65423 2:54361 3:65124 4:53621 5:64213 6:51243  
6 4     1:34526 2:45631 3:41256 4:35216 5:46321 6:34125  
6 4     1:35426 2:54631 3:51246 4:56321 5:34216 6:35124  
6 4     1:63452 2:63154 3:64512 4:32651 5:34261 6:31542  
6 4     1:63542 2:63145 3:65412 4:35261 5:32641 6:31452  
6 4     1:65342 2:65143 3:52641 4:53261 5:63412 6:51432  
6 4     1:23456 2:31546 3:24516 4:36251 5:34621 6:23154  
6 4     1:23546 2:31456 3:25416 4:35621 5:36241 6:23145  
6 4     1:25346 2:51436 3:56241 4:53621 5:23416 6:25143  
6 4     1:62534 2:64351 3:24165 4:21635 5:62431 6:25341  
6 4     1:62354 2:64531 3:62451 4:21653 5:24163 6:23541  
6 4     1:62345 2:65431 3:62541 4:25163 5:21643 6:23451  
6 4     1:63542 2:31645 3:62451 4:32165 5:63241 6:35421  
6 4     1:63452 2:31654 3:62541 4:63251 5:32164 6:34521  
6 4     1:65342 2:51643 3:65241 4:52163 5:62431 6:53421  
6 4     1:63425 2:35164 3:65241 4:63521 5:31624 6:34251  
6 4     1:64523 2:43165 3:41625 4:63251 5:64321 6:45231  
6 4     1:65423 2:53164 3:51624 4:65321 5:63241 6:54231  
6 4     1:64253 2:64351 3:41652 4:63521 5:43162 6:42531  
6 4     1:64235 2:64531 3:45162 4:65321 5:41632 6:42351  
6 4     1:65234 2:65431 3:54162 4:51632 5:64321 6:52341  
6 4     1:25346 2:14356 3:24615 4:26135 5:12436 6:12534  
6 4     1:23546 2:14536 3:12456 4:26153 5:24613 6:12354  
6 4     1:23456 2:15436 3:12546 4:25613 5:26143 6:12345  
6 4     1:35426 2:36145 3:12456 4:32615 5:13246 6:13542  
6 4     1:34526 2:36154 3:12546 4:13256 5:32614 6:13452  
6 4     1:53426 2:56143 3:15246 4:52613 5:12436 6:15342  
6 4     1:34256 2:35614 3:15246 4:13526 5:36124 6:13425  
6 4     1:45236 2:43615 3:46125 4:13256 5:14326 6:14523  
6 4     1:54236 2:53614 3:56124 4:15326 5:13246 6:15423  
6 4     1:42536 2:14356 3:46152 4:13526 5:43612 6:14253  
6 4     1:42356 2:14536 3:45612 4:15326 5:46132 6:14235  
6 4     1:52346 2:15436 3:54612 4:56132 5:14326 6:15234  
6 4     1:23654 2:16435 3:12645 4:61532 5:12364 6:13245  
6 4     1:23456 2:14635 3:12465 4:13265 5:12346 6:41532  
6 4     1:25634 2:16453 3:12564 4:61352 5:12643 6:15243  
6 4     1:52634 2:15643 3:15264 4:61325 5:16423 6:12543  
6 4     1:42653 2:14635 3:61524 4:16325 5:14263 6:12435  
6 4     1:42356 2:14365 3:12465 4:13625 5:14236 6:31524  
6 4     1:45623 2:14563 3:61254 4:16352 5:14632 6:15432  
6 4     1:54623 2:15463 3:61245 4:15632 5:16342 6:14532  
6 4     1:56423 2:15643 3:41265 4:16532 5:14362 6:15432  
6 4     1:34652 2:61543 3:16245 4:13625 5:13462 6:14325  
6 4     1:35642 2:61453 3:16254 4:13562 5:13624 6:15324  
6 4     1:53642 2:61435 3:15624 4:15362 5:16234 6:13524  
6 4     1:56342 2:31465 3:16524 4:15632 5:13264 6:15324  
6 4     1:34256 2:14365 3:12645 4:13265 5:13426 6:21543  
6 4     1:56234 2:16543 3:15624 4:21365 5:12463 6:15243  
6 4     1:26345 2:14653 3:62541 4:21635 5:21463 6:24135  
6 4     1:26354 2:15643 3:62451 4:21563 5:21634 6:25134  
6 4     1:23645 2:14356 3:24165 4:21365 5:21436 6:32541  
6 4     1:36425 2:31645 3:12654 4:63521 5:31264 6:32145  
6 4     1:34625 2:31465 3:12456 4:32165 5:31246 6:43521  
6 4     1:56423 2:51643 3:51264 4:65321 5:12634 6:52143  
6 4     1:54623 2:51463 3:51246 4:52163 5:12436 6:45321  
6 4     1:36452 2:31564 3:15624 4:63251 5:31642 6:35142  
6 4     1:56342 2:51463 3:65241 4:51632 5:14623 6:54132  
6 4     1:53642 2:51436 3:54162 4:51362 5:14326 6:35241  
6 4     1:46235 2:64531 3:41625 4:13652 5:41362 6:43125  
6 4     1:56234 2:65431 3:51624 4:51362 5:13642 6:53124  
6 4     1:46253 2:64351 3:41562 4:15632 5:41623 6:45123  
6 4     1:42635 2:43165 3:41265 4:13256 5:41326 6:24531  
6 4     1:52634 2:53164 3:51264 4:51326 5:13246 6:25431  
6 4     1:23645 2:31654 3:26415 4:62513 5:23164 6:21345  
6 4     1:23465 2:31456 3:24615 4:21365 5:23146 6:42513  
6 4     1:25634 2:51643 3:62415 4:25163 5:26314 6:21534  
6 4     1:42635 2:46315 3:64512 4:21653 5:42163 6:41235  
6 4     1:52634 2:56314 3:65412 4:52163 5:21643 6:51234  
6 4     1:42365 2:43615 3:41265 4:21356 5:42136 6:34512  
6 4     1:52364 2:53614 3:51264 4:52136 5:21346 6:35412  
6 4     1:35642 2:35164 3:51624 4:63215 5:36412 6:31542  
6 4     1:53642 2:53164 3:56412 4:65213 5:31624 6:51342  
6 4     1:53462 2:53146 3:54612 4:51362 5:31426 6:45213  
6 4     1:34625 2:63514 3:41652 4:36215 5:34162 6:31425  
6 4     1:45623 2:64315 3:45162 4:51632 5:46213 6:41523  
6 4     1:54623 2:65314 3:54162 4:56213 5:41632 6:51423  
6 4     1:34265 2:31465 3:41256 4:32615 5:34126 6:23514  
6 4     1:54263 2:51463 3:54126 4:52613 5:41236 6:25314  
6 4     1:23564 2:35614 3:26451 4:62153 5:23641 6:25341  
6 4     1:25364 2:53614 3:25641 4:62135 5:26431 6:23541  
6 4     1:25634 2:56314 3:26541 4:32165 5:23461 6:25341  
6 4     1:52364 2:56431 3:52641 4:65132 5:23614 6:53241  
6 4     1:52346 2:54631 3:52461 4:53261 5:23416 6:45132  
6 4     1:42563 2:46351 3:64152 4:25613 5:42631 6:45231  
6 4     1:45263 2:45631 3:64125 4:52613 5:46321 6:42531  
6 4     1:54263 2:54631 3:65124 4:56321 5:42613 6:52431  
6 4     1:54236 2:54361 3:52461 4:53621 5:42316 6:35124  
6 4     1:34562 2:63154 3:45612 4:36251 5:34621 6:35421  
6 4     1:35462 2:63145 3:54612 4:35621 5:36241 6:34521  
6 4     1:35642 2:43165 3:56412 4:36521 5:34261 6:35421  
6 4     1:53462 2:65143 3:56241 4:53621 5:34612 6:54321  
6 4     1:53426 2:54361 3:52641 4:53261 5:34216 6:25143  
6 4     1:45623 2:46531 3:24165 4:56213 5:42361 6:45231  
6 4     1:62534 2:43651 3:24615 4:26135 5:24361 6:23415  
6 4     1:62354 2:45631 3:24561 4:26153 5:24613 6:25413  
6 4     1:62345 2:54631 3:25461 4:25613 5:26143 6:24513  
6 4     1:42365 2:56431 3:25641 4:26513 5:24163 6:25413  
6 4     1:63542 2:36145 3:24651 4:32615 5:32461 6:34215  
6 4     1:63452 2:36154 3:25641 4:32561 5:32614 6:35214  
6 4     1:65342 2:56143 3:52461 4:52613 5:24631 6:54213  
6 4     1:63425 2:35614 3:52641 4:35261 5:36124 6:32514  
6 4     1:64523 2:43615 3:46125 4:32651 5:43261 6:42315  
6 4     1:65423 2:53614 3:56124 4:53261 5:32641 6:52314  
6 4     1:64253 2:43561 3:46152 4:35621 5:43612 6:45312  
6 4     1:64235 2:45361 3:45612 4:53621 5:46132 6:43512  
6 4     1:65234 2:54361 3:54612 4:56132 5:43621 6:53412  
6 4     1:34265 2:45631 3:46512 4:56321 5:43162 6:45312  
6 4     1:23465 2:36514 3:56241 4:35621 5:32164 6:35214  
6 4     1:23465 2:43156 3:24165 4:21635 5:24316 6:12534  
6 4     1:26534 2:56143 3:12465 4:25613 5:21364 6:25134  
6 4     1:34265 2:31645 3:24156 4:32165 5:32416 6:13542  
6 4     1:54263 2:51643 3:52416 4:52163 5:24136 6:15342  
6 4     1:42365 2:43165 3:41625 4:32156 5:43216 6:14523  
6 4     1:52364 2:53164 3:51624 4:53216 5:32146 6:15423  
6 4     1:36542 2:35614 3:56124 4:13265 5:31462 6:35142  
6 4     1:53462 2:54316 3:54162 4:51632 5:43126 6:15234  
6 4     1:46523 2:14365 3:45612 4:56132 5:41263 6:45123  
6 4     1:26354 2:61435 3:16245 4:15632 5:16234 6:12345  
6 4     1:26534 2:61453 3:16254 4:13652 5:16243 6:12543  
6 4     1:23456 2:31645 3:12465 4:13265 5:13246 6:15342  
6 4     1:23546 2:31654 3:12564 4:13256 5:13264 6:14352  
6 4     1:23564 2:31456 3:12546 4:16352 5:13246 6:13254  
6 4     1:34256 2:14365 3:41625 4:13265 5:14326 6:15423  
6 4     1:56234 2:16543 3:16524 4:13625 5:61423 6:15243  
6 4     1:46253 2:16435 3:15624 4:61325 5:16423 6:14235  
6 4     1:34526 2:14356 3:41652 4:13562 5:14362 6:12453  
6 4     1:46523 2:16453 3:12654 4:61352 5:16432 6:14532  
6 4     1:56423 2:16543 3:12645 4:16532 5:61342 6:15432  
6 4     1:54623 2:14563 3:12465 4:15632 5:41362 6:14532  
6 4     1:36452 2:15643 3:61245 4:16325 5:16342 6:13425  
6 4     1:36542 2:14653 3:61254 4:16352 5:16324 6:13524  
6 4     1:34562 2:16453 3:41256 4:13526 5:14326 6:14352  
6 4     1:56342 2:14635 3:16524 4:16532 5:61234 6:15324  
6 4     1:53642 2:14365 3:15624 4:13562 5:31264 6:13524  
6 4     1:42356 2:14365 3:12465 4:21635 5:12436 6:15234  
6 4     1:42536 2:14563 3:12456 4:21653 5:12463 6:13254  
6 4     1:52634 2:15643 3:12564 4:13265 5:21463 6:12543  
6 4     1:42563 2:14536 3:16254 4:21356 5:12436 6:12453  
6 4     1:26345 2:36154 3:62415 4:25613 5:26314 6:23145  
6 4     1:26534 2:56143 3:24615 4:26513 5:62314 6:25134  
6 4     1:23465 2:43156 3:24165 4:32615 5:23416 6:25314  
6 4     1:34265 2:43615 3:24156 4:32165 5:34216 6:35412  
6 4     1:46235 2:64315 3:45612 4:26153 5:46213 6:42135  
6 4     1:56234 2:65314 3:54612 4:56213 5:26143 6:52134  
6 4     1:54236 2:45316 3:56412 4:52136 5:24163 6:54213  
6 4     1:36542 2:36514 3:56124 4:32615 5:63412 6:35142  
6 4     1:56342 2:56314 3:65412 4:52613 5:36124 6:53142  
6 4     1:36425 2:35614 3:46152 4:63215 5:36412 6:34125  
6 4     1:46523 2:43615 3:46512 4:56132 5:64213 6:45123  
6 4     1:56423 2:53614 3:56412 4:65213 5:46132 6:54123  
6 4     1:53426 2:56314 3:54126 4:35216 5:43162 6:53412  
6 4     1:42365 2:43165 3:24615 4:32156 5:42316 6:45213  
6 4     1:52346 2:53146 3:25416 4:56213 5:32164 6:52314  
6 4     1:62345 2:16435 3:16245 4:16325 5:61234 6:15234  
6 4     1:42563 2:14653 3:41256 4:13256 5:14263 6:14523  
6 4     1:64235 2:16435 3:16245 4:16325 5:61423 6:15423  
6 4     1:45263 2:14563 3:41526 4:13526 5:14623 6:14253  
6 4     1:63425 2:16435 3:16245 4:16325 5:61342 6:15342  
6 4     1:45623 2:14653 3:41562 4:13562 5:14263 6:14523  
6 4     1:34562 2:31456 3:12456 4:13652 5:13462 6:13542  
6 4     1:35462 2:31546 3:12546 4:13562 5:13642 6:13452  
6 4     1:35642 2:31564 3:12564 4:13652 5:13462 6:13542  
6 4     1:23564 2:14356 3:12654 4:21356 5:12364 6:12534  
6 4     1:25364 2:14536 3:12564 4:21536 5:12634 6:12354  
6 4     1:25634 2:14563 3:12654 4:21563 5:12364 6:12534  
6 4     1:26345 2:61435 3:26415 4:26135 5:62143 6:25143  
6 4     1:23654 2:31564 3:24156 4:32156 5:23164 6:23514  
6 4     1:36425 2:36145 3:61245 4:36215 5:63124 6:35124  
6 4     1:56423 2:56143 3:65124 4:56213 5:61243 6:53124  
6 4     1:53426 2:53146 3:56124 4:53216 5:31246 6:35124  
6 4     1:46235 2:46315 3:46125 4:61325 5:64132 6:45132  
6 4     1:56234 2:56314 3:56124 4:65132 5:61324 6:54132  
6 4     1:54236 2:54316 3:54126 4:56132 5:41326 6:45132  
6 4     1:34652 2:43156 3:41562 4:32156 5:34162 6:34512  
6 4     1:56342 2:65143 3:56412 4:56132 5:61432 6:52143  
6 4     1:52346 2:56143 3:52416 4:52136 5:21436 6:25143  
6 4     1:42653 2:43156 3:24156 4:21563 5:42163 6:42513  
6 4     1:26345 2:64315 3:26415 4:26135 5:62431 6:25431  
6 4     1:23654 2:35614 3:24561 4:32561 5:23164 6:23514  
6 4     1:36425 2:36145 3:62415 4:36215 5:63241 6:35241  
6 4     1:56423 2:56143 3:65241 4:56213 5:62413 6:53241  
6 4     1:53426 2:53146 3:56241 4:53216 5:32416 6:35241  
6 4     1:46235 2:46315 3:46125 4:63215 5:64321 6:45321  
6 4     1:56234 2:56314 3:56124 4:65321 5:63214 6:54321  
6 4     1:54236 2:54316 3:54126 4:56321 5:43216 6:45321  
6 4     1:34652 2:43561 3:45612 4:32561 5:34162 6:34512  
6 4     1:56342 2:65431 3:56412 4:56132 5:64312 6:52431  
6 4     1:52346 2:56431 3:52416 4:52136 5:24316 6:25431  
6 4     1:42653 2:43561 3:24561 4:25613 5:42163 6:42513  

5 2     1:2345 2:1345 3:1245 4:1235 5:1234  
5 2     1:3245 2:1345 3:1245 4:1325 5:1324  
5 2     1:3425 2:1345 3:1425 4:1325 5:1342  
5 2     1:3452 2:1345 3:1452 4:1352 5:1342  
5 2     1:2345 2:1534 3:1254 4:1235 5:1432  
5 2     1:3245 2:1354 3:1524 4:1325 5:1423  
5 2     1:3425 2:1345 3:1542 4:1352 5:1243  
5 2     1:3452 2:1543 3:1245 4:1325 5:1342  
5 2     1:2543 2:3451 3:2145 4:2315 5:2341  
5 2     1:2345 2:1435 3:1245 4:1325 5:1234  
5 2     1:3245 2:1345 3:1425 4:1235 5:1324  
5 2     1:3425 2:1435 3:1245 4:1325 5:1342  
5 2     1:3452 2:1345 3:1542 4:1352 5:1432  
5 2     1:2435 2:1345 3:2145 4:2315 5:2134  
5 2     1:3425 2:3145 3:1245 4:3215 5:3124  
5 2     1:3245 2:3415 3:1425 4:3125 5:3142  
5 2     1:3542 2:3145 3:1452 4:3152 5:3412  
5 2     1:2345 2:3145 3:2415 4:2135 5:2314  
5 2     1:3245 2:3415 3:2145 4:3125 5:3214  
5 2     1:3425 2:3145 3:4125 4:3215 5:3412  
5 2     1:3452 2:3415 3:4152 4:3512 5:3142  
5 2     1:2435 2:3415 3:2145 4:2315 5:2341  
5 2     1:3425 2:3145 3:2415 4:3215 5:3241  
5 2     1:3245 2:3415 3:4215 4:3125 5:3421  
5 2     1:3542 2:3451 3:4512 4:3152 5:3412  
5 2     1:2345 2:3451 3:2541 4:2351 5:2431  
5 2     1:3245 2:3541 3:2451 4:3251 5:3421  
5 2     1:3425 2:3451 3:4251 4:3521 5:3241  
5 2     1:3452 2:3541 3:4521 4:3251 5:3421  

4 0     1:234 2:134 3:124 4:123  
4 0     1:423 2:143 3:124 4:321  


==> anc/rotation_systems_convex/F_rotationsystem__n8_unlabeled.txt <==
0 0      
1 0     1:  
2 0     1:2 2:1  
3 0     1:23 2:13 3:12  
4 0     1:234 2:134 3:124 4:123  
4 0     1:423 2:143 3:124 4:321  
5 0     1:2345 2:1345 3:1245 4:1235 5:1234  
5 0     1:2345 2:1534 3:1254 4:1235 5:1432  
5 0     1:2345 2:1435 3:1245 4:1325 5:1234  
6 0     1:62345 2:61345 3:61245 4:61235 5:61234 6:12345  
6 0     1:62345 2:61345 3:61245 4:12365 5:61234 6:12354  
6 0     1:62345 2:61345 3:12645 4:61235 5:61234 6:12453  
6 0     1:62345 2:61345 3:12645 4:12365 5:61234 6:12543  
6 0     1:62345 2:61345 3:12465 4:12365 5:61234 6:12534  
6 0     1:62345 2:16345 3:61245 4:12365 5:61234 6:13542  
6 0     1:62345 2:16345 3:12645 4:61235 5:61234 6:14532  
6 0     1:62345 2:16345 3:12645 4:12365 5:61234 6:15432  
6 0     1:23645 2:13465 3:61245 4:16235 5:12634 6:12345  
6 0     1:62345 2:16534 3:16254 4:61235 5:61432 6:14523  
6 0     1:62345 2:61534 3:12564 4:61235 5:61432 6:12435  
6 0     1:62345 2:16534 3:12654 4:61235 5:61432 6:14532  
6 0     1:62345 2:16534 3:61254 4:61235 5:61432 6:13452  
6 0     1:62345 2:16534 3:12654 4:12635 5:61432 6:15342  
6 0     1:62345 2:15634 3:61254 4:61235 5:14362 6:13452  
6 0     1:62345 2:15634 3:12564 4:61235 5:61432 6:14325  
6 0     1:23645 2:16534 3:12654 4:12365 5:61432 6:13254  
6 0     1:26345 2:61534 3:16254 4:16235 5:14632 6:12354  
6 0     1:62345 2:16435 3:16245 4:16325 5:61234 6:15234  
7 0     1:762345 2:761345 3:761245 4:761235 5:761234 6:712345 7:123456  
7 0     1:762345 2:761345 3:761245 4:761235 5:671234 6:123475 7:123456  
7 0     1:762345 2:761345 3:761245 4:671235 5:671234 6:123745 7:123456  
7 0     1:762345 2:761345 3:671245 4:671235 5:671234 6:127345 7:123456  
7 0     1:762345 2:761345 3:612745 4:761235 5:761234 6:712345 7:124536  
7 0     1:762345 2:761345 3:612745 4:612375 5:761234 6:712345 7:125436  
7 0     1:762345 2:617345 3:761245 4:612375 5:761234 6:712345 7:135426  
7 0     1:762345 2:617345 3:612745 4:761235 5:761234 6:712345 7:145326  
7 0     1:762345 2:617345 3:612745 4:612375 5:761234 6:712345 7:154326  
7 0     1:762345 2:617345 3:612475 4:612375 5:761234 6:712345 7:153426  
7 0     1:762345 2:613745 3:612745 4:612375 5:761234 6:712345 7:154236  
7 0     1:762345 2:613475 3:612745 4:612375 5:761234 6:712345 7:152436  
7 0     1:672345 2:761345 3:761245 4:612375 5:761234 6:712345 7:162354  
7 0     1:672345 2:761345 3:612745 4:761235 5:761234 6:712345 7:162453  
7 0     1:672345 2:761345 3:612745 4:612375 5:761234 6:712345 7:162543  
7 0     1:672345 2:761345 3:612475 4:612375 5:761234 6:712345 7:162534  
7 0     1:672345 2:617345 3:761245 4:761235 5:761234 6:712345 7:163452  
7 0     1:672345 2:617345 3:761245 4:612375 5:761234 6:712345 7:163542  
7 0     1:672345 2:617345 3:612745 4:761235 5:761234 6:712345 7:164532  
7 0     1:672345 2:617345 3:612745 4:612375 5:761234 6:712345 7:165432  
7 0     1:623745 2:761345 3:761245 4:617235 5:617234 6:123745 7:123456  
7 0     1:623745 2:761345 3:671245 4:617235 5:617234 6:127345 7:123456  
7 0     1:672345 2:613475 3:612745 4:123765 5:761234 6:712354 7:165243  
7 0     1:672345 2:613745 3:612745 4:123765 5:612374 6:712354 7:164523  
7 0     1:672345 2:617345 3:612745 4:123765 5:671234 6:712354 7:156432  
7 0     1:672345 2:613745 3:612745 4:123765 5:612374 6:123574 7:146523  
7 0     1:672345 2:671345 3:612745 4:123765 5:761234 6:712354 7:126543  
7 0     1:672345 2:617345 3:612745 4:123765 5:617234 6:712354 7:164325  
7 0     1:672345 2:671345 3:612745 4:123765 5:671234 6:712354 7:125643  
7 0     1:672345 2:671345 3:612745 4:123675 5:671234 6:712354 7:125463  
7 0     1:672345 2:617345 3:612745 4:123765 5:612374 6:127354 7:145362  
7 0     1:672345 2:617345 3:612745 4:123765 5:612374 6:123754 7:145632  
7 0     1:672345 2:617345 3:612745 4:123765 5:612374 6:123574 7:146532  
7 0     1:672345 2:617345 3:612745 4:123675 5:671234 6:712354 7:154632  
7 0     1:762345 2:761345 3:671245 4:123675 5:671234 6:127354 7:123546  
7 0     1:623745 2:613475 3:671245 4:172365 5:612734 6:127354 7:123456  
7 0     1:762345 2:761345 3:612745 4:123765 5:761234 6:712354 7:125436  
7 0     1:672345 2:671345 3:612475 4:123765 5:761234 6:712354 7:126534  
7 0     1:672345 2:617345 3:671245 4:123765 5:761234 6:712354 7:136542  
7 0     1:672345 2:617345 3:761245 4:123765 5:761234 6:712354 7:163542  
7 0     1:672345 2:617345 3:671245 4:123765 5:671234 6:712354 7:135642  
7 0     1:623745 2:617345 3:612745 4:123765 5:761234 6:712354 7:132654  
7 0     1:672345 2:617345 3:671245 4:712365 5:671234 6:712354 7:134562  
7 0     1:672345 2:617345 3:671245 4:123675 5:671234 6:712354 7:135462  
7 0     1:762345 2:761345 3:612475 4:123675 5:761234 6:123574 7:125346  
7 0     1:762345 2:671345 3:671245 4:123675 5:671234 6:172354 7:123546  
7 0     1:672345 2:617345 3:617245 4:123675 5:671234 6:712354 7:154623  
7 0     1:672345 2:617345 3:617245 4:123765 5:671234 6:712354 7:156423  
7 0     1:672345 2:617345 3:617245 4:123765 5:617234 6:712354 7:164235  
7 0     1:762345 2:613745 3:612745 4:123765 5:761234 6:712354 7:154236  
7 0     1:762345 2:613475 3:612745 4:123765 5:761234 6:712354 7:152436  
7 0     1:672345 2:761345 3:612745 4:123765 5:761234 6:712354 7:162543  
7 0     1:672345 2:617345 3:612745 4:712365 5:671234 6:712354 7:145632  
7 0     1:672345 2:617345 3:612745 4:172365 5:671234 6:712354 7:156324  
7 0     1:672345 2:617345 3:612745 4:123765 5:612374 6:712354 7:164532  
7 0     1:672345 2:617345 3:612745 4:123765 5:612374 6:172354 7:145326  
7 0     1:623475 2:617345 3:612475 4:123765 5:761234 6:712354 7:134265  
7 0     1:623475 2:613475 3:671245 4:712365 5:612734 6:127354 7:123456  
7 0     1:672345 2:617345 3:612475 4:123765 5:761234 6:712354 7:165342  
7 0     1:672345 2:613745 3:612745 4:123765 5:761234 6:712354 7:165423  
7 0     1:672345 2:617345 3:612745 4:127365 5:617234 6:712354 7:163425  
7 0     1:672345 2:617345 3:612745 4:127365 5:612734 6:712354 7:163452  
7 0     1:672345 2:617345 3:612745 4:172365 5:617234 6:712354 7:163245  
7 0     1:672345 2:617345 3:612745 4:127365 5:671234 6:712354 7:156342  
7 0     1:762345 2:761345 3:761245 4:123675 5:671234 6:123754 7:123546  
7 0     1:627345 2:617345 3:612745 4:123765 5:612374 6:123754 7:124563  
7 0     1:627345 2:617345 3:612745 4:123765 5:612374 6:123574 7:124653  
7 0     1:672345 2:617345 3:612745 4:123765 5:612734 6:712354 7:164352  
7 0     1:672345 2:617345 3:612745 4:123765 5:612734 6:172354 7:143526  
7 0     1:672345 2:617345 3:617245 4:712365 5:671234 6:712354 7:145623  
7 0     1:672345 2:617345 3:617245 4:172365 5:671234 6:712354 7:156234  
7 0     1:672345 2:617345 3:617245 4:123765 5:761234 6:712354 7:165423  
7 0     1:672345 2:761345 3:612475 4:123765 5:761234 6:712354 7:162534  
7 0     1:672345 2:671345 3:612745 4:712365 5:671234 6:712354 7:124563  
7 0     1:672345 2:617345 3:612745 4:127365 5:612734 6:172354 7:134526  
7 0     1:672345 2:617345 3:612745 4:123765 5:761234 6:712354 7:165432  
7 0     1:623745 2:761345 3:761245 4:172365 5:617234 6:123754 7:123456  
7 0     1:623745 2:761345 3:671245 4:172365 5:617234 6:127354 7:123456  
7 0     1:623745 2:613475 3:612475 4:172365 5:612374 6:123574 7:123465  
7 0     1:623475 2:617345 3:612745 4:123765 5:761234 6:712354 7:143265  
7 0     1:762345 2:617345 3:761245 4:123765 5:761234 6:712354 7:135426  
7 0     1:762345 2:617345 3:612745 4:123765 5:761234 6:712354 7:154326  
7 0     1:762345 2:617345 3:612475 4:123765 5:761234 6:712354 7:153426  
7 0     1:627345 2:617345 3:612745 4:123765 5:761234 6:712354 7:126543  
7 0     1:627345 2:617345 3:612745 4:123765 5:612374 6:712354 7:126453  
7 0     1:672345 2:617345 3:712645 4:123675 5:671234 6:712543 7:135462  
7 0     1:672345 2:617345 3:126745 4:123675 5:671234 6:712543 7:154362  
7 0     1:672345 2:617345 3:126475 4:123675 5:671234 6:712543 7:153462  
7 0     1:762345 2:617345 3:127645 4:123765 5:761234 6:712543 7:154326  
7 0     1:672345 2:617345 3:127645 4:123675 5:671234 6:712543 7:154632  
7 0     1:762345 2:613745 3:127645 4:123765 5:761234 6:712543 7:154236  
7 0     1:762345 2:761345 3:126475 4:123675 5:671234 6:127543 7:125346  
7 0     1:672345 2:617345 3:127645 4:127365 5:617234 6:172543 7:134256  
7 0     1:672345 2:617345 3:127645 4:712365 5:671234 6:712543 7:145632  
7 0     1:623745 2:613745 3:712645 4:127365 5:612734 6:125743 7:123465  
7 0     1:672345 2:617345 3:127645 4:172365 5:671234 6:712543 7:156324  
7 0     1:672345 2:617345 3:127645 4:123765 5:617234 6:712543 7:164325  
7 0     1:627345 2:613475 3:172645 4:172365 5:612734 6:125743 7:123465  
7 0     1:762345 2:671345 3:126475 4:123675 5:671234 6:172543 7:125346  
7 0     1:623745 2:613475 3:712645 4:172365 5:612734 6:125743 7:123465  
7 0     1:672345 2:613745 3:127645 4:123765 5:761234 6:712543 7:165423  
7 0     1:623745 2:617345 3:127645 4:123765 5:761234 6:712543 7:132654  
7 0     1:762345 2:613475 3:126745 4:612375 5:761234 6:124573 7:152436  
7 0     1:672345 2:617345 3:127645 4:123765 5:671234 6:712543 7:156432  
7 0     1:672345 2:617345 3:172645 4:123675 5:671234 6:712543 7:154623  
7 0     1:762345 2:613745 3:126745 4:612375 5:761234 6:124573 7:154236  
7 0     1:623745 2:761345 3:712645 4:172365 5:617234 6:127543 7:123456  
7 0     1:627345 2:617345 3:127645 4:123765 5:761234 6:712543 7:126543  
7 0     1:672345 2:617345 3:127645 4:617235 5:671234 6:712453 7:156324  
7 0     1:623745 2:613475 3:712645 4:172365 5:612734 6:127543 7:123456  
7 0     1:672345 2:617345 3:127645 4:123765 5:761234 6:712543 7:165432  
7 0     1:627345 2:617345 3:127645 4:123765 5:612374 6:712543 7:126453  
7 0     1:623745 2:761345 3:712645 4:617235 5:617234 6:127453 7:123456  
7 0     1:762345 2:613475 3:126745 4:123675 5:761234 6:125743 7:152436  
7 0     1:623475 2:613745 3:127645 4:123765 5:761234 6:712543 7:142365  
7 0     1:762345 2:761345 3:126475 4:123675 5:761234 6:125743 7:125346  
7 0     1:762345 2:761345 3:127645 4:123765 5:761234 6:712543 7:125436  
7 0     1:672345 2:617345 3:172645 4:712365 5:671234 6:712543 7:145623  
7 0     1:762345 2:761345 3:126745 4:123765 5:761234 6:125473 7:125436  
7 0     1:762345 2:761345 3:126745 4:123675 5:761234 6:125743 7:125436  
7 0     1:762345 2:761345 3:126745 4:123675 5:671234 6:127543 7:125436  
7 0     1:672345 2:613475 3:127645 4:123765 5:761234 6:712543 7:165243  
7 0     1:672345 2:617345 3:127645 4:123765 5:612734 6:712543 7:164352  
7 0     1:672345 2:617345 3:127645 4:127365 5:671234 6:712543 7:156342  
7 0     1:762345 2:671345 3:126745 4:123675 5:671234 6:172543 7:125436  
7 0     1:672345 2:617345 3:127645 4:127365 5:617234 6:712543 7:163425  
7 0     1:623745 2:613475 3:126475 4:172365 5:612374 6:125743 7:123465  
7 0     1:762345 2:613745 3:126745 4:123765 5:761234 6:125473 7:154236  
7 0     1:762345 2:613475 3:127645 4:123765 5:761234 6:712543 7:152436  
7 0     1:762345 2:613475 3:126745 4:123765 5:761234 6:125473 7:152436  
7 0     1:762345 2:176345 3:612745 4:123765 5:761234 6:135472 7:154362  
7 0     1:762345 2:167345 3:612745 4:123765 5:761234 6:135472 7:154326  
7 0     1:623745 2:617345 3:127465 4:123765 5:761234 6:712534 7:132654  
7 0     1:672345 2:613475 3:127465 4:123765 5:761234 6:712534 7:165243  
7 0     1:672345 2:617345 3:127465 4:123765 5:612734 6:125734 7:143652  
7 0     1:762345 2:176345 3:761245 4:123675 5:671234 6:137542 7:135462  
7 0     1:762345 2:176345 3:127645 4:123765 5:761234 6:715432 7:154326  
7 0     1:672345 2:617345 3:127465 4:127365 5:617234 6:172534 7:134256  
7 0     1:623745 2:163475 3:712645 4:172365 5:612734 6:715432 7:162345  
7 0     1:672345 2:167345 3:612475 4:123765 5:761234 6:135472 7:165342  
7 0     1:672345 2:167345 3:612745 4:123765 5:617234 6:135472 7:164325  
7 0     1:672345 2:167345 3:612745 4:123765 5:612734 6:135472 7:164352  
7 0     1:672345 2:167345 3:612745 4:712365 5:671234 6:135472 7:145632  
7 0     1:762345 2:176345 3:612475 4:123675 5:761234 6:135742 7:153462  
7 0     1:762345 2:163745 3:126745 4:612375 5:761234 6:145732 7:154236  
7 0     1:627345 2:167345 3:612745 4:123765 5:761234 6:135472 7:126543  
7 0     1:762345 2:176345 3:126745 4:612375 5:761234 6:145732 7:154362  
7 0     1:762345 2:163745 3:612745 4:123765 5:761234 6:135472 7:154236  
7 0     1:672345 2:167345 3:612745 4:123765 5:761234 6:135472 7:165432  
7 0     1:623745 2:613475 3:712465 4:172365 5:612734 6:127534 7:123456  
7 0     1:762345 2:176345 3:671245 4:123675 5:671234 6:173542 7:135462  
7 0     1:672345 2:617345 3:127465 4:712365 5:671234 6:712534 7:145632  
7 0     1:672345 2:617345 3:127465 4:172365 5:671234 6:712534 7:156324  
7 0     1:672345 2:167345 3:126745 4:612375 5:761234 6:145732 7:165432  
7 0     1:762345 2:176345 3:126475 4:612375 5:761234 6:145732 7:153462  
7 0     1:762345 2:176345 3:127645 4:123675 5:671234 6:175432 7:154632  
7 0     1:672345 2:617345 3:127465 4:123675 5:671234 6:712534 7:154632  
7 0     1:672345 2:167345 3:612745 4:123765 5:671234 6:135472 7:156432  
7 0     1:672345 2:617345 3:127465 4:123765 5:671234 6:712534 7:156432  
7 0     1:672345 2:167345 3:612745 4:123675 5:671234 6:135472 7:154632  
7 0     1:623745 2:163475 3:761245 4:172365 5:612734 6:137542 7:123456  
7 0     1:623745 2:163475 3:671245 4:172365 5:612734 6:173542 7:123456  
7 0     1:672345 2:617345 3:172465 4:712365 5:671234 6:712534 7:145623  
7 0     1:762345 2:176345 3:127645 4:123765 5:671234 6:175432 7:156432  
7 0     1:672345 2:617345 3:127465 4:123765 5:617234 6:712534 7:164325  
7 0     1:623745 2:163475 3:712645 4:617235 5:612734 6:714532 7:162345  
7 0     1:672345 2:167345 3:126745 4:612375 5:671234 6:145732 7:156432  
7 0     1:762345 2:167345 3:126745 4:612375 5:761234 6:145732 7:154326  
7 0     1:672345 2:617345 3:127465 4:123765 5:617234 6:172534 7:143256  
7 0     1:672345 2:617345 3:127465 4:123765 5:612734 6:712534 7:164352  
7 0     1:672345 2:617345 3:712465 4:123765 5:671234 6:712534 7:135642  
7 0     1:762345 2:176345 3:127645 4:761235 5:671234 6:147532 7:145632  
7 0     1:672345 2:617345 3:124765 4:123765 5:671234 6:712534 7:156342  
7 0     1:672345 2:617345 3:127465 4:123765 5:612734 6:172534 7:143526  
7 0     1:672345 2:617345 3:127465 4:123765 5:612734 6:127534 7:143562  
7 0     1:672345 2:617345 3:124675 4:123765 5:671234 6:712534 7:153642  
7 0     1:762345 2:176345 3:127645 4:671235 5:671234 6:174532 7:145632  
7 0     1:672345 2:613745 3:127465 4:123765 5:761234 6:712534 7:165423  
7 0     1:762345 2:176345 3:127645 4:612375 5:761234 6:145732 7:154632  
7 0     1:627345 2:617345 3:127465 4:123765 5:761234 6:712534 7:126543  
7 0     1:762345 2:613745 3:127465 4:123765 5:761234 6:712534 7:154236  
7 0     1:672345 2:617345 3:127465 4:123765 5:761234 6:712534 7:165432  
7 0     1:762345 2:761345 3:124675 4:123675 5:761234 6:125734 7:125346  
7 0     1:762345 2:163475 3:612745 4:123765 5:761234 6:135472 7:152436  
7 0     1:762345 2:167534 3:716254 4:761235 5:671432 6:147523 7:134526  
7 0     1:627345 2:716534 3:176254 4:617235 5:761432 6:714523 7:165234  
7 0     1:623475 2:167534 3:167254 4:761235 5:617432 6:147523 7:145236  
7 0     1:762345 2:157634 3:125764 4:761235 5:671432 6:143275 7:143256  
7 0     1:623745 2:175634 3:127564 4:612375 5:761432 6:714325 7:132654  
7 0     1:627345 2:165734 3:162754 4:612375 5:614372 6:145723 7:126543  
7 0     1:762345 2:176534 3:716254 4:671235 5:671432 6:174523 7:134562  
7 0     1:762345 2:157634 3:761254 4:671235 5:143672 6:137452 7:134562  
7 0     1:672345 2:165734 3:162754 4:612375 5:614372 6:145723 7:165432  
7 0     1:762345 2:615374 3:125674 4:761235 5:671432 6:124735 7:142356  
7 0     1:762345 2:615734 3:125764 4:761235 5:671432 6:124375 7:143256  
7 0     1:762345 2:176534 3:127654 4:761235 5:671432 6:147532 7:145632  
7 0     1:672345 2:165734 3:162754 4:617235 5:614372 6:145723 7:165324  
7 0     1:762345 2:167534 3:162574 4:761235 5:671432 6:147523 7:143526  
7 0     1:762345 2:165734 3:162754 4:612375 5:614372 6:145723 7:154326  
7 0     1:672345 2:165734 3:162574 4:761235 5:614732 6:145723 7:164532  
7 0     1:672345 2:165734 3:162754 4:671235 5:614372 6:145723 7:146532  
7 0     1:762345 2:165734 3:162574 4:761235 5:671432 6:147523 7:143256  
7 0     1:623745 2:167534 3:162754 4:612375 5:761432 6:714523 7:163254  
7 0     1:762345 2:167534 3:176254 4:761235 5:671432 6:147523 7:145263  
7 0     1:762345 2:165374 3:612574 4:761235 5:671432 6:134752 7:142356  
7 0     1:762345 2:167534 3:162754 4:612375 5:761432 6:145723 7:154326  
7 0     1:762345 2:165374 3:162574 4:761235 5:671432 6:147523 7:142356  
7 0     1:672345 2:165734 3:162754 4:612735 5:614372 6:145723 7:165342  
7 0     1:672345 2:165734 3:162574 4:671235 5:614732 6:145723 7:146532  
7 0     1:627345 2:165374 3:176254 4:612735 5:761432 6:714523 7:165234  
7 0     1:627345 2:716534 3:167254 4:617235 5:614732 6:145273 7:162354  
7 0     1:623745 2:167534 3:162754 4:612375 5:761432 6:174523 7:132546  
7 0     1:623745 2:716534 3:712654 4:172635 5:761432 6:715342 7:165234  
7 0     1:762345 2:157634 3:671254 4:671235 5:143672 6:173452 7:134562  
7 0     1:623745 2:167534 3:162754 4:612375 5:761432 6:147523 7:132564  
7 0     1:762345 2:167534 3:167254 4:761235 5:671432 6:147523 7:145236  
7 0     1:627345 2:165374 3:176254 4:612735 5:614372 6:714523 7:162534  
7 0     1:627345 2:165374 3:167254 4:612735 5:671432 6:145273 7:156234  
7 0     1:627345 2:165374 3:167254 4:612735 5:617432 6:145273 7:162345  
7 0     1:627345 2:165374 3:176254 4:612735 5:671432 6:714523 7:156234  
7 0     1:762345 2:167534 3:162754 4:761235 5:671432 6:147523 7:145326  
7 0     1:627345 2:716534 3:176254 4:617235 5:614372 6:714523 7:162534  
7 0     1:762345 2:716534 3:162574 4:761235 5:671432 6:147523 7:124356  
7 0     1:627345 2:165374 3:176254 4:612735 5:617432 6:714523 7:162345  
7 0     1:672345 2:617534 3:127564 4:612735 5:761432 6:127435 7:153462  
7 0     1:672345 2:617534 3:127564 4:612735 5:761432 6:124375 7:156342  
7 0     1:627345 2:165374 3:167254 4:612735 5:614732 6:145273 7:162354  
7 0     1:672345 2:165734 3:162574 4:617235 5:614732 6:145723 7:165324  
7 0     1:623745 2:671534 3:712564 4:617235 5:614732 6:172435 7:123546  
7 0     1:672345 2:165734 3:162574 4:612735 5:614732 6:145723 7:165342  
7 0     1:762345 2:176534 3:162574 4:761235 5:671432 6:147523 7:143562  
7 0     1:672345 2:167534 3:162754 4:671235 5:761432 6:145723 7:146532  
7 0     1:672345 2:167534 3:162754 4:617235 5:761432 6:145723 7:165324  
8 0     1:8762345 2:8761345 3:8761245 4:8761235 5:8761234 6:8712345 7:1234586 8:1234576  
8 0     1:8762345 2:8761345 3:8761245 4:8761235 5:8761234 6:7812345 7:1234586 8:1234567  
8 0     1:8762345 2:8761345 3:8761245 4:8761235 5:7681234 6:7123485 7:1234856 8:1234576  
8 0     1:8762345 2:8761345 3:8761245 4:7861235 5:7861234 6:8712345 7:1238456 8:1234576  
8 0     1:8762345 2:8761345 3:8761245 4:7861235 5:7681234 6:7123485 7:1238456 8:1234576  
8 0     1:8762345 2:8761345 3:8761245 4:7681235 5:7681234 6:7123845 7:1238456 8:1234576  
8 0     1:8762345 2:8761345 3:8761245 4:7612385 5:8761234 6:7812345 7:1234586 8:1235467  
8 0     1:8762345 2:8761345 3:7861245 4:7861235 5:7861234 6:8712345 7:1283456 8:1234576  
8 0     1:8762345 2:8761345 3:7861245 4:7861235 5:7681234 6:7123485 7:1283456 8:1234576  
8 0     1:8762345 2:8761345 3:7861245 4:7681235 5:7681234 6:7123845 7:1283456 8:1234576  
8 0     1:8762345 2:8761345 3:7612845 4:8761235 5:8761234 6:8712345 7:1234586 8:1245376  
8 0     1:8762345 2:8761345 3:7612845 4:8761235 5:8761234 6:7812345 7:1234586 8:1245367  
8 0     1:8762345 2:8761345 3:7612845 4:7612385 5:8761234 6:8712345 7:1234586 8:1254376  
8 0     1:8762345 2:8761345 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1254367  
8 0     1:8762345 2:8761345 3:7612485 4:7612385 5:8761234 6:7812345 7:1234586 8:1253467  
8 0     1:8762345 2:7618345 3:8761245 4:8761235 5:8761234 6:8712345 7:1234586 8:1345276  
8 0     1:8762345 2:7618345 3:8761245 4:8761235 5:8761234 6:7812345 7:1234586 8:1345267  
8 0     1:8762345 2:7618345 3:8761245 4:7612385 5:8761234 6:8712345 7:1234586 8:1354276  
8 0     1:8762345 2:7618345 3:8761245 4:7612385 5:8761234 6:7812345 7:1234586 8:1354267  
8 0     1:8762345 2:7618345 3:7612845 4:8761235 5:8761234 6:8712345 7:1234586 8:1453276  
8 0     1:8762345 2:7618345 3:7612845 4:8761235 5:8761234 6:7812345 7:1234586 8:1453267  
8 0     1:8762345 2:7618345 3:7612845 4:7612385 5:8761234 6:8712345 7:1234586 8:1543276  
8 0     1:8762345 2:7618345 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1543267  
8 0     1:8762345 2:7618345 3:7612485 4:7612385 5:8761234 6:8712345 7:1234586 8:1534276  
8 0     1:8762345 2:7618345 3:7612485 4:7612385 5:8761234 6:7812345 7:1234586 8:1534267  
8 0     1:8762345 2:7613845 3:7612845 4:7612385 5:8761234 6:8712345 7:1234586 8:1542376  
8 0     1:8762345 2:7613845 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1542367  
8 0     1:8762345 2:7613485 3:7612845 4:7612385 5:8761234 6:8712345 7:1234586 8:1524376  
8 0     1:8762345 2:7613485 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1524367  
8 0     1:8762345 2:7613485 3:7612485 4:7612385 5:8761234 6:7812345 7:1234586 8:1523467  
8 0     1:7862345 2:8761345 3:8761245 4:7612385 5:8761234 6:7812345 7:1234586 8:1723546  
8 0     1:7862345 2:8761345 3:7612845 4:8761235 5:8761234 6:7812345 7:1234586 8:1724536  
8 0     1:7862345 2:8761345 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1725436  
8 0     1:7862345 2:8761345 3:7612485 4:7612385 5:8761234 6:7812345 7:1234586 8:1725346  
8 0     1:7862345 2:7618345 3:8761245 4:8761235 5:8761234 6:7812345 7:1234586 8:1734526  
8 0     1:7862345 2:7618345 3:8761245 4:7612385 5:8761234 6:7812345 7:1234586 8:1735426  
8 0     1:7862345 2:7618345 3:7861245 4:8761235 5:8761234 6:7812345 7:1234586 8:1374526  
8 0     1:7862345 2:7618345 3:7861245 4:7861235 5:8761234 6:7812345 7:1234586 8:1347526  
8 0     1:7862345 2:7618345 3:7861245 4:7612385 5:8761234 6:7812345 7:1234586 8:1375426  
8 0     1:7862345 2:7618345 3:7861245 4:7612385 5:7861234 6:7812345 7:1234586 8:1357426  
8 0     1:7862345 2:7618345 3:7612845 4:8761235 5:8761234 6:7812345 7:1234586 8:1745326  
8 0     1:7862345 2:7618345 3:7612845 4:7861235 5:8761234 6:7812345 7:1234586 8:1475326  
8 0     1:7862345 2:7618345 3:7612845 4:7861235 5:7861234 6:7812345 7:1234586 8:1457326  
8 0     1:7862345 2:7618345 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1754326  
8 0     1:7862345 2:7618345 3:7612845 4:7612385 5:7861234 6:7812345 7:1234586 8:1574326  
8 0     1:7862345 2:7618345 3:7612485 4:7612385 5:8761234 6:7812345 7:1234586 8:1753426  
8 0     1:7862345 2:7613845 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1754236  
8 0     1:7862345 2:7613485 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1752436  
8 0     1:7862345 2:7613485 3:7612485 4:7612385 5:8761234 6:7812345 7:1234586 8:1752346  
8 0     1:7682345 2:8761345 3:8761245 4:8761235 5:8761234 6:7812345 7:1234586 8:1672345  
8 0     1:7682345 2:8761345 3:8761245 4:7612385 5:8761234 6:7812345 7:1234586 8:1672354  
8 0     1:7682345 2:8761345 3:7612845 4:8761235 5:8761234 6:7812345 7:1234586 8:1672453  
8 0     1:7682345 2:8761345 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1672543  
8 0     1:7682345 2:8761345 3:7612485 4:7612385 5:8761234 6:7812345 7:1234586 8:1672534  
8 0     1:7682345 2:7618345 3:8761245 4:8761235 5:8761234 6:7812345 7:1234586 8:1673452  
8 0     1:7682345 2:7618345 3:8761245 4:7612385 5:8761234 6:7812345 7:1234586 8:1673542  
8 0     1:7682345 2:7618345 3:7612845 4:8761235 5:8761234 6:7812345 7:1234586 8:1674532  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1675432  
8 0     1:7623485 2:8761345 3:7861245 4:7681235 5:7618234 6:7123845 7:1283456 8:1234576  
8 0     1:7862345 2:8761345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1725436  
8 0     1:7623845 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1238456 8:1326547  
8 0     1:8762345 2:7618345 3:8761245 4:7612385 5:8671234 6:8123475 7:1234586 8:1354267  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1823475 7:1238456 8:1547326  
8 0     1:7623845 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234856 8:1326574  
8 0     1:7682345 2:7861345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1627543  
8 0     1:7862345 2:8761345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1725346  
8 0     1:7862345 2:7861345 3:7612845 4:7861235 5:8671234 6:8123475 7:1234586 8:1247536  
8 0     1:7682345 2:7861345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1627534  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1234785 7:1234856 8:1567432  
8 0     1:7682345 2:7618345 3:7681245 4:7612385 5:6871234 6:8123475 7:8123456 8:1375642  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6871234 6:8123475 7:8123456 8:1756432  
8 0     1:7682345 2:7618345 3:7612845 4:7681235 5:6871234 6:8123475 7:8123456 8:1475632  
8 0     1:7623845 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1326754  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6781234 6:8123475 7:8123456 8:1576432  
8 0     1:7682345 2:7618345 3:7681245 4:7612385 5:6781234 6:8123475 7:8123456 8:1357642  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6718234 6:8123475 7:8123456 8:1764325  
8 0     1:7682345 2:7618345 3:7618245 4:8761235 5:8671234 6:8123475 7:1234586 8:1674523  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6718234 6:8123475 7:1823456 8:1643257  
8 0     1:8762345 2:7618345 3:7612845 4:8761235 5:8671234 6:8123475 7:1234586 8:1453267  
8 0     1:7623845 2:7618345 3:7612845 4:7612385 5:8671234 6:1238475 7:1234856 8:1325746  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712834 6:8123475 7:1283456 8:1643572  
8 0     1:7623845 2:7618345 3:7612845 4:7612385 5:8671234 6:1234875 7:1234856 8:1325764  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712834 6:1823475 7:1823456 8:1435276  
8 0     1:7682345 2:7681345 3:8761245 4:8761235 5:8671234 6:8123475 7:1234586 8:1267345  
8 0     1:7862345 2:7618345 3:7861245 4:7612385 5:8671234 6:8123475 7:1234586 8:1375426  
8 0     1:8762345 2:8761345 3:7861245 4:7681235 5:6781234 6:1238475 7:1283456 8:1234576  
8 0     1:7862345 2:7618345 3:7612845 4:8761235 5:8671234 6:8123475 7:1234586 8:1745326  
8 0     1:7862345 2:7861345 3:7861245 4:7681235 5:6871234 6:1238475 7:8123456 8:1234756  
8 0     1:7862345 2:7861345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1275436  
8 0     1:7682345 2:7681345 3:8761245 4:7612385 5:8671234 6:8123475 7:1234586 8:1267354  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712834 6:1823475 7:1283456 8:1435726  
8 0     1:7682345 2:7681345 3:7861245 4:8761235 5:8671234 6:8123475 7:1234586 8:1263745  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712834 6:1283475 7:1283456 8:1435762  
8 0     1:7623845 2:7618345 3:7612845 4:7612385 5:8671234 6:1234785 7:1234856 8:1325674  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712384 6:8123475 7:8123456 8:1764532  
8 0     1:7682345 2:7618345 3:7612845 4:7681235 5:6781234 6:8123475 7:8123456 8:1457632  
8 0     1:7682345 2:7681345 3:7861245 4:7612385 5:8671234 6:8123475 7:1234586 8:1263754  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712384 6:8123475 7:1823456 8:1645327  
8 0     1:7862345 2:7861345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1275346  
8 0     1:8762345 2:8761345 3:7681245 4:7681235 5:6781234 6:1283475 7:1283456 8:1234576  
8 0     1:7682345 2:7613845 3:7612845 4:7612385 5:8671234 6:1234785 7:1234856 8:1567423  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1823475 7:1234856 8:1574326  
8 0     1:7682345 2:7613845 3:7612845 4:7612385 5:6712384 6:8123475 7:1238456 8:1645723  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1283475 7:1283456 8:1543762  
8 0     1:7682345 2:7613485 3:7612845 4:7612385 5:8671234 6:8123475 7:1234856 8:1657243  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1283475 7:1238456 8:1547362  
8 0     1:7682345 2:7613485 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1675243  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1283475 7:1234856 8:1574362  
8 0     1:7682345 2:7613485 3:7612845 4:7612385 5:8671234 6:1234875 7:1234856 8:1576243  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1238475 7:1238456 8:1547632  
8 0     1:7682345 2:7613485 3:7612845 4:7612385 5:8671234 6:1234785 7:1234856 8:1567243  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1238475 7:1234856 8:1574632  
8 0     1:8762345 2:8761345 3:7612845 4:8761235 5:8671234 6:8123475 7:1234586 8:1245367  
8 0     1:7862345 2:7618345 3:7612845 4:7861235 5:8671234 6:8123475 7:1234586 8:1475326  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712384 6:8123475 7:1283456 8:1645372  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1234875 7:1234856 8:1576432  
8 0     1:7682345 2:7613485 3:7612485 4:7612385 5:8671234 6:8123475 7:1234856 8:1657234  
8 0     1:7623845 2:7618345 3:7612845 4:7612385 5:6712384 6:8123475 7:1238456 8:1326457  
8 0     1:8762345 2:8761345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1254367  
8 0     1:7862345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1754326  
8 0     1:7682345 2:7613485 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1675234  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712384 6:8123475 7:1238456 8:1645732  
8 0     1:7862345 2:7681345 3:7681245 4:7681235 5:6871234 6:1823475 7:8123456 8:1234756  
8 0     1:7682345 2:7681345 3:7681245 4:8761235 5:8671234 6:8123475 7:1234586 8:1236745  
8 0     1:8762345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1543267  
8 0     1:8762345 2:8761345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1253467  
8 0     1:8762345 2:7618345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1534267  
8 0     1:7623845 2:7613845 3:7612845 4:7612385 5:8671234 6:8123475 7:1234856 8:1236574  
8 0     1:8762345 2:7861345 3:7861245 4:7861235 5:6781234 6:1234875 7:1823456 8:1234576  
8 0     1:7682345 2:7618345 3:7861245 4:7612385 5:8671234 6:8123475 7:1234586 8:1637542  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6718234 6:1823475 7:1823456 8:1432576  
8 0     1:7682345 2:7618345 3:7618245 4:7861235 5:8671234 6:8123475 7:1234586 8:1647523  
8 0     1:7682345 2:7681345 3:7681245 4:7612385 5:8671234 6:8123475 7:1234586 8:1236754  
8 0     1:7682345 2:7618345 3:7618245 4:7681235 5:8671234 6:8123475 7:8123456 8:1476523  
8 0     1:7682345 2:7618345 3:7681245 4:8761235 5:8671234 6:8123475 7:1234586 8:1367452  
8 0     1:7682345 2:7681345 3:7681245 4:7612385 5:6871234 6:8123475 7:8123456 8:1237564  
8 0     1:8762345 2:7613845 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1542367  
8 0     1:8762345 2:7861345 3:7861245 4:7681235 5:6781234 6:1238475 7:1823456 8:1234576  
8 0     1:7682345 2:7618345 3:7618245 4:7681235 5:8671234 6:8123475 7:1234586 8:1467523  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:8671234 6:8123475 7:8123456 8:1765324  
8 0     1:7862345 2:7618345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1753426  
8 0     1:7682345 2:7618345 3:7681245 4:7861235 5:8671234 6:8123475 7:1234586 8:1364752  
8 0     1:7862345 2:7613845 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1754236  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:8671234 6:8123475 7:1823456 8:1653247  
8 0     1:7862345 2:7613485 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1752436  
8 0     1:7682345 2:7618345 3:7681245 4:7681235 5:8671234 6:8123475 7:8123456 8:1347652  
8 0     1:7862345 2:7613485 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1752346  
8 0     1:8762345 2:7861345 3:7681245 4:7681235 5:6781234 6:1283475 7:1823456 8:1234576  
8 0     1:7682345 2:8761345 3:8761245 4:7612385 5:8671234 6:8123475 7:1234586 8:1672354  
8 0     1:8762345 2:7618345 3:8761245 4:8761235 5:8671234 6:8123475 7:1234586 8:1345267  
8 0     1:7682345 2:7681345 3:7681245 4:7612385 5:6781234 6:8123475 7:8123456 8:1235764  
8 0     1:7682345 2:7618345 3:7681245 4:7681235 5:8671234 6:8123475 7:1234586 8:1346752  
8 0     1:7682345 2:7681345 3:7612845 4:8761235 5:8671234 6:8123475 7:1234586 8:1267453  
8 0     1:7682345 2:7618345 3:7681245 4:7681235 5:6871234 6:8123475 7:8123456 8:1347562  
8 0     1:7682345 2:7681345 3:7612845 4:7861235 5:8671234 6:8123475 7:1234586 8:1264753  
8 0     1:7682345 2:7618345 3:7681245 4:7681235 5:6781234 6:8123475 7:8123456 8:1345762  
8 0     1:7682345 2:7618345 3:7618245 4:7681235 5:6871234 6:8123475 7:8123456 8:1475623  
8 0     1:7682345 2:7618345 3:7681245 4:7612385 5:8671234 6:8123475 7:8123456 8:1376542  
8 0     1:7682345 2:7618345 3:7618245 4:7681235 5:6781234 6:8123475 7:8123456 8:1457623  
8 0     1:8762345 2:7613485 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1524367  
8 0     1:7682345 2:7618345 3:7681245 4:7612385 5:8671234 6:8123475 7:1234586 8:1367542  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712834 6:8123475 7:8123456 8:1764352  
8 0     1:7682345 2:7618345 3:7618245 4:7618235 5:8671234 6:8123475 7:8123456 8:1765234  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712834 6:8123475 7:1823456 8:1643527  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:8671234 6:8123475 7:1234586 8:1675324  
8 0     1:7682345 2:7681345 3:7612845 4:7681235 5:8671234 6:8123475 7:8123456 8:1247653  
8 0     1:8762345 2:7613485 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1523467  
8 0     1:7682345 2:7681345 3:7612845 4:7681235 5:8671234 6:8123475 7:1234586 8:1246753  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:8671234 6:1823475 7:1823456 8:1532476  
8 0     1:7682345 2:7681345 3:7612845 4:7681235 5:6871234 6:8123475 7:8123456 8:1247563  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:6871234 6:8123475 7:8123456 8:1756324  
8 0     1:7682345 2:7681345 3:7612845 4:7681235 5:6781234 6:8123475 7:8123456 8:1245763  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:6781234 6:8123475 7:8123456 8:1576324  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:6718234 6:8123475 7:8123456 8:1763245  
8 0     1:7682345 2:7681345 3:7681245 4:7612385 5:8671234 6:8123475 7:8123456 8:1237654  
8 0     1:7862345 2:7618345 3:8761245 4:8761235 5:8671234 6:8123475 7:1234586 8:1734526  
8 0     1:7862345 2:7618345 3:8761245 4:7612385 5:8671234 6:8123475 7:1234586 8:1735426  
8 0     1:7862345 2:7618345 3:7861245 4:8761235 5:8671234 6:8123475 7:1234586 8:1374526  
8 0     1:7862345 2:7618345 3:7861245 4:7861235 5:8671234 6:8123475 7:1234586 8:1347526  
8 0     1:7628345 2:7618345 3:7612845 4:7612385 5:6712384 6:8123475 7:1238456 8:1264573  
8 0     1:7628345 2:7618345 3:7612845 4:7612385 5:6712384 6:1283475 7:1238456 8:1245736  
8 0     1:7628345 2:7618345 3:7612845 4:7612385 5:6712384 6:1238475 7:1238456 8:1245763  
8 0     1:7623845 2:8761345 3:8761245 4:7618235 5:6718234 6:1238475 7:1238456 8:1234576  
8 0     1:7623845 2:8761345 3:7861245 4:7618235 5:6718234 6:1238475 7:1283456 8:1234576  
8 0     1:7623845 2:8761345 3:7681245 4:7618235 5:6718234 6:1283475 7:1283456 8:1234576  
8 0     1:7623845 2:7861345 3:7861245 4:7618235 5:6718234 6:1238475 7:1823456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:6718234 6:8123475 7:1823456 8:1632457  
8 0     1:7623845 2:7861345 3:7681245 4:7618235 5:6718234 6:1283475 7:1823456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:6718234 6:1823475 7:1823456 8:1324576  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:8671234 6:8123475 7:8123456 8:1765342  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:8671234 6:8123475 7:1823456 8:1653427  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:8671234 6:8123475 7:1283456 8:1653472  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:8671234 6:8123475 7:1234586 8:1675342  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:8671234 6:1823475 7:1823456 8:1534276  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:8671234 6:1823475 7:1283456 8:1534726  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:8671234 6:1283475 7:1283456 8:1534762  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6871234 6:8123475 7:8123456 8:1756342  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6781234 6:8123475 7:8123456 8:1576342  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6718234 6:8123475 7:8123456 8:1763425  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6718234 6:8123475 7:1823456 8:1634257  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6718234 6:1823475 7:1823456 8:1342576  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6712834 6:8123475 7:8123456 8:1763452  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6712834 6:8123475 7:1823456 8:1634527  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6712834 6:8123475 7:1283456 8:1634572  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6712834 6:1823475 7:1823456 8:1345276  
8 0     1:7682345 2:7681345 3:7612845 4:7612385 5:8671234 6:8123475 7:8123456 8:1276543  
8 0     1:7682345 2:7681345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1267543  
8 0     1:7682345 2:7681345 3:7612845 4:7612385 5:6871234 6:8123475 7:8123456 8:1275643  
8 0     1:7682345 2:7681345 3:7612845 4:7612385 5:6781234 6:8123475 7:8123456 8:1257643  
8 0     1:7682345 2:7681345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1267534  
8 0     1:7682345 2:7618345 3:8761245 4:8761235 5:8671234 6:8123475 7:1234586 8:1673452  
8 0     1:7682345 2:7618345 3:8761245 4:7612385 5:8671234 6:8123475 7:1234586 8:1673542  
8 0     1:7682345 2:7618345 3:7861245 4:8761235 5:8671234 6:8123475 7:1234586 8:1637452  
8 0     1:7682345 2:7618345 3:7861245 4:7861235 5:8671234 6:8123475 7:1234586 8:1634752  
8 0     1:7628345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1267543  
8 0     1:7628345 2:7618345 3:7612845 4:7612385 5:8671234 6:1283475 7:1238456 8:1254736  
8 0     1:7628345 2:7618345 3:7612845 4:7612385 5:8671234 6:1283475 7:1234856 8:1257436  
8 0     1:7628345 2:7618345 3:7612845 4:7612385 5:8671234 6:1238475 7:1238456 8:1254763  
8 0     1:7628345 2:7618345 3:7612845 4:7612385 5:8671234 6:1238475 7:1234856 8:1257463  
8 0     1:7628345 2:7618345 3:7612845 4:7612385 5:8671234 6:1234875 7:1234856 8:1257643  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712384 6:1823475 7:1823456 8:1453276  
8 0     1:7628345 2:7618345 3:7612845 4:7612385 5:8671234 6:1234785 7:1234856 8:1256743  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712384 6:1823475 7:1283456 8:1453726  
8 0     1:7628345 2:7618345 3:7612845 4:7612385 5:6712384 6:8123475 7:1283456 8:1264537  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712384 6:1823475 7:1238456 8:1457326  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712384 6:1283475 7:1283456 8:1453762  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712384 6:1283475 7:1238456 8:1457362  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712384 6:1238475 7:1238456 8:1457632  
8 0     1:7682345 2:7618345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234856 8:1657342  
8 0     1:7682345 2:7618345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1675342  
8 0     1:7623485 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234856 8:1432657  
8 0     1:7623485 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1432675  
8 0     1:7623485 2:7618345 3:7612845 4:7612385 5:8671234 6:1234875 7:1234856 8:1432576  
8 0     1:7623485 2:7618345 3:7612845 4:7612385 5:8671234 6:1234785 7:1234856 8:1432567  
8 0     1:7623485 2:7618345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234856 8:1342657  
8 0     1:7623485 2:7618345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1342675  
8 0     1:7623485 2:7618345 3:7612485 4:7612385 5:8671234 6:1234785 7:1234856 8:1342567  
8 0     1:7623485 2:7613845 3:7612845 4:7612385 5:8671234 6:8123475 7:1234856 8:1423657  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:6871234 6:8123475 7:8123456 8:1756423  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:6781234 6:8123475 7:8123456 8:1576423  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:6718234 6:8123475 7:8123456 8:1764235  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:6718234 6:8123475 7:1823456 8:1642357  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:6718234 6:1823475 7:1823456 8:1423576  
8 0     1:7682345 2:7618345 3:7612845 4:8761235 5:8671234 6:8123475 7:1234586 8:1674532  
8 0     1:7682345 2:7618345 3:7612845 4:7861235 5:8671234 6:8123475 7:1234586 8:1647532  
8 0     1:7682345 2:7618345 3:7612845 4:7681235 5:8671234 6:8123475 7:8123456 8:1476532  
8 0     1:7682345 2:7618345 3:7612845 4:7681235 5:8671234 6:8123475 7:1234586 8:1467532  
8 0     1:7682345 2:7618345 3:7612485 4:7612385 5:8671234 6:1234875 7:1234856 8:1576342  
8 0     1:7682345 2:7618345 3:7612485 4:7612385 5:8671234 6:1234785 7:1234856 8:1567342  
8 0     1:7682345 2:7613845 3:7612845 4:7612385 5:8671234 6:8123475 7:1238456 8:1654723  
8 0     1:7682345 2:7613845 3:7612845 4:7612385 5:8671234 6:8123475 7:1234856 8:1657423  
8 0     1:7682345 2:7613485 3:7612485 4:7612385 5:8671234 6:1234785 7:1234856 8:1567234  
8 0     1:7682345 2:7613845 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1675423  
8 0     1:7628345 2:7618345 3:7612845 4:7612835 5:8671234 6:8123475 7:1283456 8:1265347  
8 0     1:7682345 2:7613845 3:7612845 4:7612385 5:8671234 6:1238475 7:1238456 8:1547623  
8 0     1:7628345 2:7618345 3:7612845 4:7612835 5:8671234 6:8123475 7:1234586 8:1267534  
8 0     1:7682345 2:7613845 3:7612845 4:7612385 5:8671234 6:1238475 7:1234856 8:1574623  
8 0     1:7682345 2:7613845 3:7612845 4:7612385 5:8671234 6:1234875 7:1234856 8:1576423  
8 0     1:7623845 2:7613845 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1236754  
8 0     1:7623845 2:7613845 3:7612845 4:7612385 5:8671234 6:1234875 7:1234856 8:1235764  
8 0     1:7623845 2:7613845 3:7612845 4:7612385 5:8671234 6:1234785 7:1234856 8:1235674  
8 0     1:7682345 2:7618345 3:7618245 4:7618235 5:8671234 6:8123475 7:1823456 8:1652347  
8 0     1:7682345 2:7618345 3:7618245 4:7618235 5:8671234 6:8123475 7:1234586 8:1675234  
8 0     1:7682345 2:7618345 3:7618245 4:7618235 5:6871234 6:8123475 7:8123456 8:1756234  
8 0     1:7682345 2:7618345 3:7618245 4:7618235 5:6781234 6:8123475 7:8123456 8:1576234  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:8671234 6:8123475 7:8123456 8:1765423  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:8671234 6:8123475 7:1823456 8:1654237  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:8671234 6:8123475 7:1234586 8:1675423  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:8671234 6:1823475 7:1823456 8:1542376  
8 0     1:7623485 2:7613845 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1423675  
8 0     1:7623485 2:7613845 3:7612845 4:7612385 5:8671234 6:1234785 7:1234856 8:1423567  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6712834 6:1823475 7:1283456 8:1345726  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:8123456 8:1765432  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1823456 8:1654327  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1283456 8:1654372  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1238456 8:1654732  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234856 8:1657432  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1675432  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1823475 7:1823456 8:1543276  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1823475 7:1283456 8:1543726  
8 0     1:7682345 2:8761345 3:7612845 4:8761235 5:8671234 6:8123475 7:1234586 8:1672453  
8 0     1:7682345 2:8761345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1672543  
8 0     1:7682345 2:8761345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1672534  
8 0     1:7682345 2:7861345 3:8761245 4:8761235 5:8671234 6:8123475 7:1234586 8:1627345  
8 0     1:7682345 2:7861345 3:8761245 4:7612385 5:8671234 6:8123475 7:1234586 8:1627354  
8 0     1:7682345 2:7861345 3:7861245 4:8761235 5:8671234 6:8123475 7:1234586 8:1623745  
8 0     1:7682345 2:7861345 3:7861245 4:7612385 5:8671234 6:8123475 7:1234586 8:1623754  
8 0     1:7682345 2:7861345 3:7612845 4:8761235 5:8671234 6:8123475 7:1234586 8:1627453  
8 0     1:7682345 2:7861345 3:7612845 4:7861235 5:8671234 6:8123475 7:1234586 8:1624753  
8 0     1:7862345 2:8761345 3:7612845 4:8761235 5:8671234 6:8123475 7:1234586 8:1724536  
8 0     1:7623485 2:7613485 3:8761245 4:7681235 5:6712834 6:1238475 7:1238456 8:1234576  
8 0     1:7623485 2:7613485 3:7861245 4:7861235 5:6712834 6:1234875 7:1283456 8:1234576  
8 0     1:7623485 2:7613485 3:7861245 4:7681235 5:6712834 6:1238475 7:1283456 8:1234576  
8 0     1:7623485 2:7613485 3:7681245 4:7681235 5:6712834 6:1283475 7:1283456 8:1234576  
8 0     1:7623485 2:7613485 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1243675  
8 0     1:7623845 2:7613485 3:8761245 4:7618235 5:6712834 6:1238475 7:1238456 8:1234576  
8 0     1:7623845 2:7613485 3:7861245 4:7618235 5:6712834 6:1238475 7:1283456 8:1234576  
8 0     1:7623845 2:7613485 3:7681245 4:7618235 5:6712834 6:1283475 7:1283456 8:1234576  
8 0     1:7623845 2:7613485 3:7612485 4:7618235 5:6712384 6:1238475 7:1238456 8:1234576  
8 0     1:7862345 2:7861345 3:7681245 4:7681235 5:6871234 6:1283475 7:8123456 8:1234756  
8 0     1:7628345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1283456 8:1265437  
8 0     1:7628345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1238456 8:1265473  
8 0     1:7628345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234856 8:1265743  
8 0     1:7862345 2:7861345 3:7612845 4:8761235 5:8671234 6:8123475 7:1234586 8:1274536  
8 0     1:7623485 2:8761345 3:8761245 4:7681235 5:6718234 6:1238475 7:1238456 8:1234576  
8 0     1:7623485 2:8761345 3:7861245 4:7861235 5:6718234 6:1234875 7:1283456 8:1234576  
8 0     1:7623485 2:8761345 3:7861245 4:7681235 5:6718234 6:1238475 7:1283456 8:1234576  
8 0     1:7623485 2:8761345 3:7681245 4:7681235 5:6718234 6:1283475 7:1283456 8:1234576  
8 0     1:7623485 2:7861345 3:7861245 4:7861235 5:6718234 6:1234875 7:1823456 8:1234576  
8 0     1:7623485 2:7861345 3:7861245 4:7681235 5:6718234 6:1238475 7:1823456 8:1234576  
8 0     1:7623485 2:7861345 3:7681245 4:7681235 5:6718234 6:1283475 7:1823456 8:1234576  
8 0     1:8762345 2:8761345 3:8761245 4:8761235 5:6781234 6:1234785 7:1234856 8:1234567  
8 0     1:8762345 2:8761345 3:8761245 4:7861235 5:6781234 6:1234875 7:1238456 8:1234576  
8 0     1:8762345 2:8761345 3:8761245 4:7681235 5:6781234 6:1238475 7:1238456 8:1234576  
8 0     1:8762345 2:8761345 3:8761245 4:7612385 5:8671234 6:8123475 7:1234586 8:1235467  
8 0     1:8762345 2:8761345 3:7861245 4:7861235 5:6781234 6:1234875 7:1283456 8:1234576  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:6712384 6:8123745 7:1283456 8:1264537  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6871234 6:8127345 7:8123456 8:1756432  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:6712384 6:8123745 7:1238456 8:1264573  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:6712384 6:1283745 7:1283456 8:1245376  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:6712384 6:1283745 7:1238456 8:1245736  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:6712384 6:1238745 7:1238456 8:1245763  
8 0     1:7623845 2:8761345 3:8761245 4:6718235 5:6718234 6:1238745 7:1238456 8:1234576  
8 0     1:7682345 2:7618345 3:6718245 4:6712385 5:8671234 6:8127345 7:8123456 8:1765423  
8 0     1:7862345 2:7613485 3:6712485 4:6712385 5:8671234 6:8127345 7:1234586 8:1752346  
8 0     1:7682345 2:7618345 3:6712845 4:6718235 5:8671234 6:1827345 7:1823456 8:1532476  
8 0     1:7682345 2:7618345 3:6871245 4:6712385 5:6871234 6:8127345 7:8123456 8:1735642  
8 0     1:7862345 2:7618345 3:8671245 4:6712385 5:8671234 6:8127345 7:1234586 8:1735426  
8 0     1:7682345 2:7681345 3:6712845 4:6712385 5:8671234 6:8127345 7:8123456 8:1276543  
8 0     1:7628345 2:7618345 3:6712845 4:6712835 5:8671234 6:8127345 7:1283456 8:1265347  
8 0     1:7682345 2:7681345 3:6712845 4:6871235 5:8671234 6:8127345 7:8123456 8:1274653  
8 0     1:7682345 2:7618345 3:6712485 4:6712385 5:8671234 6:8127345 7:1234856 8:1657342  
8 0     1:7682345 2:7613485 3:7612485 4:6712385 5:8671234 6:1237485 7:1234856 8:1567234  
8 0     1:7623845 2:8761345 3:8761245 4:6718235 5:6718234 6:1237845 7:1238456 8:1234567  
8 0     1:7628345 2:7618345 3:7612845 4:6712835 5:8671234 6:8123745 7:1283456 8:1265347  
8 0     1:7682345 2:8761345 3:8671245 4:6712385 5:8671234 6:8127345 7:1234586 8:1672354  
8 0     1:7623485 2:7613485 3:7681245 4:6781235 5:6712834 6:1283745 7:1283456 8:1234576  
8 0     1:7682345 2:7613485 3:6712485 4:6712385 5:8671234 6:8127345 7:1234586 8:1675234  
8 0     1:8762345 2:8761345 3:6712845 4:8671235 5:8671234 6:8127345 7:1234586 8:1245367  
8 0     1:7623845 2:8761345 3:7861245 4:6718235 5:6718234 6:1238745 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1823745 7:1823456 8:1543276  
8 0     1:7682345 2:7618345 3:8671245 4:8671235 5:8671234 6:8127345 7:1234586 8:1673452  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1823745 7:1283456 8:1543726  
8 0     1:7623845 2:8761345 3:7681245 4:6718235 5:6718234 6:1283745 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:6718245 4:8671235 5:8671234 6:8127345 7:8123456 8:1764523  
8 0     1:7682345 2:7681345 3:6712485 4:6712385 5:8671234 6:8127345 7:8123456 8:1276534  
8 0     1:7623485 2:7618345 3:6712845 4:6712385 5:8671234 6:1273485 7:1234856 8:1432567  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1675432  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1823745 7:1238456 8:1547326  
8 0     1:7623845 2:7861345 3:7861245 4:6718235 5:6718234 6:1238745 7:1823456 8:1234576  
8 0     1:7862345 2:7618345 3:6712485 4:6712385 5:8671234 6:8127345 7:1234586 8:1753426  
8 0     1:7682345 2:7618345 3:6781245 4:6871235 5:8671234 6:8127345 7:8123456 8:1374652  
8 0     1:7623845 2:7613485 3:8671245 4:6718235 5:6712834 6:1273845 7:1238456 8:1234567  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1283745 7:1283456 8:1543762  
8 0     1:7682345 2:8761345 3:6712485 4:6712385 5:8671234 6:8127345 7:1234586 8:1672534  
8 0     1:7623485 2:8761345 3:6871245 4:6781235 5:6718234 6:1278345 7:1238456 8:1234567  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1283745 7:1238456 8:1547362  
8 0     1:7623485 2:7613485 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1243675  
8 0     1:7628345 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234856 8:1265743  
8 0     1:7623845 2:7861345 3:7681245 4:6718235 5:6718234 6:1283745 7:1823456 8:1234576  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712384 6:8127345 7:1283456 8:1645372  
8 0     1:7623845 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1238456 8:1326547  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1238745 7:1238456 8:1547632  
8 0     1:7682345 2:7681345 3:6712845 4:6781235 5:8671234 6:8127345 7:8123456 8:1247653  
8 0     1:7682345 2:7681345 3:6712845 4:6871235 5:6871234 6:8127345 7:8123456 8:1274563  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1237845 7:1238456 8:1546732  
8 0     1:7623845 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234856 8:1326574  
8 0     1:7628345 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1267543  
8 0     1:7623845 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1326754  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1237485 7:1238456 8:1564732  
8 0     1:7682345 2:7618345 3:6718245 4:6712385 5:6718234 6:8127345 7:1823456 8:1642357  
8 0     1:7682345 2:7618345 3:6718245 4:6718235 5:8671234 6:8127345 7:1823456 8:1652347  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1237485 7:1234856 8:1567432  
8 0     1:7623485 2:7618345 3:6712485 4:6712385 5:8671234 6:8127345 7:1234586 8:1342675  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6871234 6:8123745 7:8123456 8:1756432  
8 0     1:7862345 2:7613845 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1754236  
8 0     1:7623845 2:7618345 3:7612845 4:6712385 5:8671234 6:1238745 7:1238456 8:1325476  
8 0     1:7682345 2:7618345 3:6712845 4:6712835 5:8671234 6:8127345 7:1823456 8:1653427  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6781234 6:8123745 7:8123456 8:1576432  
8 0     1:7628345 2:7618345 3:6712845 4:6712385 5:6712384 6:1278345 7:1283456 8:1245367  
8 0     1:7628345 2:7618345 3:6712845 4:6712385 5:8671234 6:1287345 7:1283456 8:1254376  
8 0     1:7623845 2:7618345 3:7612845 4:6712385 5:8671234 6:1237845 7:1238456 8:1325467  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6718234 6:8123745 7:8123456 8:1764325  
8 0     1:7682345 2:7618345 3:6781245 4:6712385 5:6781234 6:8127345 7:8123456 8:1357642  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:8671234 6:1273485 7:1234856 8:1567432  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6718234 6:8123745 7:1823456 8:1643257  
8 0     1:7682345 2:7618345 3:6712485 4:6712385 5:8671234 6:8127345 7:1234586 8:1675342  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6718234 6:1823745 7:1823456 8:1432576  
8 0     1:7682345 2:7618345 3:6712845 4:6712835 5:8671234 6:8127345 7:8123456 8:1765342  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712834 6:8123745 7:8123456 8:1764352  
8 0     1:7623845 2:7613845 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1236754  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712834 6:8123745 7:1823456 8:1643527  
8 0     1:7682345 2:7618345 3:6712845 4:6718235 5:6718234 6:8127345 7:8123456 8:1763245  
8 0     1:7682345 2:7618345 3:6712845 4:6712835 5:6718234 6:8127345 7:1823456 8:1634257  
8 0     1:8762345 2:7618345 3:6712485 4:6712385 5:8671234 6:8127345 7:1234586 8:1534267  
8 0     1:8762345 2:7613845 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1542367  
8 0     1:7682345 2:7681345 3:6871245 4:6712385 5:8671234 6:8127345 7:8123456 8:1273654  
8 0     1:7682345 2:7618345 3:6718245 4:6781235 5:8671234 6:8127345 7:8123456 8:1476523  
8 0     1:7682345 2:7618345 3:6712845 4:6712835 5:8671234 6:1827345 7:1283456 8:1534726  
8 0     1:8762345 2:7613485 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1524367  
8 0     1:7682345 2:7618345 3:6712845 4:6712835 5:6718234 6:1827345 7:1823456 8:1342576  
8 0     1:7682345 2:7618345 3:6712845 4:6712835 5:8671234 6:1287345 7:1283456 8:1534762  
8 0     1:7682345 2:7618345 3:6712845 4:6712835 5:6712834 6:8127345 7:8123456 8:1763452  
8 0     1:7623485 2:7613485 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1243675  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1283456 8:1654372  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712384 6:8127345 7:1238456 8:1645732  
8 0     1:7623485 2:8761345 3:6781245 4:6781235 5:6718234 6:1287345 7:1283456 8:1234576  
8 0     1:7682345 2:7861345 3:8671245 4:6712385 5:8671234 6:8127345 7:1234586 8:1627354  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:8671234 6:1273485 7:1283456 8:1564372  
8 0     1:7862345 2:7613485 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1752436  
8 0     1:7682345 2:7681345 3:6712485 4:6712385 5:8671234 6:8127345 7:1234586 8:1267534  
8 0     1:7623485 2:8761345 3:6781245 4:6781235 5:6718234 6:1278345 7:1283456 8:1234567  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1238456 8:1654732  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:8671234 6:1273485 7:1238456 8:1564732  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6718234 6:1827345 7:1823456 8:1432576  
8 0     1:7682345 2:7618345 3:6718245 4:6712385 5:6718234 6:8127345 7:8123456 8:1764235  
8 0     1:7623845 2:8761345 3:8671245 4:6718235 5:6718234 6:1273845 7:1238456 8:1234567  
8 0     1:7682345 2:7618345 3:6712845 4:6781235 5:6781234 6:8127345 7:8123456 8:1457632  
8 0     1:7682345 2:7861345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1627543  
8 0     1:7682345 2:7861345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1627534  
8 0     1:7682345 2:7681345 3:8761245 4:8671235 5:8671234 6:8123745 7:1234586 8:1267345  
8 0     1:7682345 2:7681345 3:8761245 4:6712385 5:8671234 6:8123745 7:1234586 8:1267354  
8 0     1:7682345 2:7681345 3:7861245 4:6712385 5:8671234 6:8123745 7:1234586 8:1263754  
8 0     1:7623845 2:7613485 3:6781245 4:6718235 5:6712834 6:1287345 7:1283456 8:1234576  
8 0     1:7623485 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234856 8:1432657  
8 0     1:7682345 2:8761345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1672543  
8 0     1:7682345 2:7613845 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1675423  
8 0     1:7623845 2:8761345 3:6781245 4:6718235 5:6718234 6:1287345 7:1283456 8:1234576  
8 0     1:7682345 2:7613845 3:6712845 4:6712385 5:8671234 6:1273845 7:1238456 8:1546723  
8 0     1:7682345 2:7681345 3:6712845 4:6712385 5:6871234 6:8127345 7:8123456 8:1275643  
8 0     1:7682345 2:7681345 3:6712845 4:8671235 5:8671234 6:8127345 7:8123456 8:1276453  
8 0     1:7628345 2:7618345 3:6712845 4:6712385 5:6712384 6:8127345 7:1283456 8:1264537  
8 0     1:7862345 2:7618345 3:6712845 4:8671235 5:8671234 6:8127345 7:1234586 8:1745326  
8 0     1:7623845 2:7613485 3:6781245 4:6718235 5:6712834 6:1278345 7:1283456 8:1234567  
8 0     1:7628345 2:7618345 3:6712845 4:6712385 5:8671234 6:1273485 7:1283456 8:1256437  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:8671234 6:1287345 7:1283456 8:1543762  
8 0     1:7862345 2:8761345 3:6712845 4:8671235 5:8671234 6:8127345 7:1234586 8:1724536  
8 0     1:7623845 2:8761345 3:6781245 4:6718235 5:6718234 6:1278345 7:1283456 8:1234567  
8 0     1:7623845 2:8761345 3:6871245 4:6718235 5:6718234 6:1278345 7:1238456 8:1234567  
8 0     1:7862345 2:7861345 3:6712845 4:8671235 5:8671234 6:8127345 7:1234586 8:1274536  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6871234 6:8123745 7:8123456 8:1756342  
8 0     1:7623845 2:7613485 3:7681245 4:6718235 5:6712834 6:1283745 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712834 6:8123745 7:1283456 8:1643572  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6781234 6:8123745 7:8123456 8:1576342  
8 0     1:7623485 2:8761345 3:8761245 4:6871235 5:6718234 6:1237845 7:1234856 8:1234567  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712834 6:1823745 7:1823456 8:1435276  
8 0     1:7682345 2:7618345 3:7681245 4:6781235 5:8671234 6:8123745 7:8123456 8:1347652  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6718234 6:8123745 7:8123456 8:1763425  
8 0     1:8762345 2:7618345 3:8761245 4:8671235 5:8671234 6:8123745 7:1234586 8:1345267  
8 0     1:7623485 2:8761345 3:8761245 4:6781235 5:6718234 6:1238745 7:1238456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712834 6:1823745 7:1283456 8:1435726  
8 0     1:8762345 2:7618345 3:8761245 4:6712385 5:8671234 6:8123745 7:1234586 8:1354267  
8 0     1:7682345 2:7618345 3:7612845 4:6781235 5:6871234 6:8123745 7:8123456 8:1475632  
8 0     1:7682345 2:7618345 3:6871245 4:6712385 5:8671234 6:8127345 7:8123456 8:1736542  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6718234 6:8123745 7:1823456 8:1634257  
8 0     1:8762345 2:7618345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1453267  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712834 6:1283745 7:1283456 8:1435762  
8 0     1:8762345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1543267  
8 0     1:7623485 2:8761345 3:8761245 4:6781235 5:6718234 6:1237845 7:1238456 8:1234567  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6718234 6:1823745 7:1823456 8:1342576  
8 0     1:7682345 2:7618345 3:7612845 4:6781235 5:6781234 6:8123745 7:8123456 8:1457632  
8 0     1:8762345 2:7618345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1534267  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:8123745 7:8123456 8:1764532  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6712834 6:8123745 7:8123456 8:1763452  
8 0     1:8762345 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1542367  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:8123745 7:1823456 8:1645327  
8 0     1:7682345 2:7618345 3:7612845 4:6718235 5:8671234 6:8123745 7:8123456 8:1765324  
8 0     1:7623485 2:8761345 3:7861245 4:6781235 5:6718234 6:1238745 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:6712845 4:6781235 5:8671234 6:8127345 7:8123456 8:1476532  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:8123745 7:1283456 8:1645372  
8 0     1:8762345 2:7613485 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1524367  
8 0     1:7682345 2:7618345 3:7612845 4:6718235 5:8671234 6:8123745 7:1823456 8:1653247  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6712834 6:8123745 7:1823456 8:1634527  
8 0     1:7623485 2:8761345 3:7681245 4:6781235 5:6718234 6:1283745 7:1283456 8:1234576  
8 0     1:8762345 2:8761345 3:6781245 4:6781235 5:6781234 6:1287345 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:8123745 7:1238456 8:1645732  
8 0     1:8762345 2:7613485 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1523467  
8 0     1:7623485 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234856 8:1432657  
8 0     1:7682345 2:7618345 3:7612845 4:6718235 5:8671234 6:1823745 7:1823456 8:1532476  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:1823745 7:1823456 8:1453276  
8 0     1:7623485 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1432675  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:1823745 7:1283456 8:1453726  
8 0     1:7623845 2:7618345 3:6712845 4:6712385 5:8671234 6:1273845 7:1238456 8:1325467  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:1823745 7:1238456 8:1457326  
8 0     1:7682345 2:7618345 3:7612845 4:6718235 5:6871234 6:8123745 7:8123456 8:1756324  
8 0     1:7623485 2:7618345 3:7612845 4:6712385 5:8671234 6:1237485 7:1234856 8:1432567  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:1283745 7:1283456 8:1453762  
8 0     1:7623485 2:7618345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234856 8:1342657  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:1283745 7:1238456 8:1457362  
8 0     1:7623485 2:7618345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1342675  
8 0     1:7682345 2:7618345 3:7612845 4:6718235 5:6781234 6:8123745 7:8123456 8:1576324  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:1238745 7:1238456 8:1457632  
8 0     1:7623485 2:7618345 3:7612485 4:6712385 5:8671234 6:1237485 7:1234856 8:1342567  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:1237845 7:1238456 8:1456732  
8 0     1:7623485 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1423675  
8 0     1:7682345 2:7618345 3:7612845 4:6718235 5:6718234 6:8123745 7:8123456 8:1763245  
8 0     1:7623485 2:7613485 3:8761245 4:6781235 5:6712834 6:1238745 7:1238456 8:1234576  
8 0     1:7682345 2:7618345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234856 8:1657342  
8 0     1:7623485 2:7613485 3:8761245 4:6781235 5:6712834 6:1237845 7:1238456 8:1234567  
8 0     1:7623485 2:7613485 3:7861245 4:6781235 5:6712834 6:1238745 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:6712845 4:6718235 5:8671234 6:8127345 7:1823456 8:1653247  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712834 6:1827345 7:1823456 8:1435276  
8 0     1:7628345 2:7618345 3:6712845 4:6712385 5:8671234 6:1278345 7:1283456 8:1254367  
8 0     1:7682345 2:7618345 3:6712845 4:6712835 5:8671234 6:8127345 7:1283456 8:1653472  
8 0     1:7682345 2:7861345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1627543  
8 0     1:7682345 2:7618345 3:6718245 4:6871235 5:6871234 6:8127345 7:8123456 8:1745623  
8 0     1:7682345 2:7618345 3:6718245 4:6712385 5:8671234 6:8127345 7:1823456 8:1654237  
8 0     1:7682345 2:7618345 3:6712485 4:6712385 5:8671234 6:1273485 7:1234856 8:1567342  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712834 6:1827345 7:1283456 8:1435726  
8 0     1:8762345 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1543267  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712384 6:1827345 7:1283456 8:1453726  
8 0     1:7623485 2:7613485 3:6781245 4:6781235 5:6712834 6:1278345 7:1283456 8:1234567  
8 0     1:7682345 2:7618345 3:6781245 4:6712385 5:8671234 6:8127345 7:8123456 8:1376542  
8 0     1:7628345 2:7618345 3:6712845 4:6712385 5:8671234 6:1273485 7:1238456 8:1256473  
8 0     1:7628345 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1283456 8:1265437  
8 0     1:7623845 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1238456 8:1326547  
8 0     1:8762345 2:7618345 3:8671245 4:6712385 5:8671234 6:8127345 7:1234586 8:1354267  
8 0     1:7682345 2:7618345 3:6712845 4:6712835 5:6871234 6:8127345 7:8123456 8:1756342  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712384 6:8127345 7:8123456 8:1764532  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:8671234 6:1278345 7:1283456 8:1543672  
8 0     1:7623485 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1432675  
8 0     1:7628345 2:7618345 3:6712845 4:6712385 5:8671234 6:1273485 7:1234856 8:1256743  
8 0     1:7682345 2:7613485 3:6712845 4:6712385 5:8671234 6:1273485 7:1234856 8:1567243  
8 0     1:7682345 2:7613845 3:6712845 4:6712385 5:8671234 6:1273485 7:1238456 8:1564723  
8 0     1:7682345 2:7681345 3:6781245 4:6712385 5:6871234 6:8127345 7:8123456 8:1237564  
8 0     1:7682345 2:7613845 3:6712845 4:6712385 5:8671234 6:1273485 7:1234856 8:1567423  
8 0     1:7682345 2:7618345 3:6781245 4:6781235 5:8671234 6:8127345 7:8123456 8:1347652  
8 0     1:7623845 2:7618345 3:6712845 4:6712385 5:8671234 6:1273485 7:1238456 8:1325647  
8 0     1:7623845 2:7618345 3:7612845 4:6712385 5:8671234 6:1237485 7:1238456 8:1325647  
8 0     1:7682345 2:7681345 3:7612845 4:6781235 5:8671234 6:8123745 7:8123456 8:1247653  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:8671234 6:1273845 7:1238456 8:1546732  
8 0     1:7682345 2:7681345 3:6781245 4:6712385 5:8671234 6:8127345 7:8123456 8:1237654  
8 0     1:7623845 2:7618345 3:7612845 4:6712385 5:8671234 6:1237485 7:1234856 8:1325674  
8 0     1:7682345 2:7681345 3:7612845 4:6781235 5:6871234 6:8123745 7:8123456 8:1247563  
8 0     1:7682345 2:7618345 3:6712845 4:6781235 5:6871234 6:8127345 7:8123456 8:1475632  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6718234 6:8127345 7:1823456 8:1643257  
8 0     1:7682345 2:7681345 3:7612845 4:6781235 5:6781234 6:8123745 7:8123456 8:1245763  
8 0     1:7682345 2:7613845 3:6712845 4:6712385 5:6712384 6:8127345 7:1238456 8:1645723  
8 0     1:7682345 2:7681345 3:6712845 4:6712385 5:6781234 6:8127345 7:8123456 8:1257643  
8 0     1:7682345 2:7681345 3:7612845 4:6712385 5:8671234 6:8123745 7:8123456 8:1276543  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712384 6:1273845 7:1283456 8:1456372  
8 0     1:7682345 2:7681345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1267543  
8 0     1:7682345 2:7681345 3:7612845 4:6712385 5:6871234 6:8123745 7:8123456 8:1275643  
8 0     1:7682345 2:7681345 3:7612845 4:6712385 5:6781234 6:8123745 7:8123456 8:1257643  
8 0     1:7682345 2:7681345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1267534  
8 0     1:7682345 2:7618345 3:8761245 4:8671235 5:8671234 6:8123745 7:1234586 8:1673452  
8 0     1:7682345 2:7618345 3:8761245 4:6712385 5:8671234 6:8123745 7:1234586 8:1673542  
8 0     1:7682345 2:7618345 3:7861245 4:8671235 5:8671234 6:8123745 7:1234586 8:1637452  
8 0     1:7682345 2:7618345 3:7861245 4:6712385 5:8671234 6:8123745 7:1234586 8:1637542  
8 0     1:7682345 2:7618345 3:7681245 4:8671235 5:8671234 6:8123745 7:8123456 8:1376452  
8 0     1:7682345 2:7618345 3:7681245 4:8671235 5:8671234 6:8123745 7:1234586 8:1367452  
8 0     1:7682345 2:7618345 3:7681245 4:6871235 5:8671234 6:8123745 7:8123456 8:1374652  
8 0     1:7682345 2:7681345 3:7681245 4:6712385 5:8671234 6:8123745 7:8123456 8:1237654  
8 0     1:7682345 2:7681345 3:7681245 4:6712385 5:8671234 6:8123745 7:1234586 8:1236754  
8 0     1:7682345 2:7681345 3:7681245 4:6712385 5:6871234 6:8123745 7:8123456 8:1237564  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712384 6:1278345 7:1283456 8:1453672  
8 0     1:7682345 2:7613485 3:6712485 4:6712385 5:8671234 6:8127345 7:1234856 8:1657234  
8 0     1:7682345 2:7618345 3:6718245 4:6781235 5:6871234 6:8127345 7:8123456 8:1475623  
8 0     1:7623845 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234856 8:1326574  
8 0     1:7862345 2:8761345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1725436  
8 0     1:7628345 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1238456 8:1265473  
8 0     1:7862345 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1754326  
8 0     1:7623845 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1326754  
8 0     1:7682345 2:7618345 3:6718245 4:6712385 5:6781234 6:8127345 7:8123456 8:1576423  
8 0     1:7682345 2:7618345 3:6781245 4:8671235 5:8671234 6:8127345 7:8123456 8:1376452  
8 0     1:7623485 2:7613485 3:6871245 4:6781235 5:6712834 6:1278345 7:1238456 8:1234567  
8 0     1:7682345 2:7618345 3:6781245 4:6712385 5:6871234 6:8127345 7:8123456 8:1375642  
8 0     1:8762345 2:7613485 3:6712485 4:6712385 5:8671234 6:8127345 7:1234586 8:1523467  
8 0     1:7682345 2:7618345 3:6712845 4:6712835 5:8671234 6:1278345 7:1283456 8:1534672  
8 0     1:8762345 2:8761345 3:6781245 4:6781235 5:6781234 6:1278345 7:1283456 8:1234567  
8 0     1:7623485 2:7618345 3:6712485 4:6712385 5:8671234 6:8127345 7:1234856 8:1342657  
8 0     1:7862345 2:7618345 3:7861245 4:6712385 5:8671234 6:8123745 7:1234586 8:1375426  
8 0     1:7862345 2:7618345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1745326  
8 0     1:7862345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1754326  
8 0     1:7862345 2:7618345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1753426  
8 0     1:7862345 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1754236  
8 0     1:7862345 2:7613485 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1752436  
8 0     1:7862345 2:7613485 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1752346  
8 0     1:7682345 2:7861345 3:6712485 4:6712385 5:8671234 6:8127345 7:1234586 8:1627534  
8 0     1:7682345 2:7618345 3:6712845 4:6718235 5:6871234 6:8127345 7:8123456 8:1756324  
8 0     1:7682345 2:7618345 3:6712845 4:8671235 5:8671234 6:8127345 7:8123456 8:1764532  
8 0     1:7682345 2:7681345 3:8671245 4:6712385 5:8671234 6:8127345 7:8123456 8:1276354  
8 0     1:7682345 2:7618345 3:6712845 4:6712835 5:8671234 6:1827345 7:1823456 8:1534276  
8 0     1:7682345 2:7618345 3:6718245 4:6712385 5:8671234 6:1827345 7:1823456 8:1542376  
8 0     1:7682345 2:7618345 3:6712845 4:8671235 5:8671234 6:8127345 7:1234586 8:1674532  
8 0     1:7682345 2:7618345 3:6712845 4:6871235 5:8671234 6:8127345 7:8123456 8:1746532  
8 0     1:7682345 2:7681345 3:8671245 4:6712385 5:8671234 6:8127345 7:1234586 8:1267354  
8 0     1:7682345 2:7618345 3:6712845 4:6718235 5:6781234 6:8127345 7:8123456 8:1576324  
8 0     1:7682345 2:7618345 3:6712845 4:6871235 5:6871234 6:8127345 7:8123456 8:1745632  
8 0     1:7682345 2:7618345 3:6712845 4:6712835 5:6718234 6:8127345 7:8123456 8:1763425  
8 0     1:7682345 2:7618345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1675342  
8 0     1:7682345 2:7618345 3:7612485 4:6712385 5:8671234 6:1237485 7:1234856 8:1567342  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1238456 8:1654723  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1234856 8:1657423  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1675423  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:8671234 6:1238745 7:1238456 8:1547623  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:8671234 6:1237845 7:1238456 8:1546723  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:8671234 6:1237485 7:1238456 8:1564723  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:8671234 6:1237485 7:1234856 8:1567423  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:6712384 6:8123745 7:1238456 8:1645723  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:6712384 6:1237845 7:1238456 8:1456723  
8 0     1:7682345 2:7613485 3:7612845 4:6712385 5:8671234 6:8123745 7:1234856 8:1657243  
8 0     1:7682345 2:7613485 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1675243  
8 0     1:7682345 2:7613485 3:7612845 4:6712385 5:8671234 6:1237485 7:1234856 8:1567243  
8 0     1:7682345 2:7613485 3:7612485 4:6712385 5:8671234 6:8123745 7:1234856 8:1657234  
8 0     1:7682345 2:7613485 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1675234  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712834 6:8127345 7:8123456 8:1764352  
8 0     1:7682345 2:7618345 3:8671245 4:6712385 5:8671234 6:8127345 7:8123456 8:1763542  
8 0     1:8762345 2:7618345 3:6712845 4:8671235 5:8671234 6:8127345 7:1234586 8:1453267  
8 0     1:7682345 2:7681345 3:6712845 4:6781235 5:6871234 6:8127345 7:8123456 8:1247563  
8 0     1:7623485 2:7613845 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1423675  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712384 6:1827345 7:1823456 8:1453276  
8 0     1:7682345 2:7618345 3:8671245 4:6712385 5:8671234 6:8127345 7:1234586 8:1673542  
8 0     1:7682345 2:7618345 3:6718245 4:6871235 5:8671234 6:8127345 7:8123456 8:1746523  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712834 6:8127345 7:1823456 8:1643527  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:8671234 6:1827345 7:1823456 8:1543276  
8 0     1:7682345 2:7861345 3:6712845 4:8671235 5:8671234 6:8127345 7:1234586 8:1627453  
8 0     1:7623845 2:7613485 3:6871245 4:6718235 5:6712834 6:1278345 7:1238456 8:1234567  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712834 6:8127345 7:1283456 8:1643572  
8 0     1:7682345 2:8761345 3:6712845 4:8671235 5:8671234 6:8127345 7:1234586 8:1672453  
8 0     1:7682345 2:7618345 3:6712845 4:6718235 5:8671234 6:8127345 7:8123456 8:1765324  
8 0     1:7862345 2:8761345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1724536  
8 0     1:7862345 2:8761345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1725436  
8 0     1:7862345 2:8761345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1725346  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:8671234 6:1273845 7:1283456 8:1546372  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712384 6:8127345 7:1823456 8:1645327  
8 0     1:7682345 2:7681345 3:6712845 4:8671235 5:8671234 6:8127345 7:1234586 8:1267453  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:8123456 8:1765432  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6718234 6:8127345 7:8123456 8:1764325  
8 0     1:7623485 2:8761345 3:8671245 4:6781235 5:6718234 6:1273845 7:1238456 8:1234567  
8 0     1:7862345 2:7861345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1275436  
8 0     1:7682345 2:7681345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1267543  
8 0     1:7682345 2:7618345 3:6718245 4:6712385 5:6871234 6:8127345 7:8123456 8:1756423  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1283456 8:1265437  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1238456 8:1265473  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234856 8:1265743  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1267543  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:1283745 7:1283456 8:1254376  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:1283745 7:1238456 8:1254736  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:1238745 7:1238456 8:1254763  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:1237845 7:1238456 8:1254673  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:1237485 7:1238456 8:1256473  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:1237485 7:1234856 8:1256743  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712834 6:1287345 7:1283456 8:1435762  
8 0     1:7682345 2:7613485 3:6712845 4:6712385 5:8671234 6:8127345 7:1234856 8:1657243  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712834 6:1278345 7:1283456 8:1435672  
8 0     1:7682345 2:7681345 3:7612845 4:8671235 5:8671234 6:8123745 7:8123456 8:1276453  
8 0     1:7682345 2:7681345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1267453  
8 0     1:7682345 2:7681345 3:7612845 4:6871235 5:8671234 6:8123745 7:8123456 8:1274653  
8 0     1:7682345 2:7681345 3:7612845 4:6871235 5:6871234 6:8123745 7:8123456 8:1274563  
8 0     1:7682345 2:7618345 3:6712485 4:6712385 5:8671234 6:8127345 7:8123456 8:1765342  
8 0     1:8762345 2:8761345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1254367  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6712834 6:1823745 7:1823456 8:1345276  
8 0     1:7682345 2:7618345 3:7618245 4:6718235 5:6871234 6:8123745 7:8123456 8:1756234  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:8671234 6:8123745 7:8123456 8:1765423  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:8671234 6:8123745 7:1823456 8:1654237  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:8671234 6:8123745 7:1234586 8:1675423  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:8671234 6:1823745 7:1823456 8:1542376  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:6871234 6:8123745 7:8123456 8:1756423  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:6781234 6:8123745 7:8123456 8:1576423  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:6718234 6:8123745 7:8123456 8:1764235  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:6718234 6:8123745 7:1823456 8:1642357  
8 0     1:7623845 2:7618345 3:6712845 4:6712385 5:8671234 6:1273485 7:1234856 8:1325674  
8 0     1:7682345 2:7613845 3:6712845 4:6712385 5:8671234 6:8127345 7:1238456 8:1654723  
8 0     1:7628345 2:7618345 3:6712845 4:6712385 5:8671234 6:1273845 7:1283456 8:1254637  
8 0     1:7682345 2:7613845 3:6712845 4:6712385 5:8671234 6:8127345 7:1234856 8:1657423  
8 0     1:7682345 2:7618345 3:6871245 4:8671235 5:8671234 6:8127345 7:8123456 8:1736452  
8 0     1:7623845 2:7613845 3:8761245 4:6712835 5:6712834 6:1237845 7:1238456 8:1234567  
8 0     1:7682345 2:7618345 3:7612845 4:8671235 5:8671234 6:8123745 7:8123456 8:1764532  
8 0     1:7682345 2:7618345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1674532  
8 0     1:7682345 2:7618345 3:7612845 4:6871235 5:8671234 6:8123745 7:8123456 8:1746532  
8 0     1:7682345 2:7618345 3:7612845 4:6871235 5:6871234 6:8123745 7:8123456 8:1745632  
8 0     1:7682345 2:7618345 3:7612845 4:6781235 5:8671234 6:8123745 7:8123456 8:1476532  
8 0     1:8762345 2:8761345 3:8761245 4:6781235 5:6781234 6:1238745 7:1238456 8:1234576  
8 0     1:8762345 2:8761345 3:8761245 4:6781235 5:6781234 6:1237845 7:1238456 8:1234567  
8 0     1:7623845 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1234856 8:1236574  
8 0     1:7623845 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1236754  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:8123456 8:1765432  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1823456 8:1654327  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1283456 8:1654372  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1238456 8:1654732  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234856 8:1657432  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1675432  
8 0     1:7682345 2:7618345 3:7681245 4:6712385 5:8671234 6:8123745 7:8123456 8:1376542  
8 0     1:7682345 2:7618345 3:7681245 4:6712385 5:8671234 6:8123745 7:1234586 8:1367542  
8 0     1:7682345 2:7618345 3:7681245 4:6712385 5:6871234 6:8123745 7:8123456 8:1375642  
8 0     1:7682345 2:7618345 3:7681245 4:6712385 5:6781234 6:8123745 7:8123456 8:1357642  
8 0     1:7682345 2:7618345 3:7618245 4:8671235 5:8671234 6:8123745 7:8123456 8:1764523  
8 0     1:7682345 2:7618345 3:7618245 4:8671235 5:8671234 6:8123745 7:1234586 8:1674523  
8 0     1:7682345 2:7618345 3:7618245 4:6871235 5:8671234 6:8123745 7:8123456 8:1746523  
8 0     1:7682345 2:7618345 3:7618245 4:6871235 5:6871234 6:8123745 7:8123456 8:1745623  
8 0     1:7682345 2:7618345 3:7618245 4:6781235 5:8671234 6:8123745 7:8123456 8:1476523  
8 0     1:7682345 2:7618345 3:7618245 4:6781235 5:6871234 6:8123745 7:8123456 8:1475623  
8 0     1:7682345 2:7618345 3:7618245 4:6781235 5:6781234 6:8123745 7:8123456 8:1457623  
8 0     1:7682345 2:7618345 3:7618245 4:6718235 5:8671234 6:8123745 7:8123456 8:1765234  
8 0     1:7682345 2:7618345 3:7618245 4:6718235 5:8671234 6:8123745 7:1823456 8:1652347  
8 0     1:7682345 2:8761345 3:8761245 4:6712385 5:8671234 6:8123745 7:1234586 8:1672354  
8 0     1:7682345 2:8761345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1672453  
8 0     1:7682345 2:8761345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1672543  
8 0     1:7682345 2:8761345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1672534  
8 0     1:7628345 2:7618345 3:6712845 4:6712385 5:8671234 6:1273845 7:1238456 8:1254673  
8 0     1:7682345 2:7618345 3:6718245 4:6718235 5:8671234 6:8127345 7:8123456 8:1765234  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712384 6:1273845 7:1238456 8:1456732  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1823456 8:1654327  
8 0     1:7623485 2:7613485 3:6781245 4:6781235 5:6712834 6:1287345 7:1283456 8:1234576  
8 0     1:7623485 2:7613485 3:8671245 4:6781235 5:6712834 6:1273845 7:1238456 8:1234567  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:8671234 6:1827345 7:1283456 8:1543726  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6712384 6:1287345 7:1283456 8:1453762  
8 0     1:7682345 2:7613485 3:6712845 4:6712385 5:8671234 6:8127345 7:1234586 8:1675243  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:6781234 6:8127345 7:8123456 8:1576432  
8 0     1:7682345 2:7618345 3:6871245 4:6871235 5:8671234 6:8127345 7:8123456 8:1734652  
8 0     1:7682345 2:7681345 3:6871245 4:6712385 5:6871234 6:8127345 7:8123456 8:1273564  
8 0     1:8762345 2:8761345 3:7861245 4:6781235 5:6781234 6:1238745 7:1283456 8:1234576  
8 0     1:8762345 2:8761345 3:7681245 4:6781235 5:6781234 6:1283745 7:1283456 8:1234576  
8 0     1:8762345 2:8761345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1245367  
8 0     1:8762345 2:8761345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1254367  
8 0     1:8762345 2:8761345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1253467  
8 0     1:7682345 2:7618345 3:6712845 4:6712385 5:8671234 6:8127345 7:1234856 8:1657432  
8 0     1:7682345 2:7861345 3:8761245 4:6712385 5:8671234 6:8123745 7:1234586 8:1627354  
8 0     1:7682345 2:7618345 3:8671245 4:8671235 5:8671234 6:8127345 7:8123456 8:1763452  
8 0     1:7682345 2:7861345 3:7861245 4:6712385 5:8671234 6:8123745 7:1234586 8:1623754  
8 0     1:7682345 2:7618345 3:6712845 4:6712835 5:6781234 6:8127345 7:8123456 8:1576342  
8 0     1:7682345 2:7861345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1627453  
8 0     1:7623845 2:7613845 3:7612845 4:6712385 5:8671234 6:1237485 7:1234856 8:1235674  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:8671234 6:8123745 7:8123456 8:1765342  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:8671234 6:8123745 7:1823456 8:1653427  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:8671234 6:8123745 7:1283456 8:1653472  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:8671234 6:1823745 7:1823456 8:1534276  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:8671234 6:1823745 7:1283456 8:1534726  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:8671234 6:1283745 7:1283456 8:1534762  
8 0     1:7623845 2:7613485 3:8761245 4:6718235 5:6712834 6:1238745 7:1238456 8:1234576  
8 0     1:7623845 2:7613485 3:8761245 4:6718235 5:6712834 6:1237845 7:1238456 8:1234567  
8 0     1:7623845 2:7613485 3:7861245 4:6718235 5:6712834 6:1238745 7:1283456 8:1234576  
8 0     1:7862345 2:7861345 3:7681245 4:6871235 5:6871234 6:1283745 7:8123456 8:1237456  
8 0     1:7862345 2:7861345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1274536  
8 0     1:7862345 2:7861345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1275436  
8 0     1:7862345 2:7861345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1275346  
8 0     1:7862345 2:7618345 3:8761245 4:8671235 5:8671234 6:8123745 7:1234586 8:1734526  
8 0     1:7862345 2:7618345 3:8761245 4:6712385 5:8671234 6:8123745 7:1234586 8:1735426  
8 0     1:7862345 2:7618345 3:7861245 4:8671235 5:8671234 6:8123745 7:1234586 8:1374526  
8 0     1:7623845 2:8617345 3:7681245 4:6182375 5:7618234 6:7128345 7:1835426 8:1234576  
8 0     1:7623845 2:7613485 3:6812745 4:6182375 5:7612834 6:7128345 7:1285436 8:1234576  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7612834 6:7182345 7:1254386 8:1743526  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7612384 6:7812345 7:1254386 8:1674532  
8 0     1:7623845 2:7618345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1326754  
8 0     1:7623845 2:7618345 3:6128745 4:6123875 5:8761234 6:7123845 7:1254386 8:1327546  
8 0     1:7682345 2:6187345 3:6182745 4:7681235 5:7861234 6:7812345 7:1453286 8:1465723  
8 0     1:7682345 2:7613485 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1765243  
8 0     1:7682345 2:7861345 3:6128745 4:6123785 5:7861234 6:7812345 7:1254386 8:1625473  
8 0     1:7623485 2:7613485 3:8612745 4:6812375 5:7612834 6:7123845 7:1258436 8:1234756  
8 0     1:7623845 2:7613485 3:6812745 4:6182375 5:7612834 6:7128345 7:1258436 8:1234756  
8 0     1:7682345 2:7618345 3:6128745 4:6123785 5:7861234 6:7812345 7:1254386 8:1654732  
8 0     1:7682345 2:7613485 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1675243  
8 0     1:8762345 2:6173485 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1524376  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7618234 6:7812345 7:1254386 8:1674325  
8 0     1:7623485 2:7613485 3:6812745 4:6812375 5:7612834 6:7128345 7:1285436 8:1234576  
8 0     1:7623845 2:7618345 3:6128745 4:6123875 5:8761234 6:7123485 7:1254386 8:1327564  
8 0     1:7682345 2:7613485 3:6128745 4:6123875 5:8761234 6:7123485 7:1254386 8:1756243  
8 0     1:7682345 2:6187345 3:6128745 4:7618235 5:7681234 6:7812345 7:1453286 8:1567324  
8 0     1:7682345 2:7681345 3:8612745 4:6123785 5:7861234 6:7812345 7:1254386 8:1263547  
8 0     1:7682345 2:7618345 3:6127845 4:6123785 5:7861234 6:7812345 7:1254386 8:1654372  
8 0     1:7623485 2:7613485 3:6812745 4:6812375 5:7612834 6:7128345 7:1258436 8:1234756  
8 0     1:7623845 2:7618345 3:6128745 4:6123875 5:7612384 6:7812345 7:1254386 8:1326745  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7612834 6:7128345 7:1254386 8:1743562  
8 0     1:7628345 2:7618345 3:6128745 4:6123875 5:7612384 6:7812345 7:1254386 8:1267453  
8 0     1:7682345 2:7618345 3:6127485 4:6123785 5:7861234 6:7812345 7:1254386 8:1653472  
8 0     1:8762345 2:7613845 3:6127845 4:6123875 5:8761234 6:8712345 7:1254836 8:1542376  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7861234 6:7812345 7:1254386 8:1657342  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7681234 6:7812345 7:8125436 8:1576342  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7681234 6:7812345 7:1254386 8:1567342  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7618234 6:7812345 7:8125436 8:1763425  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7618234 6:7812345 7:1825436 8:1634257  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7618234 6:7812345 7:1254386 8:1673425  
8 0     1:7682345 2:7613845 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1765423  
8 0     1:7623485 2:8761345 3:8612745 4:6812375 5:7618234 6:7123845 7:1285436 8:1234576  
8 0     1:7682345 2:7613845 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1675423  
8 0     1:7623485 2:6173485 3:8612745 4:7681235 5:7612834 6:7123845 7:1845326 8:1234576  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7618234 6:7182345 7:1254386 8:1743256  
8 0     1:7682345 2:7681345 3:6812745 4:6123785 5:7861234 6:7812345 7:1254386 8:1236547  
8 0     1:7682345 2:6187345 3:6182745 4:7861235 5:7861234 6:7812345 7:1453286 8:1645723  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7861234 6:7812345 7:1254386 8:1657432  
8 0     1:7623485 2:6173485 3:8761245 4:6812375 5:7612834 6:7123845 7:1385426 8:1234576  
8 0     1:8762345 2:6173485 3:6127845 4:7612385 5:8761234 6:8712345 7:1458326 8:1524376  
8 0     1:7623845 2:7613845 3:6127845 4:6123875 5:8761234 6:8712345 7:1254836 8:1237654  
8 0     1:7623845 2:7861345 3:6812745 4:6182375 5:7618234 6:7128345 7:1825436 8:1234576  
8 0     1:7682345 2:7861345 3:6128745 4:8612375 5:7861234 6:7812345 7:1254386 8:1624573  
8 0     1:7623845 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1327654  
8 0     1:7682345 2:7618345 3:6128745 4:6182375 5:7618234 6:7812345 7:8125436 8:1763245  
8 0     1:7682345 2:7861345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1627543  
8 0     1:7623845 2:7613485 3:8612745 4:6182375 5:7612834 6:7123845 7:1285436 8:1234576  
8 0     1:7682345 2:7861345 3:6128745 4:6123875 5:7861234 6:7812345 7:1254386 8:1625743  
8 0     1:7682345 2:7618345 3:6128745 4:6182375 5:7618234 6:7812345 7:1825436 8:1632457  
8 0     1:7682345 2:7613845 3:6128745 4:6123875 5:8761234 6:7123845 7:1254386 8:1754623  
8 0     1:7682345 2:7618345 3:6182745 4:8612375 5:7861234 6:7812345 7:1254386 8:1645723  
8 0     1:7682345 2:7613845 3:6128745 4:6123875 5:8761234 6:7123485 7:1254386 8:1756423  
8 0     1:7682345 2:7618345 3:6182745 4:6812375 5:7861234 6:7812345 7:1254386 8:1465723  
8 0     1:7682345 2:7618345 3:6128745 4:6182375 5:7618234 6:7812345 7:1254386 8:1673245  
8 0     1:7623485 2:6173845 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1423765  
8 0     1:7682345 2:7613845 3:6128745 4:6123875 5:7612384 6:7812345 7:1254386 8:1674523  
8 0     1:7682345 2:6187345 3:7681245 4:6812375 5:7861234 6:7812345 7:1354286 8:1346572  
8 0     1:7623845 2:6178345 3:6127845 4:7612385 5:8761234 6:7123485 7:1458326 8:1327564  
8 0     1:7623485 2:8761345 3:6812745 4:6812375 5:7618234 6:7128345 7:1285436 8:1234576  
8 0     1:7682345 2:6187345 3:6128745 4:7861235 5:7861234 6:7812345 7:1453286 8:1645732  
8 0     1:7862345 2:7618345 3:8612745 4:6123785 5:7861234 6:7812345 7:1254386 8:1354726  
8 0     1:7862345 2:7618345 3:6128745 4:8612375 5:7861234 6:7812345 7:1254386 8:1457326  
8 0     1:7623485 2:8617345 3:7681245 4:6812375 5:7618234 6:7128345 7:1835426 8:1234576  
8 0     1:7623485 2:6178345 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1432765  
8 0     1:7623845 2:6173845 3:6127845 4:7612385 5:8761234 6:8712345 7:1458326 8:1237654  
8 0     1:7623485 2:6173845 3:6127845 4:7612385 5:8761234 6:8712345 7:1458326 8:1423765  
8 0     1:7623845 2:6173485 3:8761245 4:6182375 5:7612834 6:7123845 7:1385426 8:1234576  
8 0     1:7623485 2:8617345 3:6812745 4:7681235 5:7618234 6:7128345 7:1845326 8:1234576  
8 0     1:7623485 2:6178345 3:6127845 4:7612385 5:8761234 6:8712345 7:1458326 8:1432765  
8 0     1:7623845 2:6173485 3:7861245 4:6182375 5:7612834 6:7123845 7:1835426 8:1234576  
8 0     1:8762345 2:6178345 3:6127845 4:8761235 5:8761234 6:8712345 7:1458326 8:1453276  
8 0     1:7623845 2:6173485 3:7681245 4:6182375 5:7612834 6:7128345 7:1835426 8:1234576  
8 0     1:7682345 2:6187345 3:7681245 4:6123785 5:7861234 6:7812345 7:1354286 8:1365472  
8 0     1:7623845 2:8617345 3:8612745 4:7618235 5:7618234 6:7123845 7:1845326 8:1234576  
8 0     1:8762345 2:8761345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1254367  
8 0     1:7682345 2:6187345 3:6128745 4:7681235 5:7681234 6:7812345 7:1453286 8:1456732  
8 0     1:8762345 2:8761345 3:6127845 4:6123785 5:8761234 6:8712345 7:1258436 8:1254376  
8 0     1:8762345 2:8761345 3:6127845 4:6123785 5:7861234 6:8712345 7:1285436 8:1254376  
8 0     1:7682345 2:7618345 3:6182745 4:6123785 5:7861234 6:7812345 7:1254386 8:1654723  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1765432  
8 0     1:7682345 2:7618345 3:6128745 4:8612375 5:7861234 6:7812345 7:1254386 8:1645732  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1675432  
8 0     1:7682345 2:7618345 3:6128745 4:6812375 5:7861234 6:7812345 7:1254386 8:1465732  
8 0     1:7682345 2:7618345 3:6128745 4:6812375 5:7681234 6:7812345 7:8125436 8:1457632  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:8761234 6:7182345 7:1254386 8:1754326  
8 0     1:7682345 2:7618345 3:6128745 4:6812375 5:7681234 6:7812345 7:1254386 8:1456732  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:8761234 6:7128345 7:1254386 8:1754362  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:8761234 6:7123845 7:1254386 8:1754632  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:8761234 6:7123485 7:1254386 8:1756432  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7612834 6:7812345 7:1254386 8:1674352  
8 0     1:8762345 2:7613485 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1524367  
8 0     1:7623485 2:7613485 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1243675  
8 0     1:7623845 2:7613485 3:8612745 4:6182375 5:7612834 6:7123845 7:1258436 8:1234756  
8 0     1:8762345 2:7613485 3:6127845 4:6123875 5:8761234 6:8712345 7:1254836 8:1524376  
8 0     1:7628345 2:7618345 3:6128745 4:6123875 5:8761234 6:7123485 7:1254386 8:1275643  
8 0     1:8762345 2:7613485 3:6127845 4:6123785 5:8761234 6:8712345 7:1258436 8:1524376  
8 0     1:7628345 2:7618345 3:6128745 4:6123875 5:7612834 6:7812345 7:1254386 8:1267435  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7612384 6:7182345 7:1254386 8:1745326  
8 0     1:7682345 2:7618345 3:6182745 4:6182375 5:7861234 6:7812345 7:1254386 8:1657234  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7612384 6:7128345 7:1254386 8:1745362  
8 0     1:7628345 2:7618345 3:6128745 4:6123875 5:8761234 6:7128345 7:1254386 8:1275436  
8 0     1:7623845 2:6173845 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1237654  
8 0     1:7682345 2:6187345 3:6128745 4:7618235 5:7618234 6:7812345 7:1453286 8:1673245  
8 0     1:7682345 2:7618345 3:6128745 4:7612835 5:7861234 6:7812345 7:1245386 8:1657342  
8 0     1:7623845 2:6178345 3:6127845 4:7612385 5:8761234 6:8712345 7:1458326 8:1327654  
8 0     1:7623845 2:6178345 3:6127845 4:7612385 5:8761234 6:7123845 7:1458326 8:1327546  
8 0     1:7623485 2:6173485 3:6812745 4:7681235 5:7612834 6:7128345 7:1845326 8:1234576  
8 0     1:8762345 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1543276  
8 0     1:8762345 2:7618345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1543267  
8 0     1:8762345 2:7613845 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1542376  
8 0     1:8762345 2:7613845 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1542367  
8 0     1:7862345 2:7618345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1754326  
8 0     1:7862345 2:7618345 3:6128745 4:6123875 5:7861234 6:7812345 7:1254386 8:1574326  
8 0     1:7862345 2:7618345 3:6128745 4:6123785 5:7861234 6:7812345 7:1254386 8:1547326  
8 0     1:7862345 2:7618345 3:6127845 4:6123785 5:7861234 6:7812345 7:1254386 8:1543726  
8 0     1:7862345 2:7618345 3:6127485 4:6123785 5:7861234 6:7812345 7:1254386 8:1534726  
8 0     1:7862345 2:7613845 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1754236  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7681234 6:7812345 7:1254386 8:1567432  
8 0     1:7682345 2:7618345 3:6128745 4:6182375 5:7681234 6:7812345 7:8125436 8:1576324  
8 0     1:7682345 2:7861345 3:8612745 4:6123785 5:7861234 6:7812345 7:1254386 8:1623547  
8 0     1:7682345 2:7861345 3:6127485 4:6123785 5:7861234 6:7812345 7:1254386 8:1625347  
8 0     1:7682345 2:7618345 3:6128745 4:6182375 5:7681234 6:7812345 7:1254386 8:1567324  
8 0     1:7628345 2:7618345 3:6128745 4:6123875 5:8761234 6:7123845 7:1254386 8:1275463  
8 0     1:7682345 2:7618345 3:6812745 4:6123785 5:7861234 6:7812345 7:1254386 8:1365472  
8 0     1:7862345 2:7613485 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1752436  
8 0     1:7628345 2:7618345 3:6128745 4:7612835 5:7612834 6:7812345 7:1245386 8:1267345  
8 0     1:7682345 2:7681345 3:6128745 4:8612375 5:7861234 6:7812345 7:1254386 8:1264573  
8 0     1:7682345 2:7681345 3:6128745 4:6812375 5:7861234 6:7812345 7:1254386 8:1246573  
8 0     1:7623845 2:7613845 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1237654  
8 0     1:7623845 2:7613845 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1236754  
8 0     1:7623485 2:8761345 3:8612745 4:7681235 5:7618234 6:7123845 7:1284536 8:1234576  
8 0     1:7623845 2:6178345 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1327654  
8 0     1:7682345 2:7618345 3:6128745 4:7612835 5:7681234 6:7812345 7:8124536 8:1576342  
8 0     1:8762345 2:7613845 3:6127845 4:7612385 5:8761234 6:8712345 7:1245836 8:1542376  
8 0     1:7623485 2:7861345 3:8612745 4:6812375 5:7618234 6:7123845 7:1825436 8:1234576  
8 0     1:7623485 2:7861345 3:6812745 4:6812375 5:7618234 6:7128345 7:1825436 8:1234576  
8 0     1:7623485 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1432765  
8 0     1:7623485 2:7618345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1432675  
8 0     1:7623485 2:7613845 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1423765  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7612834 6:7812345 7:8125436 8:1763452  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7612834 6:7812345 7:1825436 8:1634527  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7612834 6:7812345 7:1285436 8:1634572  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7612834 6:7812345 7:1254386 8:1673452  
8 0     1:7682345 2:6187345 3:7618245 4:6123785 5:7861234 6:7812345 7:1354286 8:1654723  
8 0     1:7623485 2:6178345 3:7612485 4:6123875 5:8761234 6:8712345 7:1354826 8:1342765  
8 0     1:7628345 2:6178345 3:7612845 4:6123875 5:8761234 6:7128345 7:1354826 8:1275436  
8 0     1:7628345 2:6178345 3:7612845 4:6123875 5:8761234 6:7123845 7:1354826 8:1275463  
8 0     1:7628345 2:6178345 3:7612845 4:6123875 5:8761234 6:7123485 7:1354826 8:1275643  
8 0     1:7623485 2:8617345 3:8761245 4:6812375 5:7618234 6:7123845 7:1385426 8:1234576  
8 0     1:7623485 2:8617345 3:7861245 4:6812375 5:7618234 6:7123845 7:1835426 8:1234576  
8 0     1:7623485 2:6173485 3:6127845 4:7612385 5:8761234 6:8712345 7:1458326 8:1243765  
8 0     1:7682345 2:7618345 3:6128745 4:7612835 5:7681234 6:7812345 7:1245386 8:1567342  
8 0     1:7623485 2:8617345 3:8612745 4:7681235 5:7618234 6:7123845 7:1845326 8:1234576  
8 0     1:8762345 2:6178345 3:6127845 4:7612385 5:8761234 6:8712345 7:1458326 8:1543276  
8 0     1:7682345 2:7861345 3:6127845 4:6123785 5:7861234 6:7812345 7:1254386 8:1625437  
8 0     1:7682345 2:7618345 3:8612745 4:8612375 5:7861234 6:7812345 7:1254386 8:1634572  
8 0     1:7628345 2:6178345 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1276543  
8 0     1:7623845 2:6178345 3:7612845 4:6123875 5:8761234 6:7123845 7:1354826 8:1327546  
8 0     1:7623485 2:6173485 3:7861245 4:6812375 5:7612834 6:7123845 7:1835426 8:1234576  
8 0     1:7623485 2:6173485 3:7681245 4:6812375 5:7612834 6:7128345 7:1835426 8:1234576  
8 0     1:7682345 2:6187345 3:7861245 4:8612375 5:7861234 6:7812345 7:1354286 8:1634572  
8 0     1:7682345 2:7618345 3:6128745 4:7861235 5:7861234 6:7812345 7:1245386 8:1645732  
8 0     1:7682345 2:7618345 3:6128745 4:7612835 5:7618234 6:7812345 7:8124536 8:1763425  
8 0     1:7682345 2:7618345 3:8612745 4:6123785 5:7861234 6:7812345 7:1254386 8:1635472  
8 0     1:7682345 2:8761345 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1762543  
8 0     1:7682345 2:7618345 3:6128745 4:6182375 5:7861234 6:7812345 7:1254386 8:1657324  
8 0     1:7682345 2:8761345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1672543  
8 0     1:7682345 2:7618345 3:6812745 4:8612375 5:7861234 6:7812345 7:1254386 8:1364572  
8 0     1:7623485 2:7613845 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1423675  
8 0     1:8762345 2:6178345 3:7612485 4:6123875 5:8761234 6:8712345 7:1354826 8:1534276  
8 0     1:8762345 2:6173845 3:6127845 4:7612385 5:8761234 6:8712345 7:1458326 8:1542376  
8 0     1:8762345 2:6173845 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1542376  
8 0     1:7682345 2:7618345 3:6128745 4:7681235 5:7861234 6:7812345 7:1245386 8:1465732  
8 0     1:7623485 2:6173485 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1243765  
8 0     1:7623485 2:7613845 3:6127845 4:6123875 5:8761234 6:8712345 7:1254836 8:1423765  
8 0     1:7623485 2:7613485 3:8612745 4:6812375 5:7612834 6:7123845 7:1285436 8:1234576  
8 0     1:7682345 2:7618345 3:6128745 4:7612835 5:7618234 6:7812345 7:1824536 8:1634257  
8 0     1:7623845 2:8761345 3:8612745 4:6182375 5:7618234 6:7123845 7:1285436 8:1234576  
8 0     1:7623845 2:8761345 3:6812745 4:6182375 5:7618234 6:7128345 7:1285436 8:1234576  
8 0     1:7623845 2:7861345 3:8612745 4:6182375 5:7618234 6:7123845 7:1825436 8:1234576  
8 0     1:7682345 2:7618345 3:6128745 4:7681235 5:7681234 6:7812345 7:1245386 8:1456732  
8 0     1:7682345 2:7618345 3:8612745 4:7861235 5:7861234 6:7812345 7:1245386 8:1634572  
8 0     1:7623485 2:8761345 3:6812745 4:7681235 5:7618234 6:7128345 7:1284536 8:1234576  
8 0     1:7682345 2:7618345 3:6128745 4:7612835 5:7618234 6:7812345 7:1245386 8:1673425  
8 0     1:7682345 2:6187345 3:8612745 4:7861235 5:7861234 6:7812345 7:1453286 8:1634572  
8 0     1:7682345 2:6187345 3:6812745 4:7861235 5:7861234 6:7812345 7:1453286 8:1364572  
8 0     1:7682345 2:6187345 3:6812745 4:7681235 5:7861234 6:7812345 7:1453286 8:1346572  
8 0     1:7682345 2:6187345 3:7861245 4:6123785 5:7861234 6:7812345 7:1354286 8:1635472  
8 0     1:7682345 2:6187345 3:7681245 4:8612375 5:7861234 6:7812345 7:1354286 8:1364572  
8 0     1:7628345 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1276543  
8 0     1:7628345 2:7618345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1267543  
8 0     1:7682345 2:6187345 3:7618245 4:8612375 5:7861234 6:7812345 7:1354286 8:1645723  
8 0     1:7682345 2:6187345 3:7618245 4:6812375 5:7861234 6:7812345 7:1354286 8:1465723  
8 0     1:7682345 2:7618345 3:6128745 4:7618235 5:7861234 6:7812345 7:1245386 8:1657324  
8 0     1:7682345 2:7618345 3:6812745 4:6812375 5:7861234 6:7812345 7:1254386 8:1346572  
8 0     1:7682345 2:7618345 3:6128745 4:7618235 5:7681234 6:7812345 7:1245386 8:1567324  
8 0     1:7623845 2:7613845 3:6127845 4:7612385 5:8761234 6:8712345 7:1245836 8:1237654  
8 0     1:7623845 2:6173485 3:8612745 4:7618235 5:7612834 6:7123845 7:1845326 8:1234576  
8 0     1:7623485 2:7613485 3:6127845 4:6123875 5:8761234 6:8712345 7:1254836 8:1243765  
8 0     1:7623485 2:7613485 3:6127845 4:6123785 5:8761234 6:8712345 7:1258436 8:1243765  
8 0     1:7682345 2:8617345 3:7861245 4:6123785 5:7861234 6:7812345 7:1354286 8:1623547  
8 0     1:7682345 2:6817345 3:7861245 4:6123785 5:7861234 6:7812345 7:1354286 8:1263547  
8 0     1:7623845 2:8617345 3:8761245 4:6182375 5:7618234 6:7123845 7:1385426 8:1234576  
8 0     1:7623845 2:8617345 3:7861245 4:6182375 5:7618234 6:7123845 7:1835426 8:1234576  
8 0     1:7682345 2:7618345 3:6128745 4:7618235 5:7618234 6:7812345 7:1245386 8:1673245  
8 0     1:7623485 2:7861345 3:8612745 4:7681235 5:7618234 6:7123845 7:1824536 8:1234576  
8 0     1:7623845 2:6178345 3:7612845 4:6123875 5:8761234 6:7123485 7:1354826 8:1327564  
8 0     1:7682345 2:7618345 3:6812745 4:7861235 5:7861234 6:7812345 7:1245386 8:1364572  
8 0     1:7862345 2:7618345 3:8612745 4:7861235 5:7861234 6:7812345 7:1245386 8:1345726  
8 0     1:7682345 2:6187345 3:6128745 4:7681235 5:7861234 6:7812345 7:1453286 8:1465732  
8 0     1:7682345 2:7618345 3:6812745 4:7681235 5:7861234 6:7812345 7:1245386 8:1346572  
8 0     1:7682345 2:6187345 3:6128745 4:7618235 5:7861234 6:7812345 7:1453286 8:1657324  
8 0     1:7623485 2:7861345 3:6812745 4:7681235 5:7618234 6:7128345 7:1824536 8:1234576  
8 0     1:8762345 2:7861345 3:6127845 4:6123785 5:7861234 6:8712345 7:1825436 8:1254376  
8 0     1:7862345 2:7618345 3:6128745 4:7861235 5:7861234 6:7812345 7:1245386 8:1457326  
8 0     1:7682345 2:7681345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1267543  
8 0     1:7682345 2:7681345 3:6128745 4:6123875 5:7861234 6:7812345 7:1254386 8:1265743  
8 0     1:7682345 2:7681345 3:6128745 4:6123875 5:7681234 6:7812345 7:1254386 8:1256743  
8 0     1:7682345 2:7681345 3:6128745 4:6123785 5:7861234 6:7812345 7:1254386 8:1265473  
8 0     1:7682345 2:7681345 3:6127845 4:6123785 5:7861234 6:7812345 7:1254386 8:1265437  
8 0     1:7682345 2:7681345 3:6127485 4:6123785 5:7861234 6:7812345 7:1254386 8:1265347  
8 0     1:7682345 2:7618345 3:6128745 4:7612835 5:7612834 6:7812345 7:8124536 8:1763452  
8 0     1:8762345 2:6178345 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1543276  
8 0     1:7682345 2:7618345 3:6128745 4:7612835 5:7612834 6:7812345 7:1824536 8:1634527  
8 0     1:7623485 2:7613845 3:6127845 4:7612385 5:8761234 6:8712345 7:1245836 8:1423765  
8 0     1:7682345 2:7618345 3:6128745 4:7612835 5:7612834 6:7812345 7:1284536 8:1634572  
8 0     1:7682345 2:7618345 3:6182745 4:7861235 5:7861234 6:7812345 7:1245386 8:1645723  
8 0     1:7682345 2:7618345 3:6182745 4:7681235 5:7861234 6:7812345 7:1245386 8:1465723  
8 0     1:7682345 2:7618345 3:6128745 4:7612835 5:7612834 6:7812345 7:1245386 8:1673452  
8 0     1:7682345 2:7618345 3:6182745 4:7618235 5:7861234 6:7812345 7:1245386 8:1657234  
8 0     1:6782345 2:7618345 3:8612475 4:6123785 5:7861234 6:7812345 7:8162534 8:1635472  
8 0     1:7623845 2:8613745 3:6812745 4:6182375 5:7618234 6:7128345 7:1584236 8:1234756  
8 0     1:7623845 2:6173485 3:6812745 4:6182375 5:7612834 6:7128345 7:1548326 8:1237456  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:8761234 6:7812345 7:8162543 8:1675432  
8 0     1:7682345 2:6187345 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1654372  
8 0     1:7623845 2:6173485 3:6812475 4:6182375 5:7612834 6:7128345 7:1583426 8:1234756  
8 0     1:7682345 2:8613745 3:6127845 4:6123785 5:7861234 6:7812345 7:1542386 8:1625437  
8 0     1:7623845 2:8617345 3:8612745 4:6182375 5:7618234 6:7123845 7:1854326 8:1234576  
8 0     1:6872345 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1654327  
8 0     1:7682345 2:6187345 3:6127485 4:6123785 5:7861234 6:7812345 7:1543286 8:1653472  
8 0     1:7623845 2:6137485 3:6812745 4:6182375 5:7612834 6:7128345 7:1548236 8:1237456  
8 0     1:7623845 2:8617345 3:8612745 4:6182375 5:7618234 6:7123845 7:1584326 8:1234756  
8 0     1:7682345 2:6178345 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1654327  
8 0     1:7682345 2:6187345 3:6812475 4:6812375 5:7861234 6:7812345 7:1534286 8:1346572  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:8761234 6:7182345 7:1542386 8:1754326  
8 0     1:6728345 2:7618345 3:7612845 4:6123875 5:8761234 6:7123845 7:8162354 8:1275463  
8 0     1:7623845 2:8617345 3:8612745 4:6182375 5:7618234 6:7123845 7:1548326 8:1237456  
8 0     1:7682345 2:6173845 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1654237  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:8761234 6:7128345 7:1542386 8:1754362  
8 0     1:7682345 2:6817345 3:6124785 4:6123785 5:7861234 6:7812345 7:1534286 8:1265347  
8 0     1:7623845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:1854326 8:1234576  
8 0     1:7682345 2:6173485 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1652437  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:8761234 6:7123845 7:1542386 8:1754632  
8 0     1:7623845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:1584326 8:1234756  
8 0     1:7623845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:1548326 8:1237456  
8 0     1:6872345 2:8761345 3:8761245 4:6123785 5:7861234 6:8712345 7:1623854 8:1623547  
8 0     1:6782345 2:7613845 3:6128475 4:6123875 5:8761234 6:8712345 7:8162534 8:1765423  
8 0     1:6782345 2:7613845 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1765423  
8 0     1:7682345 2:6173485 3:6127485 4:6123785 5:7861234 6:7812345 7:1543286 8:1652347  
8 0     1:7682345 2:8613475 3:8612745 4:6123785 5:7861234 6:7812345 7:1524386 8:1623547  
8 0     1:6782345 2:7618345 3:6128745 4:7618235 5:7681234 6:7812345 7:8162453 8:1567324  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:7681234 6:7812345 7:1524386 8:1567432  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:7612834 6:7812345 7:1524386 8:1674352  
8 0     1:7628345 2:6183475 3:6128745 4:6123875 5:8761234 6:8712345 7:1524386 8:1276543  
8 0     1:7682345 2:6183745 3:8612745 4:6123785 5:7861234 6:7812345 7:1542386 8:1635472  
8 0     1:7682345 2:6183475 3:6127485 4:6123785 5:7861234 6:7812345 7:1524386 8:1653472  
8 0     1:7682345 2:6183745 3:6812745 4:8612375 5:7861234 6:7812345 7:1542386 8:1364572  
8 0     1:7682345 2:6183745 3:6812745 4:6812375 5:7861234 6:7812345 7:1542386 8:1346572  
8 0     1:6782345 2:7618345 3:6128475 4:6123875 5:7618234 6:7182345 7:1862534 8:1432567  
8 0     1:7623485 2:6138475 3:6127845 4:6123875 5:8761234 6:8712345 7:1524836 8:1423765  
8 0     1:7623485 2:6138745 3:6128745 4:6123875 5:8761234 6:7812345 7:1542386 8:1423675  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:7618234 6:7812345 7:1524386 8:1674325  
8 0     1:7623485 2:8613745 3:6812745 4:6812375 5:7618234 6:7128345 7:1584236 8:1234756  
8 0     1:7623845 2:8613475 3:6812745 4:6182375 5:7618234 6:7128345 7:1582436 8:1234756  
8 0     1:7862345 2:6137485 3:6128745 4:6123785 5:7861234 6:7812345 7:1542386 8:1524736  
8 0     1:7623485 2:6138745 3:6127845 4:6123875 5:8761234 6:8712345 7:1542836 8:1423765  
8 0     1:7623845 2:8613745 3:6812745 4:6182375 5:7618234 6:7128345 7:1548236 8:1237456  
8 0     1:7682345 2:6187345 3:8612475 4:8612375 5:7861234 6:7812345 7:1534286 8:1634572  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:8761234 6:7182345 7:1524386 8:1754326  
8 0     1:6872345 2:7613845 3:6127845 4:6123875 5:8761234 6:8712345 7:1625483 8:1654237  
8 0     1:6723845 2:7613485 3:6812475 4:6182375 5:7612834 6:7128345 7:1628534 8:1234576  
8 0     1:6872345 2:7861345 3:6127845 4:6123785 5:7861234 6:8712345 7:1682543 8:1625437  
8 0     1:6872345 2:7613485 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1652437  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:7861234 6:7812345 7:8162543 8:1657432  
8 0     1:6872345 2:7861345 3:6127845 4:6123785 5:7861234 6:7812345 7:1862543 8:1625437  
8 0     1:6872345 2:7613485 3:6127845 4:6123875 5:8761234 6:8712345 7:1625483 8:1652437  
8 0     1:6872345 2:7613485 3:6127845 4:6123785 5:8761234 6:8712345 7:1625843 8:1652437  
8 0     1:7682345 2:6187345 3:8612475 4:6123785 5:7861234 6:7812345 7:1534286 8:1635472  
8 0     1:8762345 2:6173845 3:6128475 4:6123875 5:8761234 6:8712345 7:1534826 8:1542376  
8 0     1:7623845 2:6178345 3:6128475 4:6123875 5:8761234 6:7123485 7:1534826 8:1327564  
8 0     1:6872345 2:7613485 3:6127485 4:6123875 5:8761234 6:8712345 7:1625483 8:1652347  
8 0     1:7623845 2:6187345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543286 8:1327654  
8 0     1:7623845 2:6187345 3:6128745 4:6123875 5:8761234 6:7812345 7:1543286 8:1326754  
8 0     1:7623845 2:6187345 3:6128745 4:6123875 5:8761234 6:7123845 7:1543286 8:1327546  
8 0     1:7623845 2:6187345 3:6128745 4:6123875 5:8761234 6:7123485 7:1543286 8:1327564  
8 0     1:8762345 2:6173485 3:6128475 4:6123875 5:8761234 6:8712345 7:1534826 8:1524376  
8 0     1:7623485 2:6134875 3:6812745 4:6812375 5:7612834 6:7128345 7:1528436 8:1234756  
8 0     1:6723485 2:8761345 3:8761245 4:6812375 5:7618234 6:7123845 7:1623854 8:1234576  
8 0     1:6782345 2:7613485 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1765243  
8 0     1:6782345 2:7613485 3:7612845 4:6123875 5:8761234 6:7812345 7:8162354 8:1675243  
8 0     1:7623845 2:6178345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1327654  
8 0     1:7623845 2:6178345 3:6128745 4:6123875 5:8761234 6:7123845 7:1543826 8:1327546  
8 0     1:7623845 2:6178345 3:6128745 4:6123875 5:8761234 6:7123485 7:1543826 8:1327564  
8 0     1:7623845 2:6178345 3:6127845 4:6123875 5:8761234 6:8712345 7:1548326 8:1327654  
8 0     1:7623845 2:6178345 3:6127845 4:6123875 5:8761234 6:7123845 7:1548326 8:1327546  
8 0     1:6872345 2:8761345 3:6127485 4:6123785 5:7861234 6:8712345 7:1628543 8:1625347  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:7681234 6:7812345 7:8162354 8:1567432  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:7618234 6:7812345 7:8162354 8:1674325  
8 0     1:7682345 2:6138745 3:6128745 4:6123785 5:7861234 6:7812345 7:1542386 8:1654723  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:7618234 6:7182345 7:8162354 8:1743256  
8 0     1:7628345 2:6183745 3:6128745 4:6123875 5:8761234 6:7123845 7:1542386 8:1275463  
8 0     1:6872345 2:7613845 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1654237  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:8761234 6:7128345 7:8162543 8:1754362  
8 0     1:6782345 2:7618345 3:6128475 4:6123875 5:8761234 6:7812345 7:8162534 8:1675432  
8 0     1:7623845 2:6134875 3:8612745 4:6182375 5:7612834 6:7123845 7:1528436 8:1234756  
8 0     1:7623485 2:8613475 3:8612745 4:6812375 5:7618234 6:7123845 7:1852436 8:1234576  
8 0     1:7623485 2:8613475 3:8612745 4:6812375 5:7618234 6:7123845 7:1582436 8:1234756  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:7618234 6:7182345 7:1862354 8:1432567  
8 0     1:7628345 2:6183475 3:6128745 4:6123875 5:8761234 6:7123845 7:1524386 8:1275463  
8 0     1:7623845 2:6178345 3:6127845 4:6123875 5:8761234 6:7123485 7:1548326 8:1327564  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:8761234 6:7123845 7:1524386 8:1754632  
8 0     1:6723485 2:8761345 3:6812475 4:6812375 5:7618234 6:7128345 7:1628534 8:1234576  
8 0     1:7628345 2:6183475 3:6128745 4:6123875 5:8761234 6:7128345 7:1524386 8:1275436  
8 0     1:7623485 2:6183475 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1432675  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:8761234 6:7128345 7:1524386 8:1754362  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:7612834 6:7182345 7:1524386 8:1743526  
8 0     1:7623485 2:8613475 3:6812745 4:6812375 5:7618234 6:7128345 7:1852436 8:1234576  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:8761234 6:7182345 7:8162354 8:1754326  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:8761234 6:7128345 7:8162354 8:1754362  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:8761234 6:7123845 7:8162354 8:1754632  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:7861234 6:7812345 7:8162354 8:1657432  
8 0     1:7623845 2:6134875 3:6812745 4:6182375 5:7612834 6:7128345 7:1528436 8:1234756  
8 0     1:6872345 2:8761345 3:7612485 4:6123785 5:8761234 6:8712345 7:1623584 8:1625347  
8 0     1:6872345 2:7861345 3:7861245 4:6123785 5:7861234 6:8712345 7:1682354 8:1623547  
8 0     1:8762345 2:6134785 3:6127845 4:6123785 5:8761234 6:8712345 7:1582436 8:1524376  
8 0     1:6723485 2:7861345 3:6812475 4:6812375 5:7618234 6:7128345 7:1682534 8:1234576  
8 0     1:6872345 2:7613845 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1654237  
8 0     1:6872345 2:7613485 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1652437  
8 0     1:7682345 2:6138745 3:6128745 4:6123875 5:8761234 6:7812345 7:1542386 8:1675423  
8 0     1:6723485 2:7861345 3:7861245 4:6812375 5:7618234 6:7123845 7:1682354 8:1234576  
8 0     1:8762345 2:6138745 3:6128745 4:6123875 5:8761234 6:8712345 7:1542386 8:1542376  
8 0     1:6872345 2:7613485 3:6128475 4:6123875 5:8761234 6:8712345 7:8162534 8:1652437  
8 0     1:6782345 2:7618345 3:7612485 4:6123875 5:8761234 6:8712345 7:8162354 8:1765342  
8 0     1:7623485 2:8617345 3:8612745 4:6812375 5:7618234 6:7123845 7:1854326 8:1234576  
8 0     1:7623485 2:8617345 3:8612745 4:6812375 5:7618234 6:7123845 7:1584326 8:1234756  
8 0     1:7623485 2:8617345 3:6812745 4:6812375 5:7618234 6:7128345 7:1854326 8:1234576  
8 0     1:7623485 2:8617345 3:6812745 4:6812375 5:7618234 6:7128345 7:1584326 8:1234756  
8 0     1:6723845 2:7618345 3:6128475 4:6123875 5:8761234 6:8712345 7:8162534 8:1327654  
8 0     1:8762345 2:6134875 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1524367  
8 0     1:7682345 2:6138745 3:6128745 4:6123875 5:8761234 6:8712345 7:1542386 8:1765423  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:8761234 6:8712345 7:1524386 8:1765432  
8 0     1:7623485 2:8617345 3:8612475 4:6812375 5:7618234 6:7123845 7:1853426 8:1234576  
8 0     1:7623845 2:6173845 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1237654  
8 0     1:6728345 2:7618345 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1276543  
8 0     1:7623485 2:6138475 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1423675  
8 0     1:7623485 2:6187345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543286 8:1432765  
8 0     1:7623485 2:6187345 3:6128745 4:6123875 5:8761234 6:7812345 7:1543286 8:1432675  
8 0     1:6782345 2:7618345 3:7612845 4:6182375 5:7681234 6:7812345 7:8162354 8:1567324  
8 0     1:6782345 2:7618345 3:7612845 4:6182375 5:7618234 6:7812345 7:8162354 8:1673245  
8 0     1:6723485 2:7861345 3:7681245 4:6812375 5:7618234 6:7128345 7:1682354 8:1234576  
8 0     1:7623845 2:6183745 3:6128745 4:6123875 5:8761234 6:8712345 7:1542386 8:1327654  
8 0     1:7682345 2:6138745 3:6128745 4:6123875 5:8761234 6:7123845 7:1542386 8:1754623  
8 0     1:7682345 2:6138475 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1675423  
8 0     1:6782345 2:7618345 3:8612475 4:6123875 5:7861234 6:7812345 7:8162534 8:1635742  
8 0     1:7623485 2:6178345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1432765  
8 0     1:7628345 2:6183745 3:6128745 4:6123875 5:7612834 6:7812345 7:1542386 8:1267435  
8 0     1:6872345 2:7613485 3:7612485 4:6123785 5:8761234 6:8712345 7:1623584 8:1652347  
8 0     1:6782345 2:8761345 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1762543  
8 0     1:6782345 2:8761345 3:7612845 4:6123875 5:8761234 6:7812345 7:8162354 8:1672543  
8 0     1:8762345 2:6134875 3:6127845 4:6123875 5:8761234 6:8712345 7:1524836 8:1524376  
8 0     1:6723845 2:7613845 3:6127845 4:7612385 5:8761234 6:8712345 7:1624583 8:1237654  
8 0     1:7623485 2:6178345 3:6127845 4:6123875 5:8761234 6:8712345 7:1548326 8:1432765  
8 0     1:6782345 2:8761345 3:7612485 4:6123875 5:8761234 6:7812345 7:8162354 8:1672534  
8 0     1:7682345 2:8613475 3:6128745 4:8612375 5:7861234 6:7812345 7:1524386 8:1624573  
8 0     1:6723485 2:7613485 3:7861245 4:6812375 5:7612834 6:7123845 7:1628354 8:1234576  
8 0     1:6723485 2:8761345 3:6812745 4:7681235 5:7618234 6:7128345 7:1628453 8:1234576  
8 0     1:6782345 2:7613485 3:7612485 4:6123875 5:8761234 6:7812345 7:8162354 8:1675234  
8 0     1:7682345 2:6183475 3:6128745 4:6182375 5:7618234 6:7812345 7:8152436 8:1763245  
8 0     1:7682345 2:6183475 3:6128745 4:6182375 5:7618234 6:7812345 7:1852436 8:1632457  
8 0     1:7682345 2:6183475 3:6128745 4:6182375 5:7618234 6:7812345 7:1582436 8:1632475  
8 0     1:7623485 2:6178345 3:6127845 4:6123785 5:8761234 6:8712345 7:1584326 8:1432765  
8 0     1:7682345 2:6183475 3:6128745 4:6182375 5:7618234 6:7812345 7:1524386 8:1673245  
8 0     1:8762345 2:6134875 3:6127845 4:6123785 5:8761234 6:8712345 7:1528436 8:1524376  
8 0     1:8762345 2:6137845 3:6127845 4:6123875 5:8761234 6:8712345 7:1548236 8:1542376  
8 0     1:6728345 2:7618345 3:7612845 4:6123875 5:8761234 6:7128345 7:8162354 8:1275436  
8 0     1:7623845 2:6138475 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1236754  
8 0     1:6723845 2:7613485 3:6812475 4:6182375 5:7612834 6:7128345 7:1625834 8:1234756  
8 0     1:6723485 2:7861345 3:6812745 4:7681235 5:7618234 6:7128345 7:1682453 8:1234576  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:7612834 6:7182345 7:1682354 8:1435276  
8 0     1:6723485 2:7613485 3:6812475 4:6812375 5:7612834 6:7128345 7:1625834 8:1234756  
8 0     1:6872345 2:7861345 3:6127485 4:6123785 5:7861234 6:8712345 7:1682543 8:1625347  
8 0     1:7623485 2:8617345 3:8612475 4:6812375 5:7618234 6:7123845 7:1583426 8:1234756  
8 0     1:7623845 2:6134785 3:8612745 4:6182375 5:7612834 6:7123845 7:1582436 8:1234756  
8 0     1:7682345 2:8613475 3:6128745 4:6123875 5:7861234 6:7812345 7:1524386 8:1625743  
8 0     1:7682345 2:8613475 3:6128745 4:6123785 5:7861234 6:7812345 7:1524386 8:1625473  
8 0     1:7623845 2:8613745 3:8612745 4:6182375 5:7618234 6:7123845 7:1854236 8:1234576  
8 0     1:7623845 2:8613745 3:8612745 4:6182375 5:7618234 6:7123845 7:1584236 8:1234756  
8 0     1:7628345 2:6187345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543286 8:1276543  
8 0     1:7628345 2:6187345 3:6128745 4:6123875 5:8761234 6:7812345 7:1543286 8:1267543  
8 0     1:6782345 2:7618345 3:6128475 4:6123875 5:7612834 6:7182345 7:1682534 8:1435276  
8 0     1:7623485 2:6173845 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1423765  
8 0     1:6782345 2:7618345 3:6128475 4:6182375 5:7681234 6:7812345 7:8162534 8:1567324  
8 0     1:6723845 2:7613485 3:8612475 4:6182375 5:7612834 6:7123845 7:1628534 8:1234576  
8 0     1:6782345 2:7618345 3:6124785 4:6123875 5:7861234 6:7812345 7:8162534 8:1653742  
8 0     1:7623845 2:6173845 3:6127845 4:6123875 5:8761234 6:8712345 7:1548326 8:1237654  
8 0     1:7628345 2:6187345 3:6128745 4:6123875 5:8761234 6:7128345 7:1543286 8:1275436  
8 0     1:7628345 2:6187345 3:6128745 4:6123875 5:8761234 6:7123845 7:1543286 8:1275463  
8 0     1:7628345 2:6187345 3:6128745 4:6123875 5:8761234 6:7123485 7:1543286 8:1275643  
8 0     1:6723845 2:8761345 3:8612475 4:6182375 5:7618234 6:7123845 7:1628534 8:1234576  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:7618234 6:7182345 7:8162543 8:1743256  
8 0     1:7682345 2:6183475 3:6128745 4:6812375 5:7681234 6:7812345 7:8152436 8:1457632  
8 0     1:6723485 2:7613845 3:6127845 4:7612385 5:8761234 6:8712345 7:1624583 8:1423765  
8 0     1:6782345 2:7618345 3:6128745 4:8612375 5:7861234 6:7812345 7:8162543 8:1645732  
8 0     1:6782345 2:7618345 3:6128745 4:6812375 5:7861234 6:7812345 7:8162543 8:1465732  
8 0     1:6723485 2:8761345 3:7861245 4:6812375 5:7618234 6:7123845 7:1628354 8:1234576  
8 0     1:6723485 2:8761345 3:7681245 4:6812375 5:7618234 6:7128345 7:1628354 8:1234576  
8 0     1:7628345 2:6187345 3:6128745 4:6123875 5:7612834 6:7812345 7:1543286 8:1267435  
8 0     1:6782345 2:7618345 3:6128745 4:6812375 5:7681234 6:7812345 7:8162543 8:1456732  
8 0     1:6782345 2:7618345 3:6128745 4:6182375 5:7861234 6:7812345 7:8162543 8:1657324  
8 0     1:6872345 2:7618345 3:6124875 4:6123875 5:8761234 6:8712345 7:8162534 8:1653427  
8 0     1:6872345 2:7618345 3:7612485 4:6123875 5:8761234 6:8712345 7:8162354 8:1653427  
8 0     1:7628345 2:6187345 3:6128745 4:6123875 5:7612384 6:7812345 7:1543286 8:1267453  
8 0     1:6723485 2:7613485 3:6812745 4:7681235 5:7612834 6:7128345 7:1628453 8:1234576  
8 0     1:7623485 2:8617345 3:6812475 4:6812375 5:7618234 6:7128345 7:1853426 8:1234576  
8 0     1:7682345 2:6183475 3:6128745 4:6812375 5:7681234 6:7812345 7:1524386 8:1456732  
8 0     1:7682345 2:6183475 3:6128745 4:6182375 5:7861234 6:7812345 7:1524386 8:1657324  
8 0     1:7682345 2:6183475 3:6128745 4:6182375 5:7681234 6:7812345 7:8152436 8:1576324  
8 0     1:7682345 2:6183475 3:6128745 4:6182375 5:7681234 6:7812345 7:1524386 8:1567324  
8 0     1:6723845 2:7618345 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1327654  
8 0     1:6723485 2:7618345 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1432765  
8 0     1:7682345 2:6134875 3:6128745 4:6123875 5:8761234 6:8712345 7:1524386 8:1765243  
8 0     1:6782345 2:7618345 3:6128475 4:6123875 5:8761234 6:7182345 7:8162534 8:1754326  
8 0     1:6723485 2:8761345 3:8612475 4:6812375 5:7618234 6:7123845 7:1628534 8:1234576  
8 0     1:6782345 2:7618345 3:7612485 4:6123875 5:8761234 6:7812345 7:8162354 8:1675342  
8 0     1:6782345 2:7618345 3:6128475 4:6123875 5:7612834 6:7182345 7:1862534 8:1435267  
8 0     1:6872345 2:7618345 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1654327  
8 0     1:7682345 2:6183475 3:6812745 4:6123785 5:7861234 6:7812345 7:1524386 8:1365472  
8 0     1:8762345 2:6137845 3:6127845 4:6123785 5:8761234 6:8712345 7:1584236 8:1542376  
8 0     1:8762345 2:6137845 3:6127845 4:6123785 5:7861234 6:8712345 7:1854236 8:1542376  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:7612834 6:7128345 7:1524386 8:1743562  
8 0     1:7623485 2:6173845 3:6127845 4:6123875 5:8761234 6:8712345 7:1548326 8:1423765  
8 0     1:6782345 2:7618345 3:6128475 4:6123875 5:7612834 6:7182345 7:8162534 8:1743526  
8 0     1:7623485 2:6173845 3:6127845 4:6123785 5:8761234 6:8712345 7:1584326 8:1423765  
8 0     1:7623485 2:6173485 3:8612745 4:6812375 5:7612834 6:7123845 7:1854326 8:1234576  
8 0     1:7623485 2:6173485 3:8612745 4:6812375 5:7612834 6:7123845 7:1584326 8:1234756  
8 0     1:7623485 2:6173485 3:6812745 4:6812375 5:7612834 6:7128345 7:1854326 8:1234576  
8 0     1:7623485 2:6173485 3:6812745 4:6812375 5:7612834 6:7128345 7:1584326 8:1234756  
8 0     1:7623485 2:6173485 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1243765  
8 0     1:7682345 2:6187345 3:6182745 4:6123785 5:7861234 6:7812345 7:1543286 8:1654723  
8 0     1:7682345 2:6187345 3:6128745 4:8612375 5:7861234 6:7812345 7:1543286 8:1645732  
8 0     1:7682345 2:6187345 3:6128745 4:6812375 5:7861234 6:7812345 7:1543286 8:1465732  
8 0     1:7682345 2:6134875 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1675243  
8 0     1:6872345 2:7861345 3:6124785 4:6123785 5:7861234 6:8712345 7:1682534 8:1625347  
8 0     1:6782345 2:7618345 3:6128475 4:8612375 5:7861234 6:7812345 7:8162534 8:1645732  
8 0     1:7623485 2:6173845 3:6128475 4:6123875 5:8761234 6:8712345 7:1534826 8:1423765  
8 0     1:7623485 2:6173485 3:8612475 4:6812375 5:7612834 6:7123845 7:1853426 8:1234576  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1765432  
8 0     1:6723845 2:8761345 3:7681245 4:6182375 5:7618234 6:7128345 7:1628354 8:1234576  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1765432  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:8761234 6:7812345 7:8162354 8:1675432  
8 0     1:7682345 2:6187345 3:6128745 4:6812375 5:7681234 6:7812345 7:1543286 8:1456732  
8 0     1:7682345 2:6187345 3:6128745 4:6182375 5:7861234 6:7812345 7:1543286 8:1657324  
8 0     1:7682345 2:6187345 3:6128745 4:6182375 5:7681234 6:7812345 7:1543286 8:1567324  
8 0     1:7682345 2:6187345 3:6128745 4:6182375 5:7618234 6:7812345 7:1543286 8:1673245  
8 0     1:7682345 2:6137485 3:6127485 4:6123785 5:7861234 6:7812345 7:1542386 8:1652347  
8 0     1:7682345 2:6183745 3:6127485 4:6123785 5:7861234 6:7812345 7:1542386 8:1653472  
8 0     1:6872345 2:7613485 3:6124875 4:6123785 5:8761234 6:8712345 7:1625384 8:1652347  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:7681234 6:7812345 7:8162543 8:1567432  
8 0     1:7682345 2:6187345 3:6128745 4:6128375 5:7861234 6:7812345 7:1543286 8:1657342  
8 0     1:7682345 2:6187345 3:6128745 4:6128375 5:7681234 6:7812345 7:1543286 8:1567342  
8 0     1:6782345 2:7861345 3:6127485 4:6123785 5:7861234 6:7812345 7:8162543 8:1625347  
8 0     1:7623845 2:6173485 3:8612745 4:6182375 5:7612834 6:7123845 7:1854326 8:1234576  
8 0     1:7623845 2:6173485 3:8612745 4:6182375 5:7612834 6:7123845 7:1584326 8:1234756  
8 0     1:7623845 2:6173485 3:8612745 4:6182375 5:7612834 6:7123845 7:1548326 8:1237456  
8 0     1:7623845 2:6173485 3:6812745 4:6182375 5:7612834 6:7128345 7:1854326 8:1234576  
8 0     1:7623845 2:6173485 3:6812745 4:6182375 5:7612834 6:7128345 7:1584326 8:1234756  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:7618234 6:7182345 7:1542386 8:1743256  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:7612834 6:7812345 7:1542386 8:1674352  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:7612834 6:7182345 7:1542386 8:1743526  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:7612834 6:7128345 7:1542386 8:1743562  
8 0     1:8762345 2:6187345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543286 8:1543276  
8 0     1:8762345 2:6187345 3:6128745 4:6123875 5:8761234 6:7812345 7:1543286 8:1543267  
8 0     1:8762345 2:6178345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1543276  
8 0     1:8762345 2:6178345 3:6127845 4:6123875 5:8761234 6:8712345 7:1548326 8:1543276  
8 0     1:8762345 2:6178345 3:6127845 4:6123785 5:8761234 6:8712345 7:1584326 8:1543276  
8 0     1:8762345 2:6178345 3:6127845 4:6123785 5:7861234 6:8712345 7:1854326 8:1543276  
8 0     1:8762345 2:6173845 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1542376  
8 0     1:8762345 2:6173845 3:6127845 4:6123875 5:8761234 6:8712345 7:1548326 8:1542376  
8 0     1:8762345 2:6173845 3:6127845 4:6123785 5:8761234 6:8712345 7:1584326 8:1542376  
8 0     1:8762345 2:6173845 3:6127845 4:6123785 5:7861234 6:8712345 7:1854326 8:1542376  
8 0     1:8762345 2:6173485 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1524376  
8 0     1:8762345 2:6173485 3:6127845 4:6123875 5:8761234 6:8712345 7:1548326 8:1524376  
8 0     1:6872345 2:7618345 3:8761245 4:6123875 5:8761234 6:8712345 7:8162354 8:1635427  
8 0     1:7623845 2:6137485 3:8612745 4:6182375 5:7612834 6:7123845 7:1548236 8:1237456  
8 0     1:6723845 2:7613845 3:6128475 4:6123875 5:8761234 6:8712345 7:8162534 8:1237654  
8 0     1:6782345 2:7613845 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1765423  
8 0     1:6782345 2:7618345 3:6124875 4:6123875 5:8761234 6:7812345 7:8162534 8:1675342  
8 0     1:6872345 2:8761345 3:6127845 4:6123875 5:8761234 6:8712345 7:1625483 8:1625437  
8 0     1:7623485 2:6173485 3:8612475 4:6812375 5:7612834 6:7123845 7:1583426 8:1234756  
8 0     1:6723485 2:7613485 3:7681245 4:6812375 5:7612834 6:7128345 7:1628354 8:1234576  
8 0     1:6782345 2:7613485 3:6128475 4:6123875 5:8761234 6:8712345 7:8162534 8:1765243  
8 0     1:7682345 2:6183475 3:6128745 4:6128375 5:7618234 6:7812345 7:8152436 8:1763425  
8 0     1:7682345 2:6187345 3:6128745 4:6128375 5:7618234 6:7812345 7:1543286 8:1673425  
8 0     1:7682345 2:8617345 3:8612475 4:6123785 5:7861234 6:7812345 7:1534286 8:1623547  
8 0     1:7623485 2:6173485 3:6127845 4:6123875 5:8761234 6:8712345 7:1548326 8:1243765  
8 0     1:7623485 2:6173485 3:6127845 4:6123785 5:8761234 6:8712345 7:1584326 8:1243765  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1675432  
8 0     1:7623845 2:8617345 3:8612475 4:6182375 5:7618234 6:7123845 7:1583426 8:1234756  
8 0     1:7623845 2:8617345 3:6812475 4:6182375 5:7618234 6:7128345 7:1853426 8:1234576  
8 0     1:6872345 2:8761345 3:6124875 4:6123785 5:8761234 6:8712345 7:1625384 8:1625347  
8 0     1:7682345 2:8617345 3:6124785 4:6123785 5:7861234 6:7812345 7:1534286 8:1625347  
8 0     1:7623845 2:6173485 3:8612475 4:6182375 5:7612834 6:7123845 7:1853426 8:1234576  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:7618234 6:7182345 7:1682354 8:1432576  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:7612834 6:7812345 7:8162354 8:1674352  
8 0     1:6782345 2:7618345 3:6128475 4:6123875 5:8761234 6:7128345 7:8162534 8:1754362  
8 0     1:6723485 2:7613485 3:8612745 4:6812375 5:7612834 6:7123845 7:1628543 8:1234576  
8 0     1:7623845 2:8617345 3:6812475 4:6182375 5:7618234 6:7128345 7:1583426 8:1234756  
8 0     1:6782345 2:7618345 3:7681245 4:6123875 5:8761234 6:7812345 7:8162354 8:1367542  
8 0     1:6782345 2:7618345 3:7681245 4:6123875 5:7861234 6:7812345 7:8162354 8:1365742  
8 0     1:6723845 2:7613845 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1237654  
8 0     1:7623845 2:6173485 3:8612475 4:6182375 5:7612834 6:7123845 7:1583426 8:1234756  
8 0     1:7623845 2:6173485 3:6812475 4:6182375 5:7612834 6:7128345 7:1853426 8:1234576  
8 0     1:6872345 2:8761345 3:6127845 4:6123785 5:7861234 6:8712345 7:1628543 8:1625437  
8 0     1:7623845 2:6178345 3:6128475 4:6123875 5:8761234 6:8712345 7:1534826 8:1327654  
8 0     1:7682345 2:6183475 3:6128745 4:6128375 5:7618234 6:7812345 7:1852436 8:1634257  
8 0     1:7682345 2:6183745 3:6128745 4:8612375 5:7861234 6:7812345 7:1542386 8:1645732  
8 0     1:7682345 2:6183745 3:6128745 4:6812375 5:7861234 6:7812345 7:1542386 8:1465732  
8 0     1:7682345 2:6187345 3:6812475 4:6123785 5:7861234 6:7812345 7:1534286 8:1365472  
8 0     1:7682345 2:6187345 3:6182475 4:8612375 5:7861234 6:7812345 7:1534286 8:1645723  
8 0     1:7682345 2:6183745 3:6128745 4:6812375 5:7681234 6:7812345 7:8154236 8:1457632  
8 0     1:8762345 2:6173485 3:6127845 4:6123785 5:8761234 6:8712345 7:1584326 8:1524376  
8 0     1:6782345 2:7618345 3:8761245 4:6123875 5:8761234 6:8712345 7:8162354 8:1763542  
8 0     1:6782345 2:7618345 3:8761245 4:6123875 5:8761234 6:7812345 7:8162354 8:1673542  
8 0     1:6782345 2:7618345 3:7612845 4:8612375 5:7861234 6:7812345 7:8162354 8:1645732  
8 0     1:6872345 2:7613485 3:6124785 4:6123785 5:8761234 6:8712345 7:1625834 8:1652347  
8 0     1:6782345 2:7618345 3:7612845 4:6812375 5:7861234 6:7812345 7:8162354 8:1465732  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:7612834 6:7182345 7:1628354 8:1435726  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:7612834 6:7128345 7:8162354 8:1743562  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:7612834 6:7128345 7:1628354 8:1435762  
8 0     1:7682345 2:6183745 3:6128745 4:6812375 5:7681234 6:7812345 7:1542386 8:1456732  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7861234 6:7812345 7:1542386 8:1657324  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7681234 6:7812345 7:8154236 8:1576324  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7681234 6:7812345 7:1542386 8:1567324  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7618234 6:7812345 7:8154236 8:1763245  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7618234 6:7812345 7:1854236 8:1632457  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:7612384 6:7128345 7:1542386 8:1745362  
8 0     1:6723845 2:7613845 3:6127845 4:6123875 5:8761234 6:8712345 7:1625483 8:1237654  
8 0     1:7682345 2:6183745 3:6128745 4:6123785 5:7861234 6:7812345 7:1542386 8:1654732  
8 0     1:7682345 2:6183745 3:6127845 4:6123785 5:7861234 6:7812345 7:1542386 8:1654372  
8 0     1:7623485 2:6134875 3:8612745 4:6812375 5:7612834 6:7123845 7:1528436 8:1234756  
8 0     1:8762345 2:6173485 3:6127845 4:6123785 5:7861234 6:8712345 7:1854326 8:1524376  
8 0     1:6782345 2:7618345 3:7861245 4:8612375 5:7861234 6:7812345 7:8162354 8:1634572  
8 0     1:6782345 2:7618345 3:7861245 4:6123875 5:8761234 6:7812345 7:8162354 8:1637542  
8 0     1:6782345 2:7618345 3:7861245 4:6123875 5:7861234 6:7812345 7:8162354 8:1635742  
8 0     1:6782345 2:7618345 3:7861245 4:6123785 5:7861234 6:7812345 7:8162354 8:1635472  
8 0     1:6782345 2:7618345 3:7681245 4:6123875 5:7681234 6:7812345 7:8162354 8:1356742  
8 0     1:6782345 2:7618345 3:7681245 4:6123785 5:7861234 6:7812345 7:8162354 8:1365472  
8 0     1:6782345 2:7618345 3:6124875 4:6123875 5:8761234 6:8712345 7:8162534 8:1765342  
8 0     1:7628345 2:6178345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1276543  
8 0     1:7682345 2:6183475 3:6128745 4:6123785 5:7861234 6:7812345 7:1524386 8:1654732  
8 0     1:7682345 2:6183475 3:6127845 4:6123785 5:7861234 6:7812345 7:1524386 8:1654372  
8 0     1:7682345 2:6183475 3:6128745 4:6128375 5:7618234 6:7812345 7:1582436 8:1634275  
8 0     1:7682345 2:8613475 3:6127845 4:6123785 5:7861234 6:7812345 7:1524386 8:1625437  
8 0     1:7682345 2:8613475 3:6127485 4:6123785 5:7861234 6:7812345 7:1524386 8:1625347  
8 0     1:6782345 2:7613485 3:6124875 4:6123875 5:8761234 6:7812345 7:8162534 8:1675234  
8 0     1:6782345 2:7618345 3:6128475 4:6123785 5:7861234 6:7812345 7:8162534 8:1654732  
8 0     1:6723845 2:7861345 3:7861245 4:6182375 5:7618234 6:7123845 7:1682354 8:1234576  
8 0     1:6782345 2:7618345 3:7681245 4:8612375 5:7861234 6:7812345 7:8162354 8:1364572  
8 0     1:6872345 2:7861345 3:6127485 4:6123785 5:7861234 6:7812345 7:1862543 8:1625347  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:7612834 6:7812345 7:8162543 8:1674352  
8 0     1:7623485 2:6137845 3:6127845 4:6123875 5:8761234 6:8712345 7:1548236 8:1423765  
8 0     1:6723485 2:7613485 3:6812475 4:6812375 5:7612834 6:7128345 7:1628534 8:1234576  
8 0     1:7862345 2:6137485 3:6127845 4:6123785 5:7861234 6:8712345 7:8154236 8:1524376  
8 0     1:6782345 2:7618345 3:7681245 4:6812375 5:7861234 6:7812345 7:8162354 8:1346572  
8 0     1:6723845 2:7861345 3:7681245 4:6182375 5:7618234 6:7128345 7:1682354 8:1234576  
8 0     1:7682345 2:6187345 3:6182475 4:6812375 5:7861234 6:7812345 7:1534286 8:1465723  
8 0     1:8762345 2:6137485 3:6127845 4:6123785 5:8761234 6:8712345 7:1584236 8:1524376  
8 0     1:7862345 2:6137485 3:6127845 4:6123785 5:7861234 6:7812345 7:1542386 8:1524376  
8 0     1:7682345 2:6813475 3:8612745 4:6123785 5:7861234 6:7812345 7:1524386 8:1263547  
8 0     1:7682345 2:6183475 3:6128745 4:6128375 5:7618234 6:7812345 7:1524386 8:1673425  
8 0     1:7623485 2:6137845 3:6127845 4:6123785 5:8761234 6:8712345 7:1584236 8:1423765  
8 0     1:6723845 2:7613485 3:6812745 4:6182375 5:7612834 6:7128345 7:1625843 8:1234756  
8 0     1:6723485 2:8761345 3:8612745 4:6812375 5:7618234 6:7123845 7:1628543 8:1234576  
8 0     1:6723485 2:8761345 3:6812745 4:6812375 5:7618234 6:7128345 7:1628543 8:1234576  
8 0     1:7682345 2:6138475 3:6128745 4:6123875 5:7861234 6:7812345 7:1524386 8:1657423  
8 0     1:7682345 2:6138475 3:6128745 4:6123875 5:8761234 6:7123845 7:1524386 8:1754623  
8 0     1:8762345 2:6137485 3:6127845 4:6123785 5:7861234 6:8712345 7:1854236 8:1524376  
8 0     1:7623845 2:6183475 3:6128745 4:6123875 5:8761234 6:8712345 7:1524386 8:1327654  
8 0     1:7623845 2:6178345 3:6128475 4:6123875 5:8761234 6:7123845 7:1534826 8:1327546  
8 0     1:6782345 2:7618345 3:6128745 4:6123785 5:7861234 6:7812345 7:8162543 8:1654732  
8 0     1:6782345 2:7618345 3:6127845 4:6123785 5:7861234 6:7812345 7:8162543 8:1654372  
8 0     1:6723485 2:7618345 3:7612485 4:6123875 5:8761234 6:8712345 7:8162354 8:1342765  
8 0     1:7628345 2:6183475 3:6128745 4:6123875 5:7612834 6:7812345 7:1524386 8:1267435  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:7612834 6:7182345 7:8162543 8:1743526  
8 0     1:6782345 2:7613845 3:6128745 4:6123875 5:8761234 6:7812345 7:8162543 8:1675423  
8 0     1:6782345 2:7618345 3:6128475 4:6123875 5:7681234 6:7812345 7:8162534 8:1567432  
8 0     1:6723845 2:8761345 3:8612745 4:7618235 5:7618234 6:7123845 7:1628453 8:1234576  
8 0     1:6723845 2:7861345 3:6812745 4:6182375 5:7618234 6:7128345 7:1682543 8:1234576  
8 0     1:7628345 2:6178345 3:6128745 4:6123875 5:8761234 6:7128345 7:1543826 8:1275436  
8 0     1:7628345 2:6178345 3:6128745 4:6123875 5:8761234 6:7123845 7:1543826 8:1275463  
8 0     1:7628345 2:6178345 3:6128745 4:6123875 5:8761234 6:7123485 7:1543826 8:1275643  
8 0     1:6782345 2:7861345 3:7612845 4:8612375 5:7861234 6:7812345 7:8162354 8:1624573  
8 0     1:6782345 2:7861345 3:7612845 4:6123875 5:8761234 6:7812345 7:8162354 8:1627543  
8 0     1:6782345 2:7861345 3:7612845 4:6123875 5:7861234 6:7812345 7:8162354 8:1625743  
8 0     1:6782345 2:7861345 3:7612845 4:6123785 5:7861234 6:7812345 7:8162354 8:1625473  
8 0     1:6782345 2:7613845 3:7612845 4:6123875 5:8761234 6:7812345 7:8162354 8:1675423  
8 0     1:6782345 2:7618345 3:6128745 4:7681235 5:7681234 6:7812345 7:8162453 8:1456732  
8 0     1:7682345 2:6183475 3:8612745 4:8612375 5:7861234 6:7812345 7:1524386 8:1634572  
8 0     1:7682345 2:6183475 3:8612745 4:6123785 5:7861234 6:7812345 7:1524386 8:1635472  
8 0     1:7682345 2:6183475 3:6812745 4:8612375 5:7861234 6:7812345 7:1524386 8:1364572  
8 0     1:7682345 2:6183475 3:6812745 4:6812375 5:7861234 6:7812345 7:1524386 8:1346572  
8 0     1:6782345 2:7613845 3:7612845 4:6123875 5:8761234 6:7123845 7:8162354 8:1754623  
8 0     1:7623845 2:6183745 3:6128745 4:6123875 5:8761234 6:7123485 7:1542386 8:1327564  
8 0     1:6782345 2:7618345 3:6128745 4:7618235 5:7861234 6:7812345 7:8162453 8:1657324  
8 0     1:6782345 2:7618345 3:6127485 4:6123785 5:7861234 6:7812345 7:8162543 8:1653472  
8 0     1:6782345 2:7618345 3:7612845 4:6123785 5:7861234 6:7812345 7:8162354 8:1654732  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:7618234 6:7812345 7:8162543 8:1674325  
8 0     1:6723485 2:7613845 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1423765  
8 0     1:6723485 2:7613485 3:8761245 4:6812375 5:7612834 6:7123845 7:1623854 8:1234576  
8 0     1:6723485 2:7861345 3:8612475 4:6812375 5:7618234 6:7123845 7:1682534 8:1234576  
8 0     1:7623845 2:6173845 3:6128475 4:6123875 5:8761234 6:8712345 7:1534826 8:1237654  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543286 8:1765432  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:8761234 6:7812345 7:1543286 8:1675432  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:8761234 6:7182345 7:1543286 8:1754326  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:8761234 6:7128345 7:1543286 8:1754362  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:8761234 6:7123845 7:1543286 8:1754632  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7861234 6:7812345 7:1543286 8:1657432  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7681234 6:7812345 7:1543286 8:1567432  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7618234 6:7812345 7:1543286 8:1674325  
8 0     1:6872345 2:7613485 3:6127485 4:6123785 5:8761234 6:8712345 7:1625843 8:1652347  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:7612834 6:7182345 7:8162354 8:1743526  
8 0     1:6782345 2:7618345 3:6124785 4:6123785 5:7861234 6:7812345 7:8162534 8:1653472  
8 0     1:7623845 2:6138745 3:6128745 4:6123875 5:8761234 6:8712345 7:1542386 8:1237654  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:7681234 6:7812345 7:1542386 8:1567432  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:7618234 6:7812345 7:1542386 8:1674325  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:8761234 6:8712345 7:1542386 8:1765432  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:8761234 6:7812345 7:1542386 8:1675432  
8 0     1:7628345 2:6183475 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1267543  
8 0     1:6723485 2:8761345 3:8612745 4:7681235 5:7618234 6:7123845 7:1628453 8:1234576  
8 0     1:6872345 2:8761345 3:7861245 4:6123785 5:7861234 6:8712345 7:1628354 8:1623547  
8 0     1:6872345 2:8761345 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1625437  
8 0     1:6723845 2:7613485 3:8612745 4:6182375 5:7612834 6:7123845 7:1628543 8:1234576  
8 0     1:6723845 2:7613485 3:8612745 4:6182375 5:7612834 6:7123845 7:1625843 8:1234756  
8 0     1:6782345 2:7618345 3:6128475 4:6123875 5:7861234 6:7812345 7:8162534 8:1657432  
8 0     1:7623845 2:6138745 3:6128745 4:6123875 5:8761234 6:7812345 7:1542386 8:1236754  
8 0     1:6723845 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1327654  
8 0     1:6728345 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1276543  
8 0     1:7682345 2:6138745 3:6128745 4:6123875 5:7861234 6:7812345 7:1542386 8:1657423  
8 0     1:7623485 2:8613475 3:6812745 4:6812375 5:7618234 6:7128345 7:1582436 8:1234756  
8 0     1:6728345 2:7618345 3:6128475 4:6123875 5:8761234 6:8712345 7:8162534 8:1276543  
8 0     1:6782345 2:7613485 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1765243  
8 0     1:6782345 2:7613485 3:6128745 4:6123875 5:8761234 6:7812345 7:8162543 8:1675243  
8 0     1:6723845 2:8761345 3:8612745 4:6182375 5:7618234 6:7123845 7:1628543 8:1234576  
8 0     1:6723485 2:7613485 3:6812745 4:6812375 5:7612834 6:7128345 7:1625843 8:1234756  
8 0     1:7682345 2:8613745 3:6127485 4:6123785 5:7861234 6:7812345 7:1542386 8:1625347  
8 0     1:7682345 2:6137845 3:6128745 4:6123785 5:7861234 6:7812345 7:1542386 8:1654273  
8 0     1:6723845 2:8761345 3:8761245 4:6182375 5:7618234 6:7123845 7:1623854 8:1234576  
8 0     1:6723845 2:8761345 3:7861245 4:6182375 5:7618234 6:7123845 7:1628354 8:1234576  
8 0     1:7623485 2:6134785 3:8612745 4:6812375 5:7612834 6:7123845 7:1582436 8:1234756  
8 0     1:7623845 2:6138475 3:6127845 4:6123875 5:8761234 6:8712345 7:1524836 8:1237654  
8 0     1:6782345 2:7618345 3:6128475 4:6812375 5:7681234 6:7812345 7:8162534 8:1456732  
8 0     1:6723845 2:7861345 3:6812475 4:6182375 5:7618234 6:7128345 7:1682534 8:1234576  
8 0     1:6872345 2:8761345 3:6124785 4:6123785 5:8761234 6:8712345 7:1625834 8:1625347  
8 0     1:6782345 2:7618345 3:6128475 4:6123875 5:7612834 6:7182345 7:1628534 8:1435726  
8 0     1:7862345 2:6187345 3:6127485 4:6123785 5:7861234 6:7812345 7:1543286 8:1534726  
8 0     1:7862345 2:6173845 3:6127845 4:6123785 5:7861234 6:8712345 7:8154326 8:1542376  
8 0     1:7862345 2:6173845 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1542376  
8 0     1:6723485 2:7613485 3:8612745 4:6812375 5:7612834 6:7123845 7:1625843 8:1234756  
8 0     1:7623485 2:6178345 3:6128475 4:6123875 5:8761234 6:8712345 7:1534826 8:1432765  
8 0     1:6723845 2:7861345 3:6812745 4:7618235 5:7618234 6:7128345 7:1682453 8:1234576  
8 0     1:6782345 2:7618345 3:6128475 4:6123875 5:7618234 6:7812345 7:8162534 8:1674325  
8 0     1:6782345 2:7613485 3:6128475 4:6123875 5:8761234 6:7812345 7:8162534 8:1675243  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7618234 6:7182345 7:1543286 8:1743256  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7612834 6:7812345 7:1543286 8:1674352  
8 0     1:7623485 2:6137485 3:6812745 4:6812375 5:7612834 6:7128345 7:1584236 8:1234756  
8 0     1:7623485 2:6137485 3:6127845 4:6123785 5:8761234 6:8712345 7:1584236 8:1243765  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7618234 6:7812345 7:1584236 8:1632475  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7618234 6:7812345 7:1548236 8:1632745  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7618234 6:7812345 7:1542836 8:1637245  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7618234 6:7812345 7:1542386 8:1673245  
8 0     1:6782345 2:7618345 3:8612745 4:8612375 5:7861234 6:7812345 7:8162543 8:1634572  
8 0     1:6782345 2:7618345 3:8612745 4:6123785 5:7861234 6:7812345 7:8162543 8:1635472  
8 0     1:6728345 2:7618345 3:6128745 4:6123875 5:8761234 6:7123845 7:8162543 8:1275463  
8 0     1:6723845 2:7613485 3:8612475 4:6182375 5:7612834 6:7123845 7:1625834 8:1234756  
8 0     1:6782345 2:7861345 3:7612485 4:6123875 5:8761234 6:7812345 7:8162354 8:1627534  
8 0     1:7623485 2:6183475 3:6128745 4:6123875 5:8761234 6:8712345 7:1524386 8:1432765  
8 0     1:7623845 2:6137485 3:8612745 4:6182375 5:7612834 6:7123845 7:1584236 8:1234756  
8 0     1:7682345 2:6138475 3:6128745 4:6123875 5:8761234 6:8712345 7:1524386 8:1765423  
8 0     1:7623485 2:6137485 3:8612745 4:6812375 5:7612834 6:7123845 7:1584236 8:1234756  
8 0     1:7682345 2:6137845 3:6127845 4:6123785 5:7861234 6:7812345 7:1542386 8:1654237  
8 0     1:7682345 2:6137485 3:6128745 4:6123785 5:7861234 6:7812345 7:1542386 8:1652473  
8 0     1:7682345 2:6137485 3:6127845 4:6123785 5:7861234 6:7812345 7:1542386 8:1652437  
8 0     1:8762345 2:6134785 3:6127845 4:6123785 5:7861234 6:8712345 7:1852436 8:1524376  
8 0     1:7862345 2:6173485 3:6127845 4:6123785 5:7861234 6:8712345 7:8154326 8:1524376  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7612834 6:7182345 7:1543286 8:1743526  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7612834 6:7128345 7:1543286 8:1743562  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7612384 6:7182345 7:1543286 8:1745326  
8 0     1:7623485 2:6134875 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1243675  
8 0     1:6723485 2:7613485 3:6812745 4:6812375 5:7612834 6:7128345 7:1628543 8:1234576  
8 0     1:7628345 2:6178345 3:6128475 4:6123875 5:8761234 6:8712345 7:1534826 8:1276543  
8 0     1:6782345 2:7618345 3:6128475 4:6123875 5:7618234 6:7182345 7:1682534 8:1432576  
8 0     1:7623845 2:6137845 3:6127845 4:6123875 5:8761234 6:8712345 7:1548236 8:1237654  
8 0     1:7862345 2:6173485 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1524376  
8 0     1:6723485 2:7613485 3:8612475 4:6812375 5:7612834 6:7123845 7:1625834 8:1234756  
8 0     1:6723485 2:7861345 3:8612745 4:7681235 5:7618234 6:7123845 7:1682453 8:1234576  
8 0     1:6723845 2:7613485 3:6812745 4:6182375 5:7612834 6:7128345 7:1628543 8:1234576  
8 0     1:6782345 2:7618345 3:8612745 4:7861235 5:7861234 6:7812345 7:8162453 8:1634572  
8 0     1:7623845 2:6138475 3:6128745 4:6123875 5:8761234 6:8712345 7:1524386 8:1237654  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7612384 6:7128345 7:1543286 8:1745362  
8 0     1:6723845 2:7613845 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1237654  
8 0     1:6872345 2:8761345 3:6127845 4:6123785 5:8761234 6:8712345 7:1625843 8:1625437  
8 0     1:6872345 2:7618345 3:6128475 4:6123875 5:8761234 6:8712345 7:8162534 8:1654327  
8 0     1:6872345 2:7613845 3:6128475 4:6123875 5:8761234 6:8712345 7:8162534 8:1654237  
8 0     1:7682345 2:6187345 3:6128745 4:6123785 5:7861234 6:7812345 7:1543286 8:1654732  
8 0     1:7623485 2:6138745 3:6128745 4:6123875 5:8761234 6:8712345 7:1542386 8:1423765  
8 0     1:7628345 2:6178345 3:6128475 4:6123875 5:8761234 6:7128345 7:1534826 8:1275436  
8 0     1:6782345 2:7618345 3:6124875 4:6123875 5:7861234 6:7812345 7:8162534 8:1657342  
8 0     1:7682345 2:6183745 3:6128745 4:6128375 5:7681234 6:7812345 7:1542386 8:1567342  
8 0     1:7682345 2:6183745 3:6128745 4:6128375 5:7618234 6:7812345 7:1542836 8:1637425  
8 0     1:7682345 2:6183745 3:6128745 4:6128375 5:7618234 6:7812345 7:1542386 8:1673425  
8 0     1:7623845 2:6137485 3:6812745 4:6182375 5:7612834 6:7128345 7:1584236 8:1234756  
8 0     1:7623485 2:6134785 3:6812745 4:6812375 5:7612834 6:7128345 7:1582436 8:1234756  
8 0     1:7623485 2:6134785 3:6127845 4:6123785 5:8761234 6:8712345 7:1582436 8:1243765  
8 0     1:6782345 2:7613845 3:6128475 4:6123875 5:8761234 6:7812345 7:8162534 8:1675423  
8 0     1:6782345 2:7618345 3:6812745 4:8612375 5:7861234 6:7812345 7:8162543 8:1364572  
8 0     1:6782345 2:7618345 3:6128475 4:6123875 5:7618234 6:7182345 7:8162534 8:1743256  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:7861234 6:7812345 7:1542386 8:1657432  
8 0     1:6723485 2:7861345 3:8612745 4:6812375 5:7618234 6:7123845 7:1682543 8:1234576  
8 0     1:6782345 2:7618345 3:6128475 4:6123875 5:8761234 6:8712345 7:8162534 8:1765432  
8 0     1:6782345 2:7618345 3:6812745 4:6123785 5:7861234 6:7812345 7:8162543 8:1365472  
8 0     1:6782345 2:7618345 3:6128745 4:6182375 5:7681234 6:7812345 7:8162543 8:1567324  
8 0     1:7682345 2:6183745 3:6812745 4:6123785 5:7861234 6:7812345 7:1542386 8:1365472  
8 0     1:7682345 2:6183745 3:6182745 4:8612375 5:7861234 6:7812345 7:1542386 8:1645723  
8 0     1:7682345 2:6183745 3:6182745 4:6812375 5:7861234 6:7812345 7:1542386 8:1465723  
8 0     1:7628345 2:6178345 3:6128475 4:6123875 5:8761234 6:7123845 7:1534826 8:1275463  
8 0     1:7628345 2:6178345 3:6128475 4:6123875 5:8761234 6:7123485 7:1534826 8:1275643  
8 0     1:6782345 2:7618345 3:6812745 4:7861235 5:7861234 6:7812345 7:8162453 8:1364572  
8 0     1:6782345 2:7618345 3:6128745 4:7861235 5:7861234 6:7812345 7:8162453 8:1645732  
8 0     1:6782345 2:7618345 3:6128745 4:7681235 5:7861234 6:7812345 7:8162453 8:1465732  
8 0     1:6723845 2:7613485 3:8612745 4:7618235 5:7612834 6:7123845 7:1628453 8:1234576  
8 0     1:6782345 2:7618345 3:7612845 4:6812375 5:7681234 6:7812345 7:8162354 8:1456732  
8 0     1:6782345 2:7618345 3:7612845 4:6182375 5:7861234 6:7812345 7:8162354 8:1657324  
8 0     1:6723485 2:7613485 3:8612475 4:6812375 5:7612834 6:7123845 7:1628534 8:1234576  
8 0     1:6872345 2:8761345 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1625437  
8 0     1:6872345 2:8761345 3:6124785 4:6123785 5:7861234 6:8712345 7:1628534 8:1625347  
8 0     1:6723845 2:7613485 3:6812745 4:7618235 5:7612834 6:7128345 7:1628453 8:1234576  
8 0     1:6723845 2:8761345 3:6812745 4:7618235 5:7618234 6:7128345 7:1628453 8:1234576  
8 0     1:6872345 2:7613485 3:6127485 4:7612385 5:8761234 6:8712345 7:1624583 8:1652347  
8 0     1:7623845 2:6134785 3:6812745 4:6182375 5:7612834 6:7128345 7:1582436 8:1234756  
8 0     1:7623845 2:8613475 3:8612745 4:6182375 5:7618234 6:7123845 7:1582436 8:1234756  
8 0     1:7682345 2:6187345 3:6124785 4:6123785 5:7861234 6:7812345 7:1534286 8:1653472  
8 0     1:7682345 2:6183475 3:6182745 4:6812375 5:7861234 6:7812345 7:1524386 8:1465723  
8 0     1:6723845 2:7613485 3:8761245 4:6182375 5:7612834 6:7123845 7:1623854 8:1234576  
8 0     1:6723845 2:7613485 3:7861245 4:6182375 5:7612834 6:7123845 7:1628354 8:1234576  
8 0     1:6723845 2:7613485 3:7681245 4:6182375 5:7612834 6:7128345 7:1628354 8:1234576  
8 0     1:7623485 2:6138475 3:6128745 4:6123875 5:8761234 6:8712345 7:1524386 8:1423765  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:8761234 6:7182345 7:8162543 8:1754326  
8 0     1:7682345 2:6134875 3:6128745 4:6123875 5:7861234 6:7812345 7:1524386 8:1657243  
8 0     1:7682345 2:6173485 3:6124785 4:6123785 5:7861234 6:7812345 7:1534286 8:1652347  
8 0     1:6723845 2:7861345 3:8612745 4:7618235 5:7618234 6:7123845 7:1682453 8:1234576  
8 0     1:6723845 2:8761345 3:6812475 4:6182375 5:7618234 6:7128345 7:1628534 8:1234576  
8 0     1:6728345 2:7618345 3:6128745 4:6123875 5:8761234 6:7128345 7:8162543 8:1275436  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:7861234 6:7812345 7:1524386 8:1657432  
8 0     1:6782345 2:7618345 3:6812475 4:8612375 5:7861234 6:7812345 7:8162534 8:1364572  
8 0     1:6782345 2:7618345 3:6128475 4:6812375 5:7861234 6:7812345 7:8162534 8:1465732  
8 0     1:6723485 2:7861345 3:6812745 4:6812375 5:7618234 6:7128345 7:1682543 8:1234576  
8 0     1:6782345 2:7618345 3:8612475 4:8612375 5:7861234 6:7812345 7:8162534 8:1634572  
8 0     1:7682345 2:6134785 3:6128745 4:6123875 5:7861234 6:7812345 7:1524386 8:1652743  
8 0     1:7682345 2:6817345 3:8612475 4:6123785 5:7861234 6:7812345 7:1534286 8:1263547  
8 0     1:6723485 2:7613845 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1423765  
8 0     1:7623485 2:6134875 3:6127845 4:6123875 5:8761234 6:8712345 7:1524836 8:1243765  
8 0     1:7623845 2:8613745 3:8612745 4:6182375 5:7618234 6:7123845 7:1548236 8:1237456  
8 0     1:6723845 2:7861345 3:8612475 4:6182375 5:7618234 6:7123845 7:1682534 8:1234576  
8 0     1:7623485 2:8613745 3:8612745 4:6812375 5:7618234 6:7123845 7:1854236 8:1234576  
8 0     1:6723845 2:8761345 3:6812745 4:6182375 5:7618234 6:7128345 7:1628543 8:1234576  
8 0     1:6723845 2:7861345 3:8612745 4:6182375 5:7618234 6:7123845 7:1682543 8:1234576  
8 0     1:7682345 2:8617345 3:8612745 4:6123785 5:7861234 6:7812345 7:1543286 8:1623547  
8 0     1:7682345 2:8617345 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1625437  
8 0     1:7682345 2:8617345 3:6127485 4:6123785 5:7861234 6:7812345 7:1543286 8:1625347  
8 0     1:7682345 2:6134785 3:6128745 4:6123785 5:7861234 6:7812345 7:1524386 8:1652473  
8 0     1:7682345 2:6134785 3:6127845 4:6123785 5:7861234 6:7812345 7:1524386 8:1652437  
8 0     1:7682345 2:6817345 3:8612745 4:6123785 5:7861234 6:7812345 7:1543286 8:1263547  
8 0     1:7682345 2:6817345 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1265437  
8 0     1:7682345 2:6817345 3:6127485 4:6123785 5:7861234 6:7812345 7:1543286 8:1265347  
8 0     1:7682345 2:6187345 3:8612745 4:8612375 5:7861234 6:7812345 7:1543286 8:1634572  
8 0     1:7682345 2:6187345 3:8612745 4:6123785 5:7861234 6:7812345 7:1543286 8:1635472  
8 0     1:7682345 2:6187345 3:6812745 4:8612375 5:7861234 6:7812345 7:1543286 8:1364572  
8 0     1:7682345 2:6187345 3:6812745 4:6812375 5:7861234 6:7812345 7:1543286 8:1346572  
8 0     1:7682345 2:6134785 3:6127485 4:6123785 5:7861234 6:7812345 7:1524386 8:1652347  
8 0     1:6872345 2:8761345 3:6127845 4:7612385 5:8761234 6:8712345 7:1624583 8:1625437  
8 0     1:8762345 2:6138745 3:6128745 4:6123875 5:8761234 6:7812345 7:1542386 8:1542367  
8 0     1:7623845 2:6138745 3:6127845 4:6123875 5:8761234 6:8712345 7:1542836 8:1237654  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:7612834 6:7182345 7:1862354 8:1435267  
8 0     1:6872345 2:8761345 3:6127485 4:6123785 5:8761234 6:8712345 7:1625843 8:1625347  
8 0     1:7623485 2:8617345 3:6812475 4:6812375 5:7618234 6:7128345 7:1583426 8:1234756  
8 0     1:6728345 2:7618345 3:6128475 4:6123875 5:8761234 6:7128345 7:8162534 8:1275436  
8 0     1:6723485 2:7613845 3:6127845 4:6123875 5:8761234 6:8712345 7:1625483 8:1423765  
8 0     1:7682345 2:6187345 3:6812745 4:6123785 5:7861234 6:7812345 7:1543286 8:1365472  
8 0     1:7682345 2:6187345 3:6182745 4:8612375 5:7861234 6:7812345 7:1543286 8:1645723  
8 0     1:6872345 2:8761345 3:6127485 4:6123875 5:8761234 6:8712345 7:1625483 8:1625347  
8 0     1:7682345 2:6187345 3:6182745 4:6812375 5:7861234 6:7812345 7:1543286 8:1465723  
8 0     1:7623845 2:8617345 3:8612475 4:6182375 5:7618234 6:7123845 7:1853426 8:1234576  
8 0     1:7623485 2:6173485 3:6812475 4:6812375 5:7612834 6:7128345 7:1853426 8:1234576  
8 0     1:7623845 2:8613745 3:6812745 4:6182375 5:7618234 6:7128345 7:1854236 8:1234576  
8 0     1:7623485 2:6173485 3:6812475 4:6812375 5:7612834 6:7128345 7:1583426 8:1234756  
8 0     1:7623485 2:6173485 3:6128475 4:6123875 5:8761234 6:8712345 7:1534826 8:1243765  
8 0     1:6723485 2:7613485 3:8612745 4:7681235 5:7612834 6:7123845 7:1628453 8:1234576  
8 0     1:7682345 2:6187345 3:6812475 4:8612375 5:7861234 6:7812345 7:1534286 8:1364572  
8 0     1:7623485 2:6183745 3:6128745 4:6123875 5:8761234 6:8712345 7:1542386 8:1432765  
8 0     1:7623485 2:6183745 3:6128745 4:6123875 5:8761234 6:7812345 7:1542386 8:1432675  
8 0     1:7682345 2:6813745 3:8612745 4:6123785 5:7861234 6:7812345 7:1542386 8:1263547  
8 0     1:8762345 2:6138745 3:6127845 4:6123875 5:8761234 6:8712345 7:1542836 8:1542376  
8 0     1:7623845 2:8613475 3:6812745 4:6182375 5:7618234 6:7128345 7:1852436 8:1234576  
8 0     1:7623485 2:8613745 3:8612745 4:6812375 5:7618234 6:7123845 7:1584236 8:1234756  
8 0     1:7628345 2:6183745 3:6128745 4:6123875 5:8761234 6:8712345 7:1542386 8:1276543  
8 0     1:7628345 2:6183745 3:6128745 4:6123875 5:8761234 6:7812345 7:1542386 8:1267543  
8 0     1:7623845 2:6183745 3:6128745 4:6123875 5:8761234 6:7812345 7:1542386 8:1326754  
8 0     1:7623845 2:6183475 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1326754  
8 0     1:7623485 2:6134875 3:6127845 4:6123785 5:8761234 6:8712345 7:1528436 8:1243765  
8 0     1:6872345 2:8761345 3:6127485 4:7612385 5:8761234 6:8712345 7:1624583 8:1625347  
8 0     1:7628345 2:6183745 3:6128745 4:6123875 5:8761234 6:7128345 7:1542386 8:1275436  
8 0     1:7623485 2:8613745 3:6812745 4:6812375 5:7618234 6:7128345 7:1854236 8:1234576  
8 0     1:6872345 2:7613845 3:6127845 4:7612385 5:8761234 6:8712345 7:1624583 8:1654237  
8 0     1:7623845 2:6183745 3:6128745 4:6123875 5:8761234 6:7123845 7:1542386 8:1327546  
8 0     1:6872345 2:7613485 3:6127845 4:7612385 5:8761234 6:8712345 7:1624583 8:1652437  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:7618234 6:7182345 7:1524386 8:1743256  
8 0     1:7682345 2:6183475 3:6128745 4:8612375 5:7861234 6:7812345 7:1524386 8:1645732  
8 0     1:7682345 2:6183475 3:6128745 4:6812375 5:7861234 6:7812345 7:1524386 8:1465732  
8 0     1:7623845 2:8613475 3:8612745 4:6182375 5:7618234 6:7123845 7:1852436 8:1234576  
8 0     1:7623845 2:6183475 3:6128745 4:6123875 5:8761234 6:7123845 7:1524386 8:1327546  
8 0     1:7682345 2:8613745 3:8612745 4:6123785 5:7861234 6:7812345 7:1542386 8:1623547  
8 0     1:7682345 2:8613745 3:6128745 4:8612375 5:7861234 6:7812345 7:1542386 8:1624573  
8 0     1:7682345 2:8613745 3:6128745 4:6123785 5:7861234 6:7812345 7:1542386 8:1625473  
8 0     1:7682345 2:6813745 3:6127485 4:6123785 5:7861234 6:7812345 7:1542386 8:1265347  
8 0     1:7682345 2:6183745 3:8612745 4:8612375 5:7861234 6:7812345 7:1542386 8:1634572  
8 0     1:6872345 2:6187345 3:8612745 4:1237865 5:8617234 6:8712354 7:1684325 8:1635472  
8 0     1:6723845 2:6713845 3:6127485 4:1283765 5:6712384 6:7123584 7:1258643 8:1234675  
8 0     1:6782345 2:6183745 3:6128745 4:1823765 5:6182374 6:7812354 7:8164523 8:1673245  
8 0     1:6782345 2:6138475 3:6128745 4:1238765 5:7861234 6:7812354 7:8165243 8:1657423  
8 0     1:6723485 2:8617345 3:6812745 4:8123765 5:6187234 6:7128354 7:8164325 8:1723456  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:7612834 6:7128354 7:8126543 8:1743562  
8 0     1:6872345 2:6813475 3:6127485 4:1237865 5:7861234 6:7812354 7:1865243 8:1265347  
8 0     1:6782345 2:6138475 3:6128745 4:1238765 5:7612384 6:7123854 7:8165243 8:1745623  
8 0     1:6872345 2:6781345 3:6127845 4:1237865 5:7861234 6:7812354 7:1826543 8:1265437  
8 0     1:6872345 2:6781345 3:6127485 4:1237865 5:7861234 6:7812354 7:1826543 8:1265347  
8 0     1:6728345 2:6178345 3:6128745 4:1238765 5:6123874 6:1238754 7:1456382 8:1274563  
8 0     1:6723485 2:8617345 3:6812745 4:8123765 5:6182374 6:1287354 7:1453682 8:1273456  
8 0     1:6782345 2:6183475 3:6128745 4:1283765 5:7612834 6:7128354 7:1652483 8:1374562  
8 0     1:6782345 2:6183475 3:6128745 4:1238765 5:8761234 6:8712354 7:8165243 8:1765432  
8 0     1:6723485 2:8617345 3:6812745 4:8123765 5:6182374 6:1278354 7:1453862 8:1273456  
8 0     1:6782345 2:6183475 3:6128745 4:1238765 5:8761234 6:7812354 7:8165243 8:1675432  
8 0     1:6723485 2:6817345 3:6812745 4:8123765 5:6182374 6:1827354 7:1453682 8:1273456  
8 0     1:6782345 2:6183475 3:6128745 4:1238765 5:7861234 6:7812354 7:8165243 8:1657432  
8 0     1:6782345 2:6183475 3:6128745 4:1238765 5:7681234 6:7812354 7:8165243 8:1567432  
8 0     1:6782345 2:6183475 3:6128745 4:1238765 5:7618234 6:7812354 7:8165243 8:1674325  
8 0     1:6782345 2:6183475 3:6128745 4:1238765 5:7618234 6:7182354 7:8165243 8:1743256  
8 0     1:6782345 2:6183475 3:6128745 4:1238765 5:7612834 6:7812354 7:8165243 8:1674352  
8 0     1:6782345 2:6183475 3:6128745 4:1238765 5:7612834 6:7182354 7:8165243 8:1743526  
8 0     1:6723845 2:6137845 3:6127485 4:1283765 5:6123874 6:7123584 7:1645823 8:1237465  
8 0     1:6237485 2:7613485 3:8671245 4:6817235 5:6172834 6:1273845 7:1234856 8:1723456  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6712834 6:7182354 7:1564382 8:1743526  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6712834 6:7128354 7:1564382 8:1743562  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123784 6:1237854 7:1845632 8:1456732  
8 0     1:6782345 2:6178345 3:6128745 4:1237685 5:6781234 6:7812354 7:1564382 8:1546732  
8 0     1:6872345 2:8671345 3:6127485 4:1237865 5:8761234 6:8712354 7:1265843 8:1625347  
8 0     1:8672345 2:6173845 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1542376  
8 0     1:8672345 2:6173485 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1524376  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6781234 6:7812354 7:1856432 8:1567324  
8 0     1:8672345 2:6173485 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1524376  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6871234 6:8712354 7:1568432 8:1567342  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6871234 6:7812354 7:1586432 8:1567342  
8 0     1:6782345 2:6718345 3:6128745 4:1283675 5:6712834 6:7812354 7:8125463 8:1673452  
8 0     1:6723845 2:6713485 3:6127485 4:1823675 5:6712384 6:7123584 7:1285463 8:1234657  
8 0     1:6782345 2:6178345 3:6182745 4:8123765 5:6781234 6:7812354 7:1564382 8:1456723  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6182374 6:1823754 7:1845632 8:1473256  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6128374 6:1287354 7:8145362 8:1734562  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6128374 6:1283754 7:1456832 8:1237456  
8 0     1:6872345 2:8617345 3:8612745 4:1238765 5:8671234 6:8712354 7:1564832 8:1623547  
8 0     1:6782345 2:6718345 3:6812745 4:8123765 5:7681234 6:7812354 7:8126543 8:1345672  
8 0     1:6782345 2:6178345 3:6127845 4:1283765 5:6178234 6:7182354 7:1648325 8:1734256  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712384 6:7812354 7:1568432 8:1674532  
8 0     1:6782345 2:6178345 3:7612485 4:7612385 5:8761234 6:8712345 7:1634582 8:1765342  
8 0     1:6723845 2:6173845 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1237654  
8 0     1:6782345 2:6183475 3:6128745 4:1823765 5:7618234 6:7182354 7:1865243 8:1324567  
8 0     1:6782345 2:6183475 3:6128745 4:1823765 5:7618234 6:7182354 7:1685243 8:1324576  
8 0     1:6782345 2:6183475 3:6128745 4:1823765 5:7618234 6:7182354 7:1658243 8:1324756  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712384 6:7123854 7:1568432 8:1745632  
8 0     1:6723845 2:8617345 3:6812745 4:7618235 5:7618234 6:7128345 7:1864532 8:1234567  
8 0     1:6723845 2:6713485 3:6127485 4:1823765 5:7612384 6:7123584 7:1265843 8:1234765  
8 0     1:6782345 2:6718345 3:6128745 4:1283765 5:7681234 6:7812354 7:8126543 8:1567342  
8 0     1:6782345 2:6718345 3:6128745 4:1283765 5:7618234 6:7812354 7:8126543 8:1673425  
8 0     1:6782345 2:6718345 3:6128745 4:1283765 5:7618234 6:7182354 7:8126543 8:1734256  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6712834 6:8712354 7:1568432 8:1276435  
8 0     1:6872345 2:6187345 3:6812745 4:8123765 5:6781234 6:7812354 7:1856432 8:1345672  
8 0     1:6872345 2:6187345 3:6812745 4:1238765 5:8671234 6:8712354 7:1564832 8:1365472  
8 0     1:6872345 2:6187345 3:6812745 4:1238765 5:6871234 6:8712354 7:1564832 8:1356472  
8 0     1:6782345 2:6183475 3:6812745 4:1237865 5:7681234 6:7812354 7:8165243 8:1356472  
8 0     1:6723845 2:6713845 3:6812745 4:1283765 5:7612834 6:7128354 7:1286543 8:1234567  
8 0     1:6723845 2:6713845 3:6812745 4:1283765 5:7612834 6:7128354 7:1268543 8:1234576  
8 0     1:8672345 2:8671345 3:8612745 4:1236875 5:6871234 6:7123854 7:1254863 8:1235467  
8 0     1:6872345 2:6187345 3:6182745 4:1237685 5:6871234 6:7812354 7:1586432 8:1546723  
8 0     1:6872345 2:6187345 3:6182745 4:1237685 5:6781234 6:7812354 7:1856432 8:1546723  
8 0     1:6872345 2:6871345 3:6127845 4:1238765 5:8761234 6:8712354 7:1265483 8:1265437  
8 0     1:6872345 2:6817345 3:8612745 4:1238765 5:8671234 6:8712354 7:1564832 8:1263547  
8 0     1:6872345 2:6187345 3:6128745 4:8123765 5:6871234 6:8712354 7:1568432 8:1456732  
8 0     1:6872345 2:6871345 3:6127845 4:1237865 5:8761234 6:8712354 7:1265843 8:1265437  
8 0     1:6872345 2:6187345 3:6128745 4:8123765 5:6871234 6:7812354 7:1586432 8:1456732  
8 0     1:6872345 2:6871345 3:6127845 4:1237865 5:7861234 6:8712354 7:1268543 8:1265437  
8 0     1:6872345 2:6871345 3:6127845 4:1237865 5:7861234 6:7812354 7:1286543 8:1265437  
8 0     1:6872345 2:6871345 3:6127485 4:1238765 5:8761234 6:8712354 7:1265483 8:1265347  
8 0     1:6872345 2:6871345 3:6127485 4:1237865 5:8761234 6:8712354 7:1265843 8:1265347  
8 0     1:6782345 2:6718345 3:6128745 4:1283765 5:7612834 6:7182354 7:8126543 8:1734526  
8 0     1:6872345 2:6134875 3:6127845 4:1238765 5:8761234 6:8712354 7:1652483 8:1652437  
8 0     1:6782345 2:6178345 3:6127845 4:1283765 5:6172834 6:7128354 7:1648325 8:1734562  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6187234 6:7182354 7:1864325 8:1732456  
8 0     1:8672345 2:6817345 3:6812745 4:1237685 5:6817234 6:7182354 7:1864325 8:1235467  
8 0     1:6728345 2:6183745 3:6128745 4:1238765 5:6123874 6:1238574 7:8146523 8:1274563  
8 0     1:6872345 2:6813745 3:6127845 4:1237865 5:8612374 6:8123574 7:1846523 8:1265437  
8 0     1:6872345 2:6187345 3:6128745 4:8123765 5:6812374 6:8127354 7:1845362 8:1456732  
8 0     1:6872345 2:6817345 3:6127845 4:1238765 5:6871234 6:8712354 7:1564832 8:1256437  
8 0     1:6872345 2:6817345 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1265437  
8 0     1:6782345 2:6718345 3:6128745 4:1283765 5:6718234 6:7812354 7:8125643 8:1673425  
8 0     1:6872345 2:6817345 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1265437  
8 0     1:6872345 2:6871345 3:6812745 4:1238765 5:8671234 6:8712354 7:1256483 8:1236547  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6178234 6:7182354 7:1648325 8:1743256  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128374 6:1287354 7:1845362 8:1473562  
8 0     1:6872345 2:6187345 3:6127485 4:1237865 5:8612374 6:8127354 7:1845362 8:1653472  
8 0     1:6782345 2:6183475 3:6128745 4:1283765 5:7618234 6:7182354 7:1652483 8:1374256  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6871234 6:8712354 7:1568432 8:1564732  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6871234 6:7812354 7:1586432 8:1564732  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6781234 6:7812354 7:1856432 8:1564732  
8 0     1:8672345 2:6137485 3:6127845 4:1237865 5:8612374 6:8712354 7:1684523 8:1524376  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6172834 6:7182354 7:1643825 8:1734526  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6123784 6:1273854 7:1845362 8:1456372  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123874 6:1238754 7:1456832 8:1274563  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:6812374 6:8123754 7:1845632 8:1356472  
8 0     1:6723485 2:6173485 3:6127485 4:8123765 5:6712384 6:7123584 7:8156432 8:1723465  
8 0     1:6723485 2:6173485 3:6127485 4:8123765 5:6712384 6:7123584 7:1564382 8:1273465  
8 0     1:6872345 2:8671345 3:6127485 4:1237865 5:7861234 6:8712354 7:1268543 8:1625347  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6718234 6:7182354 7:1564382 8:1743256  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6712834 6:7812354 7:1564382 8:1674352  
8 0     1:8672345 2:8617345 3:8612745 4:1237685 5:6871234 6:7123854 7:1586432 8:1235467  
8 0     1:6782345 2:6718345 3:6128745 4:1283765 5:7612834 6:7128354 7:1268543 8:1345762  
8 0     1:6782345 2:6183475 3:6128745 4:1283765 5:7618234 6:7182354 7:1685243 8:1342576  
8 0     1:8672345 2:6817345 3:6812745 4:1237685 5:6812374 6:1827354 7:8145362 8:1723546  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6712384 6:7123584 7:1568432 8:1274653  
8 0     1:6723845 2:6817345 3:6812745 4:1823765 5:6182374 6:1827354 7:1453682 8:1273456  
8 0     1:8672345 2:6713485 3:6127845 4:1237865 5:8671234 6:8712354 7:1256843 8:1524376  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6178234 6:8712354 7:1684325 8:1643257  
8 0     1:6782345 2:6718345 3:6812745 4:8123765 5:6781234 6:7812354 7:8125643 8:1345672  
8 0     1:6723485 2:6178345 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1432765  
8 0     1:8672345 2:6713485 3:6127485 4:1237685 5:8761234 6:7123584 7:1265843 8:1523476  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6187234 6:8712354 7:1684325 8:1673245  
8 0     1:6872345 2:6187345 3:6182745 4:1237685 5:6817234 6:7812354 7:1864325 8:1546723  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6172834 6:7123854 7:1643825 8:1273456  
8 0     1:6872345 2:6187345 3:8612745 4:1237865 5:8612374 6:8123754 7:1845632 8:1635472  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:6123874 6:7812354 7:8164523 8:1674532  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6182374 6:1827354 7:1845362 8:1743256  
8 0     1:6782345 2:6187345 3:6128745 4:1823765 5:6178234 6:7182354 7:1643285 8:1732456  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6187234 6:7812354 7:8164325 8:1673425  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6187234 6:7182354 7:8164325 8:1734256  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6187234 6:8712354 7:1684325 8:1647325  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6187234 6:7812354 7:1864325 8:1647325  
8 0     1:6872345 2:6187345 3:6128745 4:1237685 5:6817234 6:8712354 7:1684325 8:1546732  
8 0     1:6872345 2:6187345 3:6128745 4:1237685 5:6817234 6:7812354 7:1864325 8:1546732  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1654372  
8 0     1:6782345 2:6178345 3:6182745 4:1237865 5:6781234 6:7812354 7:1564382 8:1564723  
8 0     1:6782345 2:6178345 3:6182745 4:1237685 5:6781234 6:7812354 7:1564382 8:1546723  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6182374 6:1823754 7:1845632 8:1743256  
8 0     1:6872345 2:8617345 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1625437  
8 0     1:6723845 2:6178345 3:6127845 4:1238765 5:6123784 6:1237854 7:1485632 8:1327456  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6187234 6:8712354 7:1684325 8:1674325  
8 0     1:6872345 2:6187345 3:6128745 4:8123765 5:6812374 6:8123754 7:1845632 8:1456732  
8 0     1:6723845 2:6817345 3:6812745 4:1823765 5:6182374 6:1823754 7:1456382 8:1273456  
8 0     1:6872345 2:8671345 3:6127845 4:1238765 5:8761234 6:8712354 7:1265483 8:1625437  
8 0     1:6782345 2:6718345 3:6812745 4:1237865 5:6781234 6:7812354 7:8125643 8:1356472  
8 0     1:6728345 2:8617345 3:6182745 4:1823765 5:6182374 6:1278354 7:1453862 8:1273456  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6128374 6:1278354 7:1453862 8:1273456  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123784 6:8127354 7:1845362 8:1645732  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:8671234 6:8712354 7:1568432 8:1654723  
8 0     1:6872345 2:6187345 3:6812745 4:8123765 5:6871234 6:8712354 7:1568432 8:1345672  
8 0     1:6723845 2:8617345 3:6812745 4:7618235 5:7618234 6:7128345 7:1684532 8:1234576  
8 0     1:6872345 2:6817345 3:6127485 4:1237865 5:8671234 6:8712354 7:1568432 8:1265347  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6172384 6:8712354 7:1684325 8:1276453  
8 0     1:8672345 2:6173485 3:6127485 4:1237685 5:8617234 6:7123584 7:1643825 8:1527346  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:6123784 6:1273584 7:1845362 8:1327465  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:8612374 6:8123754 7:1845632 8:1765432  
8 0     1:6872345 2:8617345 3:6127845 4:1237865 5:8612374 6:8123754 7:1845632 8:1625437  
8 0     1:6723845 2:6183745 3:6128745 4:1238765 5:6123874 6:8712354 7:8164523 8:1327645  
8 0     1:6782345 2:6138475 3:6128745 4:1238765 5:7612384 6:7123584 7:8165243 8:1746523  
8 0     1:6872345 2:6817345 3:8612745 4:1237865 5:8612374 6:8127354 7:1845362 8:1263547  
8 0     1:6728345 2:6178345 3:6128745 4:1238765 5:6123874 6:1283754 7:1456382 8:1274536  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6172384 6:7182354 7:1684325 8:1745326  
8 0     1:6723485 2:6173485 3:8612745 4:8123765 5:6172834 6:7123854 7:1643825 8:1273456  
8 0     1:6723845 2:6137485 3:6127485 4:1823765 5:6123784 6:7123584 7:1648523 8:1237465  
8 0     1:6782345 2:6183475 3:6128745 4:8123765 5:7681234 6:7812354 7:8165243 8:1456732  
8 0     1:6872345 2:8671345 3:8612745 4:1238765 5:8761234 6:8712354 7:1265483 8:1623547  
8 0     1:6723845 2:6178345 3:6127845 4:1238765 5:6712384 6:8712354 7:1564832 8:1327645  
8 0     1:6723845 2:6871345 3:6812745 4:1823675 5:6718234 6:7182354 7:1285463 8:1234567  
8 0     1:8672345 2:6713485 3:6127845 4:1238765 5:8761234 6:8712354 7:1265483 8:1524376  
8 0     1:8672345 2:6713485 3:6127845 4:1237865 5:8761234 6:8712354 7:1265843 8:1524376  
8 0     1:6782345 2:6813475 3:8612745 4:1237865 5:7861234 6:7812354 7:8165243 8:1263547  
8 0     1:6782345 2:6183745 3:6128745 4:1283765 5:6128374 6:7812354 7:8164523 8:1673452  
8 0     1:6723485 2:6183475 3:6128745 4:1238765 5:8761234 6:8712354 7:8165243 8:1432765  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:8612374 6:8123754 7:1845632 8:1654327  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6128374 6:1287354 7:8145362 8:1743562  
8 0     1:6782345 2:6178345 3:7612485 4:7612385 5:8761234 6:7812345 7:1634582 8:1675342  
8 0     1:6723845 2:6173485 3:8612745 4:7618235 5:7612834 6:7123845 7:1864532 8:1234567  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6123874 6:1273854 7:1458362 8:1745632  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6123784 6:1273854 7:1485362 8:1745632  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:6172384 6:7123854 7:1684325 8:1327456  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1765432  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6178234 6:7182354 7:1684325 8:1743256  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6172834 6:8712354 7:1684325 8:1764352  
8 0     1:6723485 2:8617345 3:6812745 4:8123765 5:6182374 6:1283754 7:1456832 8:1237456  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:6123784 6:1273854 7:1845362 8:1327456  
8 0     1:6723845 2:6817345 3:6812745 4:1823765 5:6182374 6:1823754 7:1456832 8:1237456  
8 0     1:6782345 2:6718345 3:6182745 4:8123765 5:7681234 6:7812354 7:8126543 8:1456723  
8 0     1:6782345 2:6718345 3:6128745 4:1237865 5:7861234 6:7812354 7:8126543 8:1654732  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:7618234 6:7182354 7:8126543 8:1743256  
8 0     1:6872345 2:8671345 3:8612745 4:1238765 5:8671234 6:8712354 7:1256483 8:1623547  
8 0     1:6723845 2:8613475 3:8612745 4:1823765 5:7618234 6:7123854 7:1658243 8:1234756  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:6123874 6:7123854 7:8164523 8:1745632  
8 0     1:6782345 2:6183475 3:6128745 4:1238765 5:7612384 6:7182354 7:8165243 8:1745326  
8 0     1:6872345 2:6187345 3:8612745 4:1237865 5:8612374 6:8127354 7:1845362 8:1635472  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6781234 6:7812354 7:1856432 8:1567432  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:8671234 6:8712354 7:1568432 8:1654732  
8 0     1:6723485 2:6173485 3:8761245 4:7681235 5:7612834 6:7123845 7:1638452 8:1234576  
8 0     1:6872345 2:6187345 3:6128745 4:1237685 5:6812374 6:8127354 7:1845362 8:1546732  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6123784 6:1827354 7:1845362 8:1453726  
8 0     1:6782345 2:6187345 3:6128745 4:1823765 5:6781234 6:7812354 7:8156432 8:1567324  
8 0     1:6782345 2:6187345 3:6128745 4:1823765 5:6718234 6:7812354 7:8156432 8:1673245  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6712384 6:7123584 7:8156432 8:1723465  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6712384 6:7123584 7:1856432 8:1234657  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6712384 6:7123584 7:1564832 8:1237465  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6187234 6:7182354 7:1864325 8:1743256  
8 0     1:8672345 2:8617345 3:6127485 4:1237685 5:8617234 6:7123584 7:1684325 8:1253476  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:8617234 6:8712354 7:1684325 8:1654732  
8 0     1:6723485 2:6173485 3:8761245 4:6812375 5:7612834 6:7123845 7:1638542 8:1234576  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6128374 6:1827354 7:1845362 8:1734526  
8 0     1:6872345 2:6137485 3:6127485 4:1237865 5:8612374 6:8123574 7:1846523 8:1652347  
8 0     1:6782345 2:6183745 3:6128745 4:1283765 5:6128374 6:1823574 7:8146523 8:1734526  
8 0     1:6723845 2:6137485 3:6127485 4:1823765 5:6123874 6:1235874 7:1465823 8:1237465  
8 0     1:6723845 2:6713845 3:6812745 4:1283765 5:7612834 6:7128354 7:1265843 8:1234756  
8 0     1:6723845 2:6713845 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1237654  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:8127354 7:1845362 8:1674532  
8 0     1:6723845 2:6138475 3:8612745 4:1283765 5:7612834 6:7123854 7:1652843 8:1234756  
8 0     1:6237845 2:7613485 3:6871245 4:6187235 5:6172834 6:1278345 7:1234856 8:1723456  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6123874 6:1827354 7:8145362 8:1745326  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6123784 6:1237854 7:1845632 8:1456327  
8 0     1:6872345 2:6718345 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1654327  
8 0     1:6872345 2:6713845 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1654237  
8 0     1:6872345 2:6713845 3:6127845 4:1238765 5:8761234 6:8712354 7:1265483 8:1654237  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6123784 6:1237584 7:1845632 8:1465327  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6871234 6:8712354 7:1568432 8:1567432  
8 0     1:8672345 2:6173485 3:6127485 4:1237685 5:8617234 6:7123584 7:1643285 8:1572346  
8 0     1:8672345 2:8671345 3:6812745 4:1237685 5:7681234 6:7128354 7:1268543 8:1235476  
8 0     1:8672345 2:6173845 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1542376  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1276543  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6172834 6:8712354 7:1684325 8:1276435  
8 0     1:6723845 2:8671345 3:6812745 4:1823675 5:6718234 6:7128354 7:1285463 8:1234567  
8 0     1:6723485 2:6173485 3:8612745 4:8123765 5:6128374 6:1273854 7:1453862 8:1273456  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6128374 6:1287354 7:1453682 8:1273456  
8 0     1:6872345 2:6187345 3:6812745 4:8123765 5:6817234 6:8712354 7:1684325 8:1345672  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6178234 6:7812354 7:1643825 8:1673425  
8 0     1:6872345 2:6173845 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1654237  
8 0     1:6872345 2:6187345 3:6127485 4:1237865 5:8617234 6:8712354 7:1684325 8:1653472  
8 0     1:6723485 2:8617345 3:6812745 4:8123765 5:6178234 6:7128354 7:1643285 8:1723456  
8 0     1:6872345 2:6137845 3:6127845 4:1237865 5:8612374 6:7812354 7:1864523 8:1654237  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:6128374 6:7128354 7:8164523 8:1743562  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123784 6:1238754 7:1845632 8:1457632  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6123784 6:1273854 7:1845362 8:1456327  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6123784 6:1273584 7:1845362 8:1465327  
8 0     1:6782345 2:6178345 3:8761245 4:7612385 5:8761234 6:8712345 7:1634582 8:1763542  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:6812374 6:8123754 7:1845632 8:1564723  
8 0     1:6723485 2:6173485 3:8612745 4:7681235 5:7612834 6:7123845 7:1864532 8:1234567  
8 0     1:6872345 2:6187345 3:6128745 4:8123765 5:6817234 6:8712354 7:1684325 8:1456732  
8 0     1:6872345 2:6187345 3:6128745 4:8123765 5:6817234 6:7812354 7:1864325 8:1456732  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6712384 6:8712354 7:1564832 8:1276453  
8 0     1:6723845 2:8617345 3:8612745 4:6182375 5:7618234 6:7123845 7:8165432 8:1723456  
8 0     1:6872345 2:8613745 3:6127845 4:1237865 5:8612374 6:8123574 7:1846523 8:1625437  
8 0     1:6872345 2:6817345 3:8612745 4:1237865 5:8612374 6:8123754 7:1485632 8:1263574  
8 0     1:8672345 2:8617345 3:6812745 4:1237685 5:6812374 6:1278354 7:1453862 8:1273546  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6781234 6:7812354 7:1856432 8:1456723  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6123784 6:1237584 7:1485632 8:1237465  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:6128374 6:1823574 7:8146523 8:1743526  
8 0     1:6723485 2:6173485 3:6127485 4:8123765 5:6172384 6:7123584 7:1643825 8:1273465  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6187234 6:7812354 7:1864325 8:1673425  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6123784 6:1237584 7:1845632 8:1746532  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6123784 6:1273584 7:1485362 8:1746532  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:8612374 6:8127354 7:1845362 8:1654732  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:8612374 6:8127354 7:1845362 8:1765432  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6817234 6:8712354 7:1684325 8:1567342  
8 0     1:8672345 2:6813745 3:6812745 4:1237685 5:6812374 6:7182354 7:1684523 8:1235476  
8 0     1:6728345 2:6178345 3:6128745 4:1238765 5:6123874 6:1287354 7:1453682 8:1274536  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6182374 6:8123754 7:1845632 8:1673245  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:6182374 6:8123754 7:1845632 8:1647235  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6172384 6:8712354 7:1684325 8:1645327  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6172384 6:7123854 7:1684325 8:1745632  
8 0     1:8672345 2:6173845 3:6127845 4:1237865 5:8612374 6:8127354 7:1845362 8:1542376  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6128374 6:1278354 7:1453862 8:1743562  
8 0     1:8672345 2:8613745 3:6127485 4:1237685 5:8612374 6:1235874 7:1468523 8:1253746  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6172384 6:7123854 7:1684325 8:1274563  
8 0     1:6782345 2:6713845 3:6128745 4:1238765 5:7612384 6:7123854 7:8126543 8:1745623  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6172384 6:7123584 7:1684325 8:1274653  
8 0     1:6723845 2:6178345 3:6127845 4:1238765 5:6172384 6:7123584 7:1648325 8:1327465  
8 0     1:6782345 2:6718345 3:6128745 4:1283765 5:7612834 6:7182354 7:1826543 8:1345267  
8 0     1:8672345 2:6173485 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1524376  
8 0     1:6782345 2:6718345 3:6128745 4:1283765 5:7612834 6:7128354 7:8126543 8:1734562  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6712384 6:8712354 7:1568432 8:1276453  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6712384 6:7123584 7:1564382 8:1273465  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:6712834 6:7812354 7:8125643 8:1674352  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123784 6:1237584 7:1845632 8:1465732  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6123784 6:8123754 7:1845632 8:1276453  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:1823754 7:1845632 8:1743526  
8 0     1:6872345 2:6173485 3:6127485 4:1237865 5:8612374 6:8127354 7:1485362 8:1652374  
8 0     1:6238745 2:7613485 3:7861245 4:6178235 5:6172834 6:1238745 7:1283456 8:1234576  
8 0     1:6782345 2:6718345 3:6128745 4:1823675 5:6718234 6:7182354 7:8125463 8:1732456  
8 0     1:6782345 2:6718345 3:6128745 4:1283765 5:6712834 6:7182354 7:1825643 8:1345267  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6123784 6:8123754 7:1845632 8:1645372  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6172384 6:7128354 7:1648325 8:1745362  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6172384 6:7123854 7:1648325 8:1745632  
8 0     1:6872345 2:6183475 3:6128745 4:1238765 5:8761234 6:8712354 7:8165243 8:1654327  
8 0     1:8672345 2:8613745 3:6812745 4:1237685 5:6812374 6:7128354 7:1645823 8:1237546  
8 0     1:6872345 2:6817345 3:6127485 4:1237865 5:8612374 6:8123754 7:1845632 8:1265347  
8 0     1:8672345 2:6813745 3:6812745 4:1237685 5:6812374 6:7182354 7:1645823 8:1237546  
8 0     1:6723845 2:6713845 3:6127485 4:1283765 5:6712384 6:7123584 7:1285643 8:1234657  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6172834 6:7128354 7:1643285 8:1723456  
8 0     1:6872345 2:8613745 3:6127485 4:1237865 5:8612374 6:8712354 7:1684523 8:1625347  
8 0     1:8672345 2:6137485 3:6127485 4:1237685 5:8612374 6:7123584 7:1684523 8:1523476  
8 0     1:6872345 2:6138475 3:6128745 4:1238765 5:8761234 6:8712354 7:8165243 8:1654237  
8 0     1:8672345 2:8671345 3:6127485 4:1237685 5:8761234 6:7123584 7:1265843 8:1253476  
8 0     1:8672345 2:8671345 3:6127485 4:1237685 5:7861234 6:7123584 7:1268543 8:1253476  
8 0     1:6238745 2:7613485 3:7681245 4:6178235 5:6172834 6:1283745 7:1283456 8:1234576  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6128374 6:1823754 7:8145632 8:1743526  
8 0     1:8672345 2:6173485 3:6127485 4:1237685 5:8612374 6:1237584 7:1485632 8:1523746  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:7612384 6:7123584 7:8126543 8:1746532  
8 0     1:6872345 2:8617345 3:6127485 4:1237865 5:8617234 6:8712354 7:1684325 8:1625347  
8 0     1:8672345 2:8613745 3:8612745 4:1237685 5:6812374 6:7123854 7:1648523 8:1235746  
8 0     1:6782345 2:6183475 3:6128745 4:1237685 5:7681234 6:7812354 7:8165243 8:1546732  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:1823754 7:1845632 8:1475326  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:1238754 7:1845632 8:1475632  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6812374 6:8123754 7:1845632 8:1567342  
8 0     1:6728345 2:6187345 3:6128745 4:1238765 5:6123874 6:1283754 7:8145632 8:1274536  
8 0     1:6872345 2:8671345 3:8612745 4:1237865 5:8761234 6:8712354 7:1265843 8:1623547  
8 0     1:6723845 2:6173485 3:8612745 4:7618235 5:7612834 6:7123845 7:1684532 8:1234576  
8 0     1:6872345 2:6817345 3:8612745 4:1237865 5:8612374 6:8127354 7:1485362 8:1263574  
8 0     1:6872345 2:6817345 3:8612745 4:1237865 5:8612374 6:8127354 7:1458362 8:1263754  
8 0     1:8672345 2:8617345 3:8612745 4:1237685 5:6781234 6:7123854 7:1856432 8:1235467  
8 0     1:6723485 2:6713485 3:6812745 4:8123765 5:7612834 6:7128354 7:1268543 8:1234576  
8 0     1:6782345 2:6183475 3:6812745 4:1237685 5:7681234 6:7812354 7:8165243 8:1354672  
8 0     1:8672345 2:8617345 3:6812745 4:1237685 5:6871234 6:7128354 7:1586432 8:1235467  
8 0     1:8672345 2:8617345 3:6812745 4:1237685 5:6781234 6:7128354 7:1856432 8:1235467  
8 0     1:8672345 2:8617345 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1254376  
8 0     1:8672345 2:8617345 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1254376  
8 0     1:6723845 2:6713845 3:6127485 4:1283765 5:6712384 6:7123584 7:1256843 8:1234765  
8 0     1:6872345 2:6817345 3:6812745 4:1237865 5:8612374 6:8123754 7:1845632 8:1236547  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128374 6:1283754 7:1845632 8:1473562  
8 0     1:6872345 2:6817345 3:6127485 4:1238765 5:8671234 6:8712354 7:1564832 8:1265347  
8 0     1:6723845 2:6713485 3:6127485 4:1823765 5:6712384 6:7123584 7:1258643 8:1234675  
8 0     1:6723845 2:6713485 3:6127485 4:1823675 5:6712384 6:7123584 7:1258463 8:1234675  
8 0     1:6723845 2:6138475 3:6127485 4:1283765 5:7612384 6:7123584 7:1652843 8:1234765  
8 0     1:6872345 2:6134875 3:6127485 4:1238765 5:8761234 6:8712354 7:1652483 8:1652347  
8 0     1:6723845 2:6138475 3:6127485 4:1283765 5:7612384 6:7123584 7:1652483 8:1237465  
8 0     1:6872345 2:6134875 3:6127485 4:1237865 5:8761234 6:8712354 7:1652843 8:1652347  
8 0     1:6723845 2:6134875 3:8612745 4:1823765 5:7612834 6:7123854 7:1652843 8:1234756  
8 0     1:6872345 2:6134785 3:6127845 4:1237865 5:8761234 6:8712354 7:1658243 8:1652437  
8 0     1:6723845 2:6134875 3:6812745 4:1823765 5:7612834 6:7128354 7:1652843 8:1234756  
8 0     1:6872345 2:6134785 3:6127845 4:1237865 5:7861234 6:8712354 7:1685243 8:1652437  
8 0     1:6872345 2:6134785 3:6127845 4:1237865 5:7861234 6:7812354 7:1865243 8:1652437  
8 0     1:6723845 2:6134875 3:6127485 4:1823765 5:7612384 6:7123584 7:1652843 8:1234765  
8 0     1:6872345 2:6134785 3:6127485 4:1237865 5:8761234 6:8712354 7:1658243 8:1652347  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6123784 6:1237584 7:1845632 8:1274653  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712384 6:7123854 7:1564832 8:1745632  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6123784 6:1287354 7:1845362 8:1453762  
8 0     1:6782345 2:6178345 3:6127845 4:1823765 5:6718234 6:7182354 7:1564832 8:1732456  
8 0     1:6782345 2:6178345 3:6127845 4:1283765 5:6781234 6:7812354 7:1564832 8:1567342  
8 0     1:6782345 2:6178345 3:6127845 4:1283765 5:6718234 6:7812354 7:1564832 8:1673425  
8 0     1:6782345 2:6718345 3:6812745 4:1237685 5:6781234 6:7812354 7:8125643 8:1354672  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:8123754 7:1845632 8:1674532  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:1823754 7:1845632 8:1745326  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:1238754 7:1845632 8:1745632  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6172834 6:7812354 7:1684325 8:1674352  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6172834 6:7182354 7:1684325 8:1743526  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6172834 6:7128354 7:1684325 8:1743562  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6817234 6:7812354 7:1864325 8:1567324  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1327654  
8 0     1:6723845 2:6713485 3:8612745 4:1823765 5:7612834 6:7123854 7:1268543 8:1234576  
8 0     1:6872345 2:6817345 3:6127845 4:1237865 5:6817234 6:8712354 7:1684325 8:1256437  
8 0     1:6782345 2:6718345 3:6128745 4:1823765 5:7618234 6:7182354 7:1826543 8:1324567  
8 0     1:6723845 2:6134785 3:8612745 4:1823765 5:7612834 6:7123854 7:1658243 8:1234756  
8 0     1:6872345 2:6134785 3:6127485 4:1237865 5:7861234 6:8712354 7:1685243 8:1652347  
8 0     1:6723845 2:6134785 3:6812745 4:1823765 5:7612834 6:7128354 7:1658243 8:1234756  
8 0     1:6782345 2:6183475 3:6127485 4:1237865 5:7861234 6:7812354 7:8165243 8:1653472  
8 0     1:6782345 2:6138475 3:6128745 4:1238765 5:8761234 6:8712354 7:8165243 8:1765423  
8 0     1:6723845 2:6138475 3:6812745 4:1283765 5:7612834 6:7128354 7:1652843 8:1234756  
8 0     1:6782345 2:6138475 3:6128745 4:1238765 5:8761234 6:7812354 7:8165243 8:1675423  
8 0     1:6723845 2:8617345 3:8612745 4:6182375 5:7618234 6:7123845 7:1865432 8:1234567  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:8123754 7:1845632 8:1674352  
8 0     1:8672345 2:6173485 3:6127845 4:1237865 5:8612374 6:8123754 7:1845632 8:1524376  
8 0     1:6872345 2:6817345 3:6127485 4:1237865 5:8612374 6:8127354 7:1845362 8:1265347  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6712834 6:7123854 7:8156432 8:1723456  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6712834 6:7123854 7:1856432 8:1234567  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:6712834 6:7182354 7:8125643 8:1743526  
8 0     1:6872345 2:6187345 3:6128745 4:1237685 5:6871234 6:8712354 7:1568432 8:1546732  
8 0     1:6782345 2:6178345 3:8761245 4:7612385 5:8761234 6:7812345 7:1634582 8:1673542  
8 0     1:6723485 2:8613475 3:6812745 4:8123765 5:7618234 6:7128354 7:1658243 8:1234756  
8 0     1:6782345 2:8613475 3:6128745 4:1238765 5:7861234 6:7812354 7:8165243 8:1625743  
8 0     1:8672345 2:6134785 3:6127845 4:1237865 5:7861234 6:7812354 7:1865243 8:1524376  
8 0     1:8672345 2:6134875 3:6128745 4:1238765 5:8761234 6:8712354 7:8165243 8:1524376  
8 0     1:6728345 2:6813475 3:6182745 4:1823765 5:7618234 6:7182354 7:1685243 8:1234576  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6172384 6:7128354 7:1684325 8:1274536  
8 0     1:6782345 2:6781345 3:6127485 4:1237865 5:7861234 6:7812354 7:8126543 8:1265347  
8 0     1:6782345 2:6178345 3:6127845 4:1283765 5:6718234 6:7182354 7:1564832 8:1734256  
8 0     1:6872345 2:8671345 3:6127845 4:1237865 5:8761234 6:8712354 7:1265843 8:1625437  
8 0     1:6872345 2:6817345 3:6812745 4:1238765 5:8671234 6:8712354 7:1564832 8:1236547  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6718234 6:7182354 7:1564832 8:1743256  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712834 6:8712354 7:1564832 8:1764352  
8 0     1:6723845 2:6178345 3:6127845 4:1238765 5:6712384 6:7123584 7:1564832 8:1327465  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1327654  
8 0     1:6872345 2:6187345 3:6812745 4:8123765 5:6812374 6:8127354 7:1845362 8:1345672  
8 0     1:6723485 2:6173485 3:8612745 4:7681235 5:7612834 6:7123845 7:1684532 8:1234576  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6718234 6:7812354 7:8156432 8:1673425  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6178234 6:7182354 7:1643825 8:1743256  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:8617234 6:8712354 7:1684325 8:1654723  
8 0     1:6723845 2:6137485 3:6812745 4:1823765 5:6128374 6:1283574 7:1465823 8:1237456  
8 0     1:6723845 2:6137845 3:8612745 4:1283765 5:6128374 6:1238574 7:1465823 8:1237456  
8 0     1:8672345 2:8613745 3:6812745 4:1237685 5:6812374 6:1283574 7:1465823 8:1237546  
8 0     1:6723845 2:8671345 3:6812745 4:1823765 5:7618234 6:7128354 7:1268543 8:1234576  
8 0     1:6872345 2:6187345 3:6812745 4:1237685 5:6817234 6:8712354 7:1684325 8:1354672  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6172384 6:7123584 7:1648325 8:1746532  
8 0     1:6723845 2:6173845 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1237654  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6172834 6:8712354 7:1648325 8:1764352  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6817234 6:7812354 7:1864325 8:1567342  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6172384 6:7123584 7:1684325 8:1746532  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6172384 6:7182354 7:1648325 8:1745326  
8 0     1:6782345 2:6718345 3:6128745 4:8123765 5:7681234 6:7812354 7:8126543 8:1456732  
8 0     1:6782345 2:6718345 3:6128745 4:1823765 5:7681234 6:7812354 7:8126543 8:1567324  
8 0     1:6782345 2:6718345 3:6128745 4:1823765 5:7618234 6:7812354 7:8126543 8:1673245  
8 0     1:6723845 2:6137485 3:6127485 4:1823765 5:6123784 6:1235784 7:1486523 8:1237465  
8 0     1:6782345 2:6183745 3:6128745 4:1823765 5:6182374 6:1823574 7:1465823 8:1327456  
8 0     1:6238745 2:8761345 3:6871245 4:6178235 5:6178234 6:1278345 7:1238456 8:1234567  
8 0     1:6238745 2:8761345 3:6781245 4:6178235 5:6178234 6:1287345 7:1283456 8:1234576  
8 0     1:6872345 2:6817345 3:6812745 4:1237865 5:8612374 6:8127354 7:8145362 8:1723654  
8 0     1:6782345 2:6718345 3:6128745 4:1283675 5:6718234 6:7812354 7:8125463 8:1673425  
8 0     1:8672345 2:6713485 3:6127845 4:1238675 5:8671234 6:8712354 7:1254683 8:1524376  
8 0     1:6782345 2:6187345 3:6182745 4:8123765 5:6781234 6:7812354 7:8156432 8:1456723  
8 0     1:6723845 2:6137845 3:6812745 4:1283765 5:6128374 6:1283574 7:1465823 8:1237456  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6128374 6:1283754 7:8145632 8:1734562  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6817234 6:8712354 7:1684325 8:1567324  
8 0     1:8672345 2:6713485 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1524376  
8 0     1:6782345 2:6718345 3:6812745 4:1237865 5:7681234 6:7812354 7:8126543 8:1356472  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:7861234 6:7812354 7:8126543 8:1657432  
8 0     1:6723845 2:6713485 3:6812745 4:1823765 5:7612834 6:7128354 7:1265843 8:1234756  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6178234 6:7812354 7:1643285 8:1673425  
8 0     1:6723485 2:6718345 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1432765  
8 0     1:6723485 2:6713845 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1423765  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:6187234 6:7812354 7:1864325 8:1647235  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6172384 6:7123584 7:1648325 8:1237465  
8 0     1:6723485 2:6713485 3:6812745 4:8123765 5:7612834 6:7128354 7:1265843 8:1234756  
8 0     1:6723485 2:6713485 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1243765  
8 0     1:6723845 2:6173485 3:6812745 4:7618235 5:7612834 6:7128345 7:8164532 8:1723456  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6128374 6:1237854 7:1458632 8:1237456  
8 0     1:6728345 2:8671345 3:6182745 4:1823765 5:7618234 6:7128354 7:1268543 8:1234576  
8 0     1:6872345 2:8617345 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1625437  
8 0     1:6872345 2:8617345 3:6127485 4:1238765 5:8671234 6:8712354 7:1564832 8:1625347  
8 0     1:6872345 2:8617345 3:6127485 4:1237865 5:8671234 6:8712354 7:1568432 8:1625347  
8 0     1:6872345 2:6871345 3:8612745 4:1237865 5:8761234 6:8712354 7:1265843 8:1263547  
8 0     1:6872345 2:6187345 3:6128745 4:1237685 5:6871234 6:7812354 7:1586432 8:1546732  
8 0     1:6872345 2:6187345 3:6128745 4:1237685 5:6781234 6:7812354 7:1856432 8:1546732  
8 0     1:6872345 2:6187345 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1654372  
8 0     1:6872345 2:6187345 3:6127845 4:1238765 5:6871234 6:8712354 7:1564832 8:1564372  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1654372  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6871234 6:8712354 7:1568432 8:1564372  
8 0     1:6872345 2:6187345 3:6127485 4:1238765 5:8671234 6:8712354 7:1564832 8:1653472  
8 0     1:6872345 2:6187345 3:6127485 4:1237865 5:8671234 6:8712354 7:1568432 8:1653472  
8 0     1:6872345 2:6178345 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1654327  
8 0     1:6872345 2:6178345 3:6127845 4:1238765 5:6871234 6:8712354 7:1564832 8:1564327  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1654327  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6871234 6:8712354 7:1568432 8:1564327  
8 0     1:6872345 2:6173845 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1654237  
8 0     1:6872345 2:6173845 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1654237  
8 0     1:6782345 2:6183475 3:6182745 4:1237685 5:7681234 6:7812354 7:8165243 8:1546723  
8 0     1:6728345 2:6183475 3:6128745 4:1238765 5:7612384 6:7123584 7:8165243 8:1274653  
8 0     1:6782345 2:6813475 3:6812745 4:1237865 5:7861234 6:7812354 7:8165243 8:1236547  
8 0     1:6723845 2:6713845 3:8612745 4:1283765 5:7612834 6:7123854 7:1268543 8:1234576  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:6128374 6:1283574 7:8146523 8:1743562  
8 0     1:8672345 2:8613745 3:6812745 4:1237685 5:6812374 6:1283574 7:1468523 8:1235746  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6123784 6:1237584 7:1485632 8:1237465  
8 0     1:6723845 2:8671345 3:8612745 4:1823765 5:7618234 6:7123854 7:1286543 8:1234567  
8 0     1:6723845 2:8671345 3:8612745 4:1823765 5:7618234 6:7123854 7:1268543 8:1234576  
8 0     1:6723485 2:8671345 3:6812745 4:8123765 5:7618234 6:7128354 7:1268543 8:1234576  
8 0     1:6723485 2:6871345 3:6812745 4:8123765 5:7618234 6:7182354 7:1286543 8:1234567  
8 0     1:6872345 2:8671345 3:6127485 4:1237865 5:8671234 6:8712354 7:1256843 8:1625347  
8 0     1:6723485 2:6173485 3:8612745 4:8123765 5:6128374 6:1238754 7:1456832 8:1237456  
8 0     1:6872345 2:8617345 3:8612745 4:1237865 5:8612374 6:8127354 7:1458362 8:1623754  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712834 6:7812354 7:1564832 8:1674352  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712834 6:7182354 7:1564832 8:1743526  
8 0     1:6872345 2:6137845 3:6127845 4:1237865 5:8612374 6:8712354 7:1684523 8:1654237  
8 0     1:6782345 2:6183475 3:6127845 4:1237865 5:7861234 6:7812354 7:8165243 8:1654372  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712384 6:7123584 7:1568432 8:1746532  
8 0     1:6723845 2:6713485 3:6812745 4:1823765 5:7612834 6:7128354 7:1286543 8:1234567  
8 0     1:6723845 2:6134785 3:6127485 4:1823765 5:7612384 6:7123584 7:1658243 8:1234765  
8 0     1:8672345 2:6134875 3:6127845 4:1237865 5:8761234 6:8712354 7:1652843 8:1524376  
8 0     1:6782345 2:8613475 3:6127845 4:1237865 5:7861234 6:7812354 7:8165243 8:1625437  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6123874 6:1823754 7:8145632 8:1745326  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:8612374 6:8127354 7:1845362 8:1654372  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6123784 6:1273584 7:1845362 8:1746532  
8 0     1:8672345 2:8613475 3:6127845 4:1237865 5:7861234 6:8712354 7:1685243 8:1254376  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123784 6:1287354 7:1845362 8:1457362  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123784 6:1237584 7:1485632 8:1274653  
8 0     1:6238745 2:7613485 3:8671245 4:6178235 5:6172834 6:1273845 7:1238456 8:1234567  
8 0     1:6238745 2:7613485 3:6871245 4:6178235 5:6172834 6:1278345 7:1238456 8:1234567  
8 0     1:6238745 2:7613485 3:6781245 4:6178235 5:6172834 6:1287345 7:1283456 8:1234576  
8 0     1:6872345 2:6817345 3:6812745 4:1237865 5:8612374 6:8123754 7:8145632 8:1723654  
8 0     1:8672345 2:8671345 3:6127845 4:1238765 5:8761234 6:8712354 7:1265483 8:1254376  
8 0     1:8672345 2:6871345 3:6812745 4:1237685 5:7681234 6:7182354 7:1286543 8:1235467  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6172834 6:7812354 7:1643825 8:1673452  
8 0     1:6872345 2:6813745 3:6127485 4:1237865 5:8612374 6:7812354 7:1864523 8:1265347  
8 0     1:6723485 2:6137485 3:6127845 4:1237865 5:8612374 6:7812354 7:1864523 8:1243765  
8 0     1:6728345 2:6183475 3:6128745 4:1238765 5:8761234 6:8712354 7:8165243 8:1276543  
8 0     1:6782345 2:6183475 3:6128745 4:1823765 5:7618234 6:7812354 7:8165243 8:1673245  
8 0     1:6782345 2:6718345 3:6182745 4:1237865 5:7681234 6:7812354 7:8126543 8:1564723  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:7612834 6:7182354 7:8126543 8:1743526  
8 0     1:6782345 2:6718345 3:6127845 4:1237865 5:7861234 6:7812354 7:8126543 8:1654372  
8 0     1:6782345 2:6718345 3:6127485 4:1237865 5:7861234 6:7812354 7:8126543 8:1653472  
8 0     1:6782345 2:6183745 3:6128745 4:1283765 5:6128374 6:7182354 7:8164523 8:1734526  
8 0     1:6723485 2:6134785 3:6812745 4:8123765 5:7612834 6:7128354 7:1658243 8:1234756  
8 0     1:6782345 2:6183475 3:6128745 4:1823765 5:7618234 6:7182354 7:8165243 8:1732456  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6712384 6:7123584 7:8156432 8:1723465  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6712384 6:7123584 7:1856432 8:1234657  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6712384 6:7123584 7:1586432 8:1234675  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6712384 6:7123584 7:1568432 8:1234765  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6712384 6:7123584 7:1564832 8:1237465  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6712384 6:7123584 7:1564382 8:1273465  
8 0     1:6723485 2:8617345 3:6812745 4:8123765 5:6718234 6:7128354 7:1856432 8:1234567  
8 0     1:6723485 2:6178345 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1432765  
8 0     1:6723485 2:8671345 3:6812745 4:8123675 5:6718234 6:7128354 7:1285463 8:1234567  
8 0     1:6872345 2:6187345 3:6812745 4:1237685 5:6812374 6:8127354 7:1845362 8:1354672  
8 0     1:6723845 2:6178345 3:6127845 4:1238765 5:6123784 6:1237584 7:1485632 8:1327465  
8 0     1:6728345 2:6173845 3:6182745 4:1283765 5:6712834 6:7128354 7:1856432 8:1234567  
8 0     1:6872345 2:6187345 3:6128745 4:8123765 5:6781234 6:7812354 7:1856432 8:1456732  
8 0     1:6872345 2:8671345 3:6127845 4:1237865 5:8671234 6:8712354 7:1256843 8:1625437  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:8612374 6:8123754 7:1845632 8:1654732  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6182374 6:1823754 7:1845632 8:1734256  
8 0     1:6782345 2:6781345 3:6812745 4:1237865 5:7861234 6:7812354 7:8126543 8:1236547  
8 0     1:6723485 2:6173485 3:6812745 4:7681235 5:7612834 6:7128345 7:1864532 8:1234567  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6812374 6:8127354 7:1845362 8:1456723  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6172834 6:7123854 7:1643285 8:1723456  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6172834 6:8712354 7:1648325 8:1276435  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6123784 6:1237854 7:1845632 8:1456372  
8 0     1:6872345 2:8617345 3:6127485 4:1237865 5:8612374 6:8123754 7:1485632 8:1625374  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6123784 6:1237584 7:1845632 8:1465372  
8 0     1:6782345 2:6178345 3:7612845 4:8612375 5:7861234 6:7812345 7:1635482 8:1645732  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6182374 6:1827354 7:8145362 8:1743256  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128374 6:1823754 7:1845632 8:1473526  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712384 6:7182354 7:1568432 8:1745326  
8 0     1:6782345 2:6718345 3:6182745 4:1237865 5:6781234 6:7812354 7:8125643 8:1564723  
8 0     1:6782345 2:6718345 3:6128745 4:1283765 5:7612834 6:7128354 7:1826543 8:1345627  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6128374 6:1283754 7:1456382 8:1273456  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6781234 6:7812354 7:1856432 8:1567342  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:8671234 6:8712354 7:1564832 8:1654732  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6172834 6:7812354 7:1643825 8:1674352  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6172834 6:7128354 7:1648325 8:1743562  
8 0     1:6782345 2:6178345 3:6127845 4:1283765 5:6172834 6:7812354 7:1648325 8:1673452  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6718234 6:7182354 7:8156432 8:1734256  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6718234 6:7812354 7:8156432 8:1674325  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6718234 6:7182354 7:8156432 8:1743256  
8 0     1:6782345 2:6187345 3:6128745 4:1237685 5:6781234 6:7812354 7:8156432 8:1546732  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:8612374 6:8127354 7:1845362 8:1365472  
8 0     1:6872345 2:6173845 3:6127845 4:1237865 5:8612374 6:8123754 7:1845632 8:1654237  
8 0     1:6872345 2:8617345 3:6127485 4:1237865 5:8612374 6:8127354 7:1485362 8:1625374  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6712384 6:7128354 7:1564832 8:1274536  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712384 6:7812354 7:1564832 8:1674532  
8 0     1:8672345 2:8617345 3:6127485 4:1237685 5:8617234 6:7123584 7:8164325 8:1725346  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6172834 6:7812354 7:1648325 8:1674352  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6187234 6:8712354 7:1684325 8:1673425  
8 0     1:6782345 2:6178345 3:6127845 4:8123765 5:6781234 6:7812354 7:1564832 8:1456732  
8 0     1:6782345 2:6178345 3:6127845 4:1823765 5:6781234 6:7812354 7:1564832 8:1567324  
8 0     1:6782345 2:6178345 3:6127845 4:1823765 5:6718234 6:7812354 7:1564832 8:1673245  
8 0     1:6782345 2:6178345 3:6127845 4:1283765 5:6712834 6:7128354 7:1564832 8:1734562  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1765432  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6718234 6:8712354 7:1564832 8:1764325  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:8123754 7:1845632 8:1647532  
8 0     1:6782345 2:6178345 3:7861245 4:7612385 5:8761234 6:7812345 7:1634582 8:1637542  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:6712384 6:8712354 7:1568432 8:1327645  
8 0     1:6728345 2:6178345 3:6128745 4:1238765 5:6123874 6:1278354 7:1453862 8:1274536  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:1827354 7:1845362 8:1745326  
8 0     1:6728345 2:6713845 3:6182745 4:1283765 5:7612834 6:7128354 7:1265483 8:1237456  
8 0     1:6782345 2:6718345 3:6128745 4:1283765 5:6712834 6:7812354 7:8125643 8:1673452  
8 0     1:6782345 2:6178345 3:6128745 4:8123765 5:6781234 6:7812354 7:1564382 8:1456732  
8 0     1:6782345 2:6178345 3:6128745 4:1823765 5:6781234 6:7812354 7:1564382 8:1567324  
8 0     1:6782345 2:6178345 3:6128745 4:1823765 5:6718234 6:7812354 7:1564382 8:1673245  
8 0     1:6782345 2:6178345 3:7612845 4:6123785 5:7861234 6:7812345 7:1635482 8:1654732  
8 0     1:6723845 2:6173485 3:6812745 4:7618235 5:7612834 6:7128345 7:1864532 8:1234567  
8 0     1:6782345 2:6178345 3:6127845 4:1283765 5:6172834 6:7182354 7:1648325 8:1734526  
8 0     1:8672345 2:6713845 3:6127845 4:1238675 5:8671234 6:8712354 7:1254683 8:1542376  
8 0     1:6723485 2:6713485 3:8612745 4:8123765 5:7612834 6:7123854 7:1286543 8:1234567  
8 0     1:8672345 2:6713845 3:6127845 4:1238765 5:8761234 6:8712354 7:1265483 8:1542376  
8 0     1:6782345 2:6718345 3:8612745 4:1237865 5:7861234 6:7812354 7:8126543 8:1635472  
8 0     1:6723845 2:6713485 3:8612745 4:1823765 5:7612834 6:7123854 7:1265843 8:1234756  
8 0     1:6872345 2:6871345 3:6127485 4:1237865 5:7861234 6:7812354 7:1286543 8:1265347  
8 0     1:6782345 2:6718345 3:6182745 4:1823675 5:6781234 6:7812354 7:8125463 8:1567234  
8 0     1:6782345 2:6178345 3:7612485 4:6123875 5:8761234 6:8712345 7:1635482 8:1765342  
8 0     1:6872345 2:6187345 3:6128745 4:6123875 5:7861234 6:7812345 7:1865432 8:1657432  
8 0     1:6872345 2:6187345 3:6128745 4:6123785 5:7861234 6:7812345 7:1865432 8:1654732  
8 0     1:6723485 2:6713485 3:6812745 4:8123765 5:7612834 6:7128354 7:1286543 8:1234567  
8 0     1:6723845 2:8671345 3:6812745 4:1823765 5:7618234 6:7128354 7:1286543 8:1234567  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1276543  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6712834 6:8712354 7:1564832 8:1276435  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712834 6:7128354 7:1564832 8:1743562  
8 0     1:6782345 2:6183745 3:6128745 4:1283765 5:6182374 6:1823574 7:1465283 8:1374256  
8 0     1:6723845 2:8671345 3:8612745 4:1823765 5:6718234 6:7123854 7:1285643 8:1234567  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123784 6:1237854 7:1485632 8:1274563  
8 0     1:8672345 2:8671345 3:8612745 4:1237685 5:7681234 6:7123854 7:1286543 8:1235467  
8 0     1:8672345 2:8671345 3:8612745 4:1237685 5:7681234 6:7123854 7:1268543 8:1235476  
8 0     1:6872345 2:8671345 3:6127845 4:1238675 5:8671234 6:8712354 7:1254683 8:1625437  
8 0     1:6782345 2:6178345 3:7861245 4:7612385 5:7861234 6:7812345 7:1634582 8:1635742  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:6871234 6:8712354 7:1568432 8:1564723  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:6871234 6:7812354 7:1586432 8:1564723  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:6781234 6:7812354 7:1856432 8:1564723  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6128374 6:1823754 7:8145632 8:1734526  
8 0     1:6782345 2:6178345 3:6127845 4:1283765 5:6712834 6:7182354 7:1564832 8:1734526  
8 0     1:6872345 2:6187345 3:8612745 4:1238765 5:8671234 6:8712354 7:1564832 8:1635472  
8 0     1:6782345 2:6183475 3:6128745 4:1283765 5:7618234 6:7182354 7:1652843 8:1347256  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6128374 6:1278354 7:1453862 8:1734562  
8 0     1:6782345 2:6187345 3:6182745 4:1237865 5:6781234 6:7812354 7:8156432 8:1564723  
8 0     1:6782345 2:6187345 3:6182745 4:1237685 5:6781234 6:7812354 7:8156432 8:1546723  
8 0     1:6782345 2:6187345 3:6128745 4:8123765 5:6781234 6:7812354 7:8156432 8:1456732  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6172384 6:7123584 7:1643285 8:1723465  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6187234 6:8712354 7:1684325 8:1643725  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6172834 6:8712354 7:1684325 8:1643527  
8 0     1:8672345 2:8617345 3:6127485 4:1237685 5:8671234 6:7123584 7:1586432 8:1253467  
8 0     1:8672345 2:8617345 3:6127485 4:1237685 5:8671234 6:7123584 7:1568432 8:1253476  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6178234 6:7182354 7:1643285 8:1734256  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6187234 6:7182354 7:8164325 8:1743256  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6187234 6:8712354 7:1684325 8:1643275  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6178234 6:7182354 7:1643285 8:1743256  
8 0     1:6723845 2:6718345 3:6128745 4:1238765 5:7612384 6:7123584 7:8126543 8:1327465  
8 0     1:6723845 2:6713845 3:8612745 4:1283765 5:7612834 6:7123854 7:1286543 8:1234567  
8 0     1:6872345 2:6871345 3:8612745 4:1238765 5:8761234 6:8712354 7:1265483 8:1263547  
8 0     1:6782345 2:8613475 3:6127485 4:1237865 5:7861234 6:7812354 7:8165243 8:1625347  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6123784 6:1273584 7:1485362 8:1237465  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6128374 6:1273854 7:1458362 8:1237456  
8 0     1:6782345 2:6178345 3:7612485 4:6123875 5:8761234 6:7812345 7:1635482 8:1675342  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1654327  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6172384 6:7812354 7:1648325 8:1674532  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6712834 6:7123854 7:1564382 8:1273456  
8 0     1:6872345 2:6187345 3:6182745 4:1237685 5:6871234 6:8712354 7:1568432 8:1546723  
8 0     1:6723485 2:6178345 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1432765  
8 0     1:6723485 2:6173485 3:8612745 4:8123765 5:6712834 6:7123854 7:8156432 8:1723456  
8 0     1:6723845 2:6713485 3:6127485 4:1823765 5:6712384 6:7123584 7:1256843 8:1234765  
8 0     1:6723485 2:6173485 3:8612745 4:8123765 5:6712834 6:7123854 7:1564382 8:1273456  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6128374 6:1287354 7:1453682 8:1743562  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6712834 6:7128354 7:8156432 8:1723456  
8 0     1:6782345 2:6718345 3:6812745 4:1236785 5:6781234 6:7812354 7:8125463 8:1354672  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6712834 6:7128354 7:1564382 8:1273456  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6187234 6:7812354 7:1864325 8:1674325  
8 0     1:6782345 2:6178345 3:6127845 4:1237685 5:6781234 6:7812354 7:1564832 8:1546732  
8 0     1:6872345 2:8671345 3:6127845 4:1237865 5:7861234 6:8712354 7:1268543 8:1625437  
8 0     1:6872345 2:8671345 3:6127485 4:1238765 5:8761234 6:8712354 7:1265483 8:1625347  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6172384 6:8712354 7:1648325 8:1764532  
8 0     1:6723485 2:6173485 3:6812745 4:7681235 5:7612834 6:7128345 7:1684532 8:1234576  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6172384 6:7812354 7:1684325 8:1674532  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:7612384 6:7812354 7:8126543 8:1674532  
8 0     1:6728345 2:8617345 3:6182745 4:1823765 5:6187234 6:7128354 7:8164325 8:1723456  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:7612384 6:7182354 7:8126543 8:1745326  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6172384 6:7128354 7:1648325 8:1274536  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:7612384 6:7128354 7:8126543 8:1745362  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:7612384 6:7123854 7:8126543 8:1745632  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6123784 6:1237854 7:1845632 8:1274563  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:8612374 6:8123754 7:1845632 8:1654372  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123874 6:1278354 7:1458362 8:1274536  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:1287354 7:1845362 8:1745362  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6123784 6:8127354 7:1845362 8:1645327  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:8127354 7:1845362 8:1647532  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:6123784 6:1237584 7:1845632 8:1327465  
8 0     1:6872345 2:6187345 3:6812745 4:1237685 5:6812374 6:8123754 7:1845632 8:1354672  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6128374 6:1238754 7:1456832 8:1237456  
8 0     1:6782345 2:6718345 3:6812745 4:1237865 5:7861234 6:7812354 7:8126543 8:1365472  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:8761234 6:7812354 7:8126543 8:1675432  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6817234 6:7812354 7:1864325 8:1456723  
8 0     1:6723845 2:6713485 3:6812745 4:1823765 5:7612834 6:7128354 7:1268543 8:1234576  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:6172384 6:7123584 7:1684325 8:1327465  
8 0     1:6723845 2:6173845 3:8612745 4:1283765 5:6172834 6:7123854 7:1643285 8:1723456  
8 0     1:6723845 2:6173845 3:6812745 4:1283765 5:6172834 6:7128354 7:1643285 8:1723456  
8 0     1:6872345 2:6187345 3:6182745 4:1823765 5:6871234 6:8712354 7:1568432 8:1567234  
8 0     1:6872345 2:6187345 3:6182745 4:1823765 5:6871234 6:7812354 7:1586432 8:1567234  
8 0     1:6872345 2:6187345 3:6182745 4:1823765 5:6781234 6:7812354 7:1856432 8:1567234  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6871234 6:8712354 7:1568432 8:1567324  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6871234 6:7812354 7:1586432 8:1567324  
8 0     1:6723845 2:6173485 3:6812745 4:7618235 5:7612834 6:7128345 7:1684532 8:1234576  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:6712384 6:7123854 7:1568432 8:1327456  
8 0     1:6872345 2:6713485 3:6127485 4:1238765 5:8761234 6:8712354 7:1265483 8:1652347  
8 0     1:6872345 2:6713485 3:6127485 4:1237865 5:8761234 6:8712354 7:1265843 8:1652347  
8 0     1:6872345 2:6817345 3:8612745 4:1237865 5:8612374 6:8127354 7:8145362 8:1726354  
8 0     1:6872345 2:6871345 3:6812745 4:1238765 5:8761234 6:8712354 7:1265483 8:1236547  
8 0     1:6872345 2:8617345 3:6127845 4:1237865 5:8612374 6:8127354 7:1845362 8:1625437  
8 0     1:6872345 2:6187345 3:6182745 4:1237685 5:6812374 6:8123754 7:1845632 8:1546723  
8 0     1:6782345 2:6718345 3:6182745 4:8123765 5:6781234 6:7812354 7:8125643 8:1456723  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6128374 6:1283754 7:1456382 8:1743562  
8 0     1:6723845 2:6137845 3:6812745 4:1283765 5:6128374 6:7128354 7:1645823 8:1237456  
8 0     1:6723485 2:6134875 3:6812745 4:8123765 5:7612834 6:7128354 7:1652843 8:1234756  
8 0     1:6723845 2:6183475 3:6128745 4:1238765 5:7612384 6:7123584 7:8165243 8:1327465  
8 0     1:6872345 2:6187345 3:6182745 4:1237685 5:6812374 6:8127354 7:1845362 8:1546723  
8 0     1:6872345 2:6817345 3:6127845 4:1237865 5:6871234 6:8712354 7:1568432 8:1256437  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:6182374 6:1273854 7:1458362 8:1237456  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:6182374 6:1273854 7:1453862 8:1273456  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6182374 6:1287354 7:1453682 8:1273456  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6182374 6:1278354 7:1453862 8:1273456  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6718234 6:7812354 7:1568432 8:1674325  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6718234 6:7182354 7:1568432 8:1743256  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712834 6:8712354 7:1568432 8:1764352  
8 0     1:6872345 2:6713845 3:6127845 4:1238675 5:8671234 6:8712354 7:1254683 8:1654237  
8 0     1:6872345 2:6187345 3:6182745 4:1823765 5:6812374 6:8123754 7:1845632 8:1567234  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:1827354 7:1845362 8:1743526  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:1287354 7:1845362 8:1743562  
8 0     1:6872345 2:8671345 3:6127485 4:1238765 5:8671234 6:8712354 7:1256483 8:1625347  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6172834 6:7182354 7:1648325 8:1743526  
8 0     1:6723845 2:6173485 3:8761245 4:6182375 5:7612834 6:7123845 7:1638542 8:1234576  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6172384 6:7123854 7:1648325 8:1274563  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6172384 6:7123584 7:1648325 8:1274653  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:6187234 6:7123854 7:8164325 8:1723456  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:6178234 6:7123854 7:1643285 8:1723456  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6187234 6:7128354 7:8164325 8:1723456  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6178234 6:7128354 7:1643285 8:1723456  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6812374 6:8127354 7:1845362 8:1567342  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6182374 6:8127354 7:1845362 8:1673425  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6182374 6:1827354 7:1845362 8:1734256  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:6817234 6:7812354 7:1864325 8:1356472  
8 0     1:6728345 2:8617345 3:6182745 4:1823765 5:6718234 6:7128354 7:1856432 8:1234567  
8 0     1:6782345 2:6183745 3:6128745 4:1823765 5:6182374 6:7182354 7:8164523 8:1732456  
8 0     1:6782345 2:6138475 3:6128745 4:1238765 5:7612384 6:8712354 7:8165243 8:1764523  
8 0     1:6723845 2:8617345 3:8612745 4:7618235 5:7618234 6:7123845 7:8164532 8:1723456  
8 0     1:6782345 2:6183475 3:6128745 4:1283765 5:7618234 6:7182354 7:1865243 8:1342567  
8 0     1:6782345 2:6813475 3:6128745 4:1238765 5:7861234 6:7812354 7:8165243 8:1265743  
8 0     1:6782345 2:6813475 3:6128745 4:1238765 5:7681234 6:7812354 7:8165243 8:1256743  
8 0     1:6723845 2:8617345 3:8612745 4:7618235 5:7618234 6:7123845 7:1864532 8:1234567  
8 0     1:6782345 2:6718345 3:6812745 4:1237685 5:7681234 6:7812354 7:8126543 8:1354672  
8 0     1:6723485 2:6871345 3:6812745 4:8123675 5:6718234 6:7182354 7:1285463 8:1234567  
8 0     1:6872345 2:6817345 3:6812745 4:1237865 5:8612374 6:8123754 7:1485632 8:1236574  
8 0     1:6782345 2:6178345 3:7612845 4:6123875 5:7618234 6:7812345 7:1635482 8:1674325  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:6812374 6:8127354 7:1845362 8:1564723  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:6182374 6:8127354 7:1845362 8:1647235  
8 0     1:6872345 2:6713845 3:6127845 4:1238765 5:8671234 6:8712354 7:1256483 8:1654237  
8 0     1:6782345 2:6813475 3:6127845 4:1237865 5:7861234 6:7812354 7:8165243 8:1265437  
8 0     1:6782345 2:6813475 3:6127485 4:1237865 5:7861234 6:7812354 7:8165243 8:1265347  
8 0     1:6782345 2:6183475 3:8612745 4:1237865 5:7861234 6:7812354 7:8165243 8:1635472  
8 0     1:6782345 2:6183475 3:6128745 4:1238765 5:7612384 6:8712354 7:8165243 8:1764532  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6123784 6:1273854 7:1845362 8:1745632  
8 0     1:8672345 2:8671345 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1254376  
8 0     1:6872345 2:8671345 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1625437  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:8612374 6:8123754 7:1845632 8:1276543  
8 0     1:6782345 2:6178345 3:7612845 4:6123875 5:8761234 6:7812345 7:1635482 8:1675432  
8 0     1:8672345 2:6713485 3:6127485 4:1236875 5:8671234 6:7123584 7:1254863 8:1523467  
8 0     1:6723845 2:8671345 3:8612745 4:1823675 5:6718234 6:7123854 7:1285463 8:1234567  
8 0     1:6782345 2:6718345 3:6182745 4:8123675 5:6781234 6:7812354 7:8125463 8:1456723  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:8612374 6:8127354 7:1845362 8:1327654  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:6123784 6:8127354 7:1845362 8:1327645  
8 0     1:8672345 2:6173485 3:6127485 4:1237685 5:8671234 6:7123584 7:1586432 8:1523467  
8 0     1:8672345 2:6173485 3:6127485 4:1237685 5:8671234 6:7123584 7:1568432 8:1523476  
8 0     1:8672345 2:6781345 3:6812745 4:1237685 5:7681234 6:7182354 7:1826543 8:1235467  
8 0     1:8672345 2:6718345 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1543276  
8 0     1:8672345 2:6713845 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1542376  
8 0     1:8672345 2:6173485 3:6127485 4:1237685 5:8617234 6:7123584 7:1648325 8:1523746  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6128374 6:1278354 7:1453862 8:1273456  
8 0     1:8672345 2:8617345 3:8612745 4:1237685 5:6812374 6:1237854 7:1458632 8:1237546  
8 0     1:6723845 2:6813475 3:6812745 4:1823765 5:7618234 6:7182354 7:1685243 8:1234576  
8 0     1:6728345 2:6138475 3:6182745 4:1283765 5:7612834 6:7128354 7:1652483 8:1237456  
8 0     1:8672345 2:6134785 3:6127485 4:1237685 5:8761234 6:7123584 7:1658243 8:1523476  
8 0     1:8672345 2:6134785 3:6127485 4:1237685 5:7861234 6:7123584 7:1685243 8:1523476  
8 0     1:6872345 2:8613475 3:6127845 4:1237865 5:7861234 6:8712354 7:1685243 8:1625437  
8 0     1:6872345 2:8613475 3:6127845 4:1237865 5:7861234 6:7812354 7:1865243 8:1625437  
8 0     1:6872345 2:8613475 3:6127485 4:1237865 5:7861234 6:8712354 7:1685243 8:1625347  
8 0     1:6872345 2:8613475 3:6127485 4:1237865 5:7861234 6:7812354 7:1865243 8:1625347  
8 0     1:8672345 2:6134875 3:6127485 4:1237685 5:8761234 6:7123584 7:1652843 8:1523476  
8 0     1:8672345 2:6134785 3:6127845 4:1237865 5:8761234 6:8712354 7:1658243 8:1524376  
8 0     1:8672345 2:6134785 3:6127845 4:1237865 5:7861234 6:8712354 7:1685243 8:1524376  
8 0     1:8672345 2:6813745 3:6812745 4:1237685 5:6812374 6:7182354 7:1648523 8:1235746  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:6812374 6:8127354 7:1845362 8:1356472  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6123784 6:8123754 7:1845632 8:1764532  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6172834 6:7182354 7:1643825 8:1743526  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:8671234 6:8712354 7:1568432 8:1365472  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:6781234 6:7812354 7:1856432 8:1356472  
8 0     1:8672345 2:8617345 3:6127845 4:1237865 5:8612374 6:8123754 7:1845632 8:1254376  
8 0     1:8672345 2:8617345 3:6812745 4:1237685 5:6817234 6:7128354 7:8164325 8:1723546  
8 0     1:8672345 2:8617345 3:6812745 4:1237685 5:6817234 6:7128354 7:1864325 8:1235467  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:8612374 6:8123754 7:1845632 8:1654723  
8 0     1:6723485 2:6173485 3:7861245 4:7681235 5:7612834 6:7123845 7:1683452 8:1234576  
8 0     1:6723485 2:6178345 3:6127845 4:1237865 5:8612374 6:8123754 7:1845632 8:1432765  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6182374 6:1283754 7:1456382 8:1273456  
8 0     1:6728345 2:6187345 3:6128745 4:1238765 5:6123874 6:1287354 7:8145362 8:1274536  
8 0     1:6723845 2:8617345 3:8612745 4:7618235 5:7618234 6:7123845 7:1684532 8:1234576  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6871234 6:8712354 7:1564832 8:1564732  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6871234 6:7812354 7:1586432 8:1567432  
8 0     1:6872345 2:8613745 3:6127845 4:1237865 5:8612374 6:7812354 7:1864523 8:1625437  
8 0     1:6872345 2:6813745 3:6127845 4:1237865 5:8612374 6:7812354 7:1864523 8:1265437  
8 0     1:6782345 2:6183475 3:6128745 4:1238765 5:7612384 6:7123584 7:8165243 8:1746532  
8 0     1:6782345 2:6183475 3:6128745 4:1283765 5:7612834 6:7812354 7:8165243 8:1673452  
8 0     1:6872345 2:6187345 3:8612745 4:1237865 5:8671234 6:8712354 7:1568432 8:1635472  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:6123784 6:1237854 7:1845632 8:1327456  
8 0     1:6872345 2:6187345 3:6127485 4:1237865 5:8612374 6:8123754 7:1845632 8:1653472  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:8612374 6:8127354 7:1845362 8:1543276  
8 0     1:6872345 2:8617345 3:6127485 4:1237865 5:8612374 6:8123754 7:1845632 8:1625347  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6182374 6:1823754 7:1845632 8:1732456  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:6712384 6:7123584 7:1568432 8:1327465  
8 0     1:6872345 2:6713485 3:6127485 4:1238765 5:8671234 6:8712354 7:1256483 8:1652347  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6172384 6:7128354 7:1684325 8:1745362  
8 0     1:6728345 2:6718345 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1276543  
8 0     1:6872345 2:6187345 3:6128745 4:8761235 5:8761234 6:8712345 7:1645832 8:1645732  
8 0     1:6872345 2:6187345 3:6128745 4:1237685 5:6812374 6:8123754 7:1845632 8:1546732  
8 0     1:6723845 2:6137845 3:6127485 4:1283765 5:6123784 6:7123584 7:1648523 8:1237465  
8 0     1:8672345 2:6137485 3:6127845 4:1237865 5:8612374 6:7812354 7:1864523 8:1524376  
8 0     1:8672345 2:8613745 3:6127485 4:1237685 5:8612374 6:7123584 7:1684523 8:1253476  
8 0     1:6723845 2:6713845 3:6127485 4:1283765 5:7612384 6:7123584 7:1265843 8:1234765  
8 0     1:6723845 2:6713845 3:6127485 4:1283765 5:7612384 6:7123584 7:1265483 8:1237465  
8 0     1:6723845 2:6713485 3:8612745 4:1823765 5:7612834 6:7123854 7:1286543 8:1234567  
8 0     1:6728345 2:6718345 3:6128745 4:1238765 5:7612384 6:7123584 7:8126543 8:1274653  
8 0     1:6782345 2:6178345 3:6127845 4:1283765 5:6712834 6:7812354 7:1564832 8:1673452  
8 0     1:6872345 2:6187345 3:6128745 4:8761235 5:7861234 6:8712345 7:1648532 8:1645732  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6712834 6:7128354 7:8156432 8:1723456  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6712834 6:7128354 7:1856432 8:1234567  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6712834 6:7128354 7:1564382 8:1273456  
8 0     1:6723845 2:6713845 3:6127485 4:1283765 5:6712384 6:7123584 7:1256483 8:1237465  
8 0     1:6872345 2:6781345 3:8612745 4:1237865 5:7861234 6:7812354 7:1826543 8:1263547  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6172384 6:8712354 7:1648325 8:1276453  
8 0     1:6782345 2:6718345 3:6182745 4:1823765 5:6781234 6:7812354 7:8125643 8:1567234  
8 0     1:6728345 2:6187345 3:6128745 4:1238765 5:6123874 6:1238754 7:8145632 8:1274563  
8 0     1:6723485 2:6173485 3:7681245 4:7681235 5:7612834 6:7128345 7:1863452 8:1234567  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6172384 6:7123584 7:1643825 8:1273465  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6172384 6:7123584 7:1643825 8:1273465  
8 0     1:6872345 2:6187345 3:6182745 4:1237685 5:6817234 6:8712354 7:1684325 8:1546723  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6172384 6:7123584 7:1643285 8:1723465  
8 0     1:6723485 2:8617345 3:8612745 4:7681235 5:7618234 6:7123845 7:1864532 8:1234567  
8 0     1:6782345 2:6178345 3:7612845 4:6123875 5:8761234 6:7182345 7:1635482 8:1754326  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6812374 6:8123754 7:1845632 8:1567324  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6182374 6:1283754 7:1456832 8:1237456  
8 0     1:6723485 2:8671345 3:8612745 4:8123765 5:7618234 6:7123854 7:1286543 8:1234567  
8 0     1:6723485 2:8671345 3:6812745 4:8123765 5:7618234 6:7128354 7:1286543 8:1234567  
8 0     1:6782345 2:6187345 3:6182745 4:1823765 5:6781234 6:7812354 7:8156432 8:1567234  
8 0     1:6872345 2:6187345 3:6182745 4:1823765 5:6817234 6:8712354 7:1684325 8:1567234  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:7618234 6:7812354 7:8126543 8:1674325  
8 0     1:8672345 2:8613745 3:6127485 4:1237685 5:8612374 6:7123584 7:1648523 8:1253746  
8 0     1:6872345 2:6134785 3:6127485 4:1237865 5:7861234 6:7812354 7:1865243 8:1652347  
8 0     1:8672345 2:8613475 3:6127485 4:1237685 5:7861234 6:7123584 7:1685243 8:1253476  
8 0     1:6723845 2:6137845 3:6127845 4:1237865 5:8612374 6:7812354 7:1864523 8:1237654  
8 0     1:8672345 2:8613475 3:8612745 4:1237685 5:7681234 6:7123854 7:1685243 8:1235476  
8 0     1:6723485 2:6134875 3:8612745 4:8123765 5:7612834 6:7123854 7:1652843 8:1234756  
8 0     1:6723485 2:6134785 3:6127845 4:1237865 5:7861234 6:7812354 7:1865243 8:1243765  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6123784 6:8123754 7:1845632 8:1645327  
8 0     1:6782345 2:6718345 3:6128745 4:1823675 5:6718234 6:7812354 7:8125463 8:1673245  
8 0     1:6872345 2:6817345 3:6812745 4:1237865 5:8612374 6:8127354 7:1845362 8:1236547  
8 0     1:6723845 2:8617345 3:7681245 4:6182375 5:7618234 6:7128345 7:1683542 8:1234576  
8 0     1:6872345 2:6187345 3:6128745 4:7861235 5:7861234 6:8712345 7:1684532 8:1645732  
8 0     1:6728345 2:6178345 3:7612845 4:6123875 5:8761234 6:8712345 7:1635482 8:1276543  
8 0     1:6872345 2:6137845 3:6127845 4:1237865 5:8612374 6:8123574 7:1846523 8:1654237  
8 0     1:8672345 2:8613745 3:6127485 4:1237685 5:8612374 6:1235784 7:1486523 8:1253746  
8 0     1:6782345 2:6183475 3:6182745 4:1237865 5:7681234 6:7812354 7:8165243 8:1564723  
8 0     1:6872345 2:6187345 3:6128745 4:7861235 5:7861234 6:7812345 7:1864532 8:1645732  
8 0     1:6723845 2:6137845 3:6127845 4:1237865 5:8612374 6:8123574 7:1846523 8:1237654  
8 0     1:6782345 2:6183745 3:6128745 4:1823765 5:6182374 6:1823574 7:1465283 8:1372456  
8 0     1:8672345 2:6817345 3:6812745 4:1237685 5:6871234 6:7182354 7:1586432 8:1235467  
8 0     1:6723485 2:6138475 3:6128745 4:1238765 5:8761234 6:8712354 7:8165243 8:1423765  
8 0     1:6723845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:1654832 8:1237456  
8 0     1:6728345 2:6183475 3:6128745 4:1238765 5:7612384 6:7128354 7:8165243 8:1274536  
8 0     1:6782345 2:6183475 3:6182745 4:1237865 5:7861234 6:7812354 7:8165243 8:1654723  
8 0     1:6723485 2:8617345 3:8612745 4:7681235 5:7618234 6:7123845 7:1684532 8:1234576  
8 0     1:6723845 2:6713845 3:8612745 4:1283765 5:7612834 6:7123854 7:1265843 8:1234756  
8 0     1:8672345 2:6173485 3:6127485 4:1237685 5:8617234 6:7123584 7:8164325 8:1752346  
8 0     1:6872345 2:6187345 3:6182745 4:1823765 5:6812374 6:8127354 7:1845362 8:1567234  
8 0     1:8672345 2:6817345 3:6812745 4:1237685 5:6812374 6:1823754 7:1456832 8:1237546  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:8612374 6:8123754 7:1845632 8:1543276  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6123784 6:8127354 7:1845362 8:1764532  
8 0     1:8672345 2:6817345 3:6812745 4:1237685 5:6812374 6:1827354 7:1453682 8:1273546  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:1283754 7:1845632 8:1743562  
8 0     1:6872345 2:6871345 3:6812745 4:1237865 5:8761234 6:8712354 7:1265843 8:1236547  
8 0     1:6872345 2:6871345 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1265437  
8 0     1:6723485 2:8617345 3:7861245 4:6812375 5:7618234 6:7123845 7:1683542 8:1234576  
8 0     1:6872345 2:6187345 3:7612845 4:6123875 5:8761234 6:8712345 7:1635482 8:1654372  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712384 6:7128354 7:1564832 8:1745362  
8 0     1:6728345 2:6183745 3:6128745 4:1238765 5:6123874 6:7123854 7:8164523 8:1274563  
8 0     1:6872345 2:8613745 3:6127485 4:1237865 5:8612374 6:7812354 7:1864523 8:1625347  
8 0     1:6782345 2:6781345 3:8612745 4:1237865 5:7861234 6:7812354 7:8126543 8:1263547  
8 0     1:6872345 2:6187345 3:6128745 4:7612385 5:8761234 6:8712345 7:1645832 8:1654732  
8 0     1:6728345 2:6183745 3:6128745 4:1238765 5:6123874 6:7123584 7:8164523 8:1274653  
8 0     1:6723485 2:8617345 3:6812745 4:7681235 5:7618234 6:7128345 7:1864532 8:1234567  
8 0     1:6782345 2:6718345 3:6128745 4:1823765 5:7618234 6:7182354 7:8126543 8:1732456  
8 0     1:8672345 2:8613745 3:8612745 4:1237685 5:6812374 6:1238574 7:1468523 8:1235746  
8 0     1:6728345 2:6713845 3:6182745 4:1283765 5:7612834 6:7128354 7:1268543 8:1234576  
8 0     1:6782345 2:8671345 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1762543  
8 0     1:6782345 2:6178345 3:6127845 4:1283765 5:6178234 6:7812354 7:1648325 8:1673425  
8 0     1:6872345 2:6187345 3:7612485 4:6123875 5:8761234 6:8712345 7:1635482 8:1653472  
8 0     1:6723845 2:8613475 3:8612745 4:1823765 5:7618234 6:7123854 7:1685243 8:1234576  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:6123874 6:7128354 7:8164523 8:1745362  
8 0     1:6782345 2:6183475 3:6128745 4:1238765 5:7612384 6:7812354 7:8165243 8:1674532  
8 0     1:6728345 2:8613475 3:6182745 4:1823765 5:7618234 6:7128354 7:1685243 8:1234576  
8 0     1:6872345 2:6187345 3:6127845 4:8761235 5:8761234 6:8712345 7:1645832 8:1645372  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6812374 6:8123754 7:1845632 8:1456723  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:6123874 6:8712354 7:8164523 8:1764532  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128374 6:1827354 7:1845362 8:1473526  
8 0     1:8672345 2:8617345 3:6127485 4:1237685 5:8612374 6:1273584 7:1485362 8:1253746  
8 0     1:8672345 2:8617345 3:6812745 4:1237685 5:6812374 6:1287354 7:1453682 8:1273546  
8 0     1:6238745 2:7861345 3:6781245 4:6178235 5:6187234 6:1287345 7:1823456 8:1234756  
8 0     1:6782345 2:6183475 3:6128745 4:1283765 5:7618234 6:7182354 7:1658243 8:1342756  
8 0     1:6723845 2:8613475 3:6812745 4:1823765 5:7618234 6:7128354 7:1685243 8:1234576  
8 0     1:8672345 2:8617345 3:8612745 4:1237685 5:6812374 6:1273854 7:1453862 8:1273546  
8 0     1:6872345 2:6187345 3:6127845 4:7612385 5:8761234 6:8712345 7:1645832 8:1654372  
8 0     1:6782345 2:6178345 3:6127845 4:7612385 5:8761234 6:8712345 7:1645832 8:1765432  
8 0     1:6782345 2:6187345 3:6128745 4:1823765 5:6718234 6:7182354 7:8156432 8:1732456  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6781234 6:7812354 7:8156432 8:1567342  
8 0     1:6782345 2:6718345 3:6128745 4:1283765 5:7612834 6:7128354 7:1265483 8:1374562  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1765432  
8 0     1:6782345 2:6183475 3:6128745 4:1283765 5:7681234 6:7812354 7:8165243 8:1567342  
8 0     1:6782345 2:6183475 3:6128745 4:1283765 5:7618234 6:7812354 7:8165243 8:1673425  
8 0     1:8672345 2:8613745 3:6127845 4:1237865 5:8612374 6:8123574 7:1846523 8:1254376  
8 0     1:6872345 2:6817345 3:6127485 4:1237865 5:8617234 6:8712354 7:1684325 8:1265347  
8 0     1:6782345 2:6183475 3:6128745 4:1283765 5:7612834 6:7128354 7:8165243 8:1734562  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6718234 6:7182354 7:1564382 8:1734256  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6182374 6:1827354 7:1845362 8:1473256  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:8612374 6:8123754 7:1845632 8:1327654  
8 0     1:8672345 2:8617345 3:8612745 4:1237685 5:6812374 6:1238754 7:1456832 8:1237546  
8 0     1:6782345 2:6178345 3:6127845 4:7612385 5:8761234 6:7812345 7:1645832 8:1675432  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6128374 6:1283754 7:1456382 8:1273456  
8 0     1:6723485 2:8617345 3:6812745 4:8123765 5:6182374 6:1283754 7:1456382 8:1273456  
8 0     1:6723485 2:8617345 3:6812745 4:7681235 5:7618234 6:7128345 7:1684532 8:1234576  
8 0     1:6782345 2:6183745 3:6128745 4:1823765 5:6182374 6:7182354 7:1645823 8:1327456  
8 0     1:6782345 2:6138475 3:6128745 4:1238765 5:7612384 6:7812354 7:8165243 8:1674523  
8 0     1:6723845 2:6138475 3:6127845 4:1238765 5:8761234 6:8712354 7:1652483 8:1237654  
8 0     1:6782345 2:6718345 3:6182745 4:1823765 5:7681234 6:7812354 7:8126543 8:1567234  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:7612834 6:7812354 7:8126543 8:1674352  
8 0     1:6782345 2:6718345 3:6182745 4:1237865 5:7861234 6:7812354 7:8126543 8:1654723  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:6128374 6:7182354 7:8164523 8:1743526  
8 0     1:6872345 2:6187345 3:6127485 4:7612385 5:8761234 6:8712345 7:1645832 8:1653472  
8 0     1:6782345 2:6178345 3:7612845 4:6123875 5:8761234 6:7128345 7:1635482 8:1754362  
8 0     1:6723845 2:6137845 3:6127485 4:1283765 5:6123874 6:1235874 7:1465823 8:1237465  
8 0     1:6872345 2:8613745 3:6127485 4:1237865 5:8612374 6:8123574 7:1846523 8:1625347  
8 0     1:6723845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:1654382 8:1273456  
8 0     1:6782345 2:6183475 3:6128745 4:1283765 5:7612834 6:7182354 7:1652483 8:1374526  
8 0     1:8672345 2:8613475 3:6127845 4:1237865 5:7861234 6:7812354 7:1865243 8:1254376  
8 0     1:6782345 2:8613475 3:8612745 4:1237865 5:7861234 6:7812354 7:8165243 8:1623547  
8 0     1:6723485 2:6813475 3:6812745 4:8123765 5:7618234 6:7182354 7:1658243 8:1234756  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6182374 6:1827354 7:1845362 8:1732456  
8 0     1:6782345 2:6178345 3:6812745 4:8123765 5:6781234 6:7812354 7:1564382 8:1345672  
8 0     1:6782345 2:6178345 3:6812745 4:1237865 5:6781234 6:7812354 7:1564382 8:1356472  
8 0     1:6872345 2:6817345 3:6127485 4:1237865 5:8612374 6:8127354 7:1485362 8:1265374  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6123784 6:1273584 7:1485362 8:1237465  
8 0     1:6872345 2:8671345 3:6127845 4:1238765 5:8671234 6:8712354 7:1256483 8:1625437  
8 0     1:8672345 2:8617345 3:6127485 4:1237685 5:8612374 6:1237584 7:1485632 8:1253746  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6128374 6:8123754 7:1845632 8:1673452  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6128374 6:1823754 7:1845632 8:1734526  
8 0     1:6782345 2:6718345 3:6812745 4:8123675 5:6781234 6:7812354 7:8125463 8:1345672  
8 0     1:6872345 2:6178345 3:6127845 4:8761235 5:8761234 6:8712345 7:1645832 8:1645327  
8 0     1:6723845 2:6173845 3:6812745 4:1283765 5:6128374 6:1287354 7:1453682 8:1273456  
8 0     1:6872345 2:6187345 3:6812745 4:8123765 5:6812374 6:8123754 7:1845632 8:1345672  
8 0     1:6782345 2:6718345 3:6128745 4:1283675 5:6712834 6:7182354 7:1825463 8:1345267  
8 0     1:6872345 2:8617345 3:8612745 4:1237865 5:8612374 6:8123754 7:1845632 8:1623547  
8 0     1:8672345 2:8617345 3:6812745 4:1237685 5:6812374 6:1283754 7:1456832 8:1237546  
8 0     1:6723485 2:6817345 3:6812745 4:8123765 5:6182374 6:1823754 7:1456832 8:1237456  
8 0     1:6723485 2:8671345 3:6812745 4:8123765 5:6718234 6:7128354 7:1285643 8:1234567  
8 0     1:6728345 2:6178345 3:7612845 4:7612385 5:8761234 6:8712345 7:1634582 8:1276543  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6172384 6:7123584 7:1648325 8:1237465  
8 0     1:6782345 2:6813475 3:6128745 4:8123765 5:7681234 6:7812354 7:8165243 8:1245673  
8 0     1:6872345 2:6178345 3:6127845 4:7612385 5:8761234 6:8712345 7:1645832 8:1654327  
8 0     1:6782345 2:6178345 3:6812745 4:1237685 5:6781234 6:7812354 7:1564382 8:1354672  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712834 6:7812354 7:1568432 8:1674352  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712834 6:7182354 7:1568432 8:1743526  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712834 6:7128354 7:1568432 8:1743562  
8 0     1:6872345 2:6813745 3:6127485 4:1237865 5:8612374 6:8123574 7:1486523 8:1265374  
8 0     1:6782345 2:6813475 3:6128745 4:1237865 5:7861234 6:7812354 7:8165243 8:1265473  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:8612374 6:8123754 7:1845632 8:1365472  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6128374 6:8127354 7:1845362 8:1673452  
8 0     1:6723485 2:8617345 3:7681245 4:6812375 5:7618234 6:7128345 7:1863542 8:1234567  
8 0     1:6723845 2:6173845 3:8612745 4:1283765 5:6712834 6:7123854 7:8156432 8:1723456  
8 0     1:6723845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:8165432 8:1723456  
8 0     1:8672345 2:6781345 3:6812745 4:1236785 5:6781234 6:7182354 7:1825463 8:1235467  
8 0     1:6872345 2:8617345 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1625437  
8 0     1:6782345 2:6713845 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1765423  
8 0     1:6782345 2:6183745 3:6128745 4:1283765 5:6182374 6:7182354 7:1645283 8:1374256  
8 0     1:6872345 2:6137485 3:6127485 4:1237865 5:8612374 6:8712354 7:1684523 8:1652347  
8 0     1:6872345 2:6173845 3:6127845 4:7612385 5:8761234 6:8712345 7:1645832 8:1654237  
8 0     1:6723485 2:6137485 3:6812745 4:8123765 5:6128374 6:1283574 7:1465823 8:1237456  
8 0     1:6723485 2:8617345 3:7681245 4:6812375 5:7618234 6:7128345 7:1683542 8:1234576  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712384 6:7128354 7:1568432 8:1745362  
8 0     1:6872345 2:6813745 3:6127485 4:1237865 5:8612374 6:8123574 7:1846523 8:1265347  
8 0     1:8672345 2:8671345 3:6127845 4:1237865 5:8761234 6:8712354 7:1265843 8:1254376  
8 0     1:8672345 2:8671345 3:6127845 4:1237865 5:7861234 6:8712354 7:1268543 8:1254376  
8 0     1:6723845 2:6137845 3:6127485 4:1283765 5:6123784 6:1235784 7:1486523 8:1237465  
8 0     1:6782345 2:6178345 3:6128745 4:1823765 5:6718234 6:7182354 7:1564382 8:1732456  
8 0     1:6723845 2:6137485 3:6812745 4:1823765 5:6128374 6:7128354 7:1645823 8:1237456  
8 0     1:6782345 2:6813475 3:6128745 4:1237865 5:7681234 6:7812354 7:8165243 8:1256473  
8 0     1:6782345 2:6183475 3:6128745 4:1238765 5:7612834 6:7128354 7:8165243 8:1743562  
8 0     1:6872345 2:6173485 3:6127485 4:1238765 5:8671234 6:8712354 7:1564832 8:1652347  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712384 6:8712354 7:1564832 8:1764532  
8 0     1:6723485 2:6813475 3:6812745 4:8123765 5:7618234 6:7182354 7:1685243 8:1234576  
8 0     1:6728345 2:6178345 3:7612845 4:7612385 5:8761234 6:7128345 7:8163452 8:1725436  
8 0     1:6782345 2:6178345 3:7612845 4:6123875 5:8761234 6:8712345 7:1635482 8:1765432  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6123784 6:1278354 7:1845362 8:1453672  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6712834 6:7812354 7:1564382 8:1673452  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123784 6:1823754 7:1845632 8:1457326  
8 0     1:8672345 2:6713485 3:6127485 4:1237685 5:8671234 6:7123584 7:1258643 8:1523467  
8 0     1:8672345 2:6871345 3:6812745 4:1236875 5:6871234 6:7182354 7:1254863 8:1235467  
8 0     1:6782345 2:6178345 3:6127845 4:7612385 5:7861234 6:7812345 7:1645832 8:1657432  
8 0     1:8672345 2:8671345 3:6127845 4:1238765 5:8671234 6:8712354 7:1256483 8:1254376  
8 0     1:8672345 2:8671345 3:8612745 4:1237685 5:6871234 6:7123854 7:1258643 8:1235467  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:8612374 6:8127354 7:1845362 8:1654723  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6718234 6:7812354 7:1564832 8:1674325  
8 0     1:6728345 2:6713485 3:6182745 4:1823765 5:7612834 6:7128354 7:1268543 8:1234576  
8 0     1:6728345 2:6183745 3:6128745 4:1238765 5:6123874 6:8712354 7:8164523 8:1276453  
8 0     1:6723845 2:6871345 3:6812745 4:1823765 5:7618234 6:7182354 7:1286543 8:1234567  
8 0     1:6723485 2:6173485 3:7861245 4:6812375 5:7612834 6:7123845 7:1683542 8:1234576  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123784 6:8123754 7:1845632 8:1645732  
8 0     1:6782345 2:6183475 3:6128745 4:1283765 5:7612834 6:7128354 7:1652843 8:1347562  
8 0     1:6782345 2:6178345 3:7612845 4:6123875 5:7861234 6:7812345 7:1635482 8:1657432  
8 0     1:6872345 2:6134875 3:6127845 4:1237865 5:8761234 6:8712354 7:1652843 8:1652437  
8 0     1:6238745 2:8761345 3:8761245 4:6178235 5:6178234 6:1237845 7:1238456 8:1234567  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123784 6:1827354 7:1845362 8:1457326  
8 0     1:6723485 2:6137845 3:6127845 4:1237865 5:8612374 6:7812354 7:1864523 8:1423765  
8 0     1:6723845 2:6138475 3:6128745 4:1238765 5:8761234 6:8712354 7:8165243 8:1237654  
8 0     1:6872345 2:6187345 3:7861245 4:6123785 5:7861234 6:7812345 7:1863542 8:1635472  
8 0     1:6238745 2:8761345 3:7681245 4:6178235 5:6178234 6:1283745 7:1283456 8:1234576  
8 0     1:6728345 2:6173485 3:6182745 4:1823765 5:6712834 6:7128354 7:1856432 8:1234567  
8 0     1:8672345 2:8671345 3:6127845 4:1237865 5:8671234 6:8712354 7:1256843 8:1254376  
8 0     1:8672345 2:8617345 3:8612745 4:1237685 5:6812374 6:1273854 7:1458362 8:1237546  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6712384 6:7128354 7:1568432 8:1274536  
8 0     1:6782345 2:6718345 3:6128745 4:1823765 5:6718234 6:7812354 7:8125643 8:1673245  
8 0     1:6782345 2:6183475 3:6128745 4:1238765 5:7612384 6:7123854 7:8165243 8:1745632  
8 0     1:6782345 2:6178345 3:7612845 4:6123875 5:7681234 6:7812345 7:1635482 8:1567432  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:8127354 7:1845362 8:1674352  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:6718234 6:7123854 7:8156432 8:1723456  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:6718234 6:7123854 7:1856432 8:1234567  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6718234 6:7128354 7:8156432 8:1723456  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6718234 6:7128354 7:1856432 8:1234567  
8 0     1:6723485 2:6173485 3:7681245 4:6812375 5:7612834 6:7128345 7:1863542 8:1234567  
8 0     1:6728345 2:6178345 3:7612845 4:7612385 5:8761234 6:7128345 7:1863452 8:1254367  
8 0     1:6723485 2:6173485 3:7681245 4:6812375 5:7612834 6:7128345 7:1683542 8:1234576  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6123784 6:1273584 7:1845362 8:1465372  
8 0     1:6728345 2:8617345 3:6182745 4:1823765 5:6182374 6:1283754 7:1456832 8:1237456  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1543276  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6712834 6:7182354 7:1564382 8:1734526  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6718234 6:7812354 7:1564382 8:1674325  
8 0     1:6872345 2:6138475 3:6127845 4:1238765 5:8761234 6:8712354 7:1652483 8:1654237  
8 0     1:6723485 2:6817345 3:6812745 4:8123765 5:6182374 6:1823754 7:1456382 8:1273456  
8 0     1:6872345 2:6173485 3:6127485 4:1237865 5:8671234 6:8712354 7:1568432 8:1652347  
8 0     1:6782345 2:6178345 3:6182745 4:1823765 5:6781234 6:7812354 7:1564382 8:1567234  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712384 6:7123584 7:1564832 8:1746532  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1765432  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6718234 6:8712354 7:1568432 8:1764325  
8 0     1:6728345 2:6183745 3:6128745 4:1238765 5:6123874 6:7128354 7:8164523 8:1274536  
8 0     1:6723845 2:6137845 3:8612745 4:1283765 5:6128374 6:7123854 7:1645823 8:1237456  
8 0     1:6872345 2:6187345 3:6128745 4:6123875 5:8761234 6:8712345 7:8165432 8:1654327  
8 0     1:6872345 2:6187345 3:6128745 4:6123875 5:8761234 6:7812345 7:1865432 8:1675432  
8 0     1:6723845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:1658432 8:1234756  
8 0     1:6723845 2:6173845 3:8612745 4:1283765 5:6712834 6:7123854 7:1856432 8:1234567  
8 0     1:8672345 2:8671345 3:6127845 4:1238675 5:8671234 6:8712354 7:1254683 8:1254376  
8 0     1:6782345 2:6718345 3:6128745 4:1283675 5:6718234 6:7182354 7:8125463 8:1734256  
8 0     1:6782345 2:6718345 3:6182745 4:1237685 5:6781234 6:7812354 7:8125643 8:1546723  
8 0     1:6872345 2:6187345 3:6812745 4:1237685 5:6817234 6:7812354 7:1864325 8:1354672  
8 0     1:6728345 2:6718345 3:6128745 4:1238765 5:7612384 6:8712354 7:8126543 8:1276453  
8 0     1:6728345 2:6718345 3:6128745 4:1238765 5:7612384 6:7128354 7:8126543 8:1274536  
8 0     1:6728345 2:6718345 3:6128745 4:1238765 5:7612384 6:7123854 7:8126543 8:1274563  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6172834 6:7128354 7:1643825 8:1273456  
8 0     1:8672345 2:8617345 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1254376  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6187234 6:7182354 7:1864325 8:1734256  
8 0     1:6872345 2:6173485 3:6127485 4:1237865 5:8612374 6:8123754 7:1485632 8:1652374  
8 0     1:6723845 2:6137485 3:8612745 4:1823765 5:6128374 6:1238574 7:1465823 8:1237456  
8 0     1:8672345 2:6173485 3:6127485 4:1237685 5:8612374 6:1273584 7:1485362 8:1523746  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6128374 6:1287354 7:1845362 8:1734562  
8 0     1:6872345 2:6187345 3:6182745 4:1238765 5:8671234 6:8712354 7:1564832 8:1654723  
8 0     1:6872345 2:6187345 3:6182745 4:1238765 5:6871234 6:8712354 7:1564832 8:1564723  
8 0     1:6723485 2:6134785 3:6127845 4:1237865 5:8761234 6:8712354 7:1658243 8:1243765  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6172834 6:7128354 7:1643825 8:1273456  
8 0     1:8672345 2:8617345 3:8612745 4:1237685 5:6817234 6:7123854 7:8164325 8:1723546  
8 0     1:6872345 2:6871345 3:6127485 4:1237865 5:7861234 6:8712354 7:1268543 8:1265347  
8 0     1:6782345 2:6718345 3:6128745 4:1283765 5:7618234 6:7182354 7:1826543 8:1342567  
8 0     1:6723485 2:8617345 3:8612745 4:8123765 5:6182374 6:1273854 7:1453862 8:1273456  
8 0     1:6872345 2:6187345 3:8761245 4:6123875 5:8761234 6:8712345 7:1635482 8:1635472  
8 0     1:6728345 2:6178345 3:7612845 4:7612385 5:8761234 6:7128345 7:1683452 8:1254376  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6123784 6:1237584 7:1485632 8:1746532  
8 0     1:6872345 2:6173845 3:6127845 4:1237865 5:8612374 6:8127354 7:1845362 8:1654237  
8 0     1:6723845 2:6178345 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1327654  
8 0     1:6782345 2:6718345 3:6128745 4:1238765 5:7612384 6:8712354 7:8126543 8:1764532  
8 0     1:6872345 2:8671345 3:6127485 4:1238675 5:8671234 6:8712354 7:1254683 8:1625347  
8 0     1:6872345 2:6187345 3:6812745 4:1237685 5:6871234 6:8712354 7:1568432 8:1354672  
8 0     1:6782345 2:6718345 3:6128745 4:8123765 5:6781234 6:7812354 7:8125643 8:1456732  
8 0     1:6872345 2:6713485 3:6127485 4:1237865 5:8671234 6:8712354 7:1256843 8:1652347  
8 0     1:6723845 2:6173845 3:6812745 4:1283765 5:6712834 6:7128354 7:8156432 8:1723456  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123874 6:1273854 7:1458362 8:1274563  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123784 6:1278354 7:1485362 8:1274536  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123784 6:1273854 7:1485362 8:1274563  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123784 6:1273584 7:1485362 8:1274653  
8 0     1:8672345 2:6137845 3:6127845 4:1237865 5:8612374 6:8712354 7:1684523 8:1542376  
8 0     1:6723845 2:6137485 3:6127485 4:1823765 5:6123874 6:7123584 7:1645823 8:1237465  
8 0     1:6723845 2:6183745 3:6128745 4:1238765 5:6123874 6:7123584 7:8164523 8:1327465  
8 0     1:6782345 2:6134785 3:6127485 4:1237865 5:7861234 6:7812354 7:8165243 8:1652347  
8 0     1:6782345 2:6718345 3:6182745 4:1237685 5:7681234 6:7812354 7:8126543 8:1546723  
8 0     1:8672345 2:6817345 3:6812745 4:1237685 5:6781234 6:7182354 7:1856432 8:1235467  
8 0     1:8672345 2:6178345 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1543276  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1543276  
8 0     1:6728345 2:6178345 3:6127845 4:7612385 5:8761234 6:8712345 7:1645832 8:1276543  
8 0     1:8672345 2:6134875 3:6127845 4:1238765 5:8761234 6:8712354 7:1652483 8:1524376  
8 0     1:6782345 2:8613475 3:6128745 4:1237865 5:7861234 6:7812354 7:8165243 8:1625473  
8 0     1:6723485 2:6137485 3:6812745 4:8123765 5:6128374 6:7128354 7:1645823 8:1237456  
8 0     1:6872345 2:6187345 3:8761245 4:6123785 5:8761234 6:8712345 7:1635842 8:1635472  
8 0     1:6782345 2:6718345 3:6128745 4:1237685 5:7681234 6:7812354 7:8126543 8:1546732  
8 0     1:8672345 2:6817345 3:6812745 4:1237685 5:6812374 6:1823754 7:8145632 8:1723546  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6712384 6:7123584 7:1564832 8:1274653  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1276543  
8 0     1:6728345 2:6183745 3:6128745 4:1238765 5:6123874 6:1283574 7:8146523 8:1274536  
8 0     1:6728345 2:6178345 3:7612845 4:7612385 5:8761234 6:7128345 7:1634582 8:1275436  
8 0     1:6238745 2:7861345 3:7681245 4:6178235 5:6187234 6:1283745 7:1823456 8:1234756  
8 0     1:8672345 2:8613745 3:6127845 4:1237865 5:8612374 6:8712354 7:1684523 8:1254376  
8 0     1:6872345 2:6187345 3:8761245 4:6123785 5:7861234 6:8712345 7:1638542 8:1635472  
8 0     1:6782345 2:6183475 3:6182745 4:1823765 5:7681234 6:7812354 7:8165243 8:1567234  
8 0     1:8672345 2:8617345 3:6127845 4:1237865 5:8612374 6:8127354 7:1845362 8:1254376  
8 0     1:6723845 2:6813475 3:6812745 4:1823765 5:7618234 6:7182354 7:1658243 8:1234756  
8 0     1:6723845 2:6137485 3:8612745 4:1823765 5:6128374 6:7123854 7:1645823 8:1237456  
8 0     1:6782345 2:6183475 3:6128745 4:1237865 5:7861234 6:7812354 7:8165243 8:1654732  
8 0     1:6782345 2:6183475 3:6128745 4:1283765 5:7612834 6:7182354 7:8165243 8:1734526  
8 0     1:6723845 2:6183475 3:6128745 4:1238765 5:8761234 6:8712354 7:8165243 8:1327654  
8 0     1:8672345 2:8613745 3:8612745 4:1237685 5:6812374 6:7123854 7:1684523 8:1235476  
8 0     1:6782345 2:6183475 3:6128745 4:1237865 5:7681234 6:7812354 7:8165243 8:1564732  
8 0     1:8672345 2:8671345 3:6812745 4:1237685 5:7681234 6:7128354 7:1286543 8:1235467  
8 0     1:6723845 2:6718345 3:6128745 4:1238765 5:7612384 6:8712354 7:8126543 8:1327645  
8 0     1:8672345 2:6137845 3:6127845 4:1237865 5:8612374 6:8123574 7:1846523 8:1542376  
8 0     1:6782345 2:6183475 3:6812745 4:8123765 5:7681234 6:7812354 7:8165243 8:1345672  
8 0     1:6782345 2:6183475 3:6812745 4:1237865 5:7861234 6:7812354 7:8165243 8:1365472  
8 0     1:6872345 2:6187345 3:7861245 4:6123785 5:7861234 6:8712345 7:1683542 8:1635472  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6182374 6:1827354 7:8145362 8:1734256  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6128374 6:1283754 7:1456832 8:1237456  
8 0     1:6723845 2:6183745 3:6128745 4:1238765 5:6123874 6:1235874 7:8146523 8:1327465  
8 0     1:8672345 2:6173845 3:6127845 4:1237865 5:8612374 6:8123754 7:1845632 8:1542376  
8 0     1:6723845 2:6173485 3:8612745 4:7618235 5:7612834 6:7123845 7:8164532 8:1723456  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:6172384 6:8712354 7:1684325 8:1327645  
8 0     1:6728345 2:6183475 3:6128745 4:1238765 5:7612384 6:8712354 7:8165243 8:1276453  
8 0     1:8672345 2:6813475 3:6812745 4:1237685 5:7681234 6:7182354 7:1865243 8:1235467  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6781234 6:7812354 7:1564382 8:1567342  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712384 6:7182354 7:1564832 8:1745326  
8 0     1:6782345 2:6718345 3:6128745 4:1823765 5:6781234 6:7812354 7:8125643 8:1567324  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6128374 6:1283754 7:1845632 8:1734562  
8 0     1:6782345 2:6183475 3:6182745 4:8123765 5:7681234 6:7812354 7:8165243 8:1456723  
8 0     1:6723845 2:6173845 3:6812745 4:1283765 5:6712834 6:7128354 7:1856432 8:1234567  
8 0     1:6723845 2:6173845 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1237654  
8 0     1:8672345 2:6713485 3:6127485 4:1236785 5:8671234 6:7123584 7:1258463 8:1523467  
8 0     1:6872345 2:6187345 3:6812745 4:1237685 5:6781234 6:7812354 7:1856432 8:1354672  
8 0     1:6782345 2:6813475 3:6128745 4:1237685 5:7681234 6:7812354 7:8165243 8:1254673  
8 0     1:6782345 2:6183745 3:6128745 4:1283765 5:6128374 6:7128354 7:8164523 8:1734562  
8 0     1:6723845 2:6173485 3:7861245 4:6182375 5:7612834 6:7123845 7:1683542 8:1234576  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6712384 6:7123854 7:1564832 8:1274563  
8 0     1:8672345 2:6138475 3:6128745 4:1238765 5:8761234 6:8712354 7:8165243 8:1542376  
8 0     1:6723485 2:8613475 3:6812745 4:8123765 5:7618234 6:7128354 7:1685243 8:1234576  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6871234 6:8712354 7:1568432 8:1456723  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6871234 6:7812354 7:1586432 8:1456723  
8 0     1:6723485 2:6134785 3:6127845 4:1237865 5:7861234 6:8712354 7:1685243 8:1243765  
8 0     1:8672345 2:6137845 3:6127845 4:1237865 5:8612374 6:7812354 7:1864523 8:1542376  
8 0     1:6782345 2:6718345 3:6128745 4:1283675 5:6712834 6:7182354 7:8125463 8:1734526  
8 0     1:6728345 2:6817345 3:6182745 4:1823765 5:6182374 6:1823754 7:1456832 8:1237456  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:8612374 6:8127354 7:1845362 8:1654327  
8 0     1:6872345 2:6817345 3:6127485 4:1237865 5:8612374 6:8123754 7:1485632 8:1265374  
8 0     1:6872345 2:6173485 3:6127485 4:1237865 5:8612374 6:8123754 7:1845632 8:1652347  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128374 6:8123754 7:1845632 8:1647352  
8 0     1:6723845 2:6718345 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1327654  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6817234 6:8712354 7:1684325 8:1456723  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6128374 6:1827354 7:8145362 8:1734526  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6123784 6:1278354 7:1845362 8:1274536  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6123784 6:1273854 7:1845362 8:1274563  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6123784 6:1273584 7:1845362 8:1274653  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:8612374 6:8127354 7:1845362 8:1276543  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6123784 6:8127354 7:1845362 8:1276453  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6123784 6:1278354 7:1845362 8:1453627  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6128374 6:1283754 7:8145632 8:1743562  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6128374 6:1273854 7:1453862 8:1273456  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6128374 6:1287354 7:1453682 8:1273456  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6128374 6:1827354 7:8145362 8:1743526  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6182374 6:8123754 7:1845632 8:1673425  
8 0     1:6782345 2:6183475 3:6128745 4:1823765 5:7681234 6:7812354 7:8165243 8:1567324  
8 0     1:6872345 2:8613745 3:6127845 4:1237865 5:8612374 6:8712354 7:1684523 8:1625437  
8 0     1:8672345 2:6138475 3:6127845 4:1238765 5:8761234 6:8712354 7:1652483 8:1542376  
8 0     1:8672345 2:6813745 3:6812745 4:1237685 5:6812374 6:7182354 7:1864523 8:1235467  
8 0     1:8672345 2:6173845 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1542376  
8 0     1:6723845 2:6173485 3:7681245 4:6182375 5:7612834 6:7128345 7:1863542 8:1234567  
8 0     1:6723845 2:6183475 3:6128745 4:1238765 5:7612384 6:8712354 7:8165243 8:1327645  
8 0     1:6728345 2:6183475 3:6128745 4:1238765 5:7612384 6:7123854 7:8165243 8:1274563  
8 0     1:6782345 2:6183475 3:6128745 4:1283765 5:7612834 6:7182354 7:1652843 8:1347526  
8 0     1:8672345 2:6781345 3:6812745 4:1237685 5:6781234 6:7182354 7:1825643 8:1235467  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712384 6:8712354 7:1568432 8:1764532  
8 0     1:6782345 2:6178345 3:7612845 4:8761235 5:8761234 6:8712345 7:1634582 8:1764532  
8 0     1:6723845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:1865432 8:1234567  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6812374 6:8127354 7:1845362 8:1567324  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6182374 6:8127354 7:1845362 8:1673245  
8 0     1:6723845 2:8617345 3:8761245 4:6182375 5:7618234 6:7123845 7:1638542 8:1234576  
8 0     1:8672345 2:8613745 3:8612745 4:1237685 5:6812374 6:7123854 7:1645823 8:1237546  
8 0     1:6723845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:1685432 8:1234576  
8 0     1:6723845 2:8617345 3:7861245 4:6182375 5:7618234 6:7123845 7:1683542 8:1234576  
8 0     1:8672345 2:8613745 3:6812745 4:1237685 5:6812374 6:7128354 7:1684523 8:1235476  
8 0     1:6872345 2:6813475 3:6127845 4:1237865 5:7861234 6:7812354 7:1865243 8:1265437  
8 0     1:6723845 2:8617345 3:7681245 4:6182375 5:7618234 6:7128345 7:1863542 8:1234567  
8 0     1:6782345 2:6183745 3:6128745 4:1283765 5:6128374 6:1283574 7:8146523 8:1734562  
8 0     1:6723485 2:6134875 3:6128745 4:1238765 5:8761234 6:8712354 7:8165243 8:1243765  
8 0     1:8672345 2:8613475 3:6812745 4:1237685 5:7681234 6:7128354 7:1685243 8:1235476  
8 0     1:6872345 2:6187345 3:7612485 4:6123785 5:8761234 6:8712345 7:1635842 8:1653472  
8 0     1:6723845 2:6173485 3:7681245 4:6182375 5:7612834 6:7128345 7:1683542 8:1234576  
8 0     1:6782345 2:6178345 3:7612845 4:8761235 5:8761234 6:7812345 7:1634582 8:1674532  
8 0     1:6872345 2:6178345 3:8761245 4:6123875 5:8761234 6:8712345 7:1635482 8:1635427  
8 0     1:6782345 2:6178345 3:7612845 4:7861235 5:8761234 6:7812345 7:1634582 8:1647532  
8 0     1:6872345 2:6178345 3:7612845 4:6123875 5:8761234 6:8712345 7:1635482 8:1654327  
8 0     1:6723845 2:8617345 3:6812745 4:7618235 5:7618234 6:7128345 7:8164532 8:1723456  
8 0     1:6872345 2:6187345 3:6812745 4:8123765 5:6817234 6:7812354 7:1864325 8:1345672  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:8617234 6:8712354 7:1684325 8:1365472  
8 0     1:6723485 2:8617345 3:8761245 4:6812375 5:7618234 6:7123845 7:1638542 8:1234576  
8 0     1:6872345 2:6178345 3:7612485 4:6123875 5:8761234 6:8712345 7:1635482 8:1653427  
8 0     1:6782345 2:6178345 3:7612845 4:7861235 5:7861234 6:7812345 7:1634582 8:1645732  
8 0     1:8672345 2:6871345 3:6812745 4:1237685 5:6871234 6:7182354 7:1258643 8:1235467  
8 0     1:6872345 2:6173845 3:7612845 4:6123875 5:8761234 6:8712345 7:1635482 8:1654237  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6123784 6:8127354 7:1845362 8:1645372  
8 0     1:8672345 2:6173485 3:6127845 4:1237865 5:8612374 6:8127354 7:1845362 8:1524376  
8 0     1:6872345 2:6173485 3:7612845 4:6123875 5:8761234 6:8712345 7:1635482 8:1652437  
8 0     1:8672345 2:6813475 3:6812745 4:1237685 5:7681234 6:7182354 7:1685243 8:1235476  
8 0     1:6723845 2:8671345 3:6812745 4:1823765 5:6718234 6:7128354 7:1285643 8:1234567  
8 0     1:6782345 2:6178345 3:7612845 4:7681235 5:8761234 6:7812345 7:1634582 8:1467532  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6712384 6:7123854 7:1568432 8:1274563  
8 0     1:6782345 2:6183475 3:6128745 4:1283765 5:7618234 6:7182354 7:8165243 8:1734256  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6172384 6:8712354 7:1684325 8:1764532  
8 0     1:6723845 2:6178345 3:6127845 4:1238765 5:6172384 6:8712354 7:1648325 8:1327645  
8 0     1:6782345 2:6187345 3:6128745 4:1823765 5:6178234 6:7812354 7:1643285 8:1673245  
8 0     1:6782345 2:6718345 3:6128745 4:1283765 5:7612834 6:7812354 7:8126543 8:1673452  
8 0     1:8672345 2:6137485 3:6127845 4:1237865 5:8612374 6:8123574 7:1846523 8:1524376  
8 0     1:6782345 2:6183475 3:6128745 4:1238765 5:7612384 6:7128354 7:8165243 8:1745362  
8 0     1:6782345 2:6178345 3:7612845 4:7681235 5:7861234 6:7812345 7:1634582 8:1465732  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:6817234 6:7812354 7:1864325 8:1564723  
8 0     1:6723845 2:8617345 3:8761245 4:7618235 5:7618234 6:7123845 7:1638452 8:1234576  
8 0     1:6872345 2:6187345 3:8761245 4:8761235 5:7861234 6:8712345 7:1634852 8:1634572  
8 0     1:6872345 2:6713485 3:6127485 4:1238675 5:8671234 6:8712354 7:1254683 8:1652347  
8 0     1:6723845 2:8617345 3:7861245 4:7618235 5:7618234 6:7123845 7:1683452 8:1234576  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6718234 6:7812354 7:1564382 8:1673425  
8 0     1:6723845 2:8617345 3:7681245 4:7618235 5:7618234 6:7128345 7:1863452 8:1234567  
8 0     1:8672345 2:6713845 3:6127845 4:1238765 5:8671234 6:8712354 7:1256483 8:1542376  
8 0     1:6872345 2:6781345 3:6812745 4:1237865 5:7861234 6:7812354 7:1826543 8:1236547  
8 0     1:6872345 2:8617345 3:8612745 4:1237865 5:8612374 6:8123754 7:1485632 8:1623574  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:1827354 7:1845362 8:1475326  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:1287354 7:1845362 8:1475362  
8 0     1:6723845 2:8613475 3:6812745 4:1823765 5:7618234 6:7128354 7:1658243 8:1234756  
8 0     1:6872345 2:6187345 3:8761245 4:7861235 5:7861234 6:8712345 7:1638452 8:1634572  
8 0     1:8672345 2:6713485 3:6127845 4:1238765 5:8671234 6:8712354 7:1256483 8:1524376  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128374 6:8127354 7:1845362 8:1647352  
8 0     1:6872345 2:6187345 3:8761245 4:7612385 5:8761234 6:8712345 7:1634582 8:1635472  
8 0     1:6723845 2:6178345 3:7612845 4:7612385 5:8761234 6:8712345 7:1634582 8:1327654  
8 0     1:6872345 2:6187345 3:7861245 4:7861235 5:7861234 6:8712345 7:1683452 8:1634572  
8 0     1:6237845 2:7613485 3:8671245 4:6187235 5:6172834 6:1273845 7:1234856 8:1723456  
8 0     1:8672345 2:8613745 3:6812745 4:1237685 5:6812374 6:7128354 7:1648523 8:1235746  
8 0     1:6782345 2:6183745 3:6128745 4:1823765 5:6182374 6:7182354 7:1645283 8:1372456  
8 0     1:6872345 2:6134875 3:6128745 4:1238765 5:8761234 6:8712354 7:8165243 8:1652437  
8 0     1:6872345 2:6137485 3:6127485 4:1237865 5:8612374 6:7812354 7:1864523 8:1652347  
8 0     1:6782345 2:6183745 3:6128745 4:1283765 5:6182374 6:7812354 7:8164523 8:1673425  
8 0     1:8672345 2:6183475 3:6128745 4:1238765 5:8761234 6:8712354 7:8165243 8:1543276  
8 0     1:6782345 2:6183745 3:6128745 4:1283765 5:6182374 6:7182354 7:8164523 8:1734256  
8 0     1:6872345 2:6187345 3:7612845 4:8761235 5:8761234 6:8712345 7:1634582 8:1645372  
8 0     1:6872345 2:6187345 3:7612845 4:7612385 5:8761234 6:8712345 7:1634582 8:1654372  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:6182374 6:7812354 7:8164523 8:1674325  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:6182374 6:7182354 7:8164523 8:1743256  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:6128374 6:7812354 7:8164523 8:1674352  
8 0     1:6723845 2:6173485 3:8761245 4:7618235 5:7612834 6:7123845 7:1638452 8:1234576  
8 0     1:8672345 2:8613745 3:6127845 4:1237865 5:8612374 6:7812354 7:1864523 8:1254376  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6178234 6:7182354 7:1643825 8:1734256  
8 0     1:6872345 2:6817345 3:8612745 4:1237865 5:8612374 6:8123754 7:1845632 8:1263547  
8 0     1:6723485 2:6178345 3:6127845 4:1237865 5:8612374 6:8127354 7:1845362 8:1432765  
8 0     1:6723845 2:6173485 3:7861245 4:7618235 5:7612834 6:7123845 7:1683452 8:1234576  
8 0     1:6723845 2:6173485 3:7681245 4:7618235 5:7612834 6:7128345 7:1863452 8:1234567  
8 0     1:6872345 2:6187345 3:7612485 4:7612385 5:8761234 6:8712345 7:1634582 8:1653472  
8 0     1:6872345 2:6178345 3:8761245 4:7612385 5:8761234 6:8712345 7:1634582 8:1635427  
8 0     1:6782345 2:6178345 3:7612845 4:7612385 5:8761234 6:8712345 7:1634582 8:1765432  
8 0     1:6872345 2:6178345 3:7612845 4:8761235 5:8761234 6:8712345 7:1634582 8:1645327  
8 0     1:6782345 2:6178345 3:7612845 4:7612385 5:8761234 6:7812345 7:1634582 8:1675432  
8 0     1:6872345 2:6178345 3:7612845 4:7612385 5:8761234 6:8712345 7:1634582 8:1654327  
8 0     1:6723485 2:8617345 3:8761245 4:7681235 5:7618234 6:7123845 7:1638452 8:1234576  
8 0     1:6782345 2:6178345 3:7612845 4:7612385 5:8761234 6:7182345 7:1634582 8:1754326  
8 0     1:6723485 2:8617345 3:7861245 4:7681235 5:7618234 6:7123845 7:1683452 8:1234576  
8 0     1:6872345 2:6178345 3:7612485 4:7612385 5:8761234 6:8712345 7:1634582 8:1653427  
8 0     1:6723485 2:8617345 3:7681245 4:7681235 5:7618234 6:7128345 7:1863452 8:1234567  
8 0     1:6782345 2:6178345 3:7612845 4:7612385 5:8761234 6:7128345 7:1634582 8:1754362  
8 0     1:6782345 2:6178345 3:7612845 4:7612385 5:7861234 6:7812345 7:1634582 8:1657432  
8 0     1:6872345 2:6173845 3:7612845 4:7612385 5:8761234 6:8712345 7:1634582 8:1654237  
8 0     1:6782345 2:6178345 3:7612845 4:7612385 5:7681234 6:7812345 7:1634582 8:1567432  
8 0     1:6872345 2:6173485 3:7612845 4:7612385 5:8761234 6:8712345 7:1634582 8:1652437  
8 0     1:6872345 2:6173485 3:7612485 4:7612385 5:8761234 6:8712345 7:1634582 8:1652347  
8 0     1:6782345 2:6178345 3:7612845 4:7612385 5:7618234 6:7812345 7:1634582 8:1674325  
8 0     1:6782345 2:6178345 3:7612845 4:7612385 5:7618234 6:7182345 7:1634582 8:1743256  
8 0     1:8672345 2:6178345 3:8671245 4:1238765 5:8671234 6:8712354 7:1356482 8:1354276  
8 0     1:7628345 2:7618345 3:6128745 4:1238765 5:8761234 6:8712354 7:1254386 8:1276543  
8 0     1:6823475 2:6183475 3:6712845 4:7123865 5:6128734 6:1827354 7:1283456 8:1437526  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6182374 6:8172354 7:1845326 8:1673425  
8 0     1:8672345 2:8617345 3:8671245 4:1237685 5:7681234 6:7123854 7:1368542 8:1235476  
8 0     1:6723845 2:6713845 3:6124875 4:1283765 5:7612384 6:7123584 7:1265384 8:1234765  
8 0     1:6872345 2:6187345 3:6871245 4:1237865 5:7861234 6:8712354 7:1368542 8:1365472  
8 0     1:7623845 2:6183745 3:6128745 4:1238765 5:7612384 6:7812354 7:1542386 8:1326745  
8 0     1:8672345 2:6183745 3:6128745 4:1238765 5:8761234 6:8712354 7:8165423 8:1543276  
8 0     1:6723845 2:7861345 3:6812745 4:1823765 5:7618234 6:7128354 7:1682543 8:1234576  
8 0     1:6782345 2:6178345 3:6712845 4:1238675 5:6712384 6:8712354 7:1354682 8:1764532  
8 0     1:6723845 2:6173845 3:6712485 4:1283765 5:6712384 6:7123584 7:1356842 8:1234765  
8 0     1:6283745 2:6134875 3:6718245 4:1782365 5:6127834 6:1287354 7:1283456 8:1234576  
8 0     1:7623845 2:8613475 3:8612745 4:1823765 5:7618234 6:7123854 7:1582436 8:1234756  
8 0     1:6872345 2:6187345 3:6172485 4:1238675 5:8671234 6:8712354 7:1546823 8:1653472  
8 0     1:8672345 2:6178345 3:6712845 4:1238765 5:8671234 6:8712354 7:1356482 8:1543276  
8 0     1:6782345 2:6718345 3:6128475 4:1283765 5:7618234 6:7182354 7:8126534 8:1734256  
8 0     1:6782345 2:6178345 3:6172845 4:8123675 5:6781234 6:7812354 7:1546823 8:1456732  
8 0     1:6823745 2:6183475 3:6718245 4:8172365 5:6812734 6:8127354 7:1823456 8:1456237  
8 0     1:6872345 2:6178345 3:6178245 4:1238675 5:8671234 6:8712354 7:1546823 8:1654237  
8 0     1:7862345 2:8613745 3:8612745 4:1237685 5:7681234 6:7123854 7:8154236 8:1235476  
8 0     1:7623845 2:8613745 3:8612745 4:1823765 5:7618234 6:7123854 7:1584236 8:1234756  
8 0     1:6723845 2:6173845 3:6127845 4:7123865 5:8671234 6:8712354 7:8145632 8:1723654  
8 0     1:7682345 2:7618345 3:6182745 4:8123765 5:7681234 6:7812354 7:8125436 8:1457623  
8 0     1:6823745 2:6813475 3:6712485 4:1723865 5:8612734 6:8127354 7:1234856 8:1265734  
8 0     1:6723485 2:6173485 3:6871245 4:8712365 5:6712834 6:7128354 7:1348562 8:1234567  
8 0     1:7628345 2:7618345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1267543  
8 0     1:7623485 2:6134785 3:6812745 4:8123765 5:7612834 6:7128354 7:1582436 8:1234756  
8 0     1:7682345 2:7618345 3:6182745 4:8123765 5:7681234 6:7812354 7:1254386 8:1456723  
8 0     1:6283745 2:6178345 3:6128745 4:1238765 5:8761234 6:8712354 7:1382654 8:1276543  
8 0     1:6823745 2:6178345 3:6127845 4:1237865 5:7861234 6:7812354 7:1328654 8:1654327  
8 0     1:6782345 2:6718345 3:6128475 4:1283765 5:7618234 6:7182354 7:1826534 8:1342567  
8 0     1:6782345 2:6718345 3:6128475 4:1283765 5:7612834 6:7812354 7:8126534 8:1673452  
8 0     1:6782345 2:6718345 3:6128475 4:1283765 5:7612834 6:7182354 7:8126534 8:1734526  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7612834 6:7182354 7:1542386 8:1743526  
8 0     1:6723485 2:6178345 3:6172485 4:1238675 5:8671234 6:8712354 7:1546823 8:1342765  
8 0     1:6872345 2:6187345 3:6871245 4:1237865 5:7861234 6:7812354 7:1386542 8:1365472  
8 0     1:6872345 2:6187345 3:6871245 4:1237865 5:7681234 6:7812354 7:1386542 8:1356472  
8 0     1:6872345 2:6187345 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1654372  
8 0     1:6728345 2:6178345 3:6127845 4:1723865 5:6712384 6:7123584 7:1568324 8:1274653  
8 0     1:7862345 2:8761345 3:8671245 4:1236875 5:6871234 6:1273854 7:1235486 8:1723546  
8 0     1:6823745 2:6183475 3:6718245 4:1872365 5:6812734 6:8127354 7:1823456 8:1562374  
8 0     1:7862345 2:7861345 3:8612475 4:1236875 5:7681234 6:1238574 7:8125346 8:1235746  
8 0     1:8623745 2:8617345 3:8612745 4:1237685 5:7681234 6:7123854 7:1326854 8:1235476  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:6172834 6:8712354 7:1648235 8:1276435  
8 0     1:6782345 2:6187345 3:6182745 4:1823675 5:6781234 6:7812354 7:8154632 8:1567234  
8 0     1:6872345 2:6173485 3:6712485 4:1238765 5:8761234 6:8712354 7:1365482 8:1652347  
8 0     1:6872345 2:8617345 3:6127485 4:1273865 5:8617234 6:8712354 7:1683425 8:1625347  
8 0     1:6237485 2:8617345 3:6812745 4:8123765 5:7618234 6:7128354 7:8132654 8:1237456  
8 0     1:7862345 2:6183475 3:6127485 4:1237865 5:7861234 6:7812354 7:1524386 8:1534726  
8 0     1:6872345 2:6187345 3:6128745 4:1273865 5:6128734 6:8712354 7:1683452 8:1647352  
8 0     1:7628345 2:7618345 3:6128475 4:1238675 5:7612384 6:1235874 7:1253846 8:1247653  
8 0     1:6723845 2:8617345 3:8671245 4:1823765 5:7618234 6:7123854 7:1386542 8:1234567  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:8172354 7:1845326 8:1674352  
8 0     1:6723845 2:8617345 3:6817245 4:1823765 5:6718234 6:7128354 7:8156423 8:1723456  
8 0     1:6723845 2:6173485 3:8612745 4:1782365 5:6712834 6:7123854 7:1563284 8:1723456  
8 0     1:6782345 2:6178345 3:6172845 4:1283675 5:6712834 6:8712354 7:1546823 8:1763452  
8 0     1:7682345 2:6718345 3:6712845 4:1238675 5:8671234 6:8172354 7:8123546 8:1765432  
8 0     1:6872345 2:6178345 3:6127845 4:1872365 5:6871234 6:8712354 7:1568324 8:1563274  
8 0     1:6872345 2:6187345 3:6128745 4:8712365 5:6871234 6:7812354 7:1458632 8:1456732  
8 0     1:6872345 2:6187345 3:6182745 4:8127365 5:6817234 6:7812354 7:1863425 8:1456723  
8 0     1:6872345 2:6178345 3:6127845 4:1278365 5:6871234 6:8712354 7:1568342 8:1563427  
8 0     1:7862345 2:8761345 3:6712845 4:1238675 5:8671234 6:8127354 7:1235486 8:1725436  
8 0     1:6823745 2:6187345 3:6182745 4:8123765 5:7681234 6:7812354 7:1326854 8:1457623  
8 0     1:6872345 2:8617345 3:6124785 4:1237865 5:8761234 6:8712354 7:1658342 8:1625347  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6128374 6:7128354 7:1645832 8:1237456  
8 0     1:6782345 2:6178345 3:6712845 4:7182365 5:6718234 6:7812354 7:1345682 8:1673245  
8 0     1:6782345 2:6178345 3:6712845 4:7182365 5:6718234 6:7182354 7:1345682 8:1732456  
8 0     1:6782345 2:6183745 3:6128745 4:1237865 5:7861234 6:7812354 7:8165423 8:1654732  
8 0     1:6782345 2:7618345 3:6128745 4:1283765 5:7681234 6:7812354 7:8162543 8:1567342  
8 0     1:6782345 2:6178345 3:6128475 4:1238765 5:7612834 6:7812354 7:1653482 8:1674352  
8 0     1:7623845 2:6137485 3:6127485 4:1823765 5:7612384 6:7123584 7:1548236 8:1237465  
8 0     1:6723845 2:6173485 3:7612485 4:1823765 5:7612384 6:7123584 7:1635842 8:1234765  
8 0     1:6782345 2:6178345 3:6712845 4:1238765 5:7612384 6:7182354 7:1365482 8:1745326  
8 0     1:7682345 2:8761345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1672543  
8 0     1:6823475 2:6183475 3:6712845 4:7123865 5:8612734 6:8127354 7:8123456 8:1765432  
8 0     1:6823475 2:6183475 3:6712845 4:7123865 5:8612734 6:8127354 7:1823456 8:1654327  
8 0     1:8623745 2:8613475 3:6712845 4:1723865 5:8612734 6:8127354 7:1234856 8:1257436  
8 0     1:6238745 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:1328654 8:1327654  
8 0     1:6782345 2:6187345 3:7618245 4:8123765 5:7681234 6:7812354 7:8163542 8:1456723  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6123784 6:7812354 7:1864532 8:1645372  
8 0     1:6872345 2:6173845 3:6127845 4:1237865 5:8612374 6:8712354 7:1684532 8:1654237  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:6712384 6:8712354 7:1568342 8:1276453  
8 0     1:6238745 2:8613475 3:6781245 4:1782365 5:6182734 6:1287354 7:1823456 8:1234756  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6182374 6:1823574 7:8146532 8:1743256  
8 0     1:6782345 2:6178345 3:7612845 4:1283765 5:7618234 6:7182354 7:1635482 8:1734256  
8 0     1:6238745 2:6183475 3:6712845 4:1723865 5:8612734 6:8127354 7:1238456 8:1326547  
8 0     1:6723845 2:6173485 3:8612745 4:1823675 5:6712834 6:7123854 7:8154632 8:1723456  
8 0     1:7623845 2:7613485 3:6127485 4:1823765 5:7612384 6:7123584 7:1258436 8:1234765  
8 0     1:6872345 2:6178345 3:6178245 4:1236875 5:6871234 6:8712354 7:1546823 8:1546237  
8 0     1:6723845 2:6173485 3:8612745 4:1827365 5:6712834 6:7123854 7:8156342 8:1723456  
8 0     1:6782345 2:6178345 3:6128745 4:1283675 5:6781234 6:7812354 7:1546382 8:1567342  
8 0     1:6782345 2:6178345 3:6172845 4:1283675 5:6712834 6:7812354 7:1546823 8:1673452  
8 0     1:6728345 2:6178345 3:6127845 4:7123865 5:8671234 6:8712354 7:1456832 8:1276543  
8 0     1:6723845 2:6178345 3:6712845 4:1238765 5:8761234 6:8712354 7:1365482 8:1327654  
8 0     1:6872345 2:6187345 3:6182745 4:7123865 5:8671234 6:8712354 7:1456832 8:1654723  
8 0     1:6872345 2:6187345 3:8671245 4:1238765 5:8761234 6:8712354 7:1365482 8:1635472  
8 0     1:6723485 2:8617345 3:6871245 4:8123765 5:7618234 6:7128354 7:1386542 8:1234567  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6123784 6:7123854 7:1684532 8:1274563  
8 0     1:8672345 2:8617345 3:8612745 4:1273685 5:6812734 6:7123854 7:1863452 8:1235467  
8 0     1:6823745 2:6187345 3:6182745 4:8123765 5:7681234 6:7812354 7:1832654 8:1456237  
8 0     1:7862345 2:8761345 3:6712485 4:1236875 5:8671234 6:1273584 7:1235486 8:1725346  
8 0     1:6872345 2:6187345 3:6871245 4:1237685 5:7681234 6:7812354 7:1386542 8:1354672  
8 0     1:6872345 2:6187345 3:6781245 4:8123765 5:7681234 6:7812354 7:1836542 8:1345672  
8 0     1:6872345 2:8617345 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1625437  
8 0     1:6723845 2:8617345 3:6812475 4:1823765 5:7618234 6:7128354 7:1685342 8:1234576  
8 0     1:6872345 2:6187345 3:8671245 4:1237865 5:8761234 6:8712354 7:1365842 8:1635472  
8 0     1:6872345 2:8613745 3:6127485 4:1237865 5:7861234 6:7812354 7:1865423 8:1625347  
8 0     1:6872345 2:6187345 3:6781245 4:1237865 5:7861234 6:7812354 7:1836542 8:1365472  
8 0     1:6872345 2:6187345 3:6781245 4:1237865 5:7681234 6:7812354 7:1836542 8:1356472  
8 0     1:8623745 2:6178345 3:6127845 4:1237865 5:7861234 6:7812354 7:1328654 8:1543276  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6128374 6:1823574 7:8146532 8:1743526  
8 0     1:6782345 2:6178345 3:6718245 4:8712365 5:6871234 6:8712354 7:1345682 8:1745623  
8 0     1:6872345 2:6187345 3:6781245 4:1237685 5:7681234 6:7812354 7:1836542 8:1354672  
8 0     1:6283745 2:8613475 3:6718245 4:1872365 5:6182734 6:1287354 7:1823456 8:1237456  
8 0     1:7682345 2:7861345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1627543  
8 0     1:6823745 2:6173845 3:6127845 4:1237865 5:7861234 6:7812354 7:1328654 8:1654237  
8 0     1:8762345 2:6713845 3:6712845 4:1238675 5:8671234 6:8172354 7:1235486 8:1542367  
8 0     1:8672345 2:6178345 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1543276  
8 0     1:7682345 2:7861345 3:6128745 4:1238765 5:7861234 6:7812354 7:1254386 8:1625743  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7612834 6:7128354 7:1542386 8:1743562  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6128374 6:1782354 7:1453826 8:1734526  
8 0     1:8762345 2:6138745 3:6128745 4:1238765 5:8761234 6:7812354 7:1542386 8:1542367  
8 0     1:6723845 2:8617345 3:6812745 4:1827365 5:6718234 6:7128354 7:8156342 8:1723456  
8 0     1:6723485 2:6178345 3:6127845 4:1273865 5:8671234 6:8712354 7:1568342 8:1432765  
8 0     1:6872345 2:6187345 3:6127845 4:7123865 5:8671234 6:8712354 7:1456832 8:1654372  
8 0     1:6782345 2:6178345 3:6172845 4:1823765 5:6781234 6:7812354 7:1564823 8:1567324  
8 0     1:6872345 2:8671345 3:6124785 4:1237865 5:8761234 6:8712354 7:1265834 8:1625347  
8 0     1:7628345 2:7618345 3:6128475 4:1238675 5:7612384 6:8123574 7:1253846 8:1264753  
8 0     1:6872345 2:6187345 3:6871245 4:8123765 5:6781234 6:7812354 7:1385642 8:1345672  
8 0     1:6782345 2:6178345 3:6172845 4:8123675 5:6781234 6:8712354 7:1546823 8:1457632  
8 0     1:6823475 2:6138475 3:6712845 4:7123865 5:8612734 6:8127354 7:1234856 8:1657423  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123784 6:1723584 7:1485326 8:1274653  
8 0     1:6723485 2:6817345 3:6812745 4:8123765 5:6182374 6:7182354 7:1645832 8:1237456  
8 0     1:6234875 2:6173485 3:6812475 4:8123765 5:7612834 6:7128354 7:1834265 8:1234756  
8 0     1:6237485 2:6178345 3:6127845 4:1237865 5:7861234 6:8712354 7:1326854 8:1432765  
8 0     1:6872345 2:6178345 3:6178245 4:1238675 5:6871234 6:8712354 7:1546823 8:1564237  
8 0     1:6782345 2:6178345 3:6127845 4:1238675 5:8671234 6:8712354 7:1546832 8:1765432  
8 0     1:6723485 2:6713485 3:6812475 4:8123765 5:7612834 6:7128354 7:1286534 8:1234567  
8 0     1:7682345 2:6138745 3:6128745 4:1237865 5:7861234 6:7812354 7:1542386 8:1654723  
8 0     1:6782345 2:6178345 3:7618245 4:1237685 5:7681234 6:7812354 7:1635482 8:1546723  
8 0     1:6723845 2:8617345 3:6817245 4:1823765 5:6718234 6:7128354 7:1856423 8:1234567  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6123784 6:8712354 7:1684532 8:1276453  
8 0     1:8672345 2:6178345 3:6712485 4:7123865 5:8671234 6:8712354 7:1345682 8:1534276  
8 0     1:7628345 2:7618345 3:6128745 4:1238765 5:7612384 6:7123854 7:1254386 8:1274563  
8 0     1:6782345 2:6178345 3:6172845 4:1238675 5:6712834 6:8712354 7:1546823 8:1764352  
8 0     1:7623485 2:7613845 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1423675  
8 0     1:6872345 2:6137845 3:6127845 4:1237865 5:7861234 6:7812354 7:1865423 8:1654237  
8 0     1:6872345 2:6187345 3:6127485 4:7123865 5:8671234 6:8712354 7:1456832 8:1653472  
8 0     1:6872345 2:6187345 3:6127845 4:1287365 5:6871234 6:8712354 7:1568342 8:1563742  
8 0     1:6723845 2:6173845 3:6127845 4:1723865 5:8671234 6:8712354 7:1563824 8:1273654  
8 0     1:6872345 2:6173485 3:6712485 4:1238765 5:8671234 6:8712354 7:1356482 8:1652347  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7612384 6:8712354 7:1542386 8:1764532  
8 0     1:7682345 2:7618345 3:6128475 4:1238675 5:7612834 6:8123574 7:1253846 8:1647352  
8 0     1:6823745 2:6813475 3:6712485 4:1723865 5:8612734 6:8127354 7:8123456 8:1276534  
8 0     1:7623845 2:6183745 3:6128745 4:1238765 5:7612384 6:7123584 7:1542386 8:1327465  
8 0     1:6872345 2:8617345 3:8671245 4:1238765 5:8671234 6:8712354 7:1356482 8:1623547  
8 0     1:6872345 2:6187345 3:6127845 4:1278365 5:6187234 6:8712354 7:1683425 8:1634725  
8 0     1:8672345 2:6178345 3:6712485 4:1238765 5:8671234 6:8712354 7:1356482 8:1534276  
8 0     1:7628345 2:8613745 3:6182745 4:1823765 5:7618234 6:7128354 7:1584236 8:1234756  
8 0     1:6782345 2:7618345 3:6128745 4:1238765 5:7612384 6:8712354 7:8162543 8:1764532  
8 0     1:6782345 2:6178345 3:6172845 4:1823675 5:6781234 6:8712354 7:1546823 8:1576324  
8 0     1:7682345 2:7861345 3:6128745 4:1237865 5:7861234 6:7812354 7:1254386 8:1625473  
8 0     1:6237485 2:6178345 3:6127845 4:1237865 5:7861234 6:7812354 7:1328654 8:1432765  
8 0     1:6872345 2:6187345 3:6182745 4:1236785 5:6871234 6:7812354 7:1584632 8:1546723  
8 0     1:7682345 2:7861345 3:6127845 4:1237865 5:7861234 6:7812354 7:1254386 8:1625437  
8 0     1:6872345 2:6178345 3:6127845 4:1728365 5:6871234 6:8712354 7:1568324 8:1563427  
8 0     1:6283745 2:6178345 3:6128745 4:1238765 5:7612384 6:8712354 7:1382654 8:1276453  
8 0     1:6723485 2:6173845 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1423765  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712834 6:7182354 7:1564823 8:1743526  
8 0     1:6728345 2:6178345 3:6172845 4:1238675 5:6712384 6:7123854 7:1546283 8:1724563  
8 0     1:6728345 2:6178345 3:6172845 4:1238675 5:6712384 6:7123584 7:1546823 8:1274653  
8 0     1:7682345 2:7618345 3:6712845 4:1238675 5:6712384 6:1827354 7:1823546 8:1453276  
8 0     1:7682345 2:7618345 3:6182745 4:1237865 5:7681234 6:7812354 7:1254386 8:1564723  
8 0     1:7623485 2:7613485 3:6812475 4:8123675 5:7612834 6:1283574 7:1258346 8:1234756  
8 0     1:7682345 2:7618345 3:6128475 4:1238675 5:7612834 6:8123574 7:1253486 8:1674352  
8 0     1:6872345 2:6187345 3:6127485 4:1237865 5:8612374 6:8712354 7:1684532 8:1653472  
8 0     1:6823745 2:6187345 3:6127845 4:1237865 5:7861234 6:7812354 7:1328654 8:1654372  
8 0     1:6728345 2:6183745 3:6128745 4:1238765 5:7612384 6:7123584 7:8165423 8:1274653  
8 0     1:6723845 2:6178345 3:6127845 4:1273865 5:6127384 6:7123584 7:1683452 8:1327465  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:6712834 6:8712354 7:1564823 8:1276435  
8 0     1:7682345 2:7618345 3:6712845 4:1238675 5:6718234 6:1827354 7:1823546 8:1432576  
8 0     1:6782345 2:6178345 3:6172845 4:1238675 5:6712834 6:7812354 7:1546823 8:1674352  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:8612374 6:8712354 7:1684532 8:1654732  
8 0     1:7682345 2:7618345 3:6712845 4:1238675 5:6712834 6:8127354 7:8123546 8:1764352  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:8612374 6:8712354 7:1684532 8:1543276  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6128374 6:7182354 7:8164532 8:1743526  
8 0     1:6823475 2:6183475 3:6712845 4:7123865 5:8612734 6:8127354 7:1283456 8:1654372  
8 0     1:7682345 2:7618345 3:6128475 4:1283675 5:7612834 6:1823574 7:1285346 8:1345726  
8 0     1:6723845 2:8617345 3:6812475 4:1823765 5:7618234 6:7128354 7:1658342 8:1234756  
8 0     1:6823745 2:6183475 3:8671245 4:1723865 5:8612734 6:8127354 7:1234586 8:1673542  
8 0     1:6237485 2:6173485 3:6812745 4:8123765 5:7612834 6:7128354 7:8132654 8:1237456  
8 0     1:7682345 2:7618345 3:6712845 4:1238675 5:6712834 6:8127354 7:1823546 8:1643527  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:8612374 6:7812354 7:1864532 8:1654732  
8 0     1:6823475 2:6187345 3:6182475 4:1237865 5:7861234 6:7812354 7:1342865 8:1654723  
8 0     1:8623745 2:6187345 3:6127485 4:1237865 5:7861234 6:7812354 7:1328654 8:1534726  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7618234 6:7182354 7:1635482 8:1743256  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:8612374 6:7812354 7:1864532 8:1543276  
8 0     1:6872345 2:6187345 3:6128745 4:1273865 5:8671234 6:8712354 7:1568342 8:1654732  
8 0     1:6823745 2:6183475 3:6871245 4:8172365 5:6812734 6:8127354 7:8123456 8:1734562  
8 0     1:7628345 2:6183745 3:6128745 4:1238765 5:7612384 6:8712354 7:1542386 8:1276453  
8 0     1:8672345 2:8617345 3:6712485 4:1237685 5:8761234 6:7123584 7:1365842 8:1253476  
8 0     1:7682345 2:7618345 3:6182745 4:1823765 5:7681234 6:7812354 7:8125436 8:1576234  
8 0     1:6237845 2:6183475 3:6712845 4:1723865 5:8612734 6:8127354 7:1238456 8:1732654  
8 0     1:7682345 2:7618345 3:6712845 4:1238675 5:6712834 6:8127354 7:1283546 8:1643572  
8 0     1:8672345 2:8617345 3:8612745 4:1237685 5:6812374 6:1238574 7:1468532 8:1235746  
8 0     1:6782345 2:6178345 3:6172845 4:1283765 5:6172834 6:7182354 7:1648235 8:1734526  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:6712384 6:7123854 7:1564283 8:1724563  
8 0     1:6782345 2:6178345 3:6178245 4:1238765 5:8671234 6:8712354 7:1564823 8:1765423  
8 0     1:6872345 2:6187345 3:6187245 4:1237865 5:6781234 6:7812354 7:1856423 8:1564723  
8 0     1:8762345 2:7613845 3:6128475 4:1238675 5:8761234 6:8123574 7:1253486 8:1542367  
8 0     1:6723845 2:6713485 3:8612475 4:1823765 5:7612834 6:7123854 7:1265834 8:1234756  
8 0     1:6782345 2:6178345 3:7612845 4:8123765 5:7681234 6:7812354 7:1635482 8:1456732  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:7612834 6:7182354 7:8165423 8:1743526  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:6712384 6:8712354 7:1564823 8:1276453  
8 0     1:6728345 2:6178345 3:6128745 4:1238765 5:6123874 6:8712354 7:1645382 8:1276453  
8 0     1:6782345 2:6178345 3:6127845 4:1238675 5:6718234 6:7182354 7:1546832 8:1743256  
8 0     1:6723845 2:6178345 3:6712845 4:1238765 5:7612384 6:8712354 7:1365482 8:1327645  
8 0     1:6782345 2:6178345 3:7612845 4:1823765 5:7681234 6:7812354 7:1635482 8:1567324  
8 0     1:6872345 2:6173845 3:6127845 4:1237865 5:8612374 6:7812354 7:1864532 8:1654237  
8 0     1:7682345 2:6713845 3:6712845 4:1238675 5:8671234 6:8172354 7:8123546 8:1765423  
8 0     1:6782345 2:6178345 3:6718245 4:1236785 5:6781234 6:8712354 7:1354682 8:1547623  
8 0     1:6782345 2:6183745 3:6182745 4:1237865 5:7861234 6:7812354 7:8165423 8:1654723  
8 0     1:8672345 2:6173845 3:6712845 4:1238765 5:8671234 6:8712354 7:1356482 8:1542376  
8 0     1:6723845 2:6713485 3:8612475 4:1823765 5:7612834 6:7123854 7:1268534 8:1234576  
8 0     1:6782345 2:6178345 3:6712845 4:8123765 5:6781234 6:7812354 7:1356482 8:1456732  
8 0     1:6723845 2:7861345 3:8612745 4:1823765 5:7618234 6:7123854 7:1682543 8:1234576  
8 0     1:6723845 2:8617345 3:8612745 4:1827365 5:6718234 6:7123854 7:8156342 8:1723456  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:6127384 6:7123854 7:1683452 8:1274563  
8 0     1:7682345 2:7618345 3:6712485 4:1238675 5:8671234 6:8127354 7:8123546 8:1765342  
8 0     1:6782345 2:6178345 3:6718245 4:7812365 5:6871234 6:8712354 7:1345682 8:1475623  
8 0     1:6723845 2:6173845 3:6127485 4:7128365 5:6712384 6:7123584 7:8145632 8:1723465  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6123874 6:1823574 7:8146532 8:1745326  
8 0     1:8762345 2:8613745 3:8612745 4:1237685 5:7681234 6:7123854 7:1854236 8:1235476  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:6172384 6:8712354 7:1683425 8:1276453  
8 0     1:6872345 2:6817345 3:6127845 4:8127365 5:6817234 6:8712354 7:1683425 8:1245637  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6182374 6:7128354 7:1645382 8:1273456  
8 0     1:6782345 2:6178345 3:6718245 4:1237865 5:7681234 6:7812354 7:1365482 8:1564723  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6812374 6:8712354 7:1684532 8:1456723  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128374 6:8712354 7:1684532 8:1647352  
8 0     1:8672345 2:6817345 3:6871245 4:1237685 5:7681234 6:7182354 7:1386542 8:1235467  
8 0     1:7682345 2:7618345 3:6871245 4:1238675 5:6871234 6:8127354 7:8123546 8:1735642  
8 0     1:6283745 2:6178345 3:6128745 4:1238765 5:7612384 6:7128354 7:1382654 8:1274536  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:8712354 7:1684532 8:1647532  
8 0     1:7682345 2:6183475 3:6128745 4:1238765 5:7861234 6:7812354 7:1524386 8:1657432  
8 0     1:8672345 2:8617345 3:8617245 4:1236785 5:6871234 6:7123854 7:1584623 8:1235467  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:6127834 6:8127354 7:1283456 8:1643572  
8 0     1:6234875 2:6183475 3:6712845 4:7123865 5:8612734 6:8127354 7:1234856 8:1432657  
8 0     1:6782345 2:6178345 3:6127845 4:1283675 5:6718234 6:8712354 7:1546832 8:1763425  
8 0     1:6782345 2:6187345 3:6182745 4:1827365 5:6781234 6:7812354 7:8156342 8:1567234  
8 0     1:7628345 2:6183475 3:6128745 4:1238765 5:7612384 6:7123584 7:1524386 8:1274653  
8 0     1:6872345 2:6173485 3:6712485 4:1238675 5:8671234 6:8712354 7:1354682 8:1652347  
8 0     1:7682345 2:7618345 3:6712485 4:1238675 5:8671234 6:8127354 7:1235486 8:1675342  
8 0     1:6823745 2:6187345 3:6182745 4:1237685 5:7681234 6:7812354 7:1326854 8:1547623  
8 0     1:7682345 2:6183745 3:6128745 4:8123765 5:7681234 6:7812354 7:8154236 8:1457632  
8 0     1:6782345 2:6178345 3:6127845 4:1283675 5:6781234 6:8712354 7:1546832 8:1576342  
8 0     1:6782345 2:6718345 3:6182475 4:1238765 5:7681234 6:7812354 7:8126534 8:1567423  
8 0     1:6782345 2:6718345 3:6182475 4:1238765 5:7618234 6:7812354 7:8126534 8:1674235  
8 0     1:7682345 2:7618345 3:6182475 4:1238675 5:7618234 6:8123574 7:8125346 8:1764235  
8 0     1:6872345 2:6173485 3:6712485 4:1237865 5:8671234 6:8712354 7:1356842 8:1652347  
8 0     1:7623845 2:7613485 3:6124875 4:1823675 5:7612384 6:1235784 7:1253846 8:1234675  
8 0     1:6723845 2:8613745 3:8612745 4:1823765 5:7618234 6:7123854 7:1685423 8:1234576  
8 0     1:6782345 2:6187345 3:6128745 4:8123675 5:6781234 6:7812354 7:8154632 8:1456732  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6128374 6:7123854 7:1645832 8:1237456  
8 0     1:7623845 2:8761345 3:6781245 4:1823675 5:6718234 6:1278354 7:1283546 8:1234567  
8 0     1:8672345 2:6178345 3:8671245 4:1238765 5:8761234 6:8712354 7:1365482 8:1354276  
8 0     1:8672345 2:6178345 3:6712845 4:1238765 5:8761234 6:8712354 7:1365482 8:1543276  
8 0     1:8672345 2:6178345 3:6712485 4:1238765 5:8761234 6:8712354 7:1365482 8:1534276  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7612834 6:7812354 7:1635482 8:1674352  
8 0     1:7623845 2:7613485 3:8612745 4:1823765 5:7612834 6:7123854 7:1258436 8:1234756  
8 0     1:6237485 2:6813475 3:6871245 4:8172365 5:6182734 6:1827354 7:8123456 8:1273456  
8 0     1:6723845 2:6173485 3:8612745 4:1823675 5:6712834 6:7123854 7:1854632 8:1234567  
8 0     1:8672345 2:6173485 3:6127485 4:1236785 5:8671234 6:7123584 7:1584632 8:1523467  
8 0     1:7628345 2:7618345 3:6128475 4:1238675 5:7612384 6:8123574 7:1253486 8:1267453  
8 0     1:6872345 2:6137845 3:6127845 4:1237865 5:7861234 6:8712354 7:1685423 8:1654237  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6128374 6:1283574 7:1465382 8:1743562  
8 0     1:6723485 2:6178345 3:6172485 4:1238765 5:8671234 6:8712354 7:1564823 8:1342765  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712384 6:8712354 7:1564823 8:1764532  
8 0     1:6823475 2:6187345 3:6182475 4:1823765 5:7681234 6:7812354 7:1834265 8:1562347  
8 0     1:6782345 2:6178345 3:6128745 4:1283675 5:6718234 6:7812354 7:1546382 8:1673425  
8 0     1:6723845 2:6178345 3:6172845 4:1238765 5:6712384 6:8712354 7:1564823 8:1327645  
8 0     1:6723845 2:6173485 3:6712485 4:1823765 5:6712384 6:7123584 7:1358642 8:1234675  
8 0     1:6234785 2:6134785 3:6712845 4:7123865 5:8612734 6:8127354 7:1234856 8:1274365  
8 0     1:7682345 2:7613845 3:6128745 4:1238765 5:7612384 6:7123854 7:1254386 8:1745623  
8 0     1:6237485 2:6187345 3:6128745 4:1237865 5:7861234 6:7812354 7:1328654 8:1473265  
8 0     1:6782345 2:6178345 3:6781245 4:1237685 5:7681234 6:7812354 7:1365482 8:1354672  
8 0     1:7682345 2:7613845 3:6712845 4:1238675 5:8671234 6:8127354 7:1235486 8:1675423  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7612384 6:7812354 7:1542386 8:1674532  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6128374 6:1728354 7:1453826 8:1273456  
8 0     1:6872345 2:8617345 3:6127485 4:1273865 5:8671234 6:8712354 7:1568342 8:1625347  
8 0     1:8672345 2:6178345 3:6127845 4:1723865 5:8617234 6:8712354 7:1683245 8:1543276  
8 0     1:7682345 2:6138745 3:6128745 4:1238765 5:8761234 6:8712354 7:1542386 8:1765423  
8 0     1:6782345 2:6178345 3:6127845 4:1283675 5:6718234 6:7812354 7:1546832 8:1673425  
8 0     1:8672345 2:8617345 3:6812745 4:1237685 5:6812374 6:1283574 7:1468532 8:1235746  
8 0     1:6872345 2:8617345 3:6127485 4:1237865 5:8612374 6:8712354 7:1684532 8:1625347  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:7612384 6:7123854 7:1836542 8:1245637  
8 0     1:6237485 2:6134785 3:6712845 4:1723865 5:8612734 6:8127354 7:1234856 8:1274365  
8 0     1:6237485 2:6183475 3:6712485 4:1723865 5:8612734 6:8127354 7:1234856 8:1734265  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6123874 6:7123584 7:1645832 8:1237465  
8 0     1:6723845 2:6173485 3:6124875 4:1823765 5:7612384 6:7123584 7:1653842 8:1234765  
8 0     1:6723845 2:6173485 3:6127485 4:1782365 5:6712384 6:7123584 7:1563284 8:1723465  
8 0     1:6872345 2:8617345 3:6712485 4:1237865 5:8761234 6:8712354 7:1365842 8:1625347  
8 0     1:6872345 2:6173485 3:7612485 4:1238765 5:8761234 6:8712354 7:1635482 8:1652347  
8 0     1:6723845 2:6173485 3:8612745 4:7182365 5:6712834 6:7123854 7:8145632 8:1723456  
8 0     1:6723845 2:8617345 3:6817245 4:1823675 5:6718234 6:7128354 7:1854623 8:1234567  
8 0     1:6283745 2:6183475 3:6712845 4:1723865 5:6127384 6:1278354 7:1283456 8:1245367  
8 0     1:6872345 2:6817345 3:6871245 4:1237865 5:8761234 6:8712354 7:1365842 8:1236547  
8 0     1:6872345 2:6187345 3:6187245 4:1236785 5:6781234 6:7812354 7:1854623 8:1546723  
8 0     1:6283745 2:6183475 3:6712845 4:1723865 5:6127384 6:1273854 7:1283456 8:1245637  
8 0     1:6237845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:8132654 8:1237456  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7612384 6:8712354 7:1635482 8:1764532  
8 0     1:6782345 2:7618345 3:6127845 4:1237865 5:7861234 6:7812354 7:8162543 8:1654372  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:6127834 6:1827354 7:1283456 8:1435726  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:6127834 6:1287354 7:1283456 8:1435762  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:6127834 6:1278354 7:1283456 8:1435672  
8 0     1:7862345 2:8671345 3:8671245 4:1236875 5:6871234 6:1723854 7:1235486 8:1723546  
8 0     1:6872345 2:6187345 3:6127845 4:1236875 5:6871234 6:8712354 7:1546832 8:1546372  
8 0     1:6283745 2:6183475 3:6712845 4:1723865 5:6127384 6:1273854 7:1238456 8:1245673  
8 0     1:6283745 2:6183475 3:6712845 4:1723865 5:6127384 6:1287354 7:1283456 8:1245376  
8 0     1:6234785 2:6183475 3:6712845 4:7123865 5:8612734 6:8127354 7:1234856 8:1743265  
8 0     1:6723845 2:6178345 3:6712845 4:1238765 5:7612384 6:7123584 7:1365842 8:1324765  
8 0     1:6872345 2:8617345 3:6127845 4:1238675 5:8671234 6:8712354 7:1546832 8:1625437  
8 0     1:6782345 2:6178345 3:6718245 4:8123765 5:7681234 6:7812354 7:1365482 8:1456723  
8 0     1:6782345 2:6178345 3:6718245 4:1823765 5:7681234 6:7812354 7:1365482 8:1567234  
8 0     1:7682345 2:7861345 3:6127485 4:1237865 5:7861234 6:7812354 7:1254386 8:1625347  
8 0     1:7682345 2:6183745 3:6128745 4:1237865 5:7861234 6:7812354 7:1542386 8:1654732  
8 0     1:7623485 2:7618345 3:6712845 4:1238675 5:8671234 6:8127354 7:1235486 8:1432675  
8 0     1:6872345 2:7613845 3:6127845 4:1238765 5:8761234 6:8712354 7:1625483 8:1654237  
8 0     1:8762345 2:7613485 3:6128475 4:1238675 5:8761234 6:8123574 7:1253486 8:1524367  
8 0     1:6723845 2:6173485 3:6172485 4:1823675 5:6712384 6:7123584 7:1584623 8:1234675  
8 0     1:7682345 2:7618345 3:8612745 4:1237865 5:7861234 6:7812354 7:1254386 8:1635472  
8 0     1:6872345 2:6137845 3:6127845 4:1238765 5:8761234 6:8712354 7:1654823 8:1654237  
8 0     1:6728345 2:6187345 3:6128745 4:1238765 5:6123874 6:7123584 7:8164532 8:1274653  
8 0     1:8762345 2:8761345 3:6127485 4:1237685 5:7861234 6:7123584 7:1285436 8:1253476  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6123784 6:7812354 7:1864532 8:1645327  
8 0     1:6823475 2:6183475 3:6712845 4:7128365 5:6128734 6:1827354 7:1283456 8:1347526  
8 0     1:7628345 2:7613845 3:6182745 4:1283765 5:7612834 6:7128354 7:1254836 8:1237456  
8 0     1:6238745 2:6187345 3:6128745 4:1238765 5:7612384 6:7123854 7:1328654 8:1327456  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1675432  
8 0     1:6872345 2:6187345 3:6182745 4:8172365 5:6781234 6:7812354 7:1856324 8:1456723  
8 0     1:6723845 2:6173845 3:6172485 4:1283765 5:6712384 6:7123584 7:1568423 8:1234765  
8 0     1:6782345 2:6178345 3:6182745 4:1782365 5:6781234 6:7812354 7:1563824 8:1567234  
8 0     1:6823745 2:6183475 3:6712485 4:1723865 5:8612734 6:8127354 7:8123456 8:1765342  
8 0     1:6872345 2:6178345 3:6187245 4:1236875 5:6871234 6:8712354 7:1546823 8:1546273  
8 0     1:6872345 2:6187345 3:6182745 4:1273865 5:8671234 6:8712354 7:1568342 8:1654723  
8 0     1:6872345 2:8761345 3:6127485 4:1238765 5:8761234 6:8712354 7:1625483 8:1625347  
8 0     1:6823475 2:6183475 3:6712845 4:7123865 5:6127834 6:1278354 7:1283456 8:1435672  
8 0     1:6782345 2:6178345 3:6718245 4:1238765 5:8761234 6:8712354 7:1365482 8:1765423  
8 0     1:7623845 2:8613745 3:8612745 4:1823765 5:7618234 6:7123854 7:1854236 8:1234576  
8 0     1:8623745 2:6173845 3:6127845 4:1237865 5:7861234 6:8712354 7:1326854 8:1542376  
8 0     1:6723845 2:6173485 3:8617245 4:1823765 5:6712834 6:7123854 7:8156423 8:1723456  
8 0     1:6823745 2:6183475 3:6712485 4:1723865 5:8612734 6:8127354 7:1234856 8:1657342  
8 0     1:6823745 2:6183475 3:6712485 4:1723865 5:8612734 6:8127354 7:1234586 8:1675342  
8 0     1:6872345 2:6187345 3:6127845 4:1273865 5:8617234 6:8712354 7:1683425 8:1654372  
8 0     1:6872345 2:6178345 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1654327  
8 0     1:7682345 2:6183745 3:6182745 4:1823765 5:7681234 6:7812354 7:8154236 8:1576234  
8 0     1:6237845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:8132654 8:1237456  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6123784 6:7123584 7:1648532 8:1237465  
8 0     1:6723845 2:8617345 3:8671245 4:1823765 5:7618234 6:7123854 7:1368542 8:1234576  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123784 6:7123854 7:1648532 8:1274563  
8 0     1:7623485 2:7613485 3:6871245 4:8123675 5:6712834 6:1278354 7:1238546 8:1234567  
8 0     1:7628345 2:6183745 3:6128745 4:1238765 5:8761234 6:7812354 7:1542386 8:1267543  
8 0     1:6728345 2:6183745 3:6128745 4:1238765 5:7612384 6:8712354 7:8165423 8:1276453  
8 0     1:7623485 2:8761345 3:6781245 4:8123675 5:6718234 6:1278354 7:1283546 8:1234567  
8 0     1:8672345 2:6178345 3:6127845 4:1273865 5:8617234 6:8712354 7:1683425 8:1543276  
8 0     1:6872345 2:6187345 3:6812745 4:1238675 5:6871234 6:8712354 7:1546832 8:1356472  
8 0     1:6782345 2:6178345 3:6172845 4:1283765 5:6712834 6:7812354 7:1564823 8:1673452  
8 0     1:6872345 2:6178345 3:6172485 4:1238765 5:8671234 6:8712354 7:1564823 8:1653427  
8 0     1:6728345 2:6178345 3:6127845 4:1723865 5:8671234 6:8712354 7:1568324 8:1276543  
8 0     1:6782345 2:6178345 3:6718245 4:1238765 5:8671234 6:8712354 7:1356482 8:1765423  
8 0     1:6782345 2:6178345 3:6128475 4:1237865 5:7861234 6:7812354 7:1653482 8:1654732  
8 0     1:6782345 2:6178345 3:6712845 4:1823675 5:6781234 6:7812354 7:1354682 8:1567324  
8 0     1:6872345 2:6178345 3:6187245 4:1238675 5:6871234 6:8712354 7:1546823 8:1564273  
8 0     1:8672345 2:8617345 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1254376  
8 0     1:6823475 2:6183475 3:6712845 4:7128365 5:6128734 6:8127354 7:1283456 8:1634752  
8 0     1:7623485 2:6713485 3:6781245 4:8123675 5:6712834 6:1728354 7:1283546 8:1234567  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1765432  
8 0     1:7623485 2:7861345 3:6781245 4:8123675 5:6718234 6:1287354 7:1823546 8:1234576  
8 0     1:6872345 2:6178345 3:6127845 4:7123865 5:8671234 6:8712354 7:1456832 8:1654327  
8 0     1:6872345 2:6187345 3:8671245 4:1237865 5:7861234 6:8712354 7:1368542 8:1635472  
8 0     1:6728345 2:6817345 3:7618245 4:1823765 5:7618234 6:7182354 7:1683542 8:1234576  
8 0     1:6872345 2:6187345 3:6871245 4:8123765 5:7681234 6:7812354 7:1386542 8:1345672  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:6182374 6:7123854 7:1645382 8:1273456  
8 0     1:6723845 2:8617345 3:6812745 4:1823675 5:6718234 6:7128354 7:1854632 8:1234567  
8 0     1:6872345 2:6187345 3:6871245 4:1236785 5:6871234 6:7812354 7:1358462 8:1354672  
8 0     1:6723845 2:7618345 3:6128745 4:1238765 5:7612384 6:8712354 7:8162543 8:1327645  
8 0     1:6723845 2:8617345 3:6812745 4:1782365 5:6718234 6:7128354 7:1563284 8:1723456  
8 0     1:7682345 2:7618345 3:6182745 4:1823765 5:7681234 6:7812354 7:1254386 8:1567234  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6123874 6:7182354 7:8164532 8:1745326  
8 0     1:8672345 2:6173845 3:6712845 4:1238765 5:8761234 6:8712354 7:1365482 8:1542376  
8 0     1:8762345 2:6137845 3:6127845 4:1238765 5:8761234 6:8712354 7:1548236 8:1542376  
8 0     1:6782345 2:6178345 3:6718245 4:1238765 5:6871234 6:8712354 7:1356482 8:1756423  
8 0     1:6872345 2:8617345 3:6127485 4:1238675 5:8671234 6:8712354 7:1546832 8:1625347  
8 0     1:7623485 2:7613485 3:6781245 4:8123675 5:6712834 6:1287354 7:1283546 8:1234576  
8 0     1:8672345 2:6173845 3:6712845 4:7123865 5:8671234 6:8712354 7:1345682 8:1542376  
8 0     1:6823745 2:6183475 3:6712845 4:1728365 5:6812734 6:8127354 7:1823456 8:1563427  
8 0     1:8672345 2:6178345 3:8617245 4:1238675 5:8671234 6:8712354 7:1546823 8:1354276  
8 0     1:8762345 2:8761345 3:6124875 4:1236785 5:8761234 6:1235784 7:1253846 8:1253467  
8 0     1:6872345 2:6187345 3:6127485 4:1238675 5:8671234 6:8712354 7:1546832 8:1653472  
8 0     1:6723485 2:6173845 3:6712845 4:7123865 5:8671234 6:8712354 7:1345862 8:1423675  
8 0     1:6782345 2:7618345 3:6128745 4:1238765 5:7612384 6:7812354 7:8162543 8:1674532  
8 0     1:7862345 2:6713845 3:6712845 4:1238675 5:8671234 6:8172354 7:1235486 8:1754236  
8 0     1:7623485 2:7613485 3:6781245 4:8123675 5:6712834 6:1278354 7:1283546 8:1234567  
8 0     1:6823745 2:6187345 3:6128745 4:1238765 5:7612384 6:7812354 7:1328654 8:1674532  
8 0     1:6782345 2:6178345 3:6712485 4:7123865 5:8671234 6:8712354 7:1345682 8:1765342  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7618234 6:7812354 7:1584236 8:1632475  
8 0     1:6237845 2:8613475 3:8671245 4:1872365 5:6182734 6:1273854 7:1234586 8:1273456  
8 0     1:6723845 2:6713845 3:6812475 4:1283765 5:7612834 6:7128354 7:1286534 8:1234567  
8 0     1:6723845 2:6178345 3:6127845 4:1238675 5:8671234 6:8712354 7:1546832 8:1327654  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:1872354 7:1845326 8:1743526  
8 0     1:6283475 2:6183475 3:6712845 4:7123865 5:8612734 6:8127354 7:1238456 8:1265473  
8 0     1:7628345 2:6718345 3:6712845 4:1238675 5:8671234 6:8172354 7:1235486 8:1267543  
8 0     1:8672345 2:8617345 3:8612475 4:1237685 5:7681234 6:7123854 7:1685342 8:1235476  
8 0     1:6782345 2:6178345 3:6128475 4:1238765 5:8761234 6:8712354 7:1653482 8:1765432  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123784 6:1872354 7:1845326 8:1457326  
8 0     1:8672345 2:8613745 3:8612745 4:1237685 5:7681234 6:7123854 7:1685423 8:1235476  
8 0     1:6723485 2:6173485 3:6817245 4:8123765 5:6712834 6:7128354 7:8156423 8:1723456  
8 0     1:6872345 2:6713845 3:6128475 4:1238765 5:8761234 6:8712354 7:8126534 8:1654237  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6812374 6:7812354 7:1864532 8:1456723  
8 0     1:8762345 2:6137845 3:6127845 4:1237865 5:8761234 6:8712354 7:1584236 8:1542376  
8 0     1:6872345 2:6187345 3:6182745 4:8712365 5:6781234 6:7812354 7:1485632 8:1456723  
8 0     1:6723485 2:6173845 3:6127845 4:1723865 5:8671234 6:8712354 7:1563824 8:1427365  
8 0     1:6823745 2:6183475 3:6712845 4:1782365 5:6812734 6:8127354 7:1823456 8:1563247  
8 0     1:6823745 2:6183475 3:6712845 4:1782365 5:6182734 6:8127354 7:1823456 8:1632475  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:8761234 6:7812354 7:8165423 8:1675432  
8 0     1:6782345 2:6178345 3:6127845 4:1238675 5:6712834 6:8712354 7:1546832 8:1764352  
8 0     1:6723485 2:8617345 3:6812745 4:8123675 5:6718234 6:7128354 7:1854632 8:1234567  
8 0     1:6728345 2:6178345 3:6712845 4:1238675 5:6712384 6:8712354 7:1358462 8:1264753  
8 0     1:6872345 2:6187345 3:6781245 4:1236785 5:6781234 6:7812354 7:1835462 8:1354672  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6128374 6:7182354 7:1645382 8:1734526  
8 0     1:6782345 2:6187345 3:6182475 4:8123765 5:7681234 6:7812354 7:8165342 8:1456723  
8 0     1:6723485 2:6817345 3:6871245 4:8123765 5:7618234 6:7182354 7:1386542 8:1234567  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6123784 6:8123574 7:1846532 8:1764532  
8 0     1:7682345 2:7861345 3:6712485 4:1238675 5:8671234 6:8127354 7:1235486 8:1627534  
8 0     1:8672345 2:8617345 3:6127485 4:1237685 5:8612374 6:1235874 7:1468532 8:1253746  
8 0     1:7682345 2:7681345 3:6781245 4:1238675 5:8671234 6:8127354 7:8123546 8:1237654  
8 0     1:6238475 2:6138475 3:6712485 4:7128365 5:6127384 6:1273584 7:1238456 8:1234657  
8 0     1:6723845 2:6178345 3:6127845 4:7123865 5:6712384 6:8712354 7:1456832 8:1327645  
8 0     1:6782345 2:6178345 3:6127845 4:1723865 5:6712384 6:8712354 7:1568324 8:1764532  
8 0     1:7623845 2:7861345 3:6781245 4:1823675 5:6718234 6:1287354 7:1823546 8:1234576  
8 0     1:6723845 2:6178345 3:6127845 4:7123865 5:6712384 6:7123584 7:1456832 8:1327465  
8 0     1:6238745 2:6138475 3:6712485 4:1728365 5:6127384 6:1273584 7:1238456 8:1234657  
8 0     1:6237485 2:6187345 3:6127485 4:1237865 5:7861234 6:7812354 7:1328654 8:1347265  
8 0     1:6723485 2:6173485 3:6812745 4:8172365 5:6712834 6:7128354 7:8156324 8:1723456  
8 0     1:6872345 2:6187345 3:6182745 4:8712365 5:6871234 6:7812354 7:1458632 8:1456723  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6123784 6:1723584 7:1485326 8:1237465  
8 0     1:7628345 2:6183745 3:6128745 4:1238765 5:7612384 6:7812354 7:1542386 8:1267453  
8 0     1:6728345 2:6173485 3:7618245 4:1823765 5:7612834 6:7128354 7:1683542 8:1234576  
8 0     1:6723485 2:6713485 3:6812475 4:8123765 5:7612834 6:7128354 7:1268534 8:1234576  
8 0     1:6723845 2:6178345 3:6172845 4:1238765 5:6712384 6:7123584 7:1564823 8:1327465  
8 0     1:8623745 2:6134875 3:6712485 4:1723685 5:8612734 6:1273584 7:1234856 8:1572346  
8 0     1:6723845 2:6173845 3:8612745 4:1283675 5:6712834 6:7123854 7:1854632 8:1234567  
8 0     1:7623845 2:7618345 3:6712845 4:1238675 5:8671234 6:8127354 7:1235486 8:1326754  
8 0     1:6782345 2:6178345 3:6718245 4:1238765 5:7681234 6:7812354 7:1365482 8:1567423  
8 0     1:6782345 2:6187345 3:7681245 4:1237865 5:7681234 6:7812354 7:8163542 8:1356472  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:1872354 7:1845326 8:1745326  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712834 6:8712354 7:1564823 8:1764352  
8 0     1:6782345 2:7618345 3:6128745 4:1238765 5:7612834 6:7182354 7:8162543 8:1743526  
8 0     1:8762345 2:8671345 3:8671245 4:1236785 5:6781234 6:1723854 7:1238546 8:1235467  
8 0     1:6723485 2:6173485 3:6781245 4:8123765 5:7612834 6:7128354 7:1836542 8:1234567  
8 0     1:7682345 2:6183745 3:6127845 4:1237865 5:7861234 6:7812354 7:1542386 8:1654372  
8 0     1:6823475 2:6183475 3:6712845 4:7123865 5:6127834 6:8127354 7:1283456 8:1643572  
8 0     1:6782345 2:6178345 3:6172845 4:1238675 5:6712834 6:7182354 7:1546823 8:1743526  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6182374 6:7128354 7:1645832 8:1237456  
8 0     1:6782345 2:6178345 3:6127845 4:1723865 5:6712384 6:7812354 7:1568324 8:1674532  
8 0     1:6782345 2:6178345 3:6712845 4:1238765 5:8761234 6:7812354 7:1365482 8:1675432  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6123874 6:7123584 7:1645832 8:1237465  
8 0     1:6782345 2:6187345 3:6182475 4:1237865 5:7861234 6:7812354 7:8165342 8:1654723  
8 0     1:8672345 2:6173485 3:6712845 4:1238675 5:8671234 6:8712354 7:1354682 8:1524376  
8 0     1:6872345 2:6173845 3:6712845 4:1238675 5:8671234 6:8712354 7:1354682 8:1654237  
8 0     1:6872345 2:6817345 3:6127485 4:1238675 5:8671234 6:8712354 7:1546832 8:1265347  
8 0     1:6872345 2:6178345 3:6127845 4:1782365 5:6187234 6:8712354 7:1683245 8:1632475  
8 0     1:6237845 2:6183475 3:6712845 4:1723865 5:6127384 6:1273584 7:1238456 8:1732465  
8 0     1:8623745 2:6134785 3:6712845 4:1723865 5:8612734 6:8127354 7:1234856 8:1527436  
8 0     1:8672345 2:8617345 3:8671245 4:1237685 5:6871234 6:7123854 7:1358642 8:1235467  
8 0     1:6723845 2:7618345 3:6128745 4:1238765 5:7612384 6:7123584 7:8162543 8:1327465  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6123784 6:1723584 7:1485326 8:1237465  
8 0     1:6872345 2:8671345 3:6128475 4:1238765 5:8761234 6:8712354 7:8126534 8:1625437  
8 0     1:6238475 2:6134875 3:6712485 4:7182365 5:6127384 6:1273584 7:1238456 8:1234657  
8 0     1:6823745 2:6187345 3:6812745 4:8123765 5:7681234 6:7812354 7:8132654 8:1374562  
8 0     1:6723845 2:6173485 3:6127485 4:1827365 5:6712384 6:7123584 7:1563482 8:1273465  
8 0     1:6782345 2:6178345 3:6128475 4:1283765 5:7612834 6:7182354 7:1653482 8:1734526  
8 0     1:6283475 2:6178345 3:6128475 4:1238765 5:7612384 6:7123854 7:1348265 8:1274563  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123784 6:7123584 7:1648532 8:1274653  
8 0     1:8623745 2:6134785 3:6712485 4:1723685 5:8612734 6:1273584 7:1234856 8:1527346  
8 0     1:6723845 2:8617345 3:6871245 4:1823765 5:6718234 6:7128354 7:1385642 8:1234567  
8 0     1:6782345 2:6178345 3:6712845 4:7182365 5:6871234 6:8712354 7:1345682 8:1756324  
8 0     1:6872345 2:6178345 3:6187245 4:1238765 5:6871234 6:8712354 7:1564823 8:1564273  
8 0     1:6872345 2:6173845 3:6127845 4:7123865 5:8671234 6:8712354 7:1456832 8:1654237  
8 0     1:6723845 2:8617345 3:6781245 4:1823765 5:6718234 6:7128354 7:1835642 8:1234567  
8 0     1:6872345 2:6187345 3:7861245 4:1237865 5:7861234 6:8712354 7:1683542 8:1635472  
8 0     1:7682345 2:6183475 3:6127485 4:1237865 5:7861234 6:7812354 7:1524386 8:1653472  
8 0     1:6723845 2:6178345 3:6712845 4:1238765 5:7612384 6:7123584 7:1365482 8:1327465  
8 0     1:6782345 2:7618345 3:6128745 4:1823765 5:7681234 6:7812354 7:8162543 8:1567324  
8 0     1:6723845 2:6713485 3:6124875 4:1823765 5:7612384 6:7123584 7:1265384 8:1234765  
8 0     1:8672345 2:6817345 3:6812745 4:1237685 5:6812374 6:1823574 7:1468532 8:1235746  
8 0     1:6872345 2:6178345 3:6127845 4:1723865 5:8671234 6:8712354 7:1568324 8:1654327  
8 0     1:7682345 2:7618345 3:6128475 4:1238675 5:7612384 6:8123574 7:1253846 8:1647532  
8 0     1:7682345 2:7618345 3:6871245 4:1236875 5:6871234 6:8127354 7:8123546 8:1735462  
8 0     1:6872345 2:6178345 3:6178245 4:1238765 5:8671234 6:8712354 7:1564823 8:1654237  
8 0     1:6872345 2:6187345 3:6182745 4:8127365 5:6812734 6:7812354 7:1863452 8:1456723  
8 0     1:7682345 2:7618345 3:6781245 4:8123675 5:6781234 6:8127354 7:8123546 8:1345762  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:8612374 6:8172354 7:1845326 8:1654732  
8 0     1:7623485 2:6183475 3:6128745 4:1238765 5:8761234 6:7812354 7:1524386 8:1432675  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6123784 6:1782354 7:1845326 8:1453267  
8 0     1:8672345 2:6173485 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1524376  
8 0     1:6872345 2:6173845 3:6128475 4:1238765 5:8761234 6:8712354 7:1653482 8:1654237  
8 0     1:6782345 2:6178345 3:6172845 4:1238675 5:6712384 6:8712354 7:1546823 8:1764532  
8 0     1:7682345 2:6183745 3:6182745 4:8123765 5:7681234 6:7812354 7:8154236 8:1457623  
8 0     1:6782345 2:6178345 3:6718245 4:1237685 5:7681234 6:7812354 7:1365482 8:1546723  
8 0     1:6782345 2:6178345 3:6128745 4:1728365 5:6781234 6:7812354 7:1563824 8:1567342  
8 0     1:6728345 2:6178345 3:6127845 4:1238675 5:6712384 6:8712354 7:1546832 8:1276453  
8 0     1:6782345 2:6178345 3:7618245 4:1238765 5:8761234 6:7812354 7:1635482 8:1675423  
8 0     1:6872345 2:6187345 3:6172485 4:1238765 5:8671234 6:8712354 7:1564823 8:1653472  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712384 6:7812354 7:1564823 8:1674532  
8 0     1:6872345 2:6173485 3:6127485 4:1238675 5:8671234 6:8712354 7:1546832 8:1652347  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6123784 6:7123584 7:1684532 8:1274653  
8 0     1:7682345 2:6713845 3:6712845 4:1238675 5:8671234 6:8172354 7:1235486 8:1675423  
8 0     1:6782345 2:6178345 3:6712845 4:8123765 5:7681234 6:7812354 7:1365482 8:1456732  
8 0     1:6872345 2:6187345 3:6871245 4:1237685 5:6871234 6:7812354 7:1358642 8:1354672  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:7612384 6:7123854 7:1638542 8:1245763  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:7612384 6:7123854 7:1635842 8:1247563  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:7612384 6:7123854 7:1635482 8:1274563  
8 0     1:8762345 2:7681345 3:6812475 4:1236785 5:7681234 6:1823574 7:1825346 8:1235476  
8 0     1:6872345 2:6187345 3:6187245 4:1236785 5:6871234 6:7812354 7:1584623 8:1546723  
8 0     1:6782345 2:6187345 3:6781245 4:1237865 5:7681234 6:7812354 7:8136542 8:1356472  
8 0     1:6782345 2:6178345 3:6712845 4:1283765 5:7612834 6:7812354 7:1365482 8:1673452  
8 0     1:6782345 2:6178345 3:7612845 4:1283765 5:7612834 6:7812354 7:1635482 8:1673452  
8 0     1:7682345 2:7618345 3:6128475 4:1283675 5:7612834 6:8123574 7:8125346 8:1763452  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1543276  
8 0     1:6782345 2:6178345 3:6128745 4:1728365 5:6718234 6:7812354 7:1563824 8:1673425  
8 0     1:7682345 2:6718345 3:6712485 4:1238675 5:8671234 6:8172354 7:8123546 8:1765342  
8 0     1:6872345 2:6713485 3:6124875 4:1237865 5:8761234 6:8712354 7:1265384 8:1652347  
8 0     1:6872345 2:8761345 3:6127845 4:1238765 5:8761234 6:8712354 7:1625483 8:1625437  
8 0     1:6782345 2:6178345 3:6712845 4:1823765 5:7681234 6:7812354 7:1365482 8:1567324  
8 0     1:6872345 2:6187345 3:6182745 4:8127365 5:6812734 6:8712354 7:1683452 8:1456723  
8 0     1:6823475 2:6183475 3:6712845 4:7123865 5:8612734 6:8127354 7:1234586 8:1675432  
8 0     1:6728345 2:6178345 3:6128475 4:1238765 5:7612384 6:7123854 7:1653482 8:1274563  
8 0     1:6782345 2:7613845 3:6128745 4:1238765 5:8761234 6:8712354 7:8162543 8:1765423  
8 0     1:6723845 2:6173485 3:8612745 4:1872365 5:6712834 6:7123854 7:8156324 8:1723456  
8 0     1:6823475 2:6183475 3:6712485 4:7123865 5:8612734 6:8127354 7:1234856 8:1657342  
8 0     1:6872345 2:6187345 3:6127845 4:1723865 5:8671234 6:8712354 7:1568324 8:1654372  
8 0     1:7682345 2:6183475 3:6128745 4:1283765 5:7618234 6:7812354 7:1524386 8:1673425  
8 0     1:8672345 2:6173845 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1542376  
8 0     1:8623745 2:6178345 3:6127845 4:1237865 5:7861234 6:8712354 7:1326854 8:1543276  
8 0     1:6782345 2:7618345 3:6128745 4:1823765 5:7618234 6:7812354 7:8162543 8:1673245  
8 0     1:6782345 2:6718345 3:6128475 4:1283765 5:7612834 6:7182354 7:1826534 8:1345267  
8 0     1:6238475 2:6134875 3:8671245 4:7182365 5:6127834 6:1273854 7:1238456 8:1234567  
8 0     1:6238745 2:6187345 3:6128745 4:1238765 5:8761234 6:7812354 7:1328654 8:1326754  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6712834 6:8712354 7:1568342 8:1764352  
8 0     1:7862345 2:7861345 3:6712485 4:1236875 5:8671234 6:1273584 7:1235486 8:1275346  
8 0     1:6723845 2:8617345 3:7681245 4:1823765 5:7618234 6:7128354 7:1863542 8:1234567  
8 0     1:6723485 2:6178345 3:6712485 4:1238765 5:8761234 6:8712354 7:1365482 8:1342765  
8 0     1:8762345 2:7613485 3:6127845 4:1237865 5:8761234 6:8712354 7:1258436 8:1524376  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7618234 6:7182354 7:1254386 8:1743256  
8 0     1:8672345 2:6173485 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1524376  
8 0     1:8672345 2:6817345 3:6871245 4:1237685 5:6871234 6:7182354 7:1358642 8:1235467  
8 0     1:7628345 2:8761345 3:6718245 4:1823675 5:6718234 6:1278354 7:1283546 8:1234567  
8 0     1:6872345 2:6187345 3:6127845 4:1287365 5:6817234 6:8712354 7:1683425 8:1563742  
8 0     1:6872345 2:6187345 3:6128745 4:1872365 5:6781234 6:7812354 7:1856324 8:1567324  
8 0     1:6872345 2:6178345 3:6127845 4:1728365 5:6817234 6:8712354 7:1683245 8:1563427  
8 0     1:6782345 2:6178345 3:6718245 4:8123675 5:6781234 6:8712354 7:1354682 8:1457623  
8 0     1:6723845 2:8617345 3:6871245 4:1823765 5:7618234 6:7128354 7:1386542 8:1234567  
8 0     1:6723485 2:6173485 3:6781245 4:7812365 5:6712834 6:7128354 7:1834562 8:1234567  
8 0     1:6728345 2:6718345 3:6128475 4:1238765 5:7612384 6:7123584 7:1265384 8:1247653  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:8612374 6:8172354 7:1845326 8:1276543  
8 0     1:6237485 2:6173485 3:6812745 4:8123765 5:7612834 6:7128354 7:1326584 8:1234756  
8 0     1:6723845 2:6173485 3:6172485 4:1823765 5:6712384 6:7123584 7:1568423 8:1234765  
8 0     1:6723845 2:8617345 3:8617245 4:1823765 5:6718234 6:7123854 7:8156423 8:1723456  
8 0     1:6872345 2:8617345 3:6127485 4:1237865 5:8612374 6:8172354 7:1485326 8:1625374  
8 0     1:8672345 2:8617345 3:8671245 4:7123685 5:6871234 6:7123854 7:1345862 8:1235467  
8 0     1:6782345 2:6718345 3:6128475 4:1283765 5:7612834 6:7128354 7:8126534 8:1734562  
8 0     1:6782345 2:6178345 3:6128745 4:7128365 5:6781234 6:7812354 7:1456382 8:1567342  
8 0     1:6782345 2:6178345 3:6128475 4:1283765 5:7681234 6:7812354 7:1653482 8:1567342  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:8612374 6:8712354 7:1684532 8:1765432  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7612834 6:7812354 7:1254386 8:1674352  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7612834 6:7182354 7:1254386 8:1743526  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7612834 6:7128354 7:1254386 8:1743562  
8 0     1:6782345 2:7618345 3:6128745 4:1238765 5:7612384 6:7182354 7:8162543 8:1745326  
8 0     1:6872345 2:8617345 3:6127485 4:1273865 5:8612734 6:8712354 7:1683452 8:1625347  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6182374 6:8712354 7:1684532 8:1673425  
8 0     1:6872345 2:8761345 3:6127845 4:1237865 5:8761234 6:8712354 7:1625843 8:1625437  
8 0     1:6782345 2:6178345 3:6128745 4:1283675 5:6718234 6:7182354 7:1546382 8:1734256  
8 0     1:6782345 2:6718345 3:6182475 4:1823765 5:7681234 6:7812354 7:8126534 8:1567234  
8 0     1:7682345 2:7618345 3:6718245 4:1236875 5:6871234 6:8127354 7:8123546 8:1754623  
8 0     1:7682345 2:7618345 3:6712845 4:1238675 5:6712834 6:1827354 7:1823546 8:1435276  
8 0     1:8672345 2:6178345 3:8617245 4:1238765 5:8671234 6:8712354 7:1564823 8:1354276  
8 0     1:6872345 2:6187345 3:6128745 4:1273865 5:8612734 6:8712354 7:1683452 8:1654732  
8 0     1:6782345 2:7618345 3:6128745 4:1283765 5:7612834 6:7182354 7:1625483 8:1374526  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:8612374 6:8712354 7:1684532 8:1276543  
8 0     1:6723845 2:8671345 3:6812475 4:1823765 5:7618234 6:7128354 7:1268534 8:1234576  
8 0     1:6723845 2:6871345 3:6812475 4:1823765 5:7618234 6:7182354 7:1286534 8:1234567  
8 0     1:6723845 2:6718345 3:6128475 4:1238765 5:8761234 6:8712354 7:8126534 8:1327654  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:8712354 7:1864532 8:1764532  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:8612374 6:7812354 7:1864532 8:1765432  
8 0     1:6782345 2:6718345 3:6182475 4:1238765 5:7861234 6:7812354 7:8126534 8:1657423  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6812374 6:8172354 7:1845326 8:1567342  
8 0     1:6782345 2:6178345 3:6127845 4:1723865 5:8671234 6:8712354 7:1568324 8:1765432  
8 0     1:6723845 2:6718345 3:6128475 4:1238765 5:7612384 6:8712354 7:8126534 8:1327645  
8 0     1:6728345 2:6187345 3:6128745 4:1238765 5:6123874 6:1235874 7:8146532 8:1274653  
8 0     1:6872345 2:6187345 3:6127485 4:1237865 5:8612374 6:8172354 7:1845326 8:1653472  
8 0     1:6782345 2:6178345 3:6128475 4:1283765 5:7612834 6:7812354 7:1653482 8:1673452  
8 0     1:6723485 2:6178345 3:6712845 4:1238765 5:8761234 6:8712354 7:1365482 8:1432765  
8 0     1:7628345 2:6183475 3:6128745 4:1238765 5:7612384 6:7812354 7:1524386 8:1267453  
8 0     1:7628345 2:7618345 3:6712845 4:1238675 5:8671234 6:8127354 7:1235486 8:1267543  
8 0     1:7623485 2:8613745 3:6812745 4:8123765 5:7618234 6:7128354 7:1854236 8:1234576  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7612384 6:8712354 7:1254386 8:1764532  
8 0     1:6872345 2:6187345 3:6172485 4:1237865 5:8671234 6:8712354 7:1568423 8:1653472  
8 0     1:6238745 2:6138475 3:6781245 4:1728365 5:6127834 6:1287354 7:1283456 8:1234576  
8 0     1:6782345 2:6718345 3:6128475 4:1238765 5:7612834 6:7128354 7:1265834 8:1437562  
8 0     1:6723485 2:6178345 3:6128475 4:1238765 5:8761234 6:8712354 7:1653482 8:1432765  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:7812354 7:1864532 8:1674352  
8 0     1:6823475 2:6183475 3:6712845 4:7123865 5:6127834 6:1287354 7:1283456 8:1435762  
8 0     1:7628345 2:6183475 3:6128745 4:1238765 5:7612384 6:7123854 7:1524386 8:1274563  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:7812354 7:1864532 8:1647532  
8 0     1:6823475 2:6183475 3:6712485 4:7123865 5:8612734 6:8127354 7:1234586 8:1675342  
8 0     1:6872345 2:6178345 3:6712845 4:1238765 5:8671234 6:8712354 7:1356482 8:1654327  
8 0     1:6782345 2:6178345 3:6718245 4:7123865 5:8671234 6:8712354 7:1345682 8:1765423  
8 0     1:6872345 2:8613745 3:6127485 4:1237865 5:7861234 6:8712354 7:1685423 8:1625347  
8 0     1:6782345 2:7618345 3:6182745 4:8123765 5:7681234 6:7812354 7:8162543 8:1456723  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6123784 6:8712354 7:1684532 8:1645372  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:8761234 6:8712354 7:1542386 8:1765432  
8 0     1:6723845 2:6173485 3:6172485 4:1823765 5:6712384 6:7123584 7:8156423 8:1723465  
8 0     1:6872345 2:6187345 3:6128475 4:1238765 5:8761234 6:8712354 7:1653482 8:1654372  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6128374 6:1782354 7:1453286 8:1743526  
8 0     1:8672345 2:6173485 3:6127485 4:1237685 5:8612374 6:1235874 7:1468532 8:1523746  
8 0     1:6872345 2:7861345 3:6127845 4:1237865 5:7861234 6:8712354 7:1682543 8:1625437  
8 0     1:6723845 2:6718345 3:6128475 4:1238765 5:7612384 6:7123584 7:8126534 8:1327465  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6128374 6:7812354 7:1645382 8:1674352  
8 0     1:6728345 2:6713485 3:6182475 4:1823765 5:7612834 6:7128354 7:1268534 8:1234576  
8 0     1:6723845 2:8617345 3:8617245 4:1823765 5:6178234 6:7123854 7:1642385 8:1723456  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:6127384 6:8127354 7:1283456 8:1645372  
8 0     1:8762345 2:6781345 3:6781245 4:1236785 5:6781234 6:1872354 7:1823546 8:1235476  
8 0     1:6872345 2:6187345 3:6187245 4:1236875 5:6871234 6:7812354 7:1548623 8:1546723  
8 0     1:6238745 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:1832654 8:1237456  
8 0     1:6872345 2:7613845 3:6128745 4:1238765 5:8761234 6:8712354 7:8162543 8:1654237  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123784 6:8712354 7:1684532 8:1645732  
8 0     1:8672345 2:8671345 3:6124785 4:1237685 5:8761234 6:7123584 7:1265834 8:1253476  
8 0     1:6782345 2:6178345 3:6712845 4:8123675 5:6781234 6:7812354 7:1354682 8:1456732  
8 0     1:6823745 2:8613475 3:6712485 4:1723865 5:8612734 6:8127354 7:1234856 8:1625734  
8 0     1:6238745 2:6178345 3:6127845 4:1238765 5:8761234 6:8712354 7:1832654 8:1327654  
8 0     1:7682345 2:6138745 3:6128745 4:1238765 5:8761234 6:7812354 7:1542386 8:1675423  
8 0     1:6782345 2:6178345 3:6128745 4:8123675 5:6781234 6:7812354 7:1546382 8:1456732  
8 0     1:6723845 2:6173485 3:6712485 4:1823765 5:6712384 6:7123584 7:1356842 8:1234765  
8 0     1:6872345 2:6178345 3:6712485 4:1238675 5:8671234 6:8712354 7:1354682 8:1653427  
8 0     1:7682345 2:6718345 3:6712845 4:1283675 5:6712834 6:8172354 7:8123546 8:1763452  
8 0     1:8672345 2:6713845 3:6128475 4:1238765 5:8761234 6:8712354 7:8126534 8:1542376  
8 0     1:8623745 2:6173845 3:6127845 4:1237865 5:7861234 6:7812354 7:1328654 8:1542376  
8 0     1:8762345 2:7618345 3:6128475 4:1238675 5:8761234 6:8123574 7:1253486 8:1543267  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:8761234 6:7812354 7:1542386 8:1675432  
8 0     1:6728345 2:6178345 3:6172845 4:1238675 5:6712384 6:8712354 7:1546823 8:1276453  
8 0     1:8762345 2:6183475 3:6128745 4:1238765 5:8761234 6:7812354 7:1524386 8:1543267  
8 0     1:6872345 2:8617345 3:8612745 4:1237865 5:8612374 6:8123574 7:1846532 8:1623547  
8 0     1:6237845 2:6173845 3:6812745 4:1283765 5:7612834 6:7128354 7:8132654 8:1237456  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:7182354 7:1864532 8:1743526  
8 0     1:6723845 2:6173485 3:6127485 4:1872365 5:6712384 6:7123584 7:8156324 8:1723465  
8 0     1:6782345 2:7618345 3:6128745 4:1237865 5:7861234 6:7812354 7:8162543 8:1654732  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7681234 6:7812354 7:8125436 8:1576342  
8 0     1:6723485 2:6178345 3:6172485 4:1238675 5:8671234 6:8712354 7:1548623 8:1342675  
8 0     1:6723845 2:8617345 3:6812745 4:1827365 5:6178234 6:7128354 7:1634285 8:1723456  
8 0     1:7682345 2:7618345 3:6128475 4:1238675 5:7612834 6:1283574 7:1258346 8:1437562  
8 0     1:6823745 2:6187345 3:6128745 4:1238765 5:8761234 6:7812354 7:1328654 8:1675432  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:6712384 6:7123584 7:1385642 8:1246573  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:8612734 6:8127354 7:8123456 8:1765432  
8 0     1:6782345 2:6178345 3:6172845 4:1238675 5:6712834 6:7128354 7:1546823 8:1743562  
8 0     1:7682345 2:7618345 3:6712845 4:1283675 5:6718234 6:8127354 7:1823546 8:1634257  
8 0     1:6283745 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:1328654 8:1276543  
8 0     1:6872345 2:6187345 3:6128745 4:1287365 5:6871234 6:7812354 7:1586342 8:1567342  
8 0     1:8672345 2:6178345 3:6127845 4:1723865 5:8671234 6:8712354 7:1568324 8:1543276  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6123784 6:1723584 7:1845326 8:1274653  
8 0     1:6782345 2:6178345 3:6127845 4:7128365 5:6718234 6:8712354 7:1456832 8:1763425  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6123784 6:1723854 7:1845326 8:1274563  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:8712354 7:1684532 8:1674352  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6123784 6:7812354 7:1864532 8:1276453  
8 0     1:6782345 2:6178345 3:6127845 4:1283675 5:6718234 6:7182354 7:1546832 8:1734256  
8 0     1:6872345 2:8617345 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1625437  
8 0     1:8762345 2:8761345 3:8671245 4:1236785 5:6781234 6:1273854 7:1238546 8:1235467  
8 0     1:6723485 2:6178345 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1432765  
8 0     1:6728345 2:6178345 3:6128745 4:1238765 5:6123874 6:1283574 7:1465382 8:1274536  
8 0     1:6723845 2:6817345 3:6871245 4:1823765 5:6718234 6:7182354 7:1385642 8:1234567  
8 0     1:6872345 2:7618345 3:6128745 4:1238765 5:8761234 6:8712354 7:8162543 8:1654327  
8 0     1:6723485 2:6178345 3:6172845 4:1238675 5:8671234 6:8712354 7:1548623 8:1432675  
8 0     1:6872345 2:6183745 3:6128745 4:1238765 5:8761234 6:8712354 7:8165423 8:1654327  
8 0     1:7682345 2:8613745 3:6128745 4:1237865 5:7861234 6:7812354 7:1542386 8:1625473  
8 0     1:6823475 2:6183475 3:6712845 4:7128365 5:6812734 6:8127354 7:1283456 8:1563472  
8 0     1:6723485 2:6178345 3:6127845 4:1273865 5:8617234 6:8712354 7:1683425 8:1432765  
8 0     1:7628345 2:6183745 3:6128745 4:1238765 5:8761234 6:8712354 7:1542386 8:1276543  
8 0     1:6823745 2:6187345 3:6182745 4:8123765 5:7681234 6:7812354 7:1326584 8:1475623  
8 0     1:6823745 2:6187345 3:6182745 4:1237865 5:7861234 6:7812354 7:1328654 8:1654723  
8 0     1:6782345 2:6187345 3:7618245 4:1237865 5:7681234 6:7812354 7:8163542 8:1564723  
8 0     1:6872345 2:6187345 3:6127845 4:1278365 5:6871234 6:8712354 7:1568342 8:1563472  
8 0     1:6237485 2:6134785 3:6781245 4:8172365 5:6128734 6:1287354 7:8123456 8:1237456  
8 0     1:7682345 2:7618345 3:6182475 4:1238675 5:7618234 6:8123574 7:1253486 8:1674235  
8 0     1:6237845 2:6134785 3:6712485 4:1872365 5:6127384 6:1273584 7:1234856 8:1273465  
8 0     1:6872345 2:8617345 3:6127485 4:1237865 5:8612374 6:8123574 7:1846532 8:1625347  
8 0     1:6872345 2:6187345 3:6871245 4:7812365 5:6781234 6:7812354 7:1384562 8:1345672  
8 0     1:6237485 2:6183475 3:6712845 4:1723865 5:8612734 6:8127354 7:1234856 8:1743265  
8 0     1:6872345 2:6187345 3:6182745 4:8123675 5:6781234 6:7812354 7:1854632 8:1456723  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6128374 6:7812354 7:1645382 8:1673452  
8 0     1:6723845 2:8617345 3:7681245 4:1823765 5:7618234 6:7128354 7:1683542 8:1234576  
8 0     1:6237485 2:8613475 3:6871245 4:8172365 5:6182734 6:1287354 7:8123456 8:1273456  
8 0     1:6237485 2:8613475 3:6871245 4:8172365 5:6182734 6:1278354 7:1234586 8:1273456  
8 0     1:6728345 2:6178345 3:6712845 4:7123865 5:6712384 6:7123584 7:1384562 8:1246573  
8 0     1:6823745 2:6187345 3:6182745 4:1823765 5:7681234 6:7812354 7:1832654 8:1562374  
8 0     1:6723845 2:6173485 3:6712485 4:7182365 5:6712384 6:7123584 7:1384562 8:1234657  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7612384 6:7812354 7:1254386 8:1674532  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7861234 6:7812354 7:1542386 8:1657432  
8 0     1:6872345 2:8617345 3:6127485 4:1237865 5:8612374 6:8123574 7:1486532 8:1625374  
8 0     1:7682345 2:8761345 3:6712845 4:1238675 5:8671234 6:8127354 7:1235486 8:1672543  
8 0     1:6872345 2:6178345 3:6127845 4:1723865 5:8617234 6:8712354 7:1683245 8:1654327  
8 0     1:8623745 2:6187345 3:8612745 4:1237865 5:7861234 6:7812354 7:1328654 8:1354726  
8 0     1:7682345 2:6183475 3:6128745 4:1823765 5:7681234 6:7812354 7:8152436 8:1576324  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6128374 6:7182354 7:1645382 8:1743526  
8 0     1:6782345 2:6178345 3:6127845 4:1728365 5:6871234 6:8712354 7:1568324 8:1756342  
8 0     1:7682345 2:6183475 3:6128745 4:1283765 5:7618234 6:7812354 7:8152436 8:1763425  
8 0     1:6823745 2:6183475 3:6712845 4:1728365 5:6128734 6:1827354 7:1283456 8:1347526  
8 0     1:7682345 2:7613845 3:6128745 4:1238765 5:8761234 6:8712354 7:1254386 8:1765423  
8 0     1:8672345 2:8671345 3:6124785 4:1237685 5:7861234 6:7123584 7:1268534 8:1253476  
8 0     1:6238745 2:6173845 3:6127485 4:1283765 5:7612384 6:7123584 7:1832654 8:1237465  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7618234 6:7812354 7:1548236 8:1632745  
8 0     1:6823745 2:6183475 3:6712845 4:1728365 5:6128734 6:1287354 7:1283456 8:1347562  
8 0     1:6723845 2:6173845 3:6127485 4:7128365 5:6712384 6:7123584 7:1456382 8:1273465  
8 0     1:6723845 2:8617345 3:8612745 4:7182365 5:6718234 6:7123854 7:8145632 8:1723456  
8 0     1:6823745 2:6187345 3:6182745 4:1237865 5:7681234 6:7812354 7:1328654 8:1564723  
8 0     1:7682345 2:8761345 3:6712485 4:1238675 5:8671234 6:8127354 7:1235486 8:1672534  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7182354 7:1254836 8:1374526  
8 0     1:7682345 2:7618345 3:6124875 4:1238675 5:8761234 6:8123574 7:1253486 8:1675342  
8 0     1:6728345 2:7618345 3:6128745 4:1238765 5:8761234 6:8712354 7:8162543 8:1276543  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128374 6:7812354 7:1864532 8:1647352  
8 0     1:7862345 2:6183745 3:6128745 4:1238765 5:8761234 6:7812354 7:1542386 8:1754326  
8 0     1:7682345 2:6183475 3:6128745 4:1823765 5:7681234 6:7812354 7:1524386 8:1567324  
8 0     1:6723845 2:6173845 3:6127845 4:7123865 5:8671234 6:8712354 7:1456382 8:1273654  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:6172384 6:7123854 7:1683425 8:1274563  
8 0     1:8762345 2:6183745 3:6128745 4:1238765 5:8761234 6:7812354 7:1542386 8:1543267  
8 0     1:6782345 2:6178345 3:6172845 4:1283675 5:6718234 6:8712354 7:1546823 8:1763425  
8 0     1:6728345 2:6178345 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1276543  
8 0     1:6782345 2:6718345 3:6128475 4:1238765 5:7612834 6:7128354 7:8126534 8:1743562  
8 0     1:7682345 2:7618345 3:6712845 4:1283675 5:6712834 6:8127354 7:1283546 8:1634572  
8 0     1:6872345 2:6817345 3:8612745 4:1237865 5:8612374 6:8123574 7:1846532 8:1263547  
8 0     1:6723845 2:6173485 3:6172485 4:1823675 5:6712384 6:7123584 7:8154623 8:1723465  
8 0     1:6723485 2:6173485 3:7681245 4:8123765 5:7612834 6:7128354 7:1683542 8:1234576  
8 0     1:6782345 2:6178345 3:6718245 4:1236875 5:6871234 6:8712354 7:1354682 8:1754623  
8 0     1:6872345 2:6187345 3:6871245 4:8123765 5:6871234 6:7812354 7:1358642 8:1345672  
8 0     1:6723845 2:6178345 3:6712845 4:1238675 5:6712384 6:8712354 7:1358462 8:1326475  
8 0     1:6723845 2:6173485 3:6124785 4:1823765 5:7612384 6:7123584 7:1658342 8:1234765  
8 0     1:7682345 2:7618345 3:6712845 4:1283675 5:6712834 6:1827354 7:1823546 8:1345276  
8 0     1:7682345 2:7618345 3:6712845 4:1283675 5:6712834 6:1827354 7:1283546 8:1345726  
8 0     1:7682345 2:7618345 3:6712845 4:1283675 5:6712834 6:1278354 7:1283546 8:1345672  
8 0     1:7682345 2:7618345 3:6712845 4:1238675 5:8671234 6:8127354 7:8123546 8:1765432  
8 0     1:7682345 2:7618345 3:6712845 4:1238675 5:8671234 6:8127354 7:1235486 8:1675432  
8 0     1:7862345 2:7681345 3:6781245 4:1236875 5:6871234 6:1827354 7:8123546 8:1237546  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:8612374 6:8172354 7:1845326 8:1654372  
8 0     1:6283745 2:6183475 3:6712845 4:1723865 5:8612734 6:8127354 7:1283456 8:1265437  
8 0     1:8623745 2:6183475 3:8671245 4:1723865 5:8612734 6:8127354 7:1234586 8:1735426  
8 0     1:6728345 2:6178345 3:6128745 4:1238765 5:6123874 6:1238574 7:1465382 8:1274563  
8 0     1:6872345 2:6187345 3:7681245 4:1237865 5:7681234 6:7812354 7:1863542 8:1356472  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:6182374 6:1723854 7:1453826 8:1273456  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:8612374 6:7812354 7:1864532 8:1276543  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712834 6:7812354 7:1564823 8:1674352  
8 0     1:6823745 2:6187345 3:6182745 4:1823765 5:7681234 6:7812354 7:1382654 8:1562734  
8 0     1:6782345 2:6178345 3:6172845 4:1283675 5:6781234 6:8712354 7:1546823 8:1576342  
8 0     1:6782345 2:6178345 3:6712845 4:1238675 5:6712384 6:7812354 7:1354682 8:1674532  
8 0     1:6872345 2:6138745 3:6128745 4:1238765 5:8761234 6:8712354 7:8165423 8:1654237  
8 0     1:6723845 2:6173485 3:8612475 4:1823765 5:7612834 6:7123854 7:1658342 8:1234756  
8 0     1:6723845 2:8617345 3:6812745 4:1872365 5:6718234 6:7128354 7:8156324 8:1723456  
8 0     1:6872345 2:6187345 3:6871245 4:8712365 5:6781234 6:7812354 7:1348562 8:1345672  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:7861234 6:7812354 7:8165423 8:1657432  
8 0     1:6723845 2:6178345 3:7612845 4:1238765 5:7612384 6:7123584 7:1635842 8:1324765  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:7612834 6:7812354 7:8165423 8:1674352  
8 0     1:7682345 2:7618345 3:6718245 4:1236875 5:6781234 6:8127354 7:8123546 8:1574623  
8 0     1:6728345 2:6713845 3:6182475 4:1283765 5:7612834 6:7128354 7:1265834 8:1234756  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:7612384 6:7123854 7:1386542 8:1245673  
8 0     1:6728345 2:6178345 3:6712845 4:1238675 5:6712384 6:8712354 7:1835462 8:1264537  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7182354 7:1254386 8:1734526  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6812374 6:8712354 7:1684532 8:1567342  
8 0     1:6723845 2:6817345 3:6812745 4:1823765 5:6182374 6:7182354 7:1645832 8:1237456  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:8671234 6:8712354 7:1568342 8:1765432  
8 0     1:8672345 2:6178345 3:6128475 4:1238765 5:8761234 6:8712354 7:1653482 8:1543276  
8 0     1:6782345 2:6187345 3:6781245 4:1237685 5:7681234 6:7812354 7:8136542 8:1354672  
8 0     1:6237845 2:8613475 3:6871245 4:1872365 5:6182734 6:1287354 7:8123456 8:1273456  
8 0     1:6723845 2:6173845 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1237654  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:6127384 6:8127354 7:1238456 8:1645732  
8 0     1:6872345 2:6187345 3:6127485 4:1723865 5:8671234 6:8712354 7:1568324 8:1653472  
8 0     1:6782345 2:6187345 3:6718245 4:8123765 5:7681234 6:7812354 7:8136542 8:1456723  
8 0     1:7628345 2:7618345 3:6128475 4:1238675 5:7612384 6:1235784 7:1253846 8:1246753  
8 0     1:8672345 2:6178345 3:6127845 4:7123865 5:8671234 6:8712354 7:1456832 8:1543276  
8 0     1:6782345 2:6178345 3:6718245 4:1238675 5:8671234 6:8712354 7:1354682 8:1765423  
8 0     1:6728345 2:6178345 3:6172845 4:1238675 5:6712834 6:8712354 7:1546823 8:1276435  
8 0     1:6782345 2:6178345 3:6718245 4:1238765 5:6781234 6:8712354 7:1356482 8:1576423  
8 0     1:6238745 2:6173845 3:6128745 4:1238765 5:8761234 6:8712354 7:1382654 8:1237654  
8 0     1:6283745 2:8617345 3:6182745 4:1823765 5:7618234 6:7128354 7:1832654 8:1237456  
8 0     1:6728345 2:7618345 3:6128745 4:1238765 5:7612384 6:7123854 7:8162543 8:1274563  
8 0     1:6782345 2:7618345 3:6128745 4:1283765 5:7618234 6:7812354 7:8162543 8:1673425  
8 0     1:7862345 2:7861345 3:8671245 4:1236875 5:6871234 6:1273854 7:1235486 8:1273546  
8 0     1:7682345 2:6183745 3:6182745 4:8123765 5:7681234 6:7812354 7:1542386 8:1456723  
8 0     1:6823745 2:6183475 3:6718245 4:1723865 5:6812734 6:8127354 7:1823456 8:1564237  
8 0     1:6823745 2:6187345 3:6812745 4:8123765 5:7681234 6:7812354 7:1326584 8:1347562  
8 0     1:6237845 2:8613475 3:6871245 4:1872365 5:6182734 6:1278354 7:1234586 8:1273456  
8 0     1:6723845 2:6178345 3:6127845 4:1273865 5:6712384 6:7123584 7:1568342 8:1327465  
8 0     1:6283745 2:6187345 3:6128745 4:1238765 5:8761234 6:7812354 7:1328654 8:1267543  
8 0     1:7682345 2:7618345 3:6712845 4:1238675 5:6712834 6:1827354 7:1283546 8:1435726  
8 0     1:7623485 2:8613745 3:6812745 4:8123765 5:7618234 6:7128354 7:1584236 8:1234756  
8 0     1:6723845 2:8617345 3:8617245 4:1823675 5:6718234 6:7123854 7:8154623 8:1723456  
8 0     1:6723845 2:8617345 3:8617245 4:1823675 5:6718234 6:7123854 7:1854623 8:1234567  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:7612384 6:8712354 7:1635482 8:1276453  
8 0     1:6782345 2:6178345 3:7612485 4:1238765 5:8761234 6:8712354 7:1635482 8:1765342  
8 0     1:7682345 2:7613845 3:6128475 4:1238675 5:8761234 6:8123574 7:1253486 8:1675423  
8 0     1:6237845 2:6134875 3:8671245 4:1872365 5:6127834 6:1273854 7:1234856 8:1723456  
8 0     1:6823475 2:6183475 3:6712845 4:7128365 5:6182734 6:8127354 7:1283456 8:1634725  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1276543  
8 0     1:6782345 2:6718345 3:6182475 4:1237865 5:7861234 6:7812354 7:8126534 8:1654723  
8 0     1:6728345 2:6178345 3:6128745 4:1238765 5:6123874 6:1235874 7:1465382 8:1274653  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:6127384 6:1827354 7:1283456 8:1453726  
8 0     1:8672345 2:6178345 3:6172485 4:1238675 5:8671234 6:8712354 7:1546823 8:1534276  
8 0     1:6782345 2:6178345 3:6712845 4:1238765 5:6712384 6:8712354 7:1356482 8:1764532  
8 0     1:6872345 2:6187345 3:6871245 4:1236875 5:6871234 6:7812354 7:1354862 8:1354672  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:8612374 6:7812354 7:1864532 8:1654327  
8 0     1:6872345 2:6178345 3:6127845 4:1273865 5:8617234 6:8712354 7:1683425 8:1654327  
8 0     1:6872345 2:6187345 3:6182745 4:7812365 5:6781234 6:7812354 7:1845632 8:1456723  
8 0     1:6782345 2:6187345 3:6718245 4:1237865 5:7861234 6:7812354 7:8136542 8:1654723  
8 0     1:6283745 2:6183475 3:6712845 4:1723865 5:6127834 6:8127354 7:1283456 8:1264357  
8 0     1:7623845 2:8613745 3:6812745 4:1823765 5:7618234 6:7128354 7:1854236 8:1234576  
8 0     1:6872345 2:6187345 3:6128745 4:1273865 5:8617234 6:8712354 7:1683425 8:1654732  
8 0     1:6872345 2:6187345 3:6871245 4:1236785 5:6781234 6:7812354 7:1385462 8:1354672  
8 0     1:7682345 2:6718345 3:6712845 4:1238675 5:6712384 6:8172354 7:8123546 8:1764532  
8 0     1:6782345 2:6178345 3:6781245 4:7123685 5:6871234 6:8712354 7:1345682 8:1375462  
8 0     1:6723485 2:6173485 3:6172485 4:8123765 5:6712384 6:7123584 7:8156423 8:1723465  
8 0     1:8623745 2:6138475 3:6712845 4:1723865 5:8612734 6:8127354 7:1234856 8:1574236  
8 0     1:8623745 2:6134875 3:6712845 4:1723865 5:8612734 6:8127354 7:1234856 8:1572436  
8 0     1:8623475 2:6183475 3:6712485 4:7123865 5:8612734 6:8127354 7:1234856 8:1573426  
8 0     1:6823745 2:6187345 3:6128745 4:1238765 5:7612834 6:7128354 7:1328654 8:1743562  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:6712384 6:7123854 7:1568342 8:1274563  
8 0     1:6723845 2:8617345 3:6871245 4:1823675 5:6718234 6:7128354 7:1385462 8:1234567  
8 0     1:6782345 2:6187345 3:6718245 4:1237865 5:7681234 6:7812354 7:8136542 8:1564723  
8 0     1:6823745 2:6187345 3:6128745 4:1238765 5:7861234 6:7812354 7:1328654 8:1657432  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:1872354 7:1845326 8:1475326  
8 0     1:6823745 2:6187345 3:6182745 4:1823765 5:7681234 6:7812354 7:1328654 8:1567234  
8 0     1:6823745 2:6187345 3:6128745 4:1238765 5:7612834 6:7812354 7:1328654 8:1674352  
8 0     1:6723485 2:7613485 3:6812745 4:8123765 5:7612834 6:7128354 7:1628543 8:1234576  
8 0     1:7682345 2:7618345 3:6781245 4:1238675 5:8671234 6:8127354 7:8123546 8:1376542  
8 0     1:6872345 2:8671345 3:6124785 4:1237865 5:7861234 6:8712354 7:1268534 8:1625347  
8 0     1:7682345 2:7618345 3:6781245 4:1238675 5:6871234 6:8127354 7:8123546 8:1375642  
8 0     1:6728345 2:6178345 3:6712845 4:7123865 5:8671234 6:8712354 7:1834562 8:1265437  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:7812354 7:1864532 8:1674532  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:8612374 6:8172354 7:1845326 8:1765432  
8 0     1:6782345 2:6187345 3:6187245 4:8123675 5:6781234 6:7812354 7:8154623 8:1456723  
8 0     1:8672345 2:8617345 3:6127485 4:1236875 5:8671234 6:7123584 7:1548632 8:1253467  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123874 6:1238574 7:1465832 8:1274563  
8 0     1:6723485 2:6713485 3:6812475 4:8123765 5:7612834 6:7128354 7:1265834 8:1234756  
8 0     1:7623845 2:6713485 3:6712485 4:1823675 5:6712384 6:1723584 7:1235846 8:1234675  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7618234 6:7812354 7:1854236 8:1632457  
8 0     1:6782345 2:6178345 3:6712485 4:1238765 5:8671234 6:8712354 7:1356482 8:1765342  
8 0     1:7682345 2:7618345 3:6781245 4:1238675 5:6781234 6:8127354 7:8123546 8:1357642  
8 0     1:6782345 2:6178345 3:6712845 4:1238765 5:6712384 6:7812354 7:1356482 8:1674532  
8 0     1:8762345 2:8761345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1254367  
8 0     1:7623485 2:8761345 3:6812745 4:8123765 5:7618234 6:7128354 7:1285436 8:1234576  
8 0     1:6723845 2:6173485 3:6127485 4:1827365 5:6172384 6:7123584 7:1634825 8:1273465  
8 0     1:7682345 2:7618345 3:6781245 4:1236875 5:6871234 6:8127354 7:8123546 8:1375462  
8 0     1:6872345 2:6187345 3:6128745 4:1287365 5:6781234 6:7812354 7:1856342 8:1567342  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123874 6:1235874 7:1465832 8:1274653  
8 0     1:8762345 2:7613485 3:6712485 4:1236785 5:8671234 6:1273584 7:1235846 8:1523467  
8 0     1:6237845 2:6173845 3:6127845 4:1237865 5:7861234 6:8712354 7:1326854 8:1237654  
8 0     1:6782345 2:6178345 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1765432  
8 0     1:6283745 2:6183475 3:6712845 4:1723865 5:6127384 6:8127354 7:1283456 8:1264537  
8 0     1:6782345 2:6178345 3:6127845 4:1238675 5:6712384 6:7812354 7:1546832 8:1674532  
8 0     1:7682345 2:7618345 3:6781245 4:1236875 5:6781234 6:8127354 7:8123546 8:1357462  
8 0     1:6872345 2:6178345 3:6712845 4:1238675 5:8671234 6:8712354 7:1354682 8:1654327  
8 0     1:8672345 2:6173845 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1542376  
8 0     1:6782345 2:6178345 3:6712845 4:1238765 5:8671234 6:8712354 7:1356482 8:1765432  
8 0     1:6728345 2:6718345 3:6128475 4:1238765 5:7612384 6:7123854 7:1265384 8:1247563  
8 0     1:8672345 2:6173485 3:6712845 4:1238765 5:8761234 6:8712354 7:1365482 8:1524376  
8 0     1:6723485 2:6178345 3:6127845 4:1273865 5:8612734 6:8712354 7:1683452 8:1432765  
8 0     1:7682345 2:7618345 3:6781245 4:1236785 5:6781234 6:8127354 7:8123546 8:1354762  
8 0     1:6782345 2:6178345 3:6712845 4:7123865 5:6712384 6:8712354 7:1345682 8:1764532  
8 0     1:6782345 2:6178345 3:6127845 4:1283675 5:6781234 6:7812354 7:1546832 8:1567342  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:7182354 7:1864532 8:1745326  
8 0     1:6782345 2:6178345 3:6172845 4:8123765 5:6781234 6:7812354 7:1564823 8:1456732  
8 0     1:6872345 2:6173845 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1654237  
8 0     1:6723845 2:6173845 3:7612485 4:1283765 5:7612384 6:7123584 7:1635842 8:1234765  
8 0     1:6728345 2:6718345 3:6128475 4:1238765 5:7612384 6:7123584 7:8126534 8:1274653  
8 0     1:6238745 2:6187345 3:6128745 4:1238765 5:7861234 6:7812354 7:1328654 8:1326574  
8 0     1:6872345 2:6178345 3:6178245 4:1238765 5:6871234 6:8712354 7:1564823 8:1564237  
8 0     1:6872345 2:6178345 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1654327  
8 0     1:6782345 2:6187345 3:6128745 4:7182365 5:6718234 6:7812354 7:8145632 8:1673245  
8 0     1:7682345 2:7613845 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1675423  
8 0     1:6728345 2:6178345 3:6172845 4:1238675 5:6712834 6:8712354 7:1546283 8:1726435  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:8612374 6:8712354 7:1684532 8:1654372  
8 0     1:6728345 2:6178345 3:6712845 4:1238675 5:6712384 6:8712354 7:1385462 8:1264573  
8 0     1:8672345 2:6817345 3:6871245 4:1236875 5:6871234 6:7182354 7:1354862 8:1235467  
8 0     1:6872345 2:6817345 3:6812745 4:1237865 5:8612374 6:8123574 7:1846532 8:1236547  
8 0     1:8672345 2:8617345 3:8671245 4:1237685 5:7681234 6:7123854 7:1386542 8:1235467  
8 0     1:6782345 2:6178345 3:7618245 4:1238765 5:7618234 6:7812354 7:1635482 8:1674235  
8 0     1:6782345 2:6178345 3:6127845 4:1238675 5:6712834 6:7812354 7:1546832 8:1674352  
8 0     1:6237845 2:6134875 3:6712485 4:1782365 5:6127384 6:1273584 7:1238456 8:1723465  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:8612374 6:8172354 7:1845326 8:1654327  
8 0     1:6823745 2:6813475 3:6712485 4:1723865 5:8612734 6:8127354 7:1234586 8:1267534  
8 0     1:6872345 2:6178345 3:6127845 4:1278365 5:6187234 6:8712354 7:1683425 8:1634275  
8 0     1:6723845 2:6817345 3:6812745 4:1827365 5:6178234 6:7182354 7:1634285 8:1723456  
8 0     1:6728345 2:6178345 3:6712845 4:7123865 5:6712384 6:7123854 7:1834562 8:1245637  
8 0     1:6728345 2:6178345 3:6712845 4:7123865 5:6712384 6:7123854 7:1384562 8:1245673  
8 0     1:6782345 2:6718345 3:6124875 4:1238765 5:8761234 6:8712354 7:8126534 8:1765342  
8 0     1:6782345 2:6718345 3:6124875 4:1238765 5:8761234 6:7812354 7:8126534 8:1675342  
8 0     1:7682345 2:6183745 3:6182745 4:1823765 5:7681234 6:7812354 7:1542386 8:1567234  
8 0     1:6283475 2:6178345 3:6128475 4:1238765 5:7612384 6:7123854 7:1384265 8:1247563  
8 0     1:6238475 2:8617345 3:6812475 4:1823765 5:7618234 6:7128354 7:1834265 8:1234756  
8 0     1:6782345 2:6178345 3:6127845 4:7123865 5:6712834 6:8712354 7:1456832 8:1764352  
8 0     1:6723845 2:6173845 3:8671245 4:1283765 5:7612834 6:7123854 7:1368542 8:1234576  
8 0     1:8623745 2:6187345 3:6127845 4:1237865 5:7861234 6:7812354 7:1328654 8:1543726  
8 0     1:7682345 2:6183475 3:6128745 4:1283765 5:7612834 6:7182354 7:1524386 8:1734526  
8 0     1:6723845 2:8617345 3:6812475 4:1823765 5:7618234 6:7128354 7:1865342 8:1234567  
8 0     1:7682345 2:6183475 3:6128745 4:1238765 5:7612834 6:7812354 7:1524386 8:1674352  
8 0     1:6872345 2:6173845 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1654237  
8 0     1:6237845 2:6138475 3:6712845 4:1723865 5:8612734 6:8127354 7:1238456 8:1723654  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:7612384 6:7123584 7:1635842 8:1247653  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6123784 6:1872354 7:1845326 8:1453726  
8 0     1:6782345 2:6718345 3:6124875 4:1238765 5:7861234 6:7812354 7:8126534 8:1657342  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6123784 6:1872354 7:1845326 8:1453276  
8 0     1:6237845 2:6183475 3:6712845 4:1723865 5:6127384 6:1273854 7:1238456 8:1732456  
8 0     1:8623475 2:6183475 3:6712845 4:7123865 5:8612734 6:8127354 7:1234856 8:1574326  
8 0     1:6782345 2:6718345 3:6124785 4:1238765 5:7861234 6:7812354 7:8126534 8:1653742  
8 0     1:6782345 2:7618345 3:6182745 4:1237865 5:7861234 6:7812354 7:8162543 8:1654723  
8 0     1:6872345 2:6178345 3:6127845 4:1273865 5:8671234 6:8712354 7:1568342 8:1654327  
8 0     1:7682345 2:7618345 3:6718245 4:8123675 5:6781234 6:8127354 7:8123546 8:1457623  
8 0     1:8762345 2:6137845 3:6127845 4:1237865 5:7861234 6:8712354 7:1854236 8:1542376  
8 0     1:6782345 2:7618345 3:6128745 4:1283765 5:7612834 6:7182354 7:8162543 8:1734526  
8 0     1:8672345 2:8617345 3:8612745 4:1236875 5:6871234 6:7123854 7:1548632 8:1235467  
8 0     1:7682345 2:7618345 3:6128475 4:1283675 5:7618234 6:8123574 7:8125346 8:1763425  
8 0     1:7682345 2:7618345 3:6718245 4:1236785 5:6781234 6:8127354 7:8123546 8:1547623  
8 0     1:7682345 2:7618345 3:6712845 4:1238675 5:6712834 6:1287354 7:1283546 8:1435762  
8 0     1:7682345 2:6183475 3:6128745 4:1238765 5:7612834 6:7182354 7:1524386 8:1743526  
8 0     1:6872345 2:6178345 3:6127845 4:1236875 5:6871234 6:8712354 7:1546832 8:1546327  
8 0     1:6823745 2:6187345 3:6128745 4:1238765 5:7612384 6:8712354 7:1328654 8:1764532  
8 0     1:6823475 2:6183475 3:6712845 4:7123865 5:8612734 6:8127354 7:1238456 8:1654732  
8 0     1:6872345 2:6187345 3:6182745 4:8172365 5:6817234 6:7812354 7:1863245 8:1456723  
8 0     1:6782345 2:6178345 3:6182745 4:1236785 5:6781234 6:7812354 7:1546382 8:1546723  
8 0     1:6283745 2:6183475 3:6712845 4:1723865 5:6127384 6:8127354 7:1238456 8:1264573  
8 0     1:7628345 2:7618345 3:6712845 4:1238675 5:6712384 6:8127354 7:1235846 8:1264753  
8 0     1:7682345 2:7618345 3:6718245 4:1823675 5:6781234 6:8127354 7:8123546 8:1576234  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:7612384 6:7123854 7:1365842 8:1247563  
8 0     1:6723485 2:8617345 3:6871245 4:8123765 5:6718234 6:7128354 7:1385642 8:1234567  
8 0     1:6728345 2:6178345 3:6128745 4:1238765 5:6123874 6:7123854 7:1645382 8:1274563  
8 0     1:7682345 2:7618345 3:6712845 4:1283675 5:6718234 6:1827354 7:1823546 8:1342576  
8 0     1:7682345 2:7618345 3:6712845 4:1283675 5:6712834 6:8127354 7:8123546 8:1763452  
8 0     1:6237845 2:6134785 3:8671245 4:1872365 5:6128734 6:1273854 7:1234586 8:1273456  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123784 6:1235874 7:1468532 8:1274653  
8 0     1:6237485 2:6173485 3:6127845 4:1237865 5:7861234 6:7812354 7:1328654 8:1243765  
8 0     1:6283745 2:6187345 3:6128745 4:1238765 5:7861234 6:7812354 7:1328654 8:1265743  
8 0     1:6782345 2:6178345 3:6718245 4:1238675 5:6871234 6:8712354 7:1354682 8:1756423  
8 0     1:6283745 2:6178345 3:6128745 4:1238765 5:7612384 6:7123854 7:1382654 8:1274563  
8 0     1:6283745 2:6187345 3:6128745 4:1237865 5:7861234 6:7812354 7:1328654 8:1265473  
8 0     1:8623475 2:8613475 3:8671245 4:7123685 5:6812734 6:1273854 7:1234586 8:1273546  
8 0     1:7682345 2:6718345 3:6712845 4:1238675 5:6712384 6:1782354 7:1823546 8:1453267  
8 0     1:6872345 2:6187345 3:6172485 4:1237865 5:8617234 6:8712354 7:1684235 8:1653472  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:8671234 6:8712354 7:1568342 8:1276543  
8 0     1:6872345 2:6187345 3:6812745 4:1236875 5:6871234 6:8712354 7:1546832 8:1354672  
8 0     1:6728345 2:6178345 3:6128475 4:1238765 5:7612384 6:7123584 7:1653482 8:1274653  
8 0     1:6723845 2:8617345 3:8612745 4:1872365 5:6718234 6:7123854 7:8156324 8:1723456  
8 0     1:8672345 2:8617345 3:8612745 4:7123685 5:6871234 6:7123854 7:1458632 8:1235467  
8 0     1:8623475 2:6183475 3:6712845 4:7123865 5:8612734 6:8127354 7:1234586 8:1754326  
8 0     1:6782345 2:6183745 3:6128745 4:1283765 5:7681234 6:7812354 7:8165423 8:1567342  
8 0     1:7682345 2:6183745 3:6128745 4:8123765 5:7681234 6:7812354 7:1542386 8:1456732  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6712834 6:7182354 7:1568342 8:1743526  
8 0     1:6723845 2:8613745 3:6812745 4:1823765 5:7618234 6:7128354 7:1685423 8:1234576  
8 0     1:7682345 2:7618345 3:6712845 4:1283675 5:6712834 6:8127354 7:1823546 8:1634527  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:6712384 6:7123854 7:8135642 8:1724563  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7612384 6:7812354 7:1635482 8:1674532  
8 0     1:6782345 2:6183745 3:6128745 4:1283765 5:7618234 6:7812354 7:8165423 8:1673425  
8 0     1:6782345 2:6187345 3:6128745 4:1872365 5:6718234 6:7812354 7:8156324 8:1673245  
8 0     1:8672345 2:6173485 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1524376  
8 0     1:6823745 2:6187345 3:6128745 4:8123765 5:7681234 6:7812354 7:1328654 8:1456732  
8 0     1:6782345 2:6178345 3:6128745 4:1283675 5:6712834 6:7812354 7:1546382 8:1673452  
8 0     1:6723845 2:6173485 3:6712485 4:1823675 5:6712384 6:7123584 7:1358462 8:1234675  
8 0     1:6723845 2:6173485 3:6172485 4:1823675 5:6712384 6:7123584 7:1854623 8:1234657  
8 0     1:7623845 2:6183475 3:6128745 4:1238765 5:7612384 6:8712354 7:1524386 8:1327645  
8 0     1:6723845 2:8761345 3:8612745 4:1823765 5:7618234 6:7123854 7:1628543 8:1234576  
8 0     1:6782345 2:6178345 3:6182475 4:1237865 5:7861234 6:7812354 7:1653482 8:1654723  
8 0     1:6872345 2:6781345 3:6124785 4:1237865 5:7861234 6:7812354 7:1826534 8:1265347  
8 0     1:6283475 2:6183475 3:6712845 4:7123865 5:6127384 6:8127354 7:1238456 8:1264573  
8 0     1:7682345 2:7618345 3:6182475 4:1238675 5:7861234 6:8123574 7:1253486 8:1657423  
8 0     1:6872345 2:6817345 3:6871245 4:1238765 5:8671234 6:8712354 7:1356482 8:1236547  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:7612384 6:7123584 7:1365842 8:1247653  
8 0     1:6823745 2:6187345 3:6128745 4:1238765 5:7612384 6:7182354 7:1328654 8:1745326  
8 0     1:6782345 2:6178345 3:6127845 4:1238675 5:6712834 6:7182354 7:1546832 8:1743526  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123784 6:1235784 7:1486532 8:1274653  
8 0     1:6872345 2:6718345 3:6128475 4:1238765 5:8761234 6:8712354 7:8126534 8:1654327  
8 0     1:6723845 2:6137485 3:6127485 4:1823765 5:7612384 6:7123584 7:1654823 8:1237465  
8 0     1:6728345 2:6178345 3:6127845 4:7123865 5:6712384 6:8712354 7:1456832 8:1276453  
8 0     1:6782345 2:6178345 3:7618245 4:1237865 5:7681234 6:7812354 7:1635482 8:1564723  
8 0     1:6723845 2:8613745 3:6812745 4:1823765 5:7618234 6:7128354 7:1658423 8:1234756  
8 0     1:6782345 2:7618345 3:6128745 4:1238765 5:8761234 6:8712354 7:8162543 8:1765432  
8 0     1:7682345 2:7618345 3:6718245 4:1238675 5:8671234 6:8127354 7:8123546 8:1765423  
8 0     1:6782345 2:6183745 3:6127845 4:1237865 5:7861234 6:7812354 7:8165423 8:1654372  
8 0     1:6723845 2:6173845 3:6812745 4:1283675 5:6712834 6:7128354 7:8154632 8:1723456  
8 0     1:6782345 2:6183745 3:6128745 4:1238765 5:8761234 6:8712354 7:8165423 8:1765432  
8 0     1:6872345 2:6718345 3:6124875 4:1238765 5:8761234 6:8712354 7:8126534 8:1653427  
8 0     1:6237845 2:6173845 3:6127845 4:1237865 5:7861234 6:7812354 7:1328654 8:1237654  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:8612734 6:8127354 7:1823456 8:1654327  
8 0     1:8672345 2:8617345 3:8617245 4:1236785 5:6781234 6:7123854 7:1854623 8:1235467  
8 0     1:8672345 2:8617345 3:6712485 4:7123685 5:8671234 6:7123584 7:1345862 8:1253467  
8 0     1:6782345 2:6718345 3:8612475 4:1238765 5:7861234 6:7812354 7:8126534 8:1635742  
8 0     1:6782345 2:6718345 3:6128475 4:1823765 5:7618234 6:7812354 7:8126534 8:1673245  
8 0     1:7623485 2:8671345 3:6781245 4:8123675 5:6718234 6:1728354 7:1283546 8:1234567  
8 0     1:6872345 2:6187345 3:8612745 4:1238675 5:8671234 6:8712354 7:1546832 8:1635472  
8 0     1:6782345 2:6178345 3:6127845 4:7123865 5:6712384 6:7182354 7:1456832 8:1745326  
8 0     1:7682345 2:7618345 3:6812745 4:1237865 5:7861234 6:7812354 7:1254386 8:1365472  
8 0     1:7862345 2:7861345 3:6127485 4:1237685 5:7861234 6:7123584 7:8125436 8:1253476  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1276543  
8 0     1:6723845 2:6178345 3:6172845 4:1238675 5:6712384 6:8712354 7:1584623 8:1326475  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:6712384 6:7123584 7:1564823 8:1274653  
8 0     1:8672345 2:6178345 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1543276  
8 0     1:7682345 2:6183475 3:6128745 4:1238765 5:8761234 6:8712354 7:1524386 8:1765432  
8 0     1:6723485 2:6178345 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1432765  
8 0     1:6723845 2:8617345 3:8617245 4:1823765 5:6718234 6:7123854 7:1856423 8:1234567  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7618234 6:7812354 7:8125436 8:1763425  
8 0     1:6723485 2:6178345 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1432765  
8 0     1:6782345 2:6178345 3:6127845 4:7123865 5:6712384 6:7812354 7:1456832 8:1674532  
8 0     1:6782345 2:6817345 3:7681245 4:1237865 5:7861234 6:7812354 7:8163542 8:1236547  
8 0     1:7623485 2:7613485 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1243675  
8 0     1:6782345 2:6187345 3:6182745 4:7182365 5:6781234 6:7812354 7:8145632 8:1567234  
8 0     1:6782345 2:6817345 3:6812475 4:1237865 5:7861234 6:7812354 7:8165342 8:1236547  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6128374 6:1723854 7:1458326 8:1237456  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:8612374 6:7812354 7:1864532 8:1654372  
8 0     1:8672345 2:6173485 3:6127485 4:1236875 5:8671234 6:7123584 7:1548632 8:1523467  
8 0     1:7682345 2:6183745 3:6182745 4:1237865 5:7861234 6:7812354 7:1542386 8:1654723  
8 0     1:7628345 2:7618345 3:6712845 4:1238675 5:6712384 6:8127354 7:1235486 8:1267453  
8 0     1:6823745 2:6183475 3:6712845 4:1728365 5:6127834 6:1287354 7:1283456 8:1345762  
8 0     1:7682345 2:7618345 3:6718245 4:1238675 5:6871234 6:8127354 7:8123546 8:1756423  
8 0     1:6728345 2:6178345 3:6712845 4:1238675 5:6712384 6:8712354 7:1354862 8:1267453  
8 0     1:6728345 2:6187345 3:6128745 4:1238765 5:6123874 6:8712354 7:8164532 8:1276453  
8 0     1:6872345 2:6173845 3:6712845 4:1238765 5:8671234 6:8712354 7:1356482 8:1654237  
8 0     1:6872345 2:6187345 3:8761245 4:1238765 5:8761234 6:8712354 7:1635482 8:1635472  
8 0     1:6823745 2:6183475 3:6718245 4:1723685 5:6812734 6:8127354 7:8123456 8:1754623  
8 0     1:6872345 2:6178345 3:6871245 4:1238765 5:8761234 6:8712354 7:1365482 8:1365427  
8 0     1:6872345 2:6187345 3:6124785 4:1237865 5:8761234 6:8712354 7:1658342 8:1653472  
8 0     1:6872345 2:6178345 3:6712845 4:1238765 5:8761234 6:8712354 7:1365482 8:1654327  
8 0     1:8762345 2:7618345 3:6712845 4:1238675 5:8671234 6:8127354 7:1235486 8:1543267  
8 0     1:6872345 2:6187345 3:6127485 4:1237865 5:8612374 6:7812354 7:1864532 8:1653472  
8 0     1:6872345 2:6187345 3:6124785 4:1237865 5:7861234 6:8712354 7:1685342 8:1653472  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:8612374 6:8712354 7:1684532 8:1654327  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:8612374 6:8172354 7:1845326 8:1654723  
8 0     1:6872345 2:6178345 3:6712485 4:1238765 5:8761234 6:8712354 7:1365482 8:1653427  
8 0     1:6782345 2:6718345 3:6124785 4:1237865 5:7861234 6:7812354 7:8126534 8:1653472  
8 0     1:6872345 2:6187345 3:6124785 4:1237865 5:7861234 6:7812354 7:1865342 8:1653472  
8 0     1:6782345 2:6718345 3:6128475 4:1823765 5:7618234 6:7182354 7:8126534 8:1732456  
8 0     1:6782345 2:6718345 3:6128475 4:1823765 5:7618234 6:7182354 7:1826534 8:1324567  
8 0     1:6872345 2:6178345 3:6128475 4:1238765 5:8761234 6:8712354 7:1653482 8:1654327  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:6172384 6:7123584 7:1683425 8:1274653  
8 0     1:7682345 2:6183475 3:6128745 4:1238765 5:8761234 6:7812354 7:1524386 8:1675432  
8 0     1:6782345 2:6187345 3:6182475 4:1823765 5:7681234 6:7812354 7:8165342 8:1567234  
8 0     1:6782345 2:6178345 3:6128475 4:1238765 5:8761234 6:7812354 7:1653482 8:1675432  
8 0     1:6872345 2:6187345 3:6871245 4:1237685 5:6781234 6:7812354 7:1385642 8:1354672  
8 0     1:6872345 2:6173845 3:6712845 4:1238765 5:8761234 6:8712354 7:1365482 8:1654237  
8 0     1:6782345 2:6178345 3:6172845 4:1283675 5:6712834 6:7182354 7:1546823 8:1734526  
8 0     1:6782345 2:6718345 3:6128475 4:1237865 5:7861234 6:7812354 7:8126534 8:1654732  
8 0     1:6237485 2:6173845 3:6127845 4:1237865 5:7861234 6:8712354 7:1326854 8:1423765  
8 0     1:6782345 2:6178345 3:6718245 4:1238675 5:6781234 6:8712354 7:1354682 8:1576423  
8 0     1:6872345 2:6138745 3:6127845 4:1238765 5:8761234 6:8712354 7:1654283 8:1654237  
8 0     1:6872345 2:6187345 3:6871245 4:7123685 5:6871234 6:7812354 7:1345862 8:1354672  
8 0     1:6872345 2:6187345 3:6781245 4:7812365 5:6781234 6:7812354 7:1834562 8:1345672  
8 0     1:7682345 2:7618345 3:6128475 4:1238675 5:7612834 6:1823574 7:1258346 8:1437526  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7612384 6:7182354 7:1254386 8:1745326  
8 0     1:6872345 2:6187345 3:6128745 4:8123675 5:6781234 6:7812354 7:1854632 8:1456732  
8 0     1:6782345 2:6713845 3:6128475 4:1238765 5:8761234 6:8712354 7:8126534 8:1765423  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6123784 6:8712354 7:1684532 8:1645327  
8 0     1:6782345 2:7613845 3:6128745 4:1238765 5:8761234 6:7812354 7:8162543 8:1675423  
8 0     1:7682345 2:7618345 3:6712845 4:1238675 5:6712384 6:8127354 7:8123546 8:1764532  
8 0     1:6872345 2:6187345 3:6187245 4:8123765 5:6781234 6:7812354 7:1856423 8:1456723  
8 0     1:7682345 2:6718345 3:6712845 4:1238675 5:8671234 6:8172354 7:1235486 8:1675432  
8 0     1:6872345 2:6178345 3:6127845 4:1278365 5:6817234 6:8712354 7:1683425 8:1563427  
8 0     1:6823745 2:6183475 3:6712845 4:8172365 5:6812734 6:8127354 7:1823456 8:1456327  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6123784 6:1235784 7:1846532 8:1274653  
8 0     1:6728345 2:6178345 3:6712845 4:7123865 5:8671234 6:8712354 7:1348562 8:1265743  
8 0     1:6723845 2:8617345 3:8612745 4:1782365 5:6718234 6:7123854 7:1563284 8:1723456  
8 0     1:6723845 2:8617345 3:6781245 4:1823765 5:7618234 6:7128354 7:1836542 8:1234567  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6123784 6:7182354 7:1648532 8:1745326  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123874 6:1723854 7:1458326 8:1274563  
8 0     1:6723845 2:8617345 3:7861245 4:1823765 5:7618234 6:7123854 7:1683542 8:1234576  
8 0     1:7623845 2:8671345 3:6781245 4:1823675 5:6718234 6:1728354 7:1283546 8:1234567  
8 0     1:6782345 2:6178345 3:6712845 4:1238675 5:8671234 6:8712354 7:1354682 8:1765432  
8 0     1:6782345 2:6718345 3:6128475 4:1238765 5:7612384 6:8712354 7:8126534 8:1764532  
8 0     1:6728345 2:6178345 3:6127845 4:1723865 5:6712384 6:7123854 7:1568324 8:1274563  
8 0     1:6782345 2:6718345 3:6128475 4:1238765 5:7612834 6:7182354 7:1826534 8:1435267  
8 0     1:6782345 2:6178345 3:6128745 4:1823675 5:6781234 6:7812354 7:1546382 8:1567324  
8 0     1:6782345 2:6718345 3:6128475 4:1238765 5:7612384 6:7812354 7:8126534 8:1674532  
8 0     1:6723845 2:8671345 3:8612475 4:1823765 5:7618234 6:7123854 7:1268534 8:1234576  
8 0     1:7623845 2:7613845 3:6124875 4:1283675 5:7612384 6:1235784 7:1253846 8:1234675  
8 0     1:7623845 2:7618345 3:6712845 4:1238675 5:6712384 6:8127354 7:1235846 8:1326475  
8 0     1:6782345 2:6178345 3:6127845 4:1728365 5:6781234 6:8712354 7:1568324 8:1576342  
8 0     1:6872345 2:6187345 3:6127845 4:1273865 5:8612734 6:8712354 7:1683452 8:1654372  
8 0     1:6872345 2:6187345 3:6128745 4:1872365 5:6871234 6:7812354 7:1586324 8:1567324  
8 0     1:6872345 2:6187345 3:6182745 4:1238675 5:8671234 6:8712354 7:1546832 8:1654723  
8 0     1:8672345 2:6173485 3:6712845 4:1238765 5:8671234 6:8712354 7:1356482 8:1524376  
8 0     1:6238745 2:6173485 3:6127485 4:1823765 5:7612384 6:7123584 7:1832654 8:1237465  
8 0     1:7682345 2:7618345 3:6718245 4:1238675 5:6781234 6:8127354 7:8123546 8:1576423  
8 0     1:7682345 2:7618345 3:6718245 4:1238675 5:6718234 6:8127354 7:8123546 8:1764235  
8 0     1:8672345 2:6713485 3:6128475 4:1238765 5:8761234 6:8712354 7:8126534 8:1524376  
8 0     1:6723845 2:8617345 3:8612745 4:1827365 5:6178234 6:7123854 7:1634285 8:1723456  
8 0     1:6238745 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:1832654 8:1237456  
8 0     1:6782345 2:6718345 3:6128475 4:1238765 5:7612384 6:7182354 7:8126534 8:1745326  
8 0     1:7628345 2:6718345 3:6712845 4:1238675 5:6712384 6:1723584 7:1238546 8:1246573  
8 0     1:7623485 2:7861345 3:8612745 4:8123765 5:7618234 6:7123854 7:1825436 8:1234576  
8 0     1:7623845 2:7618345 3:6712845 4:1238675 5:6712384 6:8127354 7:1235486 8:1326745  
8 0     1:7682345 2:7618345 3:6128475 4:1823675 5:7618234 6:8123574 7:8125346 8:1763245  
8 0     1:6723845 2:6173485 3:6127485 4:7182365 5:6712384 6:7123584 7:1845632 8:1234657  
8 0     1:6728345 2:8617345 3:7618245 4:1823765 5:7618234 6:7128354 7:1683542 8:1234576  
8 0     1:6782345 2:6178345 3:6127845 4:7123865 5:8671234 6:8712354 7:1456832 8:1765432  
8 0     1:6723845 2:6178345 3:6712845 4:1238765 5:6712384 6:7123584 7:1385642 8:1324657  
8 0     1:7682345 2:6183745 3:6128745 4:1283765 5:7681234 6:7812354 7:1542386 8:1567342  
8 0     1:6723485 2:8671345 3:6812475 4:8123765 5:7618234 6:7128354 7:1286534 8:1234567  
8 0     1:7682345 2:6183475 3:6128745 4:1238765 5:7612384 6:7182354 7:1524386 8:1745326  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:8617234 6:8712354 7:1683425 8:1765432  
8 0     1:6782345 2:6178345 3:6182475 4:1238765 5:7861234 6:7812354 7:1653482 8:1657423  
8 0     1:6823745 2:6187345 3:6812745 4:1237685 5:7681234 6:7812354 7:1326854 8:1354762  
8 0     1:6782345 2:6178345 3:6127845 4:1283675 5:6712834 6:8712354 7:1546832 8:1763452  
8 0     1:6723845 2:6178345 3:6127845 4:1273865 5:6172384 6:8712354 7:1683425 8:1327645  
8 0     1:8762345 2:7613845 3:6712845 4:1238675 5:8671234 6:8127354 7:1235486 8:1542367  
8 0     1:6782345 2:6178345 3:6718245 4:1236875 5:6781234 6:8712354 7:1354682 8:1574623  
8 0     1:7623845 2:7861345 3:8612475 4:1823675 5:7618234 6:1238574 7:1825346 8:1234576  
8 0     1:7623845 2:7861345 3:8612745 4:1823765 5:7618234 6:7123854 7:1825436 8:1234576  
8 0     1:6723485 2:6178345 3:6127845 4:7123865 5:8671234 6:8712354 7:1456832 8:1432765  
8 0     1:8762345 2:7613485 3:6712845 4:1238675 5:8671234 6:8127354 7:1235486 8:1524367  
8 0     1:6823745 2:6183475 3:6712845 4:1728365 5:6127834 6:1278354 7:1283456 8:1345672  
8 0     1:6872345 2:6817345 3:6127485 4:1237865 5:8612374 6:8123574 7:1846532 8:1265347  
8 0     1:7623845 2:6183745 3:6128745 4:1238765 5:7612384 6:8712354 7:1542386 8:1327645  
8 0     1:6872345 2:6187345 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1654372  
8 0     1:7623845 2:7618345 3:6712845 4:1238675 5:6712384 6:1273584 7:1238546 8:1324657  
8 0     1:6872345 2:6817345 3:6127485 4:1237865 5:8612374 6:8123574 7:1486532 8:1265374  
8 0     1:6872345 2:6187345 3:8612745 4:1237865 5:8612374 6:8123574 7:1846532 8:1635472  
8 0     1:6823745 2:6187345 3:6128745 4:1823765 5:7681234 6:7812354 7:1328654 8:1567324  
8 0     1:6782345 2:8613745 3:6127485 4:1237865 5:7861234 6:7812354 7:8165423 8:1625347  
8 0     1:6823745 2:8613475 3:6712845 4:1723865 5:8612734 6:8127354 7:1234856 8:1625743  
8 0     1:6728345 2:7618345 3:6128745 4:1238765 5:7612384 6:8712354 7:8162543 8:1276453  
8 0     1:7682345 2:7618345 3:6128475 4:1238675 5:7612384 6:1823574 7:1253846 8:1475326  
8 0     1:6723845 2:6817345 3:6812745 4:1823765 5:6182374 6:7182354 7:1645382 8:1273456  
8 0     1:6723845 2:8617345 3:8612745 4:1827365 5:6187234 6:7123854 7:8163425 8:1723456  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123784 6:1723854 7:1485326 8:1274563  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:7612384 6:7123584 7:1635482 8:1274653  
8 0     1:6723845 2:6173845 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1237654  
8 0     1:7682345 2:6137845 3:6128745 4:1237865 5:7861234 6:7812354 7:1542386 8:1654273  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:6128734 6:8127354 7:1283456 8:1643752  
8 0     1:6728345 2:6178345 3:6712845 4:1238675 5:6712384 6:7123854 7:1835462 8:1245637  
8 0     1:6728345 2:6178345 3:6712845 4:1238675 5:6712384 6:7123854 7:1385462 8:1245673  
8 0     1:6238745 2:6134875 3:8671245 4:1782365 5:6127834 6:1273854 7:1238456 8:1234567  
8 0     1:6782345 2:6178345 3:6712845 4:7123865 5:6712384 6:7812354 7:1345682 8:1674532  
8 0     1:7628345 2:7618345 3:6712845 4:1238675 5:6712384 6:1287354 7:1283546 8:1245376  
8 0     1:6723845 2:6173485 3:6812745 4:1823675 5:6712834 6:7128354 7:8154632 8:1723456  
8 0     1:7682345 2:7618345 3:6712845 4:1238675 5:6712384 6:8127354 7:1823546 8:1645327  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:6128734 6:1827354 7:1283456 8:1437526  
8 0     1:6872345 2:6178345 3:6187245 4:1238675 5:8671234 6:8712354 7:1546823 8:1654273  
8 0     1:6823475 2:6183475 3:6712845 4:7123865 5:6127834 6:1827354 7:1283456 8:1435726  
8 0     1:6872345 2:6187345 3:6128745 4:1872365 5:6871234 6:8712354 7:1568324 8:1567324  
8 0     1:8623745 2:6187345 3:6128745 4:1237865 5:7861234 6:7812354 7:1328654 8:1547326  
8 0     1:7623845 2:7618345 3:6712845 4:1238675 5:6712384 6:1273584 7:1235846 8:1324675  
8 0     1:6872345 2:6187345 3:6812745 4:8123765 5:6812374 6:8123574 7:1846532 8:1345672  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:7612384 6:7123854 7:8136542 8:1724563  
8 0     1:7623485 2:6183745 3:6128745 4:1238765 5:8761234 6:8712354 7:1542386 8:1432765  
8 0     1:6782345 2:6178345 3:7618245 4:1237865 5:7861234 6:7812354 7:1635482 8:1654723  
8 0     1:7682345 2:7618345 3:6128475 4:1238675 5:7612384 6:8123574 7:1253486 8:1674532  
8 0     1:7628345 2:6718345 3:6712845 4:1238675 5:6712384 6:1723854 7:1238546 8:1245673  
8 0     1:6823745 2:6183475 3:6871245 4:1723865 5:8612734 6:8127354 7:8123456 8:1736542  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:8612734 6:8127354 7:1283456 8:1654372  
8 0     1:8623745 2:8613475 3:8671245 4:1723685 5:6812734 6:1273854 7:1234586 8:1273546  
8 0     1:6782345 2:6187345 3:6128745 4:1823675 5:6781234 6:7812354 7:8154632 8:1567324  
8 0     1:6823745 2:6187345 3:6128745 4:1237865 5:7861234 6:7812354 7:1328654 8:1654732  
8 0     1:6823745 2:6187345 3:6127485 4:1237865 5:7861234 6:7812354 7:1328654 8:1653472  
8 0     1:6728345 2:6178345 3:6127845 4:1723865 5:6712384 6:8712354 7:1568324 8:1276453  
8 0     1:6872345 2:6178345 3:6172485 4:1238675 5:8671234 6:8712354 7:1546823 8:1653427  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:8612374 6:8123574 7:1846532 8:1365472  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6128374 6:7128354 7:1645382 8:1273456  
8 0     1:6872345 2:6178345 3:6127845 4:1273865 5:6172834 6:8712354 7:1683425 8:1643527  
8 0     1:6782345 2:6178345 3:6128745 4:1278365 5:6172834 6:7182354 7:1638425 8:1734526  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7612834 6:7182354 7:1635482 8:1743526  
8 0     1:6782345 2:6178345 3:7681245 4:1237865 5:7681234 6:7812354 7:1635482 8:1356472  
8 0     1:7682345 2:7618345 3:6128745 4:1823765 5:7618234 6:7812354 7:8125436 8:1763245  
8 0     1:7628345 2:6183745 3:6128745 4:1238765 5:7612384 6:7123584 7:1542386 8:1274653  
8 0     1:8762345 2:8761345 3:6871245 4:1236785 5:6781234 6:1278354 7:1238546 8:1235467  
8 0     1:6872345 2:6187345 3:6871245 4:1237865 5:6871234 6:7812354 7:1358642 8:1356472  
8 0     1:7682345 2:7681345 3:6127485 4:1237865 5:7861234 6:7812354 7:1254386 8:1265347  
8 0     1:6728345 2:6178345 3:6128475 4:1238765 5:7612384 6:7123854 7:1653842 8:1247563  
8 0     1:8672345 2:6173845 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1542376  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:6812374 6:8123574 7:1846532 8:1356472  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:6182374 6:1238574 7:1465832 8:1237456  
8 0     1:6782345 2:6178345 3:6128475 4:1238765 5:7612834 6:7182354 7:1653482 8:1743526  
8 0     1:6782345 2:6178345 3:6128475 4:1238765 5:7612834 6:7128354 7:1653482 8:1743562  
8 0     1:6782345 2:6178345 3:6128475 4:1283765 5:7618234 6:7812354 7:1653482 8:1673425  
8 0     1:7623845 2:6871345 3:6871245 4:1823675 5:6718234 6:1782354 7:1238546 8:1234567  
8 0     1:7623845 2:7613845 3:6781245 4:1283675 5:6712834 6:1287354 7:1283546 8:1234576  
8 0     1:8762345 2:8761345 3:6781245 4:1236785 5:6781234 6:1287354 7:1283546 8:1235476  
8 0     1:7623485 2:6134875 3:6812745 4:8123765 5:7612834 6:7128354 7:1528436 8:1234756  
8 0     1:7628345 2:7618345 3:6712845 4:1238675 5:6712384 6:1278354 7:1283546 8:1245367  
8 0     1:6728345 2:6718345 3:6128475 4:1238765 5:7612384 6:7128354 7:1265384 8:1247536  
8 0     1:6723845 2:6173845 3:6127845 4:1273865 5:8612734 6:8712354 7:1683452 8:1237654  
8 0     1:6823475 2:6187345 3:6182475 4:8123765 5:7681234 6:7812354 7:8134265 8:1475623  
8 0     1:8762345 2:7618345 3:6124875 4:1238675 5:8761234 6:8123574 7:1253486 8:1534267  
8 0     1:6723845 2:6173845 3:6712485 4:1283765 5:7612384 6:7123584 7:1365842 8:1234765  
8 0     1:6723845 2:6173485 3:8671245 4:1823765 5:7612834 6:7123854 7:1386542 8:1234567  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:6712384 6:7123584 7:1358642 8:1246753  
8 0     1:6723845 2:8617345 3:8612745 4:1823675 5:6718234 6:7123854 7:8154632 8:1723456  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:7612384 6:7123854 7:1368542 8:1245763  
8 0     1:6872345 2:6187345 3:6128745 4:1238675 5:8671234 6:8712354 7:1546832 8:1654732  
8 0     1:6238475 2:6173845 3:6128475 4:1238765 5:8761234 6:8712354 7:1348265 8:1237654  
8 0     1:7682345 2:6183745 3:6128745 4:1283765 5:7618234 6:7812354 7:1542836 8:1637425  
8 0     1:6872345 2:6187345 3:6812745 4:1237685 5:6812374 6:8123574 7:1846532 8:1354672  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:6712384 6:7123854 7:1835642 8:1245637  
8 0     1:6782345 2:6178345 3:6127845 4:1283675 5:6712834 6:7812354 7:1546832 8:1673452  
8 0     1:6782345 2:6187345 3:6128745 4:1823675 5:6718234 6:7812354 7:8154632 8:1673245  
8 0     1:7682345 2:7618345 3:6871245 4:1238675 5:8671234 6:8127354 7:8123546 8:1736542  
8 0     1:6872345 2:6187345 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1654372  
8 0     1:6782345 2:6187345 3:7618245 4:1237685 5:7681234 6:7812354 7:8163542 8:1546723  
8 0     1:6872345 2:6817345 3:6781245 4:1237865 5:7861234 6:7812354 7:1836542 8:1236547  
8 0     1:7682345 2:7618345 3:6182475 4:1238675 5:7681234 6:8123574 7:1253486 8:1567423  
8 0     1:6238745 2:6134875 3:6781245 4:1782365 5:6127834 6:1287354 7:1283456 8:1234576  
8 0     1:6823745 2:6187345 3:6182745 4:8123765 5:7681234 6:7812354 7:1382654 8:1456273  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1765432  
8 0     1:6238745 2:6134875 3:6781245 4:1782365 5:6127834 6:1278354 7:1283456 8:1234567  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7681234 6:7812354 7:8154236 8:1576324  
8 0     1:8672345 2:6781345 3:6812475 4:1237685 5:7681234 6:7182354 7:1826534 8:1235467  
8 0     1:8672345 2:6718345 3:6128475 4:1238765 5:8761234 6:8712354 7:8126534 8:1543276  
8 0     1:6723845 2:7613485 3:6127485 4:1823765 5:7612384 6:7123584 7:1625843 8:1234765  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6812374 6:8123574 7:1846532 8:1456723  
8 0     1:6237485 2:6183475 3:6712845 4:1723865 5:8612734 6:8127354 7:1238456 8:1473265  
8 0     1:6823745 2:6813475 3:6781245 4:1723865 5:8612734 6:8127354 7:8123456 8:1237654  
8 0     1:6872345 2:6187345 3:6812745 4:8123675 5:6781234 6:7812354 7:1854632 8:1345672  
8 0     1:6823745 2:6183475 3:6871245 4:1723685 5:6812734 6:8127354 7:8123456 8:1735462  
8 0     1:6823745 2:6183475 3:6781245 4:8172365 5:6812734 6:8127354 7:8123456 8:1374562  
8 0     1:6723845 2:6173845 3:6712845 4:7123865 5:8671234 6:8712354 7:1348562 8:1236574  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:6712384 6:7123854 7:1385642 8:1245673  
8 0     1:6782345 2:6187345 3:6128745 4:7182365 5:6781234 6:7812354 7:8145632 8:1567324  
8 0     1:6723845 2:6137485 3:6127485 4:1823765 5:7612384 6:7123584 7:1658423 8:1234765  
8 0     1:6782345 2:6178345 3:6712845 4:1283765 5:7612834 6:7182354 7:1365482 8:1734526  
8 0     1:6823745 2:6183475 3:6781245 4:1723865 5:8612734 6:8127354 7:8123456 8:1376542  
8 0     1:6723845 2:8617345 3:6812745 4:1827365 5:6187234 6:7128354 7:8163425 8:1723456  
8 0     1:6728345 2:6178345 3:6128475 4:1238765 5:7612384 6:8712354 7:1653482 8:1276453  
8 0     1:6283745 2:6178345 3:6128745 4:1238765 5:7612384 6:7123584 7:1382654 8:1274653  
8 0     1:6823475 2:6187345 3:6182475 4:8123765 5:7681234 6:7812354 7:1342865 8:1456723  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:7612384 6:7123584 7:1365482 8:1274653  
8 0     1:6728345 2:6173845 3:6718245 4:1283765 5:7612834 6:7128354 7:1836542 8:1234567  
8 0     1:6872345 2:8761345 3:6127845 4:1237865 5:7861234 6:8712354 7:1628543 8:1625437  
8 0     1:6723485 2:8617345 3:6781245 4:7812365 5:6718234 6:7128354 7:1834562 8:1234567  
8 0     1:6723485 2:6178345 3:6127845 4:1723865 5:8617234 6:8712354 7:1683245 8:1432765  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6182374 6:1283574 7:1465832 8:1237456  
8 0     1:6782345 2:6178345 3:6127845 4:7128365 5:6871234 6:8712354 7:1456832 8:1756342  
8 0     1:7682345 2:6183475 3:6128745 4:1823765 5:7618234 6:7812354 7:1582436 8:1632475  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:8761234 6:7812354 7:1635482 8:1675432  
8 0     1:7628345 2:7618345 3:6128475 4:1238675 5:8761234 6:8123574 7:1253486 8:1267543  
8 0     1:7682345 2:6183745 3:6128745 4:1283765 5:7618234 6:7812354 7:1542386 8:1673425  
8 0     1:6723845 2:6178345 3:6172845 4:1238675 5:6712384 6:8712354 7:1548623 8:1326745  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7618234 6:7812354 7:1254386 8:1673425  
8 0     1:6728345 2:6178345 3:6127845 4:1238675 5:6712384 6:7128354 7:1546832 8:1274536  
8 0     1:6872345 2:6187345 3:6182745 4:1823765 5:6812374 6:8123574 7:1846532 8:1567234  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:8612374 6:8123574 7:1846532 8:1654723  
8 0     1:6782345 2:7618345 3:6128745 4:1238765 5:8761234 6:7812354 7:8162543 8:1675432  
8 0     1:6823745 2:6183475 3:6781245 4:1723685 5:6812734 6:8127354 7:8123456 8:1375462  
8 0     1:6782345 2:6178345 3:6172845 4:1238675 5:6712384 6:7182354 7:1546823 8:1745326  
8 0     1:6234875 2:6134875 3:6781245 4:7812365 5:6127834 6:1278354 7:1283456 8:1234567  
8 0     1:7628345 2:7618345 3:6128475 4:1238675 5:7612384 6:1283574 7:1253846 8:1247536  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7618234 6:7182354 7:1254386 8:1734256  
8 0     1:6723485 2:6817345 3:6871245 4:8123765 5:6718234 6:7182354 7:1385642 8:1234567  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6182374 6:1728354 7:1453826 8:1273456  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:6812374 6:8123574 7:1846532 8:1564723  
8 0     1:6723485 2:6817345 3:6871245 4:8712365 5:6718234 6:7182354 7:1348562 8:1234567  
8 0     1:8672345 2:6173485 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1524376  
8 0     1:6872345 2:6187345 3:6781245 4:8123765 5:6781234 6:7812354 7:1835642 8:1345672  
8 0     1:8672345 2:8617345 3:7861245 4:1237685 5:7681234 6:7123854 7:1683542 8:1235476  
8 0     1:8672345 2:6178345 3:8671245 4:1238675 5:8671234 6:8712354 7:1354682 8:1354276  
8 0     1:8672345 2:6178345 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1543276  
8 0     1:6782345 2:7618345 3:6128745 4:1283765 5:7612834 6:7812354 7:8162543 8:1673452  
8 0     1:6728345 2:6173845 3:7618245 4:1283765 5:7612834 6:7128354 7:1683542 8:1234576  
8 0     1:6872345 2:6187345 3:6781245 4:1237865 5:6781234 6:7812354 7:1835642 8:1356472  
8 0     1:6723845 2:6173845 3:6712485 4:1283765 5:6712384 6:7123584 7:1358642 8:1234675  
8 0     1:6782345 2:6183745 3:6182745 4:1823765 5:7681234 6:7812354 7:8165423 8:1567234  
8 0     1:6872345 2:6173485 3:6712485 4:1237865 5:8761234 6:8712354 7:1365842 8:1652347  
8 0     1:6238745 2:6813475 3:6781245 4:1782365 5:6182734 6:1827354 7:1823456 8:1234756  
8 0     1:8623745 2:6173485 3:6127845 4:1237865 5:7861234 6:7812354 7:1328654 8:1524376  
8 0     1:7682345 2:7618345 3:6182745 4:1237685 5:7681234 6:7812354 7:1254386 8:1546723  
8 0     1:6238745 2:6187345 3:6128745 4:1237865 5:7861234 6:7812354 7:1328654 8:1326547  
8 0     1:7628345 2:6718345 3:6712845 4:1238675 5:6712384 6:8172354 7:1238546 8:1264573  
8 0     1:6237485 2:6173845 3:6127845 4:1237865 5:7861234 6:7812354 7:1328654 8:1423765  
8 0     1:8762345 2:7681345 3:6812745 4:1237685 5:7681234 6:7182354 7:1825436 8:1235476  
8 0     1:8762345 2:7618345 3:6128745 4:1238765 5:8761234 6:8712354 7:1254386 8:1543276  
8 0     1:6234875 2:6173485 3:6124785 4:8123765 5:7612384 6:7123584 7:1834265 8:1234765  
8 0     1:7623845 2:6183475 3:6128745 4:1238765 5:7612384 6:7123584 7:1524386 8:1327465  
8 0     1:6782345 2:6187345 3:6718245 4:1237685 5:7681234 6:7812354 7:8136542 8:1546723  
8 0     1:6723485 2:6173485 3:6812745 4:8123675 5:6712834 6:7128354 7:1854632 8:1234567  
8 0     1:6723845 2:6178345 3:6712845 4:1238675 5:6712384 6:8712354 7:1354862 8:1326745  
8 0     1:6237485 2:6134785 3:6871245 4:8172365 5:6128734 6:1287354 7:8123456 8:1273456  
8 0     1:6723845 2:6178345 3:6712845 4:1238765 5:6712384 6:7123584 7:1358642 8:1324675  
8 0     1:7682345 2:7618345 3:6128745 4:8123765 5:7681234 6:7812354 7:8125436 8:1457632  
8 0     1:7682345 2:7618345 3:6128475 4:1238675 5:8761234 6:8123574 7:1253486 8:1675432  
8 0     1:6782345 2:6178345 3:6712485 4:1238675 5:8671234 6:8712354 7:1354682 8:1765342  
8 0     1:8762345 2:7618345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1543267  
8 0     1:6872345 2:6187345 3:6182745 4:1237685 5:6812374 6:8123574 7:1846532 8:1546723  
8 0     1:6782345 2:6178345 3:6127845 4:1723865 5:6712834 6:7812354 7:1568324 8:1674352  
8 0     1:6723845 2:6173485 3:6127485 4:7182365 5:6712384 6:7123584 7:8145632 8:1723465  
8 0     1:6283475 2:6183475 3:6712845 4:7123865 5:6127384 6:1273584 7:1238456 8:1246573  
8 0     1:6782345 2:6178345 3:6127845 4:1723865 5:6712834 6:8712354 7:1568324 8:1764352  
8 0     1:7682345 2:7618345 3:6128745 4:1823765 5:7681234 6:7812354 7:8125436 8:1576324  
8 0     1:7682345 2:6718345 3:6712845 4:1238675 5:6712384 6:8172354 7:1235486 8:1674532  
8 0     1:6782345 2:6178345 3:6127845 4:1723865 5:6712834 6:7182354 7:1568324 8:1743526  
8 0     1:7628345 2:7618345 3:6128475 4:1238675 5:7612384 6:1238574 7:1253846 8:1247563  
8 0     1:6872345 2:6137845 3:6127845 4:1237865 5:8761234 6:8712354 7:1658423 8:1654237  
8 0     1:6872345 2:6187345 3:6124875 4:1237865 5:8761234 6:8712354 7:1653842 8:1653472  
8 0     1:6723845 2:8613745 3:8612745 4:1823765 5:7618234 6:7123854 7:1658423 8:1234756  
8 0     1:6723845 2:6173485 3:8671245 4:1823765 5:7612834 6:7123854 7:1368542 8:1234576  
8 0     1:7628345 2:7618345 3:6712845 4:1238675 5:6712384 6:1273854 7:1283546 8:1245637  
8 0     1:6723485 2:6173485 3:6781245 4:8123675 5:6712834 6:7128354 7:1835462 8:1234567  
8 0     1:6723485 2:6173485 3:8671245 4:8123765 5:7612834 6:7123854 7:1386542 8:1234567  
8 0     1:8623745 2:6183475 3:6712845 4:1723865 5:8612734 6:8127354 7:1238456 8:1547326  
8 0     1:6823745 2:6138475 3:6712845 4:1723865 5:6127384 6:1273854 7:1238456 8:1456723  
8 0     1:7623845 2:6137485 3:6127485 4:1823765 5:7612384 6:7123584 7:1584236 8:1234765  
8 0     1:6728345 2:6178345 3:6712845 4:1238675 5:6712384 6:7123584 7:1358462 8:1246753  
8 0     1:6782345 2:6187345 3:6187245 4:8123765 5:6781234 6:7812354 7:8156423 8:1456723  
8 0     1:8672345 2:8617345 3:8617245 4:1236875 5:6871234 6:7123854 7:1548623 8:1235467  
8 0     1:6823745 2:6187345 3:6182745 4:8123765 5:7681234 6:7812354 7:8132654 8:1745623  
8 0     1:8623745 2:6183475 3:6712845 4:1723865 5:8612734 6:8127354 7:1234856 8:1574326  
8 0     1:8623745 2:6183475 3:6712845 4:1723865 5:8612734 6:8127354 7:1234586 8:1754326  
8 0     1:8623745 2:6183475 3:6712485 4:1723865 5:8612734 6:8127354 7:1234856 8:1573426  
8 0     1:6872345 2:6187345 3:6128745 4:7123865 5:8671234 6:8712354 7:1456832 8:1654732  
8 0     1:7682345 2:6138745 3:6128745 4:1238765 5:7861234 6:7812354 7:1542386 8:1657423  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7128354 7:1254836 8:1374562  
8 0     1:6823745 2:6187345 3:6128745 4:1238765 5:7612834 6:7182354 7:1328654 8:1743526  
8 0     1:6872345 2:6187345 3:6871245 4:1237865 5:6781234 6:7812354 7:1385642 8:1356472  
8 0     1:8762345 2:8761345 3:6124785 4:1236785 5:7861234 6:1235874 7:1285346 8:1253476  
8 0     1:6872345 2:6187345 3:6128745 4:1236785 5:6871234 6:7812354 7:1584632 8:1546732  
8 0     1:6872345 2:6187345 3:6182745 4:1723865 5:8671234 6:8712354 7:1568324 8:1654723  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7128354 7:1254386 8:1734562  
8 0     1:6782345 2:6178345 3:6712845 4:7182365 5:6718234 6:8712354 7:1345682 8:1763245  
8 0     1:6723845 2:6817345 3:6871245 4:1823765 5:7618234 6:7182354 7:1386542 8:1234567  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6182374 6:1283574 7:1465382 8:1273456  
8 0     1:6872345 2:6187345 3:6781245 4:1237685 5:6781234 6:7812354 7:1835642 8:1354672  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:7612384 6:7123854 7:1365482 8:1274563  
8 0     1:6872345 2:6187345 3:8761245 4:1237865 5:7861234 6:8712354 7:1638542 8:1635472  
8 0     1:6782345 2:6178345 3:7681245 4:1238765 5:7681234 6:7812354 7:1635482 8:1356742  
8 0     1:6872345 2:6187345 3:6128745 4:8123765 5:6812374 6:8123574 7:1846532 8:1456732  
8 0     1:6872345 2:6187345 3:6182745 4:1273865 5:8617234 6:8712354 7:1683425 8:1654723  
8 0     1:6283745 2:6134875 3:6718245 4:1782365 5:6127834 6:1278354 7:1283456 8:1234567  
8 0     1:6723845 2:6178345 3:6172845 4:1238675 5:6712384 6:8712354 7:1546823 8:1327645  
8 0     1:6723845 2:8617345 3:6781245 4:1823675 5:6718234 6:7128354 7:1835462 8:1234567  
8 0     1:6782345 2:6178345 3:6128745 4:7128365 5:6718234 6:7812354 7:1456382 8:1673425  
8 0     1:8672345 2:6817345 3:7681245 4:1237685 5:7681234 6:7182354 7:1863542 8:1235467  
8 0     1:8623745 2:6183475 3:6712485 4:1723865 5:8612734 6:8127354 7:1234586 8:1753426  
8 0     1:6782345 2:6178345 3:8671245 4:1238765 5:8761234 6:8712354 7:1365482 8:1763542  
8 0     1:6823745 2:6183475 3:6718245 4:1782365 5:6812734 6:8127354 7:1823456 8:1562347  
8 0     1:7682345 2:7613845 3:6712845 4:1238675 5:6712384 6:1273854 7:1238546 8:1456723  
8 0     1:6823475 2:6183475 3:6712845 4:7123865 5:6128734 6:8127354 7:1283456 8:1643752  
8 0     1:6723845 2:6178345 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1327654  
8 0     1:7682345 2:6183475 3:6128745 4:1283765 5:7681234 6:7812354 7:8152436 8:1576342  
8 0     1:6723845 2:6173485 3:8761245 4:1823765 5:7612834 6:7123854 7:1638542 8:1234576  
8 0     1:6782345 2:6178345 3:6781245 4:1237865 5:7681234 6:7812354 7:1365482 8:1356472  
8 0     1:6723845 2:7613845 3:6812745 4:1283765 5:7612834 6:7128354 7:1625843 8:1234756  
8 0     1:6782345 2:6187345 3:6781245 4:8123765 5:7681234 6:7812354 7:8136542 8:1345672  
8 0     1:6723845 2:6173845 3:6172485 4:1283675 5:6712384 6:7123584 7:8154623 8:1723465  
8 0     1:7623485 2:7613485 3:6812745 4:8123765 5:7612834 6:7128354 7:1258436 8:1234756  
8 0     1:6872345 2:8617345 3:6127485 4:1237865 5:8612374 6:7812354 7:1864532 8:1625347  
8 0     1:6237845 2:6173845 3:6127845 4:1237865 5:8761234 6:8712354 7:1326584 8:1237654  
8 0     1:6723845 2:6178345 3:6172845 4:1238675 5:6712384 6:7123584 7:1546823 8:1327465  
8 0     1:7682345 2:7618345 3:6812745 4:1237865 5:7681234 6:7812354 7:1254386 8:1356472  
8 0     1:6723845 2:6817345 3:6812745 4:1823765 5:6182374 6:1823574 7:1465832 8:1237456  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:8712354 7:1684532 8:1674532  
8 0     1:8672345 2:6178345 3:6172485 4:1238765 5:8671234 6:8712354 7:1564823 8:1534276  
8 0     1:6872345 2:6187345 3:6871245 4:1238765 5:8761234 6:8712354 7:1365482 8:1365472  
8 0     1:6723845 2:6173845 3:6812745 4:1287365 5:6127834 6:7128354 7:1634852 8:1273456  
8 0     1:7628345 2:6718345 3:6712845 4:1238675 5:6712384 6:8172354 7:1235486 8:1267453  
8 0     1:6823745 2:6138475 3:6712845 4:1723865 5:8612734 6:8127354 7:1238456 8:1654723  
8 0     1:6723845 2:6817345 3:6812745 4:1823765 5:6182374 6:1823574 7:1465382 8:1273456  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6812374 6:8123574 7:1846532 8:1567324  
8 0     1:7682345 2:7613485 3:6712485 4:1238675 5:8671234 6:8127354 7:1235486 8:1675234  
8 0     1:7623845 2:7618345 3:6128745 4:1238765 5:8761234 6:8712354 7:1254386 8:1327654  
8 0     1:6728345 2:6178345 3:6172845 4:1238675 5:6712384 6:8712354 7:1546283 8:1726453  
8 0     1:6782345 2:6178345 3:6712845 4:7123865 5:8671234 6:8712354 7:1345682 8:1765432  
8 0     1:6872345 2:6187345 3:8761245 4:1237865 5:8761234 6:8712354 7:1635842 8:1635472  
8 0     1:6872345 2:6781345 3:6812475 4:1237865 5:7861234 6:7812354 7:1826534 8:1236547  
8 0     1:7682345 2:6183475 3:6128745 4:1283765 5:7612834 6:7812354 7:1524386 8:1673452  
8 0     1:6782345 2:6178345 3:6127845 4:7128365 5:6781234 6:8712354 7:1456832 8:1576342  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6812374 6:8172354 7:1845326 8:1456723  
8 0     1:6872345 2:6187345 3:7612485 4:1238765 5:8761234 6:8712354 7:1635482 8:1653472  
8 0     1:6823745 2:6138475 3:6712845 4:1723865 5:8612734 6:8127354 7:1234856 8:1657423  
8 0     1:7623485 2:6138745 3:6127845 4:1238765 5:8761234 6:8712354 7:1542836 8:1423765  
8 0     1:6823745 2:6187345 3:6182745 4:8123765 5:7681234 6:7812354 7:1328654 8:1456723  
8 0     1:6782345 2:6178345 3:7612485 4:1238765 5:8761234 6:7812354 7:1635482 8:1675342  
8 0     1:6728345 2:6178345 3:6127845 4:7123865 5:6712384 6:7123854 7:1456832 8:1274563  
8 0     1:6823475 2:6183475 3:6712845 4:7123865 5:8612734 6:8127354 7:1234856 8:1657432  
8 0     1:6728345 2:6178345 3:6712845 4:1238675 5:6712384 6:7123854 7:8135462 8:1724563  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7861234 6:7812354 7:1635482 8:1657432  
8 0     1:6728345 2:6178345 3:6127845 4:7123865 5:6712384 6:7123584 7:1456832 8:1274653  
8 0     1:6872345 2:6187345 3:6187245 4:1237865 5:8671234 6:8712354 7:1568423 8:1654723  
8 0     1:6872345 2:6178345 3:6127845 4:1782365 5:6871234 6:8712354 7:1568324 8:1563247  
8 0     1:6823475 2:8613475 3:6712485 4:7123865 5:8612734 6:8127354 7:1234856 8:1625734  
8 0     1:6723485 2:8617345 3:6871245 4:8712365 5:6718234 6:7128354 7:1348562 8:1234567  
8 0     1:6782345 2:6718345 3:6128475 4:1238765 5:7618234 6:7182354 7:8126534 8:1743256  
8 0     1:6782345 2:6178345 3:6781245 4:8123765 5:7681234 6:7812354 7:1365482 8:1345672  
8 0     1:7628345 2:7618345 3:6128745 4:1238765 5:7612384 6:7123584 7:1254386 8:1274653  
8 0     1:8672345 2:6173845 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1542376  
8 0     1:8672345 2:8617345 3:8612745 4:1237685 5:6812374 6:7123854 7:1684532 8:1235476  
8 0     1:6782345 2:6178345 3:6127845 4:7123865 5:6712834 6:7812354 7:1456832 8:1674352  
8 0     1:6728345 2:6718345 3:6128475 4:1238765 5:8761234 6:8712354 7:8126534 8:1276543  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7812354 7:8125436 8:1763452  
8 0     1:8623475 2:6183475 3:6712485 4:7123865 5:8612734 6:8127354 7:1234586 8:1753426  
8 0     1:6728345 2:6178345 3:6712845 4:1238675 5:6712834 6:8712354 7:1835462 8:1264357  
8 0     1:6728345 2:6178345 3:6712845 4:7123865 5:6712384 6:7123584 7:1834562 8:1246537  
8 0     1:6723485 2:7618345 3:6128745 4:1238765 5:8761234 6:8712354 7:8162543 8:1432765  
8 0     1:7862345 2:7618345 3:6712845 4:1238675 5:8671234 6:8127354 7:1235486 8:1754326  
8 0     1:6283745 2:6183475 3:6712845 4:1723865 5:6127384 6:1273584 7:1283456 8:1246537  
8 0     1:8672345 2:6871345 3:6812475 4:1237685 5:7681234 6:7182354 7:1286534 8:1235467  
8 0     1:8672345 2:6178345 3:6712845 4:7123865 5:8671234 6:8712354 7:1345682 8:1543276  
8 0     1:6782345 2:7618345 3:6128745 4:1238765 5:7612834 6:7128354 7:8162543 8:1743562  
8 0     1:8672345 2:6178345 3:6712845 4:1238675 5:8671234 6:8712354 7:1354682 8:1543276  
8 0     1:8672345 2:8617345 3:8612745 4:1236785 5:6781234 6:7123854 7:1854632 8:1235467  
8 0     1:7628345 2:7618345 3:6712845 4:1238675 5:6712384 6:1273854 7:1238546 8:1245673  
8 0     1:7862345 2:7618345 3:6712485 4:1238675 5:8671234 6:8127354 7:1235486 8:1753426  
8 0     1:6283745 2:6183475 3:6712845 4:1723865 5:6127384 6:1273584 7:1238456 8:1246573  
8 0     1:6782345 2:6718345 3:6128475 4:1238765 5:7618234 6:7182354 7:1826534 8:1432567  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:8612374 6:8172354 7:1845326 8:1543276  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6182374 6:8123574 7:1846532 8:1673245  
8 0     1:7628345 2:6183745 3:6128745 4:1238765 5:7612384 6:7123854 7:1542386 8:1274563  
8 0     1:6237485 2:6134875 3:8671245 4:8172365 5:6127834 6:1273854 7:1234856 8:1723456  
8 0     1:6872345 2:8617345 3:6124785 4:1237865 5:7861234 6:8712354 7:1685342 8:1625347  
8 0     1:7862345 2:7613845 3:6712845 4:1238675 5:8671234 6:8127354 7:1235486 8:1754236  
8 0     1:6723845 2:6173485 3:6127485 4:1872365 5:6172384 6:7123584 7:1632485 8:1723465  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:6712384 6:7123584 7:1835642 8:1246537  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6172834 6:7182354 7:1648235 8:1743526  
8 0     1:6723845 2:6178345 3:6127845 4:1238765 5:6123784 6:1235784 7:1486532 8:1327465  
8 0     1:6782345 2:6178345 3:6781245 4:1238765 5:7681234 6:7812354 7:1365482 8:1356742  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:6712384 6:7123584 7:1568342 8:1274653  
8 0     1:6237485 2:6134875 3:6871245 4:8172365 5:6127834 6:1278354 7:1234856 8:1723456  
8 0     1:6823745 2:6183475 3:6718245 4:1723865 5:8612734 6:8127354 7:8123456 8:1765423  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1327654  
8 0     1:6782345 2:6178345 3:6127845 4:1238675 5:6712834 6:7128354 7:1546832 8:1743562  
8 0     1:8672345 2:6173845 3:6712845 4:1238675 5:8671234 6:8712354 7:1354682 8:1542376  
8 0     1:6782345 2:6718345 3:6128475 4:8123765 5:7681234 6:7812354 7:8126534 8:1456732  
8 0     1:6782345 2:6178345 3:6172845 4:1283765 5:6712834 6:7182354 7:1564823 8:1734526  
8 0     1:6782345 2:6178345 3:6127845 4:1723865 5:6172834 6:7182354 7:1683245 8:1743526  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6182374 6:1823574 7:1846532 8:1732456  
8 0     1:6782345 2:6178345 3:6172845 4:1283675 5:6781234 6:7812354 7:1546823 8:1567342  
8 0     1:6872345 2:6713485 3:6124785 4:1237865 5:8761234 6:8712354 7:1265834 8:1652347  
8 0     1:6723485 2:7613485 3:6812745 4:8123765 5:7612834 6:7128354 7:1625843 8:1234756  
8 0     1:6782345 2:6718345 3:6128475 4:1238765 5:7612834 6:7812354 7:8126534 8:1674352  
8 0     1:6782345 2:6718345 3:6128475 4:1238765 5:7612834 6:7182354 7:8126534 8:1743526  
8 0     1:6237845 2:6173485 3:6127485 4:1823765 5:7612384 6:7123584 7:8132654 8:1237465  
8 0     1:6782345 2:8671345 3:6128475 4:1238765 5:8761234 6:8712354 7:8126534 8:1762543  
8 0     1:6823745 2:6183475 3:6718245 4:1723865 5:8612734 6:8127354 7:1823456 8:1654237  
8 0     1:6782345 2:6718345 3:6128475 4:1823765 5:7681234 6:7812354 7:8126534 8:1567324  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123874 6:7123584 7:1645832 8:1274653  
8 0     1:6823745 2:6187345 3:6128745 4:1283765 5:7681234 6:7812354 7:1328654 8:1567342  
8 0     1:6782345 2:7618345 3:6127485 4:1237865 5:7861234 6:7812354 7:8162543 8:1653472  
8 0     1:6238475 2:8617345 3:8612475 4:1823765 5:7618234 6:7123854 7:1834265 8:1234756  
8 0     1:6782345 2:6178345 3:6712485 4:1238765 5:8761234 6:8712354 7:1365482 8:1765342  
8 0     1:6728345 2:8617345 3:6718245 4:1823765 5:7618234 6:7128354 7:1836542 8:1234567  
8 0     1:6782345 2:6178345 3:7618245 4:1238765 5:7861234 6:7812354 7:1635482 8:1657423  
8 0     1:8762345 2:8761345 3:6127845 4:1237865 5:7861234 6:8712354 7:1285436 8:1254376  
8 0     1:6782345 2:6178345 3:6127845 4:1283675 5:6712834 6:7182354 7:1546832 8:1734526  
8 0     1:6723845 2:6178345 3:6172845 4:1238765 5:6712384 6:7123584 7:1568423 8:1324765  
8 0     1:6872345 2:6187345 3:6128745 4:8712365 5:6781234 6:7812354 7:1485632 8:1456732  
8 0     1:6823745 2:6183475 3:6712845 4:1728365 5:6128734 6:8127354 7:1283456 8:1634752  
8 0     1:6782345 2:6178345 3:7612845 4:1283765 5:7612834 6:7182354 7:1635482 8:1734526  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7612384 6:7182354 7:1635482 8:1745326  
8 0     1:6782345 2:6178345 3:6128475 4:1238765 5:7861234 6:7812354 7:1653482 8:1657432  
8 0     1:7623845 2:8613745 3:6812745 4:1823765 5:7618234 6:7128354 7:1584236 8:1234756  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:6123784 6:1235784 7:1846532 8:1327465  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6123874 6:7182354 7:1645832 8:1745326  
8 0     1:6872345 2:6187345 3:7681245 4:8123765 5:7681234 6:7812354 7:1863542 8:1345672  
8 0     1:6237485 2:6178345 3:6127845 4:1237865 5:8761234 6:8712354 7:1326584 8:1432765  
8 0     1:6782345 2:6718345 3:6182475 4:1237865 5:7681234 6:7812354 7:8126534 8:1564723  
8 0     1:6782345 2:6718345 3:6128475 4:1283765 5:7612834 6:7128354 7:1265834 8:1347562  
8 0     1:6782345 2:6718345 3:6128475 4:1238765 5:8761234 6:8712354 7:8126534 8:1765432  
8 0     1:6823745 2:6134875 3:6712485 4:1723865 5:8612734 6:8127354 7:1234856 8:1657234  
8 0     1:7682345 2:6718345 3:6712845 4:1238675 5:6712834 6:8172354 7:8123546 8:1764352  
8 0     1:6823745 2:6134785 3:6712485 4:1723865 5:8612734 6:8127354 7:1234856 8:1652734  
8 0     1:7862345 2:7613485 3:6712485 4:1236875 5:8671234 6:1273584 7:1235486 8:1752346  
8 0     1:6782345 2:6178345 3:6128745 4:7128365 5:6712834 6:7812354 7:1456382 8:1673452  
8 0     1:6782345 2:6183745 3:6182745 4:8123765 5:7681234 6:7812354 7:8165423 8:1456723  
8 0     1:6872345 2:6187345 3:6182745 4:1273865 5:8612734 6:8712354 7:1683452 8:1654723  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1276543  
8 0     1:6782345 2:6718345 3:6128475 4:1238765 5:8761234 6:7812354 7:8126534 8:1675432  
8 0     1:6782345 2:6718345 3:6128475 4:1238765 5:7861234 6:7812354 7:8126534 8:1657432  
8 0     1:6872345 2:6178345 3:7612485 4:1238765 5:8761234 6:8712354 7:1635482 8:1653427  
8 0     1:6728345 2:6178345 3:6128475 4:1238765 5:8761234 6:8712354 7:1653482 8:1276543  
8 0     1:6723485 2:8617345 3:6817245 4:8123765 5:6187234 6:7128354 7:8164235 8:1723456  
8 0     1:6782345 2:6178345 3:6718245 4:1238765 5:8761234 6:7812354 7:1365482 8:1675423  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6812374 6:8123574 7:1846532 8:1567342  
8 0     1:6283475 2:6183475 3:6712845 4:7123865 5:8612734 6:8127354 7:1234856 8:1265743  
8 0     1:7628345 2:7618345 3:6712845 4:1238675 5:6712384 6:1273584 7:1283546 8:1246537  
8 0     1:6782345 2:6187345 3:6128745 4:1823675 5:6718234 6:7182354 7:8154632 8:1732456  
8 0     1:7628345 2:6718345 3:6712845 4:1238675 5:6712384 6:8172354 7:1235846 8:1264753  
8 0     1:6723485 2:8671345 3:6812475 4:8123765 5:7618234 6:7128354 7:1268534 8:1234576  
8 0     1:7682345 2:6718345 3:6712845 4:1283675 5:6712834 6:1782354 7:1823546 8:1345267  
8 0     1:6723485 2:6871345 3:6812475 4:8123765 5:7618234 6:7182354 7:1286534 8:1234567  
8 0     1:6872345 2:8617345 3:8671245 4:1238765 5:8761234 6:8712354 7:1365482 8:1623547  
8 0     1:6723485 2:6718345 3:6128475 4:1238765 5:8761234 6:8712354 7:8126534 8:1432765  
8 0     1:6723845 2:8617345 3:8612475 4:1823765 5:7618234 6:7123854 7:1658342 8:1234756  
8 0     1:6823475 2:6183475 3:6712485 4:7123865 5:8612734 6:8127354 7:8123456 8:1765342  
8 0     1:7628345 2:7618345 3:6128745 4:1238765 5:7612384 6:8712354 7:1254386 8:1276453  
8 0     1:7682345 2:7618345 3:6182745 4:1237865 5:7861234 6:7812354 7:1254386 8:1654723  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6172384 6:7182354 7:1648235 8:1745326  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6182374 6:8123574 7:1846532 8:1673425  
8 0     1:6723845 2:6173845 3:6812745 4:1283675 5:6712834 6:7128354 7:1854632 8:1234567  
8 0     1:6723845 2:8617345 3:6812745 4:7182365 5:6718234 6:7128354 7:8145632 8:1723456  
8 0     1:7682345 2:7618345 3:6712845 4:1238675 5:6712384 6:8127354 7:1235486 8:1674532  
8 0     1:6723485 2:6178345 3:6712845 4:7123865 5:8671234 6:8712354 7:1348562 8:1432657  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:8761234 6:8712354 7:1254386 8:1765432  
8 0     1:6728345 2:8671345 3:6182475 4:1823765 5:7618234 6:7128354 7:1268534 8:1234576  
8 0     1:6782345 2:6178345 3:6718245 4:1238765 5:7861234 6:7812354 7:1365482 8:1657423  
8 0     1:6872345 2:6173845 3:6127845 4:1238675 5:8671234 6:8712354 7:1546832 8:1654237  
8 0     1:6823745 2:6183475 3:6712845 4:1728365 5:6812734 6:8127354 7:1283456 8:1563472  
8 0     1:6782345 2:6718345 3:6128475 4:1238765 5:7612834 6:7128354 7:1265384 8:1473562  
8 0     1:6872345 2:6187345 3:6127845 4:1278365 5:6817234 6:8712354 7:1683425 8:1563472  
8 0     1:6723485 2:6183745 3:6128745 4:1238765 5:8761234 6:8712354 7:8165423 8:1432765  
8 0     1:7682345 2:6183745 3:6127485 4:1237865 5:7861234 6:7812354 7:1542386 8:1653472  
8 0     1:6782345 2:6178345 3:6718245 4:1238765 5:7618234 6:7812354 7:1365482 8:1674235  
8 0     1:6872345 2:8761345 3:6127485 4:1237865 5:8761234 6:8712354 7:1625843 8:1625347  
8 0     1:8672345 2:8617345 3:8617245 4:1237685 5:6871234 6:7123854 7:1586423 8:1235467  
8 0     1:7628345 2:7618345 3:6128745 4:1238765 5:7612384 6:7812354 7:1254386 8:1267453  
8 0     1:6872345 2:6178345 3:6187245 4:1238765 5:8671234 6:8712354 7:1564823 8:1654273  
8 0     1:6823745 2:6183475 3:6712845 4:1728365 5:6182734 6:8127354 7:1823456 8:1634275  
8 0     1:8672345 2:8617345 3:7612485 4:1237685 5:8761234 6:7123584 7:1635842 8:1253476  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:7612384 6:8712354 7:1365482 8:1276453  
8 0     1:6782345 2:6178345 3:6127845 4:7123865 5:6712384 6:8712354 7:1456832 8:1764532  
8 0     1:6723845 2:8617345 3:8612745 4:1827365 5:6182734 6:7123854 7:8163452 8:1723456  
8 0     1:6723845 2:6817345 3:7681245 4:1823765 5:7618234 6:7182354 7:1683542 8:1234576  
8 0     1:7628345 2:7613485 3:6182745 4:1823765 5:7612834 6:7128354 7:1258436 8:1234756  
8 0     1:7682345 2:7681345 3:6712485 4:1238675 5:8671234 6:8127354 7:8123546 8:1276534  
8 0     1:7628345 2:7618345 3:6712845 4:1238675 5:6712384 6:1273584 7:1238546 8:1246573  
8 0     1:7682345 2:6138475 3:6128745 4:1238765 5:8761234 6:8712354 7:1524386 8:1765423  
8 0     1:6782345 2:6178345 3:7612845 4:1237865 5:7861234 6:7812354 7:1635482 8:1654732  
8 0     1:6782345 2:6178345 3:6718245 4:1237865 5:7861234 6:7812354 7:1365482 8:1654723  
8 0     1:6723845 2:8617345 3:6817245 4:1823675 5:6718234 6:7128354 7:8154623 8:1723456  
8 0     1:6823745 2:6183475 3:6712845 4:1728365 5:6182734 6:8127354 7:1283456 8:1634725  
8 0     1:6823745 2:8617345 3:6127845 4:1237865 5:7861234 6:7812354 7:1328654 8:1625437  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6123874 6:1235874 7:1465832 8:1237465  
8 0     1:6782345 2:6178345 3:6128745 4:1823675 5:6718234 6:7812354 7:1546382 8:1673245  
8 0     1:6782345 2:6178345 3:6178245 4:1238675 5:6781234 6:8712354 7:1546823 8:1576423  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6182374 6:1823574 7:1846532 8:1734256  
8 0     1:6723845 2:8617345 3:8612475 4:1823765 5:7618234 6:7123854 7:1685342 8:1234576  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128374 6:8172354 7:1845326 8:1647352  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6123784 6:1235874 7:1468532 8:1237465  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:7612384 6:7128354 7:8136542 8:1724536  
8 0     1:7623845 2:7613845 3:6712485 4:1283675 5:6712384 6:1273584 7:1235846 8:1234675  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123784 6:8712354 7:1648532 8:1276453  
8 0     1:6728345 2:6183745 3:6128745 4:1238765 5:8761234 6:8712354 7:8165423 8:1276543  
8 0     1:6728345 2:8617345 3:6187245 4:1823765 5:6187234 6:7128354 7:8164235 8:1723456  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7812354 7:1254386 8:1673452  
8 0     1:6872345 2:6187345 3:6182745 4:1238675 5:6871234 6:8712354 7:1546832 8:1564723  
8 0     1:7628345 2:7618345 3:6128745 4:1238765 5:7612384 6:7128354 7:1254386 8:1274536  
8 0     1:7682345 2:7681345 3:6712485 4:1238675 5:8671234 6:8127354 7:1235486 8:1267534  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6182374 6:7812354 7:8164532 8:1673425  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712384 6:7182354 7:1564823 8:1745326  
8 0     1:6872345 2:6173845 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1654237  
8 0     1:6872345 2:6187345 3:6128745 4:1236875 5:6871234 6:8712354 7:1546832 8:1546732  
8 0     1:6728345 2:6178345 3:6127845 4:1238675 5:8671234 6:8712354 7:1546832 8:1276543  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6123784 6:1235784 7:1486532 8:1237465  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6128374 6:1238574 7:1465832 8:1237456  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:7612384 6:7128354 7:8163542 8:1724536  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123784 6:7812354 7:1864532 8:1645732  
8 0     1:7628345 2:7618345 3:6712845 4:1238675 5:6712384 6:1273584 7:1235846 8:1246753  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:7612384 6:7128354 7:1836542 8:1245367  
8 0     1:6782345 2:6178345 3:7681245 4:1237685 5:7681234 6:7812354 7:1635482 8:1354672  
8 0     1:6872345 2:6187345 3:6187245 4:8123675 5:6781234 6:7812354 7:1854623 8:1456723  
8 0     1:6782345 2:7618345 3:6128745 4:1238765 5:7861234 6:7812354 7:8162543 8:1657432  
8 0     1:6728345 2:6178345 3:6712845 4:1238675 5:8671234 6:8712354 7:1354862 8:1267543  
8 0     1:6782345 2:6178345 3:7612845 4:1283765 5:7681234 6:7812354 7:1635482 8:1567342  
8 0     1:7623845 2:7613485 3:8671245 4:1823675 5:6712834 6:1273854 7:1238546 8:1234567  
8 0     1:6782345 2:6178345 3:7612845 4:1283765 5:7618234 6:7812354 7:1635482 8:1673425  
8 0     1:7628345 2:7613845 3:6718245 4:1283675 5:6712834 6:1278354 7:1283546 8:1234567  
8 0     1:6723845 2:8617345 3:8612745 4:1823675 5:6718234 6:7123854 7:1854632 8:1234567  
8 0     1:8672345 2:8617345 3:6812745 4:1236875 5:6871234 6:7128354 7:1548632 8:1235467  
8 0     1:6723845 2:6173485 3:8612745 4:1827365 5:6172834 6:7123854 7:1634285 8:1723456  
8 0     1:6723485 2:6178345 3:6127845 4:1237865 5:8612374 6:8712354 7:1684532 8:1432765  
8 0     1:6782345 2:6178345 3:6712845 4:1238765 5:7612384 6:7812354 7:1365482 8:1674532  
8 0     1:6782345 2:6718345 3:6128475 4:1283765 5:7681234 6:7812354 7:8126534 8:1567342  
8 0     1:7682345 2:6138475 3:6128745 4:1238765 5:8761234 6:7812354 7:1524386 8:1675423  
8 0     1:6782345 2:7618345 3:6128745 4:1238765 5:7612834 6:7812354 7:8162543 8:1674352  
8 0     1:6782345 2:6178345 3:6127845 4:7123865 5:6712834 6:7182354 7:1456832 8:1743526  
8 0     1:6782345 2:6718345 3:6128475 4:1283765 5:7618234 6:7812354 7:8126534 8:1673425  
8 0     1:8672345 2:6178345 3:6127845 4:1273865 5:8671234 6:8712354 7:1568342 8:1543276  
8 0     1:7628345 2:7613485 3:6718245 4:1823675 5:6712834 6:1278354 7:1283546 8:1234567  
8 0     1:7682345 2:7618345 3:6712845 4:1283675 5:6781234 6:8127354 7:8123546 8:1576342  
8 0     1:7682345 2:7618345 3:6712845 4:1283675 5:6718234 6:8127354 7:8123546 8:1763425  
8 0     1:8762345 2:7613845 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1542367  
8 0     1:6723485 2:6173485 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1243765  
8 0     1:8762345 2:7613845 3:6127845 4:1238765 5:8761234 6:8712354 7:1254836 8:1542376  
8 0     1:6723485 2:6178345 3:6712845 4:7123865 5:8671234 6:8712354 7:1345862 8:1432675  
8 0     1:6782345 2:6178345 3:6127845 4:1238675 5:6712384 6:7182354 7:1546832 8:1745326  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7681234 6:7812354 7:1542386 8:1567324  
8 0     1:7623845 2:7613485 3:6871245 4:1823675 5:6712834 6:1278354 7:1238546 8:1234567  
8 0     1:6782345 2:6178345 3:6712845 4:1238765 5:7612384 6:8712354 7:1365482 8:1764532  
8 0     1:6723845 2:6178345 3:6127845 4:1273865 5:6172384 6:7123584 7:1683425 8:1327465  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6128374 6:1283574 7:1465832 8:1237456  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6128374 6:1283574 7:1465382 8:1273456  
8 0     1:7682345 2:6137845 3:6127845 4:1237865 5:7861234 6:7812354 7:1542386 8:1654237  
8 0     1:8762345 2:7861345 3:8612745 4:1237685 5:7681234 6:7123854 7:1825436 8:1235476  
8 0     1:7623845 2:7613845 3:6127485 4:1283765 5:7612384 6:7123584 7:1254836 8:1237465  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6123874 6:1235874 7:1465832 8:1237465  
8 0     1:7623845 2:8671345 3:8671245 4:1823675 5:6718234 6:1723854 7:1238546 8:1234567  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6128374 6:8123574 7:1846532 8:1673452  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6182374 6:7812354 7:1864532 8:1673425  
8 0     1:7623845 2:8761345 3:8671245 4:1823675 5:6718234 6:1273854 7:1238546 8:1234567  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6123784 6:1235874 7:1468532 8:1237465  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6123784 6:1235784 7:1486532 8:1237465  
8 0     1:6723485 2:8617345 3:6812745 4:8123765 5:6182374 6:1283574 7:1465832 8:1237456  
8 0     1:6238745 2:6178345 3:6128745 4:1238765 5:8761234 6:8712354 7:1382654 8:1327654  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:7612384 6:7128354 7:1683542 8:1245376  
8 0     1:6782345 2:6718345 3:6182475 4:1237685 5:7681234 6:7812354 7:8126534 8:1546723  
8 0     1:6723845 2:6817345 3:6871245 4:1823675 5:6718234 6:7182354 7:1385462 8:1234567  
8 0     1:6782345 2:6178345 3:7618245 4:1238765 5:7681234 6:7812354 7:1635482 8:1567423  
8 0     1:7623845 2:7613485 3:6781245 4:1823675 5:6712834 6:1287354 7:1283546 8:1234576  
8 0     1:6723485 2:6173485 3:7681245 4:8123765 5:7612834 6:7128354 7:1863542 8:1234567  
8 0     1:7682345 2:6183475 3:6128745 4:1238765 5:7612384 6:8712354 7:1524386 8:1764532  
8 0     1:6723845 2:6178345 3:7612845 4:1238765 5:7612384 6:8712354 7:1635482 8:1327645  
8 0     1:6782345 2:6178345 3:6127845 4:1723865 5:6712384 6:7182354 7:1568324 8:1745326  
8 0     1:6723845 2:6173485 3:6812745 4:1823675 5:6712834 6:7128354 7:1854632 8:1234567  
8 0     1:6872345 2:6187345 3:6712845 4:1238765 5:8761234 6:8712354 7:1365482 8:1654372  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6128374 6:1823574 7:1846532 8:1734526  
8 0     1:6782345 2:6178345 3:6712845 4:1237865 5:7861234 6:7812354 7:1365482 8:1654732  
8 0     1:6723485 2:6178345 3:6127845 4:1237865 5:8612374 6:7812354 7:1864532 8:1432765  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6128374 6:1283574 7:1846532 8:1734562  
8 0     1:6723485 2:6173485 3:6871245 4:8123765 5:7612834 6:7128354 7:1386542 8:1234567  
8 0     1:6782345 2:6178345 3:6712845 4:1238765 5:8761234 6:8712354 7:1365482 8:1765432  
8 0     1:6872345 2:6187345 3:6128745 4:1236785 5:6781234 6:7812354 7:1854632 8:1546732  
8 0     1:6823745 2:6187345 3:6128745 4:1283765 5:7612834 6:7812354 7:1328654 8:1673452  
8 0     1:7862345 2:7613845 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1754236  
8 0     1:6872345 2:6817345 3:6712845 4:8712365 5:6871234 6:8712354 7:1345682 8:1245637  
8 0     1:6823475 2:6183475 3:6712845 4:7128365 5:6812734 6:8127354 7:1823456 8:1563427  
8 0     1:6872345 2:6187345 3:6187245 4:1238675 5:8671234 6:8712354 7:1546823 8:1654723  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1765432  
8 0     1:6782345 2:6718345 3:6812475 4:1238765 5:7861234 6:7812354 7:8126534 8:1365742  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6182374 6:1823574 7:1846532 8:1743256  
8 0     1:6723485 2:8617345 3:6812745 4:8123765 5:6182374 6:1283574 7:1465382 8:1273456  
8 0     1:6872345 2:6187345 3:6871245 4:1237865 5:8761234 6:8712354 7:1365842 8:1365472  
8 0     1:6872345 2:6187345 3:6128745 4:1236875 5:6871234 6:7812354 7:1548632 8:1546732  
8 0     1:6782345 2:6178345 3:6712845 4:1283765 5:7681234 6:7812354 7:1365482 8:1567342  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:8123574 7:1846532 8:1674352  
8 0     1:6782345 2:6178345 3:6712845 4:1283765 5:7618234 6:7812354 7:1365482 8:1673425  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:1823574 7:1846532 8:1743526  
8 0     1:6872345 2:6187345 3:7612485 4:1237865 5:8761234 6:8712354 7:1635842 8:1653472  
8 0     1:6872345 2:6187345 3:6128745 4:1723865 5:8671234 6:8712354 7:1568324 8:1654732  
8 0     1:6728345 2:6178345 3:6127845 4:1238675 5:6712834 6:8712354 7:1546832 8:1276435  
8 0     1:6723485 2:6817345 3:6812745 4:8123765 5:6182374 6:1823574 7:1465832 8:1237456  
8 0     1:7623845 2:8761345 3:6871245 4:1823675 5:6718234 6:1278354 7:1238546 8:1234567  
8 0     1:7623845 2:7613485 3:6781245 4:1823675 5:6712834 6:1278354 7:1283546 8:1234567  
8 0     1:6872345 2:6178345 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1654327  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6712834 6:7812354 7:1568342 8:1674352  
8 0     1:6872345 2:6187345 3:6127845 4:1273865 5:8671234 6:8712354 7:1568342 8:1654372  
8 0     1:6728345 2:6178345 3:6172845 4:1238675 5:6712384 6:7123584 7:1546283 8:1724653  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:1283574 7:1846532 8:1743562  
8 0     1:6283475 2:6178345 3:6128475 4:1238765 5:7612384 6:8712354 7:1348265 8:1276453  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6182374 6:1728354 7:1453286 8:1723456  
8 0     1:6723485 2:6817345 3:6812745 4:8123765 5:6182374 6:1823574 7:1465382 8:1273456  
8 0     1:6872345 2:8617345 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1625437  
8 0     1:6723845 2:8671345 3:6812475 4:1823765 5:7618234 6:7128354 7:1286534 8:1234567  
8 0     1:7623485 2:6183745 3:6128745 4:1238765 5:8761234 6:7812354 7:1542386 8:1432675  
8 0     1:7682345 2:6138475 3:6128745 4:1238765 5:7861234 6:7812354 7:1524386 8:1657423  
8 0     1:7862345 2:7618345 3:8612745 4:1237865 5:7861234 6:7812354 7:1254386 8:1354726  
8 0     1:7682345 2:7618345 3:6128745 4:1823765 5:7618234 6:7812354 7:1825436 8:1632457  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:8617234 6:8712354 7:1683425 8:1276543  
8 0     1:6782345 2:6178345 3:6178245 4:1238675 5:8671234 6:8712354 7:1546823 8:1765423  
8 0     1:6782345 2:6178345 3:6178245 4:1238675 5:6871234 6:8712354 7:1546823 8:1756423  
8 0     1:8672345 2:6817345 3:6812745 4:1236785 5:6781234 6:7182354 7:1854632 8:1235467  
8 0     1:7682345 2:7618345 3:6812745 4:1237685 5:7681234 6:7812354 7:8125436 8:1354762  
8 0     1:6723485 2:6178345 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1432765  
8 0     1:6872345 2:6173845 3:6127845 4:1723865 5:8671234 6:8712354 7:1568324 8:1654237  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:6127384 6:7123584 7:1683452 8:1274653  
8 0     1:6782345 2:6187345 3:7681245 4:1237685 5:7681234 6:7812354 7:8163542 8:1354672  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:6182374 6:7123854 7:8164532 8:1723456  
8 0     1:6872345 2:6187345 3:6187245 4:1237865 5:6871234 6:7812354 7:1586423 8:1564723  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6128374 6:1283574 7:1465832 8:1237456  
8 0     1:6782345 2:6178345 3:6712845 4:1238765 5:7861234 6:7812354 7:1365482 8:1657432  
8 0     1:6872345 2:8617345 3:8671245 4:1237865 5:8761234 6:8712354 7:1365842 8:1623547  
8 0     1:6723485 2:6178345 3:6127845 4:1723865 5:8671234 6:8712354 7:1568324 8:1432765  
8 0     1:7623845 2:8761345 3:6781245 4:1823675 5:6718234 6:1287354 7:1283546 8:1234576  
8 0     1:7682345 2:6813745 3:6128745 4:8123765 5:7681234 6:7812354 7:1542386 8:1245673  
8 0     1:6283475 2:6178345 3:6128475 4:1238765 5:8761234 6:8712354 7:1348265 8:1276543  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:8123574 7:1846532 8:1674532  
8 0     1:6782345 2:6178345 3:6712845 4:1238765 5:7612834 6:7812354 7:1365482 8:1674352  
8 0     1:6823475 2:6183475 3:6718245 4:7123865 5:8612734 6:8127354 7:8123456 8:1765423  
8 0     1:6823475 2:6183475 3:6718245 4:7123865 5:8612734 6:8127354 7:1823456 8:1654237  
8 0     1:6782345 2:6178345 3:6128745 4:7128365 5:6712834 6:7182354 7:1456382 8:1734526  
8 0     1:7623485 2:6137485 3:6812745 4:8123765 5:7612834 6:7128354 7:1584236 8:1234756  
8 0     1:6238745 2:6173485 3:8612745 4:1823765 5:7612834 6:7123854 7:1832654 8:1237456  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7612834 6:7128354 7:1635482 8:1743562  
8 0     1:6782345 2:6178345 3:6712845 4:1238765 5:7612834 6:7182354 7:1365482 8:1743526  
8 0     1:6782345 2:6178345 3:6712845 4:1238765 5:7612834 6:7128354 7:1365482 8:1743562  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:1823574 7:1846532 8:1745326  
8 0     1:6872345 2:8617345 3:8761245 4:1238765 5:8761234 6:8712354 7:1635482 8:1623547  
8 0     1:7623845 2:7613485 3:6712485 4:1823675 5:6712384 6:1273584 7:1235846 8:1234675  
8 0     1:7623485 2:8761345 3:6871245 4:8123675 5:6718234 6:1278354 7:1238546 8:1234567  
8 0     1:7623485 2:8761345 3:6781245 4:8123675 5:6718234 6:1287354 7:1283546 8:1234576  
8 0     1:6723845 2:8761345 3:6812745 4:1823765 5:7618234 6:7128354 7:1628543 8:1234576  
8 0     1:6237845 2:8613475 3:6781245 4:1872365 5:6182734 6:1287354 7:8123456 8:1237456  
8 0     1:6238745 2:6173845 3:6127845 4:1238765 5:8761234 6:8712354 7:1832654 8:1237654  
8 0     1:6728345 2:6713485 3:6182475 4:1823765 5:7612834 6:7128354 7:1265834 8:1234756  
8 0     1:6823745 2:6183475 3:6718245 4:1723865 5:6182734 6:8127354 7:1823456 8:1642375  
8 0     1:6723845 2:6173485 3:6172485 4:1823765 5:6712384 6:7123584 7:1856423 8:1234657  
8 0     1:6872345 2:6187345 3:6187245 4:8123765 5:6871234 6:7812354 7:1586423 8:1456723  
8 0     1:6823745 2:6187345 3:6128745 4:1283765 5:7618234 6:7812354 7:1328654 8:1673425  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:6128734 6:1287354 7:1283456 8:1437562  
8 0     1:6782345 2:6178345 3:6127845 4:7182365 5:6871234 6:8712354 7:1456832 8:1756324  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:1235874 7:1846532 8:1746532  
8 0     1:6237845 2:6813475 3:6871245 4:1872365 5:6182734 6:1827354 7:8123456 8:1273456  
8 0     1:6872345 2:6187345 3:7681245 4:1237685 5:7681234 6:7812354 7:1863542 8:1354672  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6128374 6:1283574 7:1465382 8:1273456  
8 0     1:6723845 2:8617345 3:8761245 4:1823765 5:7618234 6:7123854 7:1638542 8:1234576  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:8612374 6:8123574 7:1846532 8:1654732  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7612834 6:7812354 7:1542386 8:1674352  
8 0     1:6723485 2:6178345 3:6127845 4:1238675 5:8671234 6:8712354 7:1546832 8:1432765  
8 0     1:8672345 2:8617345 3:6127485 4:1236785 5:8671234 6:7123584 7:1584632 8:1253467  
8 0     1:6823475 2:6138475 3:6712845 4:7123865 5:8612734 6:8127354 7:1238456 8:1654723  
8 0     1:6872345 2:6187345 3:6187245 4:1238765 5:8671234 6:8712354 7:1564823 8:1654723  
8 0     1:6823745 2:6183475 3:8671245 4:1723865 5:8612734 6:8127354 7:8123456 8:1763542  
8 0     1:6823745 2:6187345 3:6182745 4:1237685 5:7681234 6:7812354 7:1328654 8:1546723  
8 0     1:6782345 2:6187345 3:7618245 4:1237865 5:7861234 6:7812354 7:8163542 8:1654723  
8 0     1:7862345 2:8613475 3:8612745 4:1237685 5:7681234 6:7123854 7:8152436 8:1235476  
8 0     1:7682345 2:7618345 3:6128745 4:1823765 5:7618234 6:7812354 7:1254386 8:1673245  
8 0     1:7862345 2:7861345 3:8612745 4:1237685 5:7681234 6:7123854 7:8125436 8:1235476  
8 0     1:6782345 2:6178345 3:6127845 4:1823675 5:6781234 6:7812354 7:1546832 8:1567324  
8 0     1:7682345 2:7618345 3:6128745 4:1823765 5:7618234 6:7182354 7:1254386 8:1732456  
8 0     1:6872345 2:8617345 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1625437  
8 0     1:6782345 2:6713845 3:6128475 4:1238765 5:7612384 6:7123854 7:1265384 8:1475623  
8 0     1:6872345 2:6187345 3:6182745 4:8127365 5:6781234 6:7812354 7:1856342 8:1456723  
8 0     1:6782345 2:6178345 3:6127845 4:7182365 5:6718234 6:8712354 7:1456832 8:1763245  
8 0     1:6872345 2:6187345 3:6182745 4:1236875 5:6871234 6:8712354 7:1546832 8:1546723  
8 0     1:6782345 2:6817345 3:6781245 4:1237865 5:7861234 6:7812354 7:8136542 8:1236547  
8 0     1:7862345 2:7681345 3:6812745 4:1237685 5:7681234 6:7182354 7:8125436 8:1235476  
8 0     1:6823745 2:6187345 3:6128745 4:1283765 5:7612834 6:7182354 7:1328654 8:1734526  
8 0     1:6728345 2:6718345 3:6128475 4:1238765 5:7612384 6:8712354 7:8126534 8:1276453  
8 0     1:6782345 2:6178345 3:6127845 4:7182365 5:6718234 6:7812354 7:1456832 8:1673245  
8 0     1:7623845 2:6137845 3:6812745 4:1283765 5:7612834 6:7128354 7:1548236 8:1237456  
8 0     1:6782345 2:6178345 3:6172845 4:1238675 5:6712384 6:7812354 7:1546823 8:1674532  
8 0     1:6723845 2:6173845 3:6127845 4:1723865 5:8671234 6:8712354 7:1563284 8:1723654  
8 0     1:6782345 2:6718345 3:6182475 4:8123765 5:7681234 6:7812354 7:8126534 8:1456723  
8 0     1:6723845 2:6173485 3:6712485 4:1823765 5:7612384 6:7123584 7:1365842 8:1234765  
8 0     1:6723845 2:6817345 3:6812475 4:1823765 5:7618234 6:7182354 7:1685342 8:1234576  
8 0     1:6823745 2:6183475 3:6718245 4:1723685 5:6812734 6:8127354 7:1823456 8:1546237  
8 0     1:6872345 2:6817345 3:6871245 4:1238765 5:8761234 6:8712354 7:1365482 8:1236547  
8 0     1:6728345 2:6178345 3:6127845 4:1238675 5:6712384 6:7123854 7:1546832 8:1274563  
8 0     1:8672345 2:6178345 3:6127845 4:1238675 5:8671234 6:8712354 7:1546832 8:1543276  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7612384 6:7182354 7:1542386 8:1745326  
8 0     1:6872345 2:6871345 3:6124875 4:1237865 5:8761234 6:8712354 7:1265384 8:1265347  
8 0     1:8672345 2:6173845 3:6127845 4:1238675 5:8671234 6:8712354 7:1546832 8:1542376  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6812374 6:7812354 7:1864532 8:1567342  
8 0     1:6872345 2:6871345 3:6124785 4:1237865 5:8761234 6:8712354 7:1265834 8:1265347  
8 0     1:6872345 2:6871345 3:6124785 4:1237865 5:7861234 6:8712354 7:1268534 8:1265347  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6182374 6:1823574 7:1846532 8:1473256  
8 0     1:6823745 2:6183475 3:6712845 4:1872365 5:6182734 6:8127354 7:1823456 8:1632745  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:8612734 6:8127354 7:1238456 8:1654732  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:8612734 6:8127354 7:1234856 8:1657432  
8 0     1:6823745 2:6183475 3:6712845 4:1723865 5:8612734 6:8127354 7:1234586 8:1675432  
8 0     1:6872345 2:6871345 3:6124785 4:1237865 5:7861234 6:7812354 7:1286534 8:1265347  
8 0     1:6723845 2:6178345 3:6127845 4:1238675 5:6712384 6:8712354 7:1546832 8:1327645  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128374 6:8123574 7:1846532 8:1647352  
8 0     1:6782345 2:6178345 3:6128745 4:1283675 5:6712834 6:7182354 7:1546382 8:1734526  
8 0     1:6872345 2:6187345 3:6182745 4:1236785 5:6781234 6:7812354 7:1854632 8:1546723  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128374 6:1823574 7:1846532 8:1473526  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128374 6:1283574 7:1846532 8:1473562  
8 0     1:7682345 2:6183475 3:6128745 4:1283765 5:7612834 6:7182354 7:1528436 8:1347526  
8 0     1:6728345 2:6183745 3:6128745 4:1238765 5:7612384 6:7123854 7:8165423 8:1274563  
8 0     1:6823745 2:6187345 3:6128745 4:1283765 5:7612834 6:7128354 7:1328654 8:1734562  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6123784 6:7123584 7:1648532 8:1237465  
8 0     1:6723485 2:6178345 3:6712845 4:1238675 5:8671234 6:8712354 7:1354862 8:1432675  
8 0     1:6728345 2:6178345 3:6127845 4:1238675 5:6712384 6:7123584 7:1546832 8:1274653  
8 0     1:6872345 2:6187345 3:6128745 4:8712365 5:6871234 6:8712354 7:1456832 8:1456732  
8 0     1:6723845 2:6137845 3:6812745 4:1283765 5:7612834 6:7128354 7:1654823 8:1237456  
8 0     1:6782345 2:6178345 3:6127845 4:7182365 5:6781234 6:8712354 7:1456832 8:1576324  
8 0     1:7682345 2:6183475 3:6128745 4:1283765 5:7681234 6:7812354 7:1524386 8:1567342  
8 0     1:6723845 2:6173845 3:6127485 4:1728365 5:6712384 6:7123584 7:1563284 8:1723465  
8 0     1:7682345 2:6183475 3:6128745 4:1238765 5:7612384 6:7812354 7:1524386 8:1674532  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:8123574 7:1846532 8:1647532  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:8612374 6:8712354 7:1684532 8:1654723  
8 0     1:8672345 2:7618345 3:6128745 4:1238765 5:8761234 6:8712354 7:8162543 8:1543276  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:1823574 7:1846532 8:1475326  
8 0     1:8672345 2:8617345 3:6812745 4:1236785 5:6781234 6:7128354 7:1854632 8:1235467  
8 0     1:6872345 2:6187345 3:6712485 4:1238765 5:8761234 6:8712354 7:1365482 8:1653472  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6182374 6:7128354 7:8164532 8:1723456  
8 0     1:6238745 2:6134875 3:6712485 4:1782365 5:6127384 6:1273584 7:1238456 8:1234657  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:8612374 6:7812354 7:1864532 8:1654723  
8 0     1:6238745 2:6134785 3:6781245 4:1782365 5:6128734 6:1287354 7:1823456 8:1234756  
8 0     1:6238745 2:6138475 3:6712845 4:1723865 5:8612734 6:8127354 7:1238456 8:1236547  
8 0     1:6872345 2:6187345 3:6712485 4:1237865 5:8761234 6:8712354 7:1365842 8:1653472  
8 0     1:6872345 2:6178345 3:8671245 4:1238765 5:8761234 6:8712354 7:1365482 8:1635427  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:1235874 7:1846532 8:1476532  
8 0     1:6283745 2:6183475 3:6712845 4:1723865 5:8612734 6:8127354 7:1238456 8:1265473  
8 0     1:6723845 2:6173845 3:6127485 4:1283675 5:6712384 6:7123584 7:1546382 8:1273465  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:6712384 6:7123584 7:1564283 8:1724653  
8 0     1:7682345 2:7618345 3:8671245 4:1238675 5:8671234 6:8127354 7:8123546 8:1763542  
8 0     1:6782345 2:6178345 3:6127845 4:8123675 5:6781234 6:8712354 7:1546832 8:1457632  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:1235784 7:1846532 8:1467532  
8 0     1:7623845 2:8613475 3:8612745 4:1823765 5:7618234 6:7123854 7:1852436 8:1234576  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123784 6:8123574 7:1846532 8:1645732  
8 0     1:6782345 2:6178345 3:6128745 4:1823675 5:6718234 6:7182354 7:1546382 8:1732456  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123784 6:1235784 7:1846532 8:1465732  
8 0     1:6723845 2:6178345 3:6127845 4:1238675 5:6712384 6:7123584 7:1546832 8:1327465  
8 0     1:6872345 2:6173845 3:6127845 4:1237865 5:8612374 6:8172354 7:1845326 8:1654237  
8 0     1:7682345 2:7618345 3:6712845 4:8123675 5:6781234 6:8127354 7:8123546 8:1457632  
8 0     1:6728345 2:7618345 3:6128745 4:1238765 5:7612384 6:7123584 7:8162543 8:1274653  
8 0     1:6872345 2:6178345 3:6712485 4:1238765 5:8671234 6:8712354 7:1356482 8:1653427  
8 0     1:6872345 2:6187345 3:6128745 4:1237685 5:6812374 6:8123574 7:1846532 8:1546732  
8 0     1:6872345 2:6187345 3:6182745 4:1236875 5:6871234 6:7812354 7:1548632 8:1546723  
8 0     1:6283475 2:6178345 3:6128475 4:1238765 5:7612384 6:7123584 7:1348265 8:1274653  
8 0     1:6872345 2:6187345 3:6812745 4:1238675 5:8671234 6:8712354 7:1546832 8:1365472  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1654372  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6123784 6:8123574 7:1846532 8:1645372  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6123784 6:1235784 7:1846532 8:1465372  
8 0     1:6872345 2:6187345 3:6127485 4:1237865 5:8612374 6:8123574 7:1846532 8:1653472  
8 0     1:6238475 2:8613475 3:6781245 4:7182365 5:6182734 6:1287354 7:1823456 8:1234756  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1654327  
8 0     1:7682345 2:7618345 3:6712845 4:1823675 5:6781234 6:8127354 7:8123546 8:1576324  
8 0     1:7628345 2:6183475 3:6128745 4:1238765 5:8761234 6:7812354 7:1524386 8:1267543  
8 0     1:7682345 2:6183475 3:6182745 4:1237865 5:7861234 6:7812354 7:1524386 8:1654723  
8 0     1:6782345 2:6178345 3:6127845 4:1283675 5:6712834 6:7128354 7:1546832 8:1734562  
8 0     1:7628345 2:6718345 3:6712845 4:1238675 5:6712384 6:1723584 7:1235846 8:1246753  
8 0     1:6728345 2:6178345 3:6128745 4:1238765 5:6123874 6:7123584 7:1645382 8:1274653  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6123784 6:8123574 7:1846532 8:1645327  
8 0     1:7682345 2:7618345 3:6712845 4:1823675 5:6718234 6:8127354 7:8123546 8:1763245  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123874 6:8712354 7:1645832 8:1276453  
8 0     1:7862345 2:6183745 3:6128745 4:1238765 5:7861234 6:7812354 7:1542386 8:1574326  
8 0     1:7682345 2:7618345 3:6712845 4:1823675 5:6718234 6:8127354 7:1823546 8:1632457  
8 0     1:6782345 2:6178345 3:6127845 4:8123675 5:6781234 6:7812354 7:1546832 8:1456732  
8 0     1:6723845 2:8617345 3:6812745 4:1823675 5:6718234 6:7128354 7:8154632 8:1723456  
8 0     1:7682345 2:7618345 3:6712845 4:1823675 5:6718234 6:1827354 7:1823546 8:1324576  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6123784 6:1235784 7:1846532 8:1465327  
8 0     1:7623845 2:7618345 3:6128745 4:1238765 5:7612384 6:8712354 7:1254386 8:1327645  
8 0     1:7862345 2:6183745 3:6128745 4:1237865 5:7861234 6:7812354 7:1542386 8:1547326  
8 0     1:6872345 2:6173845 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1654237  
8 0     1:7623845 2:7618345 3:6128745 4:1238765 5:7612384 6:7123584 7:1254386 8:1327465  
8 0     1:6872345 2:6187345 3:6128745 4:7812365 5:6781234 6:7812354 7:1845632 8:1456732  
8 0     1:7682345 2:7618345 3:6812745 4:1237685 5:7681234 6:7812354 7:1254386 8:1354672  
8 0     1:8762345 2:8761345 3:6712845 4:1238675 5:8671234 6:8127354 7:1235486 8:1254367  
8 0     1:6872345 2:8761345 3:6127485 4:1237865 5:7861234 6:8712354 7:1628543 8:1625347  
8 0     1:6782345 2:6178345 3:6712845 4:8712365 5:6871234 6:8712354 7:1345682 8:1745632  
8 0     1:6823745 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:1328654 8:1765432  
8 0     1:6872345 2:6173485 3:6127485 4:1237865 5:8612374 6:8123574 7:1846532 8:1652347  
8 0     1:6782345 2:6187345 3:6182745 4:8123675 5:6781234 6:7812354 7:8154632 8:1456723  
8 0     1:6723845 2:6173485 3:6127485 4:1823675 5:6712384 6:7123584 7:8154632 8:1723465  
8 0     1:6872345 2:6178345 3:6127845 4:1238675 5:8671234 6:8712354 7:1546832 8:1654327  
8 0     1:6872345 2:6173485 3:6127485 4:1237865 5:8612374 6:8123574 7:1486532 8:1652374  
8 0     1:6872345 2:8671345 3:6124875 4:1237865 5:8761234 6:8712354 7:1265384 8:1625347  
8 0     1:6782345 2:6178345 3:6127845 4:1238675 5:6712384 6:8712354 7:1546832 8:1764532  
8 0     1:6872345 2:6187345 3:6812745 4:1236785 5:6781234 6:7812354 7:1854632 8:1354672  
8 0     1:8762345 2:8761345 3:6712485 4:1236785 5:8671234 6:1273584 7:1235846 8:1253467  
8 0     1:6872345 2:8617345 3:6712845 4:1238765 5:8761234 6:8712354 7:1365482 8:1625437  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123874 6:7123854 7:1645832 8:1274563  
8 0     1:6728345 2:6173485 3:6718245 4:1823765 5:7612834 6:7128354 7:1836542 8:1234567  
8 0     1:8762345 2:7861345 3:6781245 4:1236785 5:6781234 6:1287354 7:1823546 8:1235476  
8 0     1:6782345 2:6178345 3:6127845 4:1823675 5:6781234 6:8712354 7:1546832 8:1576324  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6182374 6:1823574 7:8146532 8:1734256  
8 0     1:6723845 2:6173845 3:6127485 4:1283675 5:6712384 6:7123584 7:8154632 8:1723465  
8 0     1:8762345 2:7681345 3:6781245 4:1236785 5:6781234 6:1827354 7:1823546 8:1235476  
8 0     1:6872345 2:6187345 3:6127845 4:1238675 5:8671234 6:8712354 7:1546832 8:1654372  
8 0     1:7682345 2:7618345 3:6128475 4:1238675 5:7612834 6:1823574 7:1253846 8:1473526  
8 0     1:6723845 2:6173485 3:6127485 4:1823675 5:6712384 6:7123584 7:1854632 8:1234657  
8 0     1:7623845 2:7613845 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1236754  
8 0     1:6723485 2:6817345 3:6871245 4:8123675 5:6718234 6:7182354 7:1385462 8:1234567  
8 0     1:6728345 2:6178345 3:6712845 4:1238765 5:8761234 6:8712354 7:1365482 8:1276543  
8 0     1:8672345 2:6817345 3:6812745 4:1236875 5:6871234 6:7182354 7:1548632 8:1235467  
8 0     1:6237485 2:6187345 3:6127845 4:1237865 5:7861234 6:7812354 7:1328654 8:1437265  
8 0     1:6823745 2:6183475 3:6712845 4:1872365 5:6812734 6:8127354 7:1823456 8:1563274  
8 0     1:6238745 2:6134875 3:6871245 4:1782365 5:6127834 6:1278354 7:1238456 8:1234567  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6128374 6:7128354 7:1645382 8:1743562  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6128374 6:1823574 7:8146532 8:1734526  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6123874 6:7182354 7:1645382 8:1745326  
8 0     1:6782345 2:6187345 3:6182745 4:1236785 5:6781234 6:7812354 7:8154632 8:1546723  
8 0     1:8623745 2:6138475 3:6712845 4:1723865 5:8612734 6:8127354 7:1238456 8:1547236  
8 0     1:7623485 2:8761345 3:6812475 4:8123675 5:7618234 6:1283574 7:1285346 8:1234576  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6123784 6:7182354 7:1684532 8:1745326  
8 0     1:6237845 2:6134875 3:6712485 4:1872365 5:6127384 6:1273584 7:1234856 8:1723465  
8 0     1:6723845 2:6173485 3:6127485 4:1823675 5:6712384 6:7123584 7:1584632 8:1234675  
8 0     1:6782345 2:7861345 3:6127485 4:1237865 5:7861234 6:7812354 7:8162543 8:1625347  
8 0     1:6723845 2:6173845 3:8612745 4:1283675 5:6712834 6:7123854 7:8154632 8:1723456  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6128374 6:7812354 7:8164532 8:1674352  
8 0     1:6782345 2:7618345 3:6128745 4:8123765 5:7681234 6:7812354 7:8162543 8:1456732  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6128374 6:1782354 7:1453826 8:1743526  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6128374 6:1728354 7:1453826 8:1743562  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6128374 6:1872354 7:8145326 8:1743526  
8 0     1:7862345 2:6137485 3:6127845 4:1237865 5:7861234 6:8712354 7:8154236 8:1524376  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6128374 6:1723854 7:1453826 8:1273456  
8 0     1:6723485 2:6178345 3:6127845 4:1237865 5:8612374 6:8172354 7:1845326 8:1432765  
8 0     1:8627345 2:6817345 3:1276845 4:1237685 5:6812374 6:7182543 7:1268453 8:1254376  
8 0     1:7628345 2:6187345 3:1287645 4:1238765 5:8761234 6:7812543 7:1543286 8:1267543  
8 0     1:7682345 2:7618345 3:1286475 4:1823675 5:6781234 6:8127543 7:8125346 8:1576324  
8 0     1:6872345 2:6173845 3:1278645 4:1237865 5:6172384 6:8712543 7:1684325 8:1645237  
8 0     1:6782345 2:6178345 3:1287645 4:1728365 5:6781234 6:7812543 7:1563824 8:1567342  
8 0     1:6723845 2:6178345 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1327654  
8 0     1:7682345 2:6813745 3:1287645 4:1237865 5:7861234 6:7812543 7:1542386 8:1265473  
8 0     1:6782345 2:6178345 3:6172845 4:7123865 5:8671234 6:8712354 7:1456823 8:1765432  
8 0     1:8623745 2:6183475 3:6128475 4:1723865 5:8612374 6:8123574 7:1234865 8:1574326  
8 0     1:6782345 2:6178345 3:7128645 4:1236785 5:6781234 6:8712543 7:1354682 8:1547632  
8 0     1:6782345 2:6178345 3:1286745 4:8123675 5:6781234 6:7812543 7:1543682 8:1456732  
8 0     1:6782345 2:6178345 3:1286475 4:8123675 5:6781234 6:7812543 7:1534682 8:1456732  
8 0     1:8672345 2:6173485 3:7126845 4:1236875 5:8671234 6:7125843 7:1354862 8:1524367  
8 0     1:6782345 2:6187345 3:1287645 4:1283765 5:6718234 6:7812543 7:8156432 8:1673425  
8 0     1:8623745 2:7613485 3:7126845 4:1723685 5:8617234 6:1275843 7:1234586 8:1752436  
8 0     1:6872345 2:6173845 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1654237  
8 0     1:6723485 2:6178345 3:6172845 4:1238765 5:8761234 6:8712354 7:1654823 8:1432765  
8 0     1:6782345 2:8613475 3:1287645 4:1237865 5:7861234 6:7812543 7:8165243 8:1625473  
8 0     1:6782345 2:6178345 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1765432  
8 0     1:8672345 2:6173485 3:1286475 4:1238675 5:8671234 6:8712543 7:1534682 8:1524376  
8 0     1:6728345 2:6178345 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1276543  
8 0     1:8672345 2:6813745 3:1276845 4:1237685 5:7681234 6:7182543 7:1865423 8:1254367  
8 0     1:8762345 2:6138475 3:1267845 4:1238675 5:8761234 6:1257483 7:1524836 8:1542367  
8 0     1:6782345 2:6178345 3:6172845 4:1237865 5:7861234 6:7812354 7:1654823 8:1654732  
8 0     1:6827345 2:6138475 3:1728645 4:1723865 5:8612734 6:8125743 7:1238465 8:1654723  
8 0     1:7628345 2:6137485 3:1827645 4:1823765 5:7612834 6:7125843 7:1548236 8:1237465  
8 0     1:6827345 2:6187345 3:6127845 4:1237865 5:8612374 6:8123574 7:1284653 8:1654372  
8 0     1:6872345 2:6187345 3:1872645 4:1236785 5:6781234 6:7812543 7:1854623 8:1546723  
8 0     1:7628345 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:1543286 8:1276543  
8 0     1:6872345 2:6178345 3:1278645 4:1273865 5:6817234 6:8172543 7:1834256 8:1564327  
8 0     1:8623745 2:7618345 3:6712485 4:1723865 5:8617234 6:8127354 7:1234586 8:1753426  
8 0     1:8627345 2:8617345 3:1276845 4:1237685 5:6812374 6:7128543 7:1268453 8:1254376  
8 0     1:6782345 2:6178345 3:7182645 4:1236875 5:6871234 6:8712543 7:1354682 8:1754623  
8 0     1:8762345 2:8761345 3:8761245 4:1236785 5:6781234 6:1237854 7:1238546 8:1235467  
8 0     1:6782345 2:6178345 3:7182645 4:1236875 5:6781234 6:8712543 7:1354682 8:1574623  
8 0     1:8762345 2:6817345 3:1276485 4:1237685 5:7681234 6:7182543 7:1854326 8:1253476  
8 0     1:6872345 2:6173485 3:1278645 4:1237865 5:8617234 6:8712543 7:1684325 8:1652437  
8 0     1:6827345 2:6187345 3:1287645 4:1283765 5:6182374 6:7812543 7:1286453 8:1673425  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6128734 6:8712543 7:1684352 8:1643752  
8 0     1:6782345 2:6178345 3:7182645 4:1236785 5:6781234 6:8712543 7:1354682 8:1547623  
8 0     1:7682345 2:7618345 3:1286745 4:1283765 5:7681234 6:8125473 7:1254386 8:1567342  
8 0     1:6728345 2:6178345 3:1286475 4:1238675 5:6712384 6:8712543 7:1538462 8:1264753  
8 0     1:7682345 2:6183475 3:1286745 4:6128375 5:7681234 6:8124573 7:1524386 8:1567342  
8 0     1:7623485 2:6138745 3:1267845 4:6123875 5:8761234 6:1245783 7:1542836 8:1423675  
8 0     1:6872345 2:6173485 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1652437  
8 0     1:7682345 2:6183745 3:1287645 4:1237865 5:7681234 6:7812543 7:1542386 8:1564732  
8 0     1:6723845 2:6173485 3:1276485 4:1823765 5:7612384 6:7125843 7:1654832 8:1237465  
8 0     1:6782345 2:6178345 3:1278645 4:7128365 5:6871234 6:8712543 7:1456832 8:1756342  
8 0     1:6237845 2:6137485 3:8712645 4:1827365 5:6127834 6:1258743 7:1234685 8:1273465  
8 0     1:7682345 2:6718345 3:1286475 4:1238675 5:6712834 6:8172543 7:1825346 8:1643527  
8 0     1:8672345 2:6178345 3:6172485 4:1238765 5:8761234 6:8712354 7:1654823 8:1534276  
8 0     1:7628345 2:6178345 3:7612845 4:1238765 5:7612384 6:8712354 7:1354826 8:1276453  
8 0     1:6273845 2:8617345 3:6812745 4:1823765 5:6182374 6:1283754 7:8124563 8:1273456  
8 0     1:6728345 2:6178345 3:1278645 4:1238765 5:7612384 6:8712543 7:1654832 8:1276453  
8 0     1:6782345 2:6178345 3:1278645 4:1723865 5:6718234 6:8712543 7:1568324 8:1764325  
8 0     1:7682345 2:7618345 3:1286745 4:1283675 5:6781234 6:8127543 7:8125436 8:1576342  
8 0     1:6238745 2:6187345 3:1287645 4:1237865 5:7861234 6:7812543 7:1328654 8:1326547  
8 0     1:7628345 2:6173485 3:1827645 4:1823765 5:7612834 6:7125843 7:1543826 8:1273465  
8 0     1:7628345 2:6178345 3:6128745 4:1238765 5:8761234 6:8712354 7:1543826 8:1276543  
8 0     1:8672345 2:6173485 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1524376  
8 0     1:8672345 2:6173485 3:1276845 4:1723865 5:8671234 6:7125483 7:1586324 8:1524367  
8 0     1:6238745 2:6138475 3:7812645 4:1728365 5:6128734 6:1257483 7:1283465 8:1236475  
8 0     1:8762345 2:7861345 3:1267845 4:1237685 5:7861234 6:1258473 7:1825436 8:1254376  
8 0     1:6827345 2:6187345 3:1287645 4:1238765 5:8761234 6:7812543 7:1286543 8:1675432  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:7612384 6:7123584 7:1658432 8:1234765  
8 0     1:8623745 2:8617345 3:1276485 4:1237685 5:7861234 6:7125843 7:1326854 8:1253476  
8 0     1:6723845 2:6173485 3:1276485 4:1782365 5:6712384 6:7128543 7:1563284 8:1723456  
8 0     1:6723485 2:6178345 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1432765  
8 0     1:6872345 2:6187345 3:6127845 4:1273865 5:8612734 6:8172354 7:1834526 8:1654372  
8 0     1:6234875 2:6137845 3:1278645 4:1237865 5:8761234 6:8712543 7:1842365 8:1423765  
8 0     1:6823745 2:6183745 3:7128645 4:1827365 5:6812734 6:8125743 7:1283465 8:1563724  
8 0     1:6723845 2:6173485 3:8712645 4:1823675 5:6712834 6:7125843 7:1385462 8:1234657  
8 0     1:6723845 2:6137485 3:8127645 4:1823765 5:7612834 6:7128543 7:1654823 8:1237456  
8 0     1:7623845 2:7613845 3:7612485 4:1283675 5:6712384 6:1237584 7:1235846 8:1234675  
8 0     1:6283475 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:1432865 8:1276543  
8 0     1:6283475 2:6178345 3:6128745 4:1238765 5:8761234 6:8712354 7:1438265 8:1276543  
8 0     1:6782345 2:6178345 3:1728645 4:7128365 5:6718234 6:8712543 7:1456823 8:1763425  
8 0     1:6782345 2:6178345 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1765432  
8 0     1:6782345 2:6178345 3:1278645 4:1238675 5:6871234 6:8712543 7:1546832 8:1756432  
8 0     1:6782345 2:6178345 3:1278645 4:1238675 5:6781234 6:8712543 7:1546832 8:1576432  
8 0     1:6782345 2:6178345 3:1278645 4:1238675 5:6718234 6:8712543 7:1546832 8:1764325  
8 0     1:6782345 2:6178345 3:1278645 4:1238675 5:6712834 6:8712543 7:1546832 8:1764352  
8 0     1:7623845 2:7613485 3:8761245 4:1823675 5:6712834 6:1237854 7:1238546 8:1234567  
8 0     1:6728345 2:6178345 3:6128745 4:1238765 5:8761234 6:8712354 7:1654382 8:1276543  
8 0     1:7628345 2:6173485 3:1827645 4:1823765 5:7612834 6:7125843 7:1548326 8:1237465  
8 0     1:6872345 2:6178345 3:6172845 4:7123865 5:8671234 6:8712354 7:1456823 8:1654327  
8 0     1:6723845 2:6173845 3:8127645 4:7128365 5:6712834 6:7125843 7:1456382 8:1273465  
8 0     1:6728345 2:6173485 3:1827645 4:1782365 5:6712834 6:7125843 7:1563284 8:1723465  
8 0     1:7628345 2:6187345 3:6128745 4:1238765 5:7612384 6:8712354 7:1543286 8:1276453  
8 0     1:6782345 2:6187345 3:1287645 4:1283765 5:6182734 6:7812543 7:8164352 8:1673425  
8 0     1:6782345 2:6178345 3:1826745 4:1236785 5:6781234 6:8712543 7:1543682 8:1547623  
8 0     1:7682345 2:6718345 3:1286475 4:1283675 5:6718234 6:8172543 7:1825346 8:1634257  
8 0     1:6723845 2:6173485 3:8126745 4:1823675 5:6712834 6:7125843 7:1854362 8:1234657  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:7861234 6:8712354 7:1685432 8:1276543  
8 0     1:6782345 2:6183475 3:1287645 4:1283765 5:7681234 6:7812543 7:8165243 8:1567342  
8 0     1:8672345 2:6817345 3:7126485 4:1236785 5:6871234 6:7182543 7:1358462 8:1253467  
8 0     1:8672345 2:6817345 3:1267485 4:1236785 5:6781234 6:7182543 7:1854362 8:1253467  
8 0     1:6273485 2:6173845 3:1278645 4:1237865 5:8761234 6:8712543 7:1265843 8:1423765  
8 0     1:6728345 2:6173485 3:1827645 4:1872365 5:6712834 6:7125843 7:8156324 8:1723465  
8 0     1:8672345 2:6178345 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1543276  
8 0     1:6723845 2:6173485 3:8127645 4:1872365 5:6712834 6:7128543 7:8156324 8:1723456  
8 0     1:6723845 2:6173485 3:1276485 4:1823765 5:6712384 6:7125843 7:1564832 8:1237465  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:8612734 6:8712354 7:1684352 8:1654327  
8 0     1:8672345 2:6817345 3:1276845 4:1236785 5:6871234 6:7182543 7:1584632 8:1254367  
8 0     1:7862345 2:6781345 3:1268475 4:1236875 5:6781234 6:1872543 7:8125346 8:1257436  
8 0     1:7862345 2:6713845 3:1268475 4:1238675 5:8671234 6:1725483 7:1253486 8:1754236  
8 0     1:8623475 2:8613745 3:1276485 4:1237685 5:7861234 6:7125843 7:1423685 8:1253476  
8 0     1:6782345 2:6178345 3:1278645 4:1237865 5:8671234 6:8712543 7:1568432 8:1765432  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6781234 6:8127543 7:8125346 8:1576432  
8 0     1:6872345 2:6187345 3:6187245 4:1238765 5:8761234 6:8712354 7:1654823 8:1654723  
8 0     1:8762345 2:7681345 3:1267845 4:1236785 5:6781234 6:1827543 7:1825436 8:1254376  
8 0     1:8672345 2:6173845 3:1276845 4:1237865 5:8761234 6:7125483 7:1658432 8:1542376  
8 0     1:6782345 2:6187345 3:1287645 4:1283765 5:6187234 6:7812543 7:8164325 8:1673425  
8 0     1:6827345 2:6173485 3:1278645 4:1237865 5:8612374 6:7812543 7:1286453 8:1652437  
8 0     1:6782345 2:6178345 3:1286475 4:1238675 5:6712834 6:8712543 7:1534682 8:1764352  
8 0     1:7623845 2:8617345 3:8127645 4:1823765 5:7618234 6:7128543 7:1548326 8:1237456  
8 0     1:8762345 2:7618345 3:7612845 4:1238675 5:8671234 6:8123754 7:1235486 8:1543267  
8 0     1:6872345 2:6187345 3:6187245 4:1237865 5:8761234 6:8712354 7:1658423 8:1654723  
8 0     1:6723845 2:8617345 3:8127645 4:1872365 5:6718234 6:7128543 7:8156324 8:1723456  
8 0     1:6823745 2:7618345 3:7128645 4:1723865 5:8617234 6:8127543 7:1823456 8:1654327  
8 0     1:6823745 2:7618345 3:7128645 4:1723865 5:8617234 6:8127543 7:1283456 8:1654372  
8 0     1:7623485 2:6138745 3:1267845 4:6123875 5:8761234 6:1245873 7:1542836 8:1423765  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6812734 6:8125743 7:1283465 8:1564372  
8 0     1:6872345 2:6187345 3:1827645 4:8172365 5:6781234 6:7812543 7:1856324 8:1456723  
8 0     1:6823745 2:7618345 3:7128645 4:1723865 5:8617234 6:8127543 7:1234586 8:1675432  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:8761234 6:8712354 7:1658432 8:1543276  
8 0     1:6728345 2:6178345 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1276543  
8 0     1:6782345 2:6178345 3:1287645 4:1728365 5:6718234 6:8712543 7:1563824 8:1763425  
8 0     1:6872345 2:6178345 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1654327  
8 0     1:6872345 2:6178345 3:1278645 4:7123865 5:6871234 6:8712543 7:1456832 8:1564327  
8 0     1:6872345 2:6187345 3:6172845 4:1238765 5:8761234 6:8712354 7:1654823 8:1654372  
8 0     1:7623845 2:7613485 3:7612485 4:1823675 5:6712384 6:1237584 7:1235846 8:1234675  
8 0     1:8672345 2:8617345 3:1267845 4:1236785 5:6871234 6:7128543 7:1584362 8:1254367  
8 0     1:6283475 2:6187345 3:6128745 4:1238765 5:8761234 6:7812354 7:1432865 8:1267543  
8 0     1:6827345 2:6187345 3:6128745 4:1237865 5:6128374 6:8123754 7:1284563 8:1647352  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:6127384 6:8712543 7:1684352 8:1645327  
8 0     1:8672345 2:8617345 3:1267845 4:1236875 5:6871234 6:7128543 7:1548362 8:1254367  
8 0     1:7862345 2:7861345 3:1268745 4:1236875 5:7681234 6:1285743 7:8125436 8:1257436  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:1865432 8:1234567  
8 0     1:6872345 2:6178345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1654327  
8 0     1:6872345 2:6178345 3:7128645 4:1238675 5:6871234 6:8712543 7:1354682 8:1564327  
8 0     1:6782345 2:6178345 3:1286475 4:1823675 5:6781234 6:7812543 7:1534682 8:1567324  
8 0     1:8672345 2:6817345 3:1276845 4:7123685 5:6871234 6:7182543 7:1458632 8:1254367  
8 0     1:7682345 2:6718345 3:1826475 4:1236785 5:6781234 6:8172543 7:8125346 8:1547623  
8 0     1:6782345 2:6187345 3:1287645 4:1283765 5:6178234 6:7812543 7:1643285 8:1673425  
8 0     1:6823745 2:6183745 3:7128645 4:1273865 5:6812734 6:8125743 7:8123465 8:1756432  
8 0     1:7862345 2:8613745 3:1276845 4:1237865 5:7861234 6:7125483 7:8154236 8:1254376  
8 0     1:6782345 2:6178345 3:1278645 4:1728365 5:6781234 6:8712543 7:1568324 8:1576342  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:7861234 6:7812354 7:1865432 8:1543276  
8 0     1:7682345 2:6781345 3:1286475 4:1236875 5:6781234 6:8172543 7:8125346 8:1257463  
8 0     1:6782345 2:6178345 3:1287645 4:1238765 5:7612834 6:8712543 7:1654382 8:1764352  
8 0     1:7682345 2:6134875 3:1286745 4:1238675 5:7861234 6:8125743 7:1524386 8:1657243  
8 0     1:7628345 2:6173485 3:1827645 4:1823765 5:7612834 6:7125843 7:1584326 8:1234765  
8 0     1:6723845 2:6173845 3:8127645 4:1278365 5:6172834 6:1725843 7:1384256 8:1273465  
8 0     1:7682345 2:7618345 3:1287645 4:1238765 5:7612384 6:7812543 7:1254386 8:1674532  
8 0     1:6827345 2:6187345 3:6128745 4:1237865 5:6128374 6:1823754 7:1284563 8:1473526  
8 0     1:6238745 2:8761345 3:6871245 4:1782365 5:6178234 6:1278354 7:1238456 8:1234567  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:1658432 8:1234756  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:8761234 6:8712354 7:1654823 8:1765432  
8 0     1:8762345 2:6137485 3:1278645 4:1237865 5:8761234 6:8712543 7:1584236 8:1524376  
8 0     1:8762345 2:6137485 3:1278645 4:1237865 5:7861234 6:8712543 7:1854236 8:1524376  
8 0     1:7623485 2:6138475 3:1267845 4:6123875 5:8761234 6:1245783 7:1524836 8:1423675  
8 0     1:8672345 2:8617345 3:1276845 4:1237685 5:7861234 6:7125843 7:1685432 8:1254376  
8 0     1:8623475 2:6187345 3:6127845 4:1237865 5:7861234 6:7812354 7:1432865 8:1543726  
8 0     1:8762345 2:6178345 3:6127845 4:1237865 5:8761234 6:8712354 7:1584326 8:1543276  
8 0     1:7623485 2:6137845 3:1267845 4:6123875 5:8761234 6:1245873 7:1548236 8:1423765  
8 0     1:8762345 2:7861345 3:1267845 4:1237685 5:7681234 6:1285473 7:1825436 8:1254376  
8 0     1:6782345 2:6178345 3:7128645 4:1238675 5:6871234 6:8712543 7:1354682 8:1756432  
8 0     1:6782345 2:6178345 3:7128645 4:1238675 5:6781234 6:8712543 7:1354682 8:1576432  
8 0     1:6872345 2:6178345 3:6178245 4:7123865 5:8671234 6:8712354 7:1456823 8:1654237  
8 0     1:6782345 2:6178345 3:7128645 4:1238675 5:6718234 6:8712543 7:1354682 8:1764325  
8 0     1:6238745 2:8613475 3:7812645 4:1872365 5:6182734 6:1285743 7:1823465 8:1237456  
8 0     1:6234875 2:6178345 3:6127845 4:1237865 5:8761234 6:8712354 7:1843265 8:1432765  
8 0     1:6782345 2:6178345 3:1278645 4:7123865 5:6871234 6:8712543 7:1456832 8:1756432  
8 0     1:6723845 2:6173485 3:1276485 4:1823675 5:6712384 6:7125843 7:1584632 8:1234675  
8 0     1:6872345 2:6178345 3:6178245 4:1238765 5:8761234 6:8712354 7:1654823 8:1654237  
8 0     1:6872345 2:6178345 3:1278645 4:1238765 5:8761234 6:8712543 7:1654832 8:1654327  
8 0     1:8623745 2:7618345 3:6712845 4:1723865 5:8617234 6:8127354 7:1234856 8:1574326  
8 0     1:7623845 2:7613485 3:1264875 4:1823675 5:7612384 6:1257843 7:1253846 8:1234675  
8 0     1:8623745 2:7613485 3:7126845 4:1723865 5:8617234 6:1275483 7:1234586 8:1752436  
8 0     1:6872345 2:6178345 3:1278645 4:1238675 5:6871234 6:8712543 7:1546832 8:1564327  
8 0     1:8672345 2:6173845 3:1276845 4:1237865 5:7861234 6:7125483 7:1685432 8:1542376  
8 0     1:7682345 2:6781345 3:1286475 4:1236785 5:6781234 6:8172543 7:8125346 8:1254763  
8 0     1:6782345 2:6178345 3:1287645 4:1283765 5:6178234 6:7812543 7:1643825 8:1673425  
8 0     1:6237845 2:6137485 3:7126485 4:1827365 5:6127384 6:1258743 7:1234685 8:1273465  
8 0     1:6723845 2:8617345 3:8126475 4:1823675 5:6718234 6:7128543 7:1853462 8:1234567  
8 0     1:6728345 2:6178345 3:6172845 4:7123865 5:6712384 6:8712354 7:1456283 8:1726453  
8 0     1:6283745 2:6183745 3:7128645 4:1273865 5:8612734 6:8125743 7:1238465 8:1265473  
8 0     1:8672345 2:8617345 3:7126845 4:1236875 5:6871234 6:7128543 7:1354862 8:1254367  
8 0     1:6782345 2:6178345 3:1286475 4:1238675 5:6718234 6:8712543 7:1534682 8:1764325  
8 0     1:7682345 2:6183475 3:1286745 4:1283675 5:7618234 6:8125743 7:1582436 8:1634275  
8 0     1:6723845 2:8617345 3:8617245 4:1823765 5:7618234 6:7123854 7:1685423 8:1234576  
8 0     1:6872345 2:6178345 3:1286475 4:1238675 5:8671234 6:8712543 7:1534682 8:1654327  
8 0     1:7682345 2:6183475 3:1286745 4:1283675 5:7618234 6:8125743 7:1528436 8:1634725  
8 0     1:8672345 2:8613745 3:1278645 4:1237865 5:7861234 6:8712543 7:1685423 8:1254376  
8 0     1:8762345 2:8613745 3:1276485 4:1237685 5:7861234 6:7125843 7:1854236 8:1253476  
8 0     1:6782345 2:6187345 3:1287645 4:1238765 5:7612834 6:7812543 7:8165432 8:1674352  
8 0     1:6723845 2:6173485 3:1264875 4:1823675 5:6712384 6:7125843 7:1538462 8:1234675  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:8612734 6:8172354 7:1843526 8:1654732  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:1658432 8:1234756  
8 0     1:6728345 2:6178345 3:6128745 4:1238765 5:7612384 6:8712354 7:1654382 8:1276453  
8 0     1:7628345 2:6187345 3:6128745 4:1238765 5:7612384 6:7812354 7:1543286 8:1267453  
8 0     1:8672345 2:8617345 3:1276485 4:1236785 5:6871234 6:7128543 7:1584632 8:1253467  
8 0     1:7682345 2:7618345 3:1286745 4:1238675 5:7612834 6:8125743 7:8125436 8:1764352  
8 0     1:8762345 2:6781345 3:1267845 4:1236785 5:6781234 6:1872543 7:1825436 8:1254376  
8 0     1:7682345 2:6183745 3:1827645 4:8123765 5:7681234 6:7812543 7:1542386 8:1456723  
8 0     1:7682345 2:7618345 3:1826475 4:8123675 5:6781234 6:8127543 7:8125346 8:1457623  
8 0     1:7682345 2:6718345 3:1286475 4:1238675 5:8671234 6:8172543 7:1253486 8:1675432  
8 0     1:8627345 2:8617345 3:1278645 4:1237865 5:8612374 6:7812543 7:1286453 8:1254376  
8 0     1:8672345 2:6173845 3:1276845 4:1237865 5:8612734 6:7125483 7:1684352 8:1542376  
8 0     1:6782345 2:6178345 3:1278645 4:1238765 5:6172834 6:8712543 7:1648325 8:1764352  
8 0     1:6872345 2:6178345 3:1286475 4:1238675 5:6871234 6:8712543 7:1534682 8:1564327  
8 0     1:7682345 2:6183745 3:1287645 4:1238765 5:7612384 6:8712543 7:1542386 8:1764532  
8 0     1:6823745 2:6187345 3:1827645 4:8123765 5:7681234 6:7812543 7:1832654 8:1456237  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6182734 6:1728354 7:1435286 8:1723456  
8 0     1:7623845 2:6817345 3:8127645 4:1823765 5:7618234 6:7182543 7:1548326 8:1237456  
8 0     1:8672345 2:8617345 3:1276845 4:1237865 5:7861234 6:7125483 7:1685432 8:1254376  
8 0     1:6238745 2:6134785 3:6124785 4:1782365 5:6123874 6:1235874 7:1823465 8:1234765  
8 0     1:8672345 2:6178345 3:6127845 4:1238765 5:8761234 6:8712354 7:1654832 8:1543276  
8 0     1:6273845 2:6134785 3:8172645 4:1872365 5:6127834 6:1258743 7:1234685 8:1273465  
8 0     1:7862345 2:7861345 3:1268475 4:1236875 5:6781234 6:1287543 7:8125346 8:1257436  
8 0     1:6723845 2:6173485 3:1276485 4:1823765 5:6712384 6:7125843 7:1568432 8:1234765  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6127834 6:8712543 7:1684352 8:1643572  
8 0     1:6782345 2:6178345 3:1278645 4:1238765 5:6172384 6:8712543 7:1648325 8:1764532  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:8612734 6:8712354 7:1684352 8:1276543  
8 0     1:8672345 2:6173485 3:1268745 4:1236875 5:8671234 6:7125843 7:1543862 8:1524367  
8 0     1:7862345 2:8613745 3:1276485 4:1237685 5:7681234 6:7128543 7:8154236 8:1253476  
8 0     1:8672345 2:6173485 3:1267845 4:1236875 5:8671234 6:7125843 7:1548362 8:1524367  
8 0     1:8672345 2:6173485 3:1267845 4:1236785 5:8671234 6:7125843 7:1584362 8:1524367  
8 0     1:6872345 2:6187345 3:1827645 4:8712365 5:6781234 6:7812543 7:1485632 8:1456723  
8 0     1:6782345 2:6183745 3:1287645 4:1283765 5:7618234 6:7812543 7:8165423 8:1673425  
8 0     1:6823745 2:6187345 3:1287645 4:1238765 5:7681234 6:7812543 7:1328654 8:1567432  
8 0     1:6823745 2:6187345 3:1287645 4:1237865 5:7681234 6:7812543 7:1328654 8:1564732  
8 0     1:7862345 2:8613475 3:1268745 4:1236875 5:7681234 6:1285743 7:8152436 8:1257436  
8 0     1:6782345 2:6183745 3:1287645 4:1238765 5:7612834 6:8712543 7:8165423 8:1764352  
8 0     1:6872345 2:6173485 3:1287645 4:1238765 5:8671234 6:8712543 7:1564382 8:1652437  
8 0     1:7682345 2:6718345 3:1286475 4:1238675 5:6712384 6:8172543 7:1253486 8:1674532  
8 0     1:8762345 2:8613745 3:1278645 4:1237865 5:7861234 6:8712543 7:1854236 8:1254376  
8 0     1:6827345 2:6187345 3:6182745 4:8123765 5:6812374 6:8123754 7:1824563 8:1456273  
8 0     1:6237485 2:6137845 3:7128645 4:1273865 5:8612734 6:8125743 7:1238465 8:1427365  
8 0     1:6827345 2:6183475 3:1782645 4:1723685 5:6812734 6:8125743 7:1823465 8:1546237  
8 0     1:6283745 2:6183475 3:7128645 4:1723865 5:6127384 6:8127543 7:1283456 8:1264537  
8 0     1:6823745 2:6183745 3:7128645 4:1273865 5:6812734 6:8125743 7:1234865 8:1567432  
8 0     1:7682345 2:6183475 3:1286745 4:1283675 5:7618234 6:8125743 7:8152436 8:1763425  
8 0     1:7682345 2:8761345 3:1286745 4:1238675 5:8761234 6:8125743 7:1254386 8:1672543  
8 0     1:6287345 2:6187345 3:1287645 4:1237865 5:7861234 6:7812543 7:1286543 8:1265473  
8 0     1:6723845 2:6173485 3:1267485 4:1823675 5:6712384 6:7125843 7:1584362 8:1234675  
8 0     1:6273845 2:6134785 3:8172645 4:1872365 5:6127834 6:1257843 7:1234865 8:1273465  
8 0     1:6782345 2:6178345 3:1728645 4:1283675 5:6781234 6:8712543 7:1546823 8:1576342  
8 0     1:8672345 2:6173485 3:1276845 4:1273685 5:8617234 6:1725843 7:1348256 8:1527436  
8 0     1:7623845 2:8761345 3:8126475 4:1823675 5:6718234 6:1287543 7:1285346 8:1234576  
8 0     1:6782345 2:6178345 3:1287645 4:1283765 5:7681234 6:7812543 7:1654382 8:1567342  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:8671234 6:7125843 7:1568432 8:1253476  
8 0     1:8672345 2:6817345 3:1276845 4:1237685 5:6812734 6:7182543 7:1864352 8:1254367  
8 0     1:6782345 2:6178345 3:1278645 4:1238675 5:6712384 6:8712543 7:1546832 8:1764532  
8 0     1:6872345 2:6187345 3:1827645 4:1236785 5:6871234 6:7812543 7:1584632 8:1546723  
8 0     1:6823745 2:6187345 3:1287645 4:1238765 5:7612834 6:7812543 7:1328654 8:1674352  
8 0     1:6823745 2:6187345 3:1287645 4:1238765 5:8761234 6:7812543 7:1328654 8:1675432  
8 0     1:6823745 2:6183745 3:7128645 4:1273865 5:8612734 6:8125743 7:1283465 8:1654372  
8 0     1:7862345 2:7618345 3:7612845 4:1238675 5:8671234 6:8123754 7:1235486 8:1754326  
8 0     1:8762345 2:7613845 3:1267845 4:1238765 5:8761234 6:1254783 7:1254836 8:1542367  
8 0     1:8672345 2:6178345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1543276  
8 0     1:6723845 2:6178345 3:1286475 4:1238675 5:8671234 6:8712543 7:1534862 8:1326754  
8 0     1:7628345 2:6183745 3:1287645 4:1238765 5:7612384 6:8712543 7:1542386 8:1276453  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:7612834 6:8712543 7:1865432 8:1764352  
8 0     1:6728345 2:6178345 3:7128645 4:1238675 5:6712384 6:8712543 7:8135462 8:1726453  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:7861234 6:7125843 7:1685432 8:1253476  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6127834 6:8125743 7:1283465 8:1643572  
8 0     1:6782345 2:6813745 3:1287645 4:1237685 5:7681234 6:7812543 7:8165423 8:1254673  
8 0     1:8762345 2:6134785 3:1267845 4:6123785 5:8761234 6:1245873 7:1582436 8:1524376  
8 0     1:6827345 2:6187345 3:6182745 4:8123765 5:6812374 6:8123574 7:1824653 8:1456273  
8 0     1:6728345 2:6178345 3:1278645 4:1238765 5:6712384 6:8712543 7:1564832 8:1276453  
8 0     1:7682345 2:7618345 3:1287645 4:1283765 5:7681234 6:7812543 7:1254386 8:1567342  
8 0     1:8762345 2:7613845 3:1267845 4:1238675 5:8761234 6:1257483 7:1254836 8:1542367  
8 0     1:7682345 2:7861345 3:1286745 4:1238675 5:8761234 6:8125743 7:1254386 8:1627543  
8 0     1:6872345 2:6187345 3:1872645 4:8123675 5:6781234 6:7812543 7:1854623 8:1456723  
8 0     1:8623745 2:7618345 3:6712845 4:1723865 5:8617234 6:8127354 7:1234586 8:1754326  
8 0     1:6782345 2:6183475 3:1287645 4:1238765 5:7612834 6:8712543 7:8165243 8:1764352  
8 0     1:7623485 2:6178345 3:1278645 4:1238765 5:8761234 6:8712543 7:1548326 8:1432765  
8 0     1:8672345 2:6817345 3:1276845 4:1723685 5:6871234 6:7182543 7:1586324 8:1254367  
8 0     1:8627345 2:8617345 3:1276845 4:1237685 5:7861234 6:7125843 7:1268543 8:1254376  
8 0     1:6782345 2:6178345 3:7126485 4:1236875 5:6871234 6:8712543 7:1354682 8:1753462  
8 0     1:7862345 2:8617345 3:1276845 4:1237685 5:7861234 6:7125843 7:8154326 8:1254376  
8 0     1:6872345 2:6187345 3:1287645 4:1872365 5:6871234 6:7812543 7:1586324 8:1567324  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:8612734 6:8712354 7:1684352 8:1654723  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:8165432 8:1723456  
8 0     1:6287345 2:6187345 3:6127845 4:1237865 5:8612374 6:8123754 7:1284563 8:1265437  
8 0     1:6782345 2:6178345 3:1287645 4:7182365 5:6781234 6:8712543 7:1456382 8:1576324  
8 0     1:8762345 2:6173845 3:1276845 4:1237865 5:7861234 6:7125483 7:1854326 8:1542376  
8 0     1:8672345 2:6817345 3:1276845 4:1236785 5:6781234 6:7182543 7:1854632 8:1254367  
8 0     1:6782345 2:6178345 3:6172845 4:7128365 5:6712834 6:7182354 7:1456823 8:1734526  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6712834 6:8127543 7:1253486 8:1674352  
8 0     1:6782345 2:6178345 3:1278645 4:8123675 5:6781234 6:8712543 7:1546832 8:1457632  
8 0     1:8672345 2:6817345 3:1276845 4:1236875 5:6871234 6:7182543 7:1548632 8:1254367  
8 0     1:6723845 2:6173485 3:8127645 4:1823765 5:6172834 6:7128543 7:1643825 8:1273456  
8 0     1:8672345 2:8617345 3:1268745 4:1236875 5:6871234 6:7128543 7:1543862 8:1254367  
8 0     1:6872345 2:6187345 3:8712645 4:1236875 5:6871234 6:7812543 7:1354862 8:1354672  
8 0     1:6723485 2:6173485 3:7812645 4:8123675 5:6712834 6:7125843 7:1835462 8:1234657  
8 0     1:8762345 2:8617345 3:1276845 4:1237685 5:8761234 6:7125843 7:1584326 8:1254376  
8 0     1:8762345 2:8617345 3:1276845 4:1237685 5:7861234 6:7125843 7:1854326 8:1254376  
8 0     1:6728345 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:8165432 8:1276543  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6812734 6:8172354 7:1843526 8:1456723  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:7612384 6:7123584 7:1654832 8:1237465  
8 0     1:6278345 2:6178345 3:6128745 4:1238765 5:7612384 6:8712354 7:8126543 8:1276453  
8 0     1:8672345 2:6173485 3:1276845 4:1273865 5:8617234 6:7125483 7:1863425 8:1524367  
8 0     1:6782345 2:6178345 3:1278645 4:1728365 5:6871234 6:8712543 7:1568324 8:1756342  
8 0     1:6782345 2:6178345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1765432  
8 0     1:6872345 2:6173485 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1652437  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:8761234 6:7812354 7:1654823 8:1675432  
8 0     1:6782345 2:6178345 3:7128645 4:1283675 5:6718234 6:7182543 7:1354682 8:1734256  
8 0     1:6283745 2:6183475 3:6128475 4:1723865 5:8612374 6:8123574 7:1238465 8:1265473  
8 0     1:6872345 2:6178345 3:6172845 4:1238765 5:8761234 6:8712354 7:1654823 8:1654327  
8 0     1:8762345 2:6173485 3:1278645 4:1237865 5:8761234 6:8712543 7:1584326 8:1524376  
8 0     1:8672345 2:6173485 3:1276845 4:1237685 5:8761234 6:7125843 7:1658432 8:1524376  
8 0     1:6723845 2:6173485 3:8127645 4:1823765 5:6172834 6:7125843 7:1643825 8:1273465  
8 0     1:8672345 2:6817345 3:1276845 4:1237685 5:6817234 6:7182543 7:1864325 8:1254367  
8 0     1:8623745 2:8613475 3:7126845 4:1723685 5:6812734 6:1287543 7:8123456 8:1275436  
8 0     1:6728345 2:6187345 3:6128745 4:1238765 5:7612384 6:8712354 7:8165432 8:1276453  
8 0     1:8762345 2:7861345 3:1276845 4:1237865 5:7861234 6:7125483 7:1825436 8:1254376  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:7861234 6:7812354 7:1654823 8:1657432  
8 0     1:7862345 2:6713485 3:1286475 4:1238675 5:8671234 6:8172543 7:1253486 8:1752436  
8 0     1:6728345 2:6178345 3:1278645 4:1723865 5:6712384 6:8712543 7:1568324 8:1276453  
8 0     1:6872345 2:6187345 3:8712645 4:1236785 5:6781234 6:7812543 7:1385462 8:1354672  
8 0     1:6287345 2:6187345 3:6127845 4:1237865 5:6123784 6:8123754 7:1284563 8:1264537  
8 0     1:6827345 2:6187345 3:6128745 4:1283765 5:6128374 6:1823754 7:1284563 8:1734526  
8 0     1:6872345 2:6178345 3:1278645 4:1278365 5:6187234 6:8712543 7:1683425 8:1634275  
8 0     1:8762345 2:6178345 3:1278645 4:1237865 5:7861234 6:8712543 7:1854326 8:1543276  
8 0     1:6723845 2:6173485 3:1276485 4:1823765 5:6172384 6:7125843 7:1648325 8:1237465  
8 0     1:8672345 2:8617345 3:1276845 4:1723865 5:8671234 6:7125483 7:1568324 8:1254376  
8 0     1:6723485 2:6173845 3:1276845 4:7123865 5:8671234 6:7125483 7:1456832 8:1423765  
8 0     1:6723845 2:6178345 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1327654  
8 0     1:6872345 2:6178345 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1654327  
8 0     1:8762345 2:8761345 3:1264785 4:1236785 5:8671234 6:1275843 7:1258346 8:1253467  
8 0     1:6283745 2:7618345 3:6712845 4:1723865 5:6172384 6:8127354 7:1283456 8:1264537  
8 0     1:6283745 2:6183475 3:7128645 4:1723865 5:8612734 6:8125743 7:1283465 8:1265437  
8 0     1:8762345 2:8761345 3:1267845 4:1237685 5:7681234 6:1285473 7:1285436 8:1254376  
8 0     1:6728345 2:6178345 3:7128645 4:1238675 5:6712384 6:8712543 7:1354682 8:1276453  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:7861234 6:7812354 7:1865432 8:1276543  
8 0     1:6782345 2:6178345 3:1287645 4:1283675 5:6781234 6:8712543 7:1546382 8:1576342  
8 0     1:6238745 2:7613485 3:8712645 4:1782365 5:6172834 6:1278543 7:1238456 8:1234567  
8 0     1:6872345 2:6187345 3:1278645 4:1287365 5:6871234 6:8712543 7:1568342 8:1563742  
8 0     1:8762345 2:6713845 3:1268475 4:1238675 5:8671234 6:1725483 7:1253486 8:1542367  
8 0     1:6723845 2:6173485 3:1276485 4:7182365 5:6712384 6:7125843 7:8145632 8:1723465  
8 0     1:8672345 2:6173485 3:1276845 4:1236785 5:8671234 6:7125843 7:1584632 8:1524367  
8 0     1:6238745 2:8761345 3:8712645 4:1782365 5:6178234 6:1278543 7:1238456 8:1234567  
8 0     1:6287345 2:6187345 3:6128745 4:1237865 5:6123784 6:8123754 7:1284563 8:1264573  
8 0     1:6237485 2:6183745 3:7128645 4:1273865 5:8612734 6:8125743 7:1238465 8:1473265  
8 0     1:6782345 2:6178345 3:1287645 4:1283765 5:7618234 6:7812543 7:1654382 8:1673425  
8 0     1:6872345 2:6187345 3:1287645 4:8127365 5:6817234 6:8172543 7:1834256 8:1456732  
8 0     1:6723485 2:6173845 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1423765  
8 0     1:6872345 2:6178345 3:6128745 4:1238765 5:8761234 6:8712354 7:1654382 8:1654327  
8 0     1:6872345 2:6173485 3:1278645 4:1273865 5:8617234 6:8172543 7:8134256 8:1765243  
8 0     1:6782345 2:6178345 3:1278645 4:1723865 5:6781234 6:8712543 7:1568324 8:1576432  
8 0     1:7682345 2:8761345 3:1286745 4:1238765 5:8761234 6:8125473 7:1254386 8:1672543  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6871234 6:8127543 7:8125346 8:1756432  
8 0     1:6237485 2:6134785 3:7812645 4:8172365 5:6128734 6:1287543 7:8123456 8:1237456  
8 0     1:6287345 2:6134785 3:1782645 4:1782365 5:6128734 6:1258743 7:1823465 8:1234765  
8 0     1:6782345 2:6183745 3:1287645 4:1238765 5:7612834 6:7812543 7:8165423 8:1674352  
8 0     1:8672345 2:6173485 3:1278645 4:1237865 5:8612734 6:8712543 7:1684352 8:1524376  
8 0     1:6723845 2:8617345 3:8127645 4:1782365 5:6718234 6:7128543 7:1563284 8:1723456  
8 0     1:8672345 2:8617345 3:1276845 4:1236785 5:6781234 6:7128543 7:1854632 8:1254367  
8 0     1:6723845 2:6173485 3:8127645 4:1823675 5:6712834 6:7125843 7:1584632 8:1234675  
8 0     1:6782345 2:6813745 3:1287645 4:1237865 5:7861234 6:7812543 7:8165423 8:1265473  
8 0     1:6823745 2:6183745 3:7128645 4:1273865 5:6812734 6:8125743 7:1238465 8:1564732  
8 0     1:6782345 2:6178345 3:1287645 4:1728365 5:6781234 6:8712543 7:1563824 8:1576342  
8 0     1:7682345 2:7681345 3:7612845 4:8123675 5:6781234 6:8123754 7:8123546 8:1245763  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:8612734 6:8127543 7:8123456 8:1765432  
8 0     1:6782345 2:6183745 3:1278645 4:1237865 5:7681234 6:7812543 7:8165423 8:1564372  
8 0     1:6723485 2:6173845 3:1276845 4:1238675 5:8671234 6:7125483 7:1546832 8:1423765  
8 0     1:6723845 2:8617345 3:8127645 4:7182365 5:6718234 6:7128543 7:8145632 8:1723456  
8 0     1:6723845 2:6173845 3:8127645 4:7128365 5:6712834 6:7125843 7:8145632 8:1723465  
8 0     1:6782345 2:6178345 3:1278645 4:7128365 5:6718234 6:8712543 7:1456832 8:1763425  
8 0     1:6782345 2:6178345 3:1278645 4:7128365 5:6718234 6:7812543 7:1456832 8:1673425  
8 0     1:7682345 2:7618345 3:1286745 4:1238675 5:6712834 6:8127543 7:8125436 8:1764352  
8 0     1:8672345 2:8613745 3:1276485 4:1237685 5:7861234 6:7125843 7:1685423 8:1253476  
8 0     1:6782345 2:6178345 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1765432  
8 0     1:6782345 2:6178345 3:1286745 4:1238675 5:6871234 6:8712543 7:1543682 8:1756432  
8 0     1:6782345 2:6178345 3:1286745 4:1238675 5:6781234 6:8712543 7:1543682 8:1576432  
8 0     1:6782345 2:6178345 3:1286745 4:1238675 5:6718234 6:8712543 7:1543682 8:1764325  
8 0     1:8623745 2:6183475 3:6124875 4:1723865 5:8612374 6:8123574 7:1234865 8:1573426  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6712834 6:8127543 7:8125346 8:1764352  
8 0     1:6872345 2:6187345 3:1287645 4:1236785 5:6781234 6:7812543 7:1854632 8:1546732  
8 0     1:6782345 2:6178345 3:1278645 4:1238765 5:6712384 6:8712543 7:1564832 8:1764532  
8 0     1:6723485 2:6178345 3:1278645 4:1237865 5:8617234 6:8712543 7:1684325 8:1432765  
8 0     1:6723845 2:8617345 3:6817245 4:1823765 5:7618234 6:7128354 7:8165423 8:1723456  
8 0     1:7682345 2:7618345 3:1286745 4:1283675 5:7681234 6:8125743 7:1254386 8:1567342  
8 0     1:6273845 2:6173485 3:6127485 4:1823765 5:6123784 6:1237584 7:1248563 8:1237465  
8 0     1:6237485 2:7618345 3:6712845 4:1723865 5:8617234 6:8127354 7:1238456 8:1473265  
8 0     1:8672345 2:6817345 3:1267485 4:1236785 5:6871234 6:7182543 7:1584362 8:1253467  
8 0     1:6782345 2:6178345 3:1278645 4:1237865 5:8617234 6:8712543 7:1684325 8:1765432  
8 0     1:7682345 2:6718345 3:1286475 4:1238675 5:8671234 6:8172543 7:8125346 8:1765432  
8 0     1:7862345 2:8761345 3:1286475 4:1238675 5:8671234 6:8127543 7:1253486 8:1725436  
8 0     1:8672345 2:8617345 3:1276845 4:1237865 5:8671234 6:7125483 7:1568432 8:1254376  
8 0     1:7682345 2:7861345 3:1286745 4:1238765 5:8761234 6:8125473 7:1254386 8:1627543  
8 0     1:8672345 2:6817345 3:1276845 4:1273685 5:6871234 6:7182543 7:1586342 8:1254367  
8 0     1:6823745 2:6813745 3:7128645 4:1273865 5:6812734 6:8125743 7:1238465 8:1256473  
8 0     1:6723845 2:8617345 3:8712645 4:1823675 5:6718234 6:7128543 7:1385462 8:1234567  
8 0     1:6728345 2:6178345 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1276543  
8 0     1:7623845 2:8617345 3:8127645 4:1823765 5:7618234 6:7128543 7:1854326 8:1234576  
8 0     1:6287345 2:6187345 3:6127845 4:1237865 5:6123784 6:1237584 7:1284563 8:1246537  
8 0     1:6723485 2:6178345 3:6127845 4:1237865 5:8612734 6:8172354 7:1843526 8:1432765  
8 0     1:7862345 2:6137485 3:1268745 4:1237865 5:7861234 6:1254873 7:8154236 8:1524736  
8 0     1:6237485 2:6187345 3:1287645 4:1237865 5:7861234 6:7812543 7:1328654 8:1473265  
8 0     1:6782345 2:6178345 3:1287645 4:1238765 5:8671234 6:8712543 7:1564382 8:1765432  
8 0     1:6872345 2:6173485 3:1286475 4:1238675 5:8671234 6:8712543 7:1534682 8:1652437  
8 0     1:6823745 2:7618345 3:7128645 4:1723865 5:8617234 6:8127543 7:8123456 8:1765432  
8 0     1:6782345 2:6178345 3:1278645 4:7123865 5:6712384 6:8712543 7:1456832 8:1764532  
8 0     1:6723485 2:6178345 3:6128745 4:1238765 5:8761234 6:8712354 7:1654382 8:1432765  
8 0     1:6782345 2:6178345 3:1278645 4:7123865 5:6712834 6:8712543 7:1456832 8:1764352  
8 0     1:6728345 2:6178345 3:7128645 4:1238675 5:6712384 6:8712543 7:1835462 8:1264537  
8 0     1:8627345 2:6134785 3:1726845 4:1723685 5:8612734 6:1258743 7:1234685 8:1527436  
8 0     1:7628345 2:6183745 3:1287645 4:1238765 5:7612384 6:7812543 7:1542386 8:1267453  
8 0     1:7682345 2:6183475 3:1286745 4:1283675 5:7681234 6:8125743 7:8152436 8:1576342  
8 0     1:6782345 2:6178345 3:1278645 4:1273865 5:6172384 6:8172543 7:1834256 8:1764532  
8 0     1:6782345 2:8613745 3:1287645 4:1237865 5:7861234 6:7812543 7:8165423 8:1625473  
8 0     1:8672345 2:6173485 3:1276845 4:1273865 5:8617234 6:7125483 7:1634285 8:1572436  
8 0     1:8672345 2:6137485 3:1276845 4:1237865 5:7861234 6:7125483 7:1685423 8:1524376  
8 0     1:8627345 2:6187345 3:8612745 4:1237865 5:8612374 6:8123754 7:1284563 8:1354726  
8 0     1:6723485 2:6173845 3:1278645 4:1723865 5:8671234 6:8712543 7:1563284 8:1472365  
8 0     1:6723485 2:6178345 3:6127845 4:1237865 5:7861234 6:7812354 7:1865432 8:1432765  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:7861234 6:7812354 7:1865432 8:1654372  
8 0     1:7623845 2:7861345 3:8126475 4:1823675 5:6718234 6:1287543 7:1825346 8:1234576  
8 0     1:8672345 2:8613745 3:1276845 4:1237865 5:7861234 6:7125483 7:1685423 8:1254376  
8 0     1:6872345 2:6187345 3:1827645 4:8123675 5:6781234 6:7812543 7:1854632 8:1456723  
8 0     1:8672345 2:6173485 3:1276845 4:1238765 5:8761234 6:7125483 7:1654832 8:1524376  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6812734 6:8125743 7:1234865 8:1567432  
8 0     1:8672345 2:6817345 3:1276845 4:1237685 5:6812734 6:7182543 7:1684352 8:1254376  
8 0     1:7862345 2:6173485 3:1278645 4:1237865 5:7861234 6:8712543 7:8154326 8:1524376  
8 0     1:7862345 2:7861345 3:1264875 4:1236875 5:8671234 6:1275843 7:1253486 8:1275346  
8 0     1:8672345 2:6173485 3:1276845 4:7123685 5:8671234 6:7125843 7:1458632 8:1524367  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6127834 6:1872354 7:1843526 8:1435726  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:7861234 6:8712354 7:1685432 8:1543276  
8 0     1:6782345 2:6178345 3:1286475 4:1238675 5:8671234 6:8712543 7:1534682 8:1765432  
8 0     1:6283745 2:6187345 3:1287645 4:1237865 5:7861234 6:7812543 7:1328654 8:1265473  
8 0     1:8672345 2:6173485 3:1276845 4:1236875 5:8671234 6:7125843 7:1548632 8:1524367  
8 0     1:8672345 2:8617345 3:1276485 4:1236875 5:6871234 6:7128543 7:1548632 8:1253467  
8 0     1:7682345 2:6183745 3:1287645 4:1238765 5:7612834 6:8712543 7:1542386 8:1764352  
8 0     1:6728345 2:6178345 3:7128645 4:1238675 5:6712384 6:8712543 7:1354862 8:1267453  
8 0     1:6283745 2:6183745 3:7128645 4:1273865 5:6127384 6:8125743 7:1283465 8:1264537  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:8612734 6:8172354 7:1843526 8:1654723  
8 0     1:6728345 2:6173485 3:1827645 4:1823765 5:6172834 6:7125843 7:1643825 8:1273465  
8 0     1:6823745 2:6183745 3:7182645 4:8127365 5:6812734 6:8125743 7:1823465 8:1456237  
8 0     1:8762345 2:8617345 3:1276485 4:1237685 5:8761234 6:7125843 7:1584326 8:1253476  
8 0     1:6782345 2:6183745 3:1827645 4:8123765 5:7681234 6:7812543 7:8165423 8:1456723  
8 0     1:6287345 2:6187345 3:6128745 4:1237865 5:7861234 6:7812354 7:1286543 8:1265473  
8 0     1:8672345 2:6173485 3:1278645 4:1237865 5:8761234 6:8712543 7:1658432 8:1524376  
8 0     1:7682345 2:6718345 3:1286475 4:1283675 5:6781234 6:8172543 7:8125346 8:1576342  
8 0     1:8672345 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:8165432 8:1543276  
8 0     1:8672345 2:6134785 3:1276845 4:1237865 5:8761234 6:7125483 7:1658243 8:1524376  
8 0     1:6287345 2:6187345 3:6127845 4:1237865 5:7861234 6:7812354 7:1286543 8:1265437  
8 0     1:6723845 2:8617345 3:8127645 4:1823765 5:6718234 6:7128543 7:8156432 8:1723456  
8 0     1:6723845 2:8617345 3:7812645 4:1823675 5:6718234 6:7128543 7:1835462 8:1234567  
8 0     1:6827345 2:6187345 3:1827645 4:8123765 5:7681234 6:7812543 7:1826543 8:1456273  
8 0     1:6872345 2:6178345 3:1728645 4:1238675 5:8671234 6:8712543 7:1546823 8:1654327  
8 0     1:6823745 2:6183475 3:7182645 4:8172365 5:6812734 6:8127543 7:1823456 8:1456237  
8 0     1:7682345 2:7618345 3:1286745 4:1283675 5:7618234 6:8125743 7:8125436 8:1763425  
8 0     1:7682345 2:6718345 3:1286475 4:1238675 5:6712834 6:8172543 7:1285346 8:1643572  
8 0     1:6827345 2:8617345 3:6127485 4:1237865 5:8612374 6:8123574 7:1284653 8:1625347  
8 0     1:8672345 2:6817345 3:1276485 4:1236785 5:6871234 6:7182543 7:1584632 8:1253467  
8 0     1:7682345 2:6718345 3:1826475 4:1236875 5:6781234 6:8172543 7:8125346 8:1574623  
8 0     1:6723485 2:6173845 3:1278645 4:1723865 5:8671234 6:8712543 7:1856324 8:1423657  
8 0     1:8672345 2:8617345 3:1276845 4:1237685 5:6871234 6:7128543 7:1586432 8:1254367  
8 0     1:6723845 2:6173845 3:8127645 4:1283675 5:6712834 6:7125843 7:8154632 8:1723465  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6812734 6:8125743 7:1238465 8:1564732  
8 0     1:6872345 2:6178345 3:1278645 4:1238765 5:6871234 6:8712543 7:1564832 8:1564327  
8 0     1:6723845 2:6173485 3:1726485 4:7182365 5:6712384 6:7125843 7:1845623 8:1234657  
8 0     1:6287345 2:6187345 3:6128745 4:1237865 5:8612374 6:8123754 7:1284563 8:1265473  
8 0     1:6723845 2:6178345 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1327654  
8 0     1:6782345 2:6178345 3:7128645 4:8123675 5:6781234 6:8712543 7:1354682 8:1457632  
8 0     1:6827345 2:6187345 3:1287645 4:1238765 5:7612834 6:8712543 7:1286543 8:1764352  
8 0     1:6782345 2:6187345 3:1826745 4:8123675 5:6781234 6:7812543 7:8154362 8:1456723  
8 0     1:6782345 2:6183745 3:1287645 4:1237865 5:7861234 6:7812543 7:8165423 8:1654732  
8 0     1:6782345 2:6183745 3:1287645 4:1237865 5:7681234 6:7812543 7:8165423 8:1564732  
8 0     1:8762345 2:6178345 3:6127845 4:1237865 5:7861234 6:8712354 7:1854326 8:1543276  
8 0     1:8672345 2:6173485 3:1278645 4:1237865 5:7861234 6:8712543 7:1685432 8:1524376  
8 0     1:7682345 2:7613485 3:1286745 4:1238675 5:8761234 6:8125743 7:1254386 8:1675243  
8 0     1:6723485 2:6173845 3:1268745 4:1238675 5:8671234 6:7125483 7:1543862 8:1423675  
8 0     1:7862345 2:8761345 3:1268475 4:1236875 5:8671234 6:1275843 7:1253486 8:1725436  
8 0     1:7862345 2:7613845 3:1268475 4:1238675 5:8671234 6:1275483 7:1253486 8:1754236  
8 0     1:8672345 2:6817345 3:1276485 4:1236875 5:6871234 6:7182543 7:1548632 8:1253467  
8 0     1:8623745 2:7618345 3:7612485 4:1723865 5:8617234 6:8123754 7:1234586 8:1753426  
8 0     1:6782345 2:6178345 3:1286745 4:1823675 5:6781234 6:7812543 7:1543682 8:1567324  
8 0     1:8672345 2:6817345 3:1276485 4:1237685 5:6817234 6:7182543 7:8164325 8:1725346  
8 0     1:7623845 2:6173485 3:8127645 4:1823765 5:7612834 6:7125843 7:1584326 8:1234765  
8 0     1:7623845 2:6173485 3:8127645 4:1823765 5:7612834 6:7125843 7:1548326 8:1237465  
8 0     1:6723845 2:6178345 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1327654  
8 0     1:8623475 2:8613745 3:1276845 4:1237865 5:7861234 6:7125483 7:1423685 8:1254376  
8 0     1:8627345 2:6187345 3:6127845 4:1237865 5:8612374 6:8123754 7:1284563 8:1543726  
8 0     1:6782345 2:6178345 3:7128645 4:8123675 5:6781234 6:7812543 7:1354682 8:1456732  
8 0     1:6782345 2:6178345 3:7128645 4:1823675 5:6781234 6:8712543 7:1354682 8:1576324  
8 0     1:8672345 2:6173485 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1524376  
8 0     1:8672345 2:6178345 3:8617245 4:7123865 5:8671234 6:8712354 7:1458623 8:1354267  
8 0     1:6782345 2:6178345 3:7128645 4:1823675 5:6781234 6:7812543 7:1354682 8:1567324  
8 0     1:6237845 2:8613475 3:7812645 4:1872365 5:6182734 6:1285743 7:8123465 8:1237456  
8 0     1:8623745 2:7618345 3:7612845 4:1723865 5:8617234 6:8123754 7:1238456 8:1547326  
8 0     1:6872345 2:6178345 3:1278645 4:1273865 5:6178234 6:8172543 7:1834256 8:1643257  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6128734 6:7812543 7:1864352 8:1643752  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:7612834 6:8125743 7:1258346 8:1643752  
8 0     1:8623745 2:8613475 3:7126845 4:1723685 5:8612734 6:1258743 7:1234685 8:1257436  
8 0     1:6283745 2:7618345 3:7612845 4:1723865 5:6172384 6:8123754 7:1283456 8:1264537  
8 0     1:8672345 2:6817345 3:1268475 4:1236875 5:6871234 6:7182543 7:1534862 8:1254367  
8 0     1:6728345 2:6178345 3:1286745 4:1238675 5:6712384 6:8712543 7:1543862 8:1267453  
8 0     1:7682345 2:6183745 3:1287645 4:8123765 5:7681234 6:7812543 7:8154236 8:1457632  
8 0     1:8623745 2:7618345 3:7612845 4:1723865 5:8617234 6:8123754 7:1234856 8:1574326  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:1685432 8:1234576  
8 0     1:6728345 2:6173485 3:1826475 4:1823675 5:6712834 6:7125843 7:8153462 8:1723465  
8 0     1:8672345 2:6173845 3:1276845 4:1273865 5:8617234 6:7125483 7:1638425 8:1542736  
8 0     1:6723485 2:6137485 3:8127645 4:8123765 5:7612834 6:7128543 7:1654823 8:1237456  
8 0     1:7623845 2:6134875 3:1267485 4:1823675 5:7612384 6:1258743 7:1528436 8:1234765  
8 0     1:8672345 2:8617345 3:1276845 4:1236785 5:6871234 6:7128543 7:1584632 8:1254367  
8 0     1:6872345 2:6173845 3:1278645 4:1273865 5:8617234 6:8172543 7:1384256 8:1654273  
8 0     1:6872345 2:6173845 3:1278645 4:1273865 5:6172384 6:8172543 7:1834256 8:1645237  
8 0     1:6237845 2:7861345 3:7681245 4:1872365 5:6187234 6:1283754 7:8123456 8:1237456  
8 0     1:6782345 2:6178345 3:1278645 4:1237865 5:6172834 6:8712543 7:1684325 8:1764352  
8 0     1:6782345 2:7618345 3:6128475 4:1238765 5:8761234 6:7812354 7:8162534 8:1675432  
8 0     1:6782345 2:6178345 3:1286475 4:1283675 5:6781234 6:7812543 7:1534682 8:1567342  
8 0     1:8762345 2:6173845 3:1278645 4:1237865 5:7861234 6:8712543 7:1854326 8:1542376  
8 0     1:6723485 2:6173845 3:1278645 4:1237865 5:8617234 6:8712543 7:1684325 8:1423765  
8 0     1:7682345 2:6187345 3:1827645 4:1237685 5:7681234 6:7812543 7:1543286 8:1546723  
8 0     1:7682345 2:6187345 3:1287645 4:8123765 5:7681234 6:7812543 7:1543286 8:1456732  
8 0     1:7682345 2:6187345 3:1287645 4:1823765 5:7681234 6:7812543 7:1543286 8:1567324  
8 0     1:7682345 2:6187345 3:1287645 4:1283765 5:7681234 6:7812543 7:1543286 8:1567342  
8 0     1:7682345 2:6187345 3:1287645 4:1283765 5:7618234 6:7812543 7:1543286 8:1673425  
8 0     1:6723485 2:6178345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354862 8:1432675  
8 0     1:8672345 2:6173485 3:1276845 4:1723865 5:8671234 6:7125483 7:1568324 8:1524376  
8 0     1:7682345 2:7618345 3:1826475 4:1236875 5:6781234 6:8127543 7:8125346 8:1574623  
8 0     1:7682345 2:6183745 3:1287645 4:1283765 5:7618234 6:7812543 7:1542836 8:1637425  
8 0     1:8672345 2:6817345 3:1264875 4:1236785 5:6871234 6:7182543 7:1538462 8:1253467  
8 0     1:6723485 2:6178345 3:6172845 4:7123865 5:8671234 6:8712354 7:1456823 8:1432765  
8 0     1:6723845 2:8617345 3:8127645 4:1823675 5:6718234 6:7128543 7:1854632 8:1234567  
8 0     1:8672345 2:6817345 3:1276485 4:1237685 5:6817234 6:7182543 7:1864325 8:1253467  
8 0     1:8627345 2:6187345 3:6127485 4:1237865 5:8612374 6:8123754 7:1284563 8:1534726  
8 0     1:8762345 2:6173485 3:1278645 4:1237865 5:7861234 6:8712543 7:1854326 8:1524376  
8 0     1:7682345 2:8761345 3:1286475 4:1238675 5:8671234 6:8127543 7:1253486 8:1672543  
8 0     1:6872345 2:6187345 3:7126485 4:1236875 5:6871234 6:7812543 7:1354862 8:1534672  
8 0     1:8762345 2:6134875 3:1267845 4:1236785 5:8761234 6:1258743 7:1528436 8:1524376  
8 0     1:8672345 2:6173485 3:1278645 4:1273865 5:8617234 6:8712543 7:1683425 8:1524376  
8 0     1:7623845 2:8761345 3:8126475 4:1823675 5:6718234 6:1278543 7:1285346 8:1234567  
8 0     1:8623745 2:7618345 3:7612485 4:1723865 5:8617234 6:8123754 7:1234856 8:1573426  
8 0     1:7862345 2:8617345 3:1276845 4:1237865 5:7861234 6:7125483 7:8154326 8:1254376  
8 0     1:7682345 2:7618345 3:1286475 4:1283675 5:6781234 6:8127543 7:8125346 8:1576342  
8 0     1:6723485 2:6137845 3:1278645 4:1237865 5:8761234 6:8712543 7:1658423 8:1423765  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6128734 6:7182354 7:1643582 8:1743526  
8 0     1:8627345 2:6138475 3:1726845 4:1723865 5:8612734 6:1257483 7:1238465 8:1547236  
8 0     1:6723485 2:6173485 3:8127645 4:8123765 5:6712834 6:7128543 7:1564382 8:1273456  
8 0     1:8762345 2:7613845 3:1268475 4:1238675 5:8671234 6:1275483 7:1253486 8:1542367  
8 0     1:6782345 2:6178345 3:1278645 4:7182365 5:6781234 6:8712543 7:1456832 8:1576324  
8 0     1:6782345 2:6178345 3:1287645 4:8123675 5:6781234 6:8712543 7:1546382 8:1457632  
8 0     1:8762345 2:6137845 3:1278645 4:1237865 5:8761234 6:8712543 7:1584236 8:1542376  
8 0     1:6723485 2:6173845 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1423765  
8 0     1:7682345 2:6718345 3:1286475 4:1238675 5:6712834 6:8172543 7:1253486 8:1674352  
8 0     1:6872345 2:6187345 3:1827645 4:1273685 5:6817234 6:8172543 7:1834256 8:1546723  
8 0     1:6728345 2:6178345 3:1286745 4:1238675 5:6712384 6:8712543 7:1543682 8:1276453  
8 0     1:6782345 2:6178345 3:1287645 4:7128365 5:6718234 6:7812543 7:1456382 8:1673425  
8 0     1:7682345 2:6781345 3:1268475 4:1236875 5:6781234 6:8172543 7:8125346 8:1257436  
8 0     1:6827345 2:6187345 3:6128745 4:1237865 5:8612374 6:8123754 7:1284563 8:1654732  
8 0     1:6723485 2:6137845 3:1278645 4:1237865 5:7861234 6:8712543 7:1685423 8:1423765  
8 0     1:6237845 2:6173485 3:8127645 4:1823765 5:7612834 6:7128543 7:8132654 8:1237456  
8 0     1:8762345 2:7861345 3:1267845 4:1236785 5:7861234 6:1258743 7:1825436 8:1254376  
8 0     1:7623845 2:8613745 3:8127645 4:1823765 5:7618234 6:7128543 7:1584236 8:1234756  
8 0     1:8672345 2:6173485 3:1276845 4:1237865 5:8671234 6:7125483 7:1568432 8:1524376  
8 0     1:6782345 2:6178345 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1765432  
8 0     1:6782345 2:6178345 3:1287645 4:1238675 5:6871234 6:8712543 7:1546382 8:1756432  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:8671234 6:8127543 7:8125346 8:1765432  
8 0     1:6723845 2:6817345 3:8712645 4:1823675 5:6718234 6:7182543 7:1385462 8:1234567  
8 0     1:6782345 2:7618345 3:6128475 4:1238765 5:7861234 6:7812354 7:8162534 8:1657432  
8 0     1:8672345 2:8617345 3:1267485 4:1236785 5:6781234 6:7128543 7:1854362 8:1253467  
8 0     1:7862345 2:6713485 3:1268475 4:1236875 5:8671234 6:1725843 7:1253486 8:1752436  
8 0     1:6823745 2:6183745 3:7128645 4:1273865 5:6812734 6:8125743 7:1234685 8:1576432  
8 0     1:6823745 2:6183745 3:7128645 4:1273865 5:6182734 6:8125743 7:1823465 8:1643275  
8 0     1:6782345 2:6178345 3:1286475 4:1283675 5:6718234 6:7182543 7:1534682 8:1734256  
8 0     1:6823745 2:6187345 3:1827645 4:8123765 5:7681234 6:7812543 7:8132654 8:1745623  
8 0     1:6823745 2:6187345 3:1827645 4:8123765 5:7681234 6:7812543 7:1382654 8:1456273  
8 0     1:6823745 2:6187345 3:1287645 4:1238765 5:7861234 6:7812543 7:1328654 8:1657432  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6127384 6:1723584 7:1483526 8:1237465  
8 0     1:8762345 2:6134875 3:1267845 4:1238675 5:8761234 6:1257483 7:1524836 8:1524367  
8 0     1:8672345 2:8617345 3:7126485 4:1236785 5:6871234 6:7128543 7:1358462 8:1253467  
8 0     1:8623745 2:6183475 3:6128475 4:1723865 5:8612374 6:8123574 7:1238465 8:1547326  
8 0     1:6827345 2:6187345 3:6182745 4:1237865 5:8612374 6:8123754 7:1824563 8:1654273  
8 0     1:7628345 2:6178345 3:6128745 4:1238765 5:7612384 6:8712354 7:1543826 8:1276453  
8 0     1:6872345 2:6187345 3:1278645 4:7123865 5:6871234 6:8712543 7:1456832 8:1564372  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6127384 6:8125743 7:1238465 8:1645732  
8 0     1:6872345 2:6187345 3:1287645 4:1237865 5:6871234 6:7812543 7:1586432 8:1564732  
8 0     1:7628345 2:6183745 3:1287645 4:1238765 5:8761234 6:7812543 7:1542386 8:1267543  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6812734 6:8125743 7:1234685 8:1576432  
8 0     1:6723485 2:6173485 3:8127645 4:8123765 5:6172834 6:7128543 7:1643825 8:1273456  
8 0     1:6782345 2:6183745 3:1827645 4:1237685 5:7681234 6:7812543 7:8165423 8:1546723  
8 0     1:6872345 2:6187345 3:1278645 4:1236875 5:6871234 6:7812543 7:1548632 8:1546372  
8 0     1:6782345 2:6178345 3:7128645 4:1283675 5:6781234 6:7812543 7:1354682 8:1567342  
8 0     1:6782345 2:6178345 3:7128645 4:1283675 5:6718234 6:8712543 7:1354682 8:1763425  
8 0     1:8672345 2:6173485 3:1276845 4:1238675 5:8671234 6:7125483 7:1546832 8:1524376  
8 0     1:6782345 2:6178345 3:1286475 4:8123675 5:6781234 6:8712543 7:1534682 8:1457632  
8 0     1:8762345 2:8613475 3:1267845 4:1236785 5:7681234 6:1285743 7:1852436 8:1254376  
8 0     1:6872345 2:6817345 3:1278645 4:1237865 5:6781234 6:7812543 7:1856432 8:1256437  
8 0     1:6723845 2:8617345 3:8126745 4:1823675 5:6718234 6:7128543 7:1854362 8:1234567  
8 0     1:7682345 2:7618345 3:7618245 4:8123675 5:6781234 6:8123754 7:8123546 8:1457623  
8 0     1:8623745 2:6813475 3:7126845 4:1723685 5:6812734 6:1825743 7:8123465 8:1275436  
8 0     1:8623745 2:7618345 3:7612845 4:1723865 5:8617234 6:8123754 7:1234586 8:1754326  
8 0     1:6872345 2:6187345 3:1827645 4:8123765 5:6817234 6:7812543 7:1864325 8:1456723  
8 0     1:8672345 2:6173485 3:1276845 4:7123865 5:8671234 6:7125483 7:1456832 8:1524376  
8 0     1:7623485 2:6173845 3:1278645 4:1237865 5:8761234 6:8712543 7:1584326 8:1423765  
8 0     1:6872345 2:6178345 3:6127845 4:1238765 5:8761234 6:8712354 7:1654832 8:1654327  
8 0     1:6278345 2:6178345 3:6127845 4:1238765 5:7612384 6:8712354 7:1265483 8:1276453  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6712834 6:8127543 7:1253846 8:1647352  
8 0     1:6723845 2:6173485 3:1276485 4:1823675 5:6712384 6:7128543 7:8154632 8:1723456  
8 0     1:6823745 2:6183745 3:7128645 4:1278365 5:6812734 6:8125743 7:1283465 8:1563472  
8 0     1:6827345 2:6187345 3:6182745 4:1237865 5:8612374 6:8123754 7:1284563 8:1654723  
8 0     1:6273485 2:6187345 3:6127845 4:1237865 5:8612374 6:8123754 7:1284563 8:1437265  
8 0     1:7682345 2:6718345 3:1286475 4:1238675 5:6712384 6:8172543 7:8125346 8:1764532  
8 0     1:7682345 2:7618345 3:1286745 4:1238675 5:6712834 6:8127543 7:1254386 8:1674352  
8 0     1:6872345 2:6187345 3:1264875 4:1236785 5:6871234 6:7812543 7:1538462 8:1534672  
8 0     1:8623745 2:8617345 3:1278645 4:1237865 5:7861234 6:8712543 7:1326854 8:1254376  
8 0     1:8672345 2:8617345 3:1267485 4:1236785 5:6871234 6:7128543 7:1584362 8:1253467  
8 0     1:6728345 2:6173485 3:1827645 4:7182365 5:6712834 6:7125843 7:8145632 8:1723465  
8 0     1:7682345 2:6183745 3:1287645 4:1238765 5:8761234 6:7812543 7:1542386 8:1675432  
8 0     1:7682345 2:6183745 3:1827645 4:1237685 5:7681234 6:7812543 7:1542386 8:1546723  
8 0     1:6827345 2:6187345 3:6128745 4:1237865 5:6128374 6:1823574 7:1284653 8:1473526  
8 0     1:7682345 2:7618345 3:7618245 4:1823675 5:6781234 6:8123754 7:8123546 8:1576234  
8 0     1:6287345 2:6178345 3:6128745 4:1238765 5:7612384 6:8712354 7:1826543 8:1276453  
8 0     1:6283745 2:7618345 3:7612845 4:1723865 5:8617234 6:8123754 7:1238456 8:1265473  
8 0     1:6823745 2:7613485 3:7128645 4:1723865 5:8617234 6:8127543 7:1234586 8:1675243  
8 0     1:6872345 2:6173485 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1652437  
8 0     1:8623745 2:8613745 3:7126845 4:1273685 5:8612734 6:1258743 7:1234685 8:1257436  
8 0     1:6273845 2:6134875 3:1726485 4:1872365 5:6127384 6:1257843 7:1234865 8:1723465  
8 0     1:8672345 2:8617345 3:1726845 4:1236875 5:6871234 6:7128543 7:1548623 8:1254367  
8 0     1:8672345 2:8617345 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1254376  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:8761234 6:7125843 7:1658432 8:1253476  
8 0     1:6823745 2:6187345 3:1287645 4:1283765 5:7618234 6:7812543 7:1328654 8:1673425  
8 0     1:8672345 2:6137485 3:1278645 4:1237865 5:7861234 6:8712543 7:1685423 8:1524376  
8 0     1:6723845 2:6173485 3:6172485 4:1823765 5:7612384 6:7123584 7:1658423 8:1234765  
8 0     1:6723845 2:6173485 3:1276485 4:1782365 5:6712384 6:7125843 7:1563284 8:1723465  
8 0     1:6872345 2:6173485 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1652437  
8 0     1:8672345 2:8617345 3:1276845 4:1723685 5:6871234 6:7128543 7:1586324 8:1254367  
8 0     1:6782345 2:6178345 3:7128645 4:1283675 5:6718234 6:7812543 7:1354682 8:1673425  
8 0     1:6872345 2:6187345 3:1278645 4:1238765 5:6871234 6:8712543 7:1564832 8:1564372  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:8671234 6:8712543 7:1568432 8:1654372  
8 0     1:6872345 2:6187345 3:6187245 4:7812365 5:6781234 6:7812354 7:1845623 8:1456723  
8 0     1:6728345 2:6178345 3:1278645 4:1237865 5:8671234 6:8712543 7:1568432 8:1276543  
8 0     1:6823745 2:6183745 3:7128645 4:1273865 5:6127834 6:8125743 7:1283465 8:1643572  
8 0     1:8627345 2:8613475 3:1726845 4:1723685 5:8612734 6:1258743 7:1234685 8:1257436  
8 0     1:6872345 2:6187345 3:1278645 4:1238765 5:8761234 6:8712543 7:1654832 8:1654372  
8 0     1:6872345 2:6187345 3:1264785 4:1236785 5:6871234 6:7812543 7:1583462 8:1534672  
8 0     1:6782345 2:6178345 3:1827645 4:8123765 5:6781234 6:7812543 7:1564382 8:1456723  
8 0     1:8627345 2:8617345 3:1278645 4:1237865 5:7861234 6:8712543 7:1268543 8:1254376  
8 0     1:6723845 2:6178345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354862 8:1326754  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:8612734 6:8172354 7:1843526 8:1276543  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:1654832 8:1237456  
8 0     1:6237485 2:7618345 3:7612845 4:1723865 5:8617234 6:8123754 7:1234856 8:1743265  
8 0     1:6872345 2:6187345 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1654372  
8 0     1:6723845 2:6173485 3:8127645 4:1823765 5:6712834 6:7128543 7:8156432 8:1723456  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:8761234 6:8712354 7:1654832 8:1276543  
8 0     1:7628345 2:6178345 3:6128475 4:1238765 5:8761234 6:8712354 7:1534826 8:1276543  
8 0     1:6872345 2:6187345 3:1267485 4:1236785 5:6781234 6:7812543 7:1854362 8:1534672  
8 0     1:7682345 2:6718345 3:1286475 4:1238675 5:6712834 6:8172543 7:1258346 8:1643752  
8 0     1:7682345 2:6183745 3:1287645 4:1823765 5:7681234 6:7812543 7:1542386 8:1567324  
8 0     1:7628345 2:7618345 3:1286475 4:1238675 5:8671234 6:8127543 7:1253486 8:1267543  
8 0     1:6823745 2:6183745 3:7128645 4:1273865 5:8612734 6:8125743 7:1238465 8:1654732  
8 0     1:6823745 2:7618345 3:7182645 4:8172365 5:6817234 6:8127543 7:1823456 8:1456237  
8 0     1:6872345 2:6817345 3:1278645 4:1236785 5:6781234 6:7812543 7:1854632 8:1254637  
8 0     1:8672345 2:6173485 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1524376  
8 0     1:6723845 2:6173485 3:6172485 4:7182365 5:6712384 6:7123584 7:1845623 8:1234657  
8 0     1:6782345 2:6178345 3:1278645 4:1723865 5:6712384 6:8712543 7:1568324 8:1764532  
8 0     1:8672345 2:6817345 3:1268745 4:1236875 5:6871234 6:7182543 7:1543862 8:1254367  
8 0     1:6237845 2:6134875 3:7126485 4:1782365 5:6127384 6:1275843 7:1238456 8:1723465  
8 0     1:6872345 2:6187345 3:1287645 4:1283765 5:7618234 6:7812543 7:1865432 8:1673425  
8 0     1:6723845 2:8617345 3:8127645 4:6178235 5:6718234 6:7128453 7:1563284 8:1723456  
8 0     1:7682345 2:6718345 3:1286475 4:1238675 5:6781234 6:8172543 7:8125346 8:1576432  
8 0     1:8627345 2:6138475 3:1726845 4:1723865 5:8612734 6:1257483 7:1234865 8:1574236  
8 0     1:7862345 2:6173485 3:1276845 4:1237685 5:7861234 6:7125843 7:8154326 8:1524376  
8 0     1:6823745 2:7618345 3:7128645 4:1723865 5:6172834 6:8127543 7:1823456 8:1643527  
8 0     1:6723845 2:6178345 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1327654  
8 0     1:6782345 2:6178345 3:1278645 4:1283675 5:6718234 6:8712543 7:1546832 8:1763425  
8 0     1:6827345 2:6187345 3:1287645 4:1283765 5:6812374 6:7812543 7:1286453 8:1567342  
8 0     1:6273845 2:6183475 3:1728645 4:1723865 5:8612734 6:8125743 7:1283465 8:1372654  
8 0     1:6872345 2:6817345 3:1278645 4:1237685 5:6781234 6:7812543 7:1856432 8:1254637  
8 0     1:6782345 2:6178345 3:1286745 4:1238675 5:6712384 6:8712543 7:1543682 8:1764532  
8 0     1:6872345 2:6173845 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1654237  
8 0     1:6782345 2:6178345 3:7128645 4:1238675 5:6712834 6:8712543 7:1354682 8:1764352  
8 0     1:6782345 2:6178345 3:1286745 4:1236875 5:6871234 6:8712543 7:1543682 8:1754632  
8 0     1:6782345 2:6178345 3:1278645 4:7123865 5:6718234 6:8712543 7:1456832 8:1764325  
8 0     1:7682345 2:7618345 3:7618245 4:1238675 5:8671234 6:8123754 7:1235486 8:1675423  
8 0     1:7623845 2:6173845 3:8127645 4:1283765 5:7612834 6:7125843 7:1548326 8:1237465  
8 0     1:6723845 2:6173485 3:1276485 4:1827365 5:6172384 6:1725843 7:1348256 8:1273465  
8 0     1:7682345 2:6718345 3:1286475 4:1238675 5:6712834 6:8172543 7:8125346 8:1764352  
8 0     1:6273845 2:6134785 3:8172645 4:1872365 5:6128734 6:1285743 7:8123465 8:1273456  
8 0     1:8672345 2:8617345 3:1276845 4:1237685 5:7681234 6:7128543 7:1865432 8:1254367  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:8612734 6:8127543 7:1234586 8:1675432  
8 0     1:6723485 2:6178345 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1432765  
8 0     1:8672345 2:6137485 3:1276845 4:1237865 5:8761234 6:7125483 7:1658423 8:1524376  
8 0     1:8762345 2:6134875 3:1267845 4:1236785 5:8761234 6:1257843 7:1528436 8:1524367  
8 0     1:8672345 2:6817345 3:1276485 4:7123685 5:6871234 6:7182543 7:1458632 8:1253467  
8 0     1:6723845 2:6173485 3:7812645 4:1823675 5:6712834 6:7125843 7:1835462 8:1234657  
8 0     1:6237845 2:7613485 3:7612485 4:1782365 5:6172384 6:1237584 7:1238456 8:1723465  
8 0     1:8672345 2:6817345 3:1726845 4:1236875 5:6871234 6:7182543 7:1548623 8:1254367  
8 0     1:8762345 2:7861345 3:1267845 4:1236785 5:7681234 6:1285743 7:1825436 8:1254376  
8 0     1:7623845 2:7613485 3:1267485 4:1823675 5:7612384 6:1257843 7:1258436 8:1234675  
8 0     1:8672345 2:6173485 3:1276845 4:1237685 5:8671234 6:7125843 7:1568432 8:1524376  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:8612734 6:8172354 7:1843526 8:1543276  
8 0     1:6723485 2:6173845 3:1278645 4:1723865 5:8671234 6:8712543 7:8156324 8:1742365  
8 0     1:8623745 2:8761345 3:7126485 4:1723685 5:8617234 6:1275843 7:1234586 8:1725346  
8 0     1:7862345 2:6813475 3:1268745 4:1236875 5:7681234 6:1825743 7:8152436 8:1257436  
8 0     1:8672345 2:6173485 3:1276845 4:1237685 5:8671234 6:7125843 7:1586432 8:1524367  
8 0     1:6234875 2:6187345 3:6128745 4:1238765 5:7861234 6:7812354 7:1432865 8:1432657  
8 0     1:8672345 2:6173845 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1542376  
8 0     1:6782345 2:6178345 3:1826475 4:1236875 5:6781234 6:8712543 7:1534682 8:1574623  
8 0     1:7682345 2:6187345 3:1287645 4:1238765 5:7612834 6:7812543 7:1543286 8:1674352  
8 0     1:7682345 2:6187345 3:1287645 4:1238765 5:7612384 6:8712543 7:1543286 8:1764532  
8 0     1:7682345 2:6187345 3:1287645 4:1238765 5:7612384 6:7812543 7:1543286 8:1674532  
8 0     1:7682345 2:6187345 3:1287645 4:1237865 5:7861234 6:7812543 7:1543286 8:1654732  
8 0     1:7682345 2:6187345 3:1287645 4:1237865 5:7681234 6:7812543 7:1543286 8:1564732  
8 0     1:7682345 2:6187345 3:1287645 4:1237685 5:7681234 6:7812543 7:1543286 8:1546732  
8 0     1:8627345 2:6134875 3:1728645 4:1723865 5:8612734 6:8125743 7:1234865 8:1572436  
8 0     1:8762345 2:8617345 3:1276485 4:1237685 5:7861234 6:7125843 7:1854326 8:1253476  
8 0     1:8762345 2:8617345 3:1276485 4:1237685 5:7681234 6:7128543 7:1854326 8:1253476  
8 0     1:7682345 2:6183745 3:1287645 4:1238765 5:7861234 6:7812543 7:1542386 8:1657432  
8 0     1:6283475 2:6187345 3:6128745 4:1238765 5:7612384 6:8712354 7:1432865 8:1276453  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:8761234 6:7812354 7:1865432 8:1675432  
8 0     1:8623745 2:7618345 3:8761245 4:1723865 5:8617234 6:8123754 7:1234586 8:1735426  
8 0     1:6723485 2:6178345 3:6172845 4:7123865 5:8671234 6:8712354 7:1485623 8:1432657  
8 0     1:6823745 2:6183475 3:7182645 4:8172365 5:6812734 6:8125743 7:8123465 8:1745623  
8 0     1:6782345 2:6187345 3:1287645 4:1283765 5:7618234 6:7812543 7:8165432 8:1673425  
8 0     1:8672345 2:6173845 3:1286475 4:1238675 5:8671234 6:8712543 7:1534682 8:1542376  
8 0     1:6283745 2:6183745 3:7128645 4:1273865 5:8612734 6:8125743 7:1283465 8:1265437  
8 0     1:6723485 2:6178345 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1432765  
8 0     1:8672345 2:6817345 3:1264785 4:1236785 5:6871234 6:7182543 7:1583462 8:1253467  
8 0     1:6723845 2:6178345 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1327654  
8 0     1:6872345 2:6187345 3:1287645 4:8123675 5:6781234 6:7812543 7:1854632 8:1456732  
8 0     1:8672345 2:6173485 3:1278645 4:1273865 5:8617234 6:8172543 7:1348256 8:1527436  
8 0     1:6782345 2:6178345 3:1826745 4:8123675 5:6781234 6:7812543 7:1543682 8:1456723  
8 0     1:7862345 2:8617345 3:1278645 4:1237865 5:7861234 6:8712543 7:8154326 8:1254376  
8 0     1:6287345 2:6187345 3:6128745 4:1237865 5:6123784 6:7812354 7:1286453 8:1264573  
8 0     1:6782345 2:6178345 3:1286475 4:1283675 5:6781234 6:8712543 7:1534682 8:1576342  
8 0     1:6723845 2:6173485 3:8126745 4:1823675 5:6712834 6:7125843 7:1584362 8:1234675  
8 0     1:6723845 2:6173485 3:1276485 4:1823675 5:6712384 6:7125843 7:1854632 8:1234657  
8 0     1:6723845 2:6178345 3:1286475 4:1238675 5:8671234 6:8712543 7:1534682 8:1327654  
8 0     1:8623745 2:6173485 3:1276845 4:1237865 5:7861234 6:7125483 7:1326854 8:1524376  
8 0     1:7862345 2:7681345 3:1264875 4:1236875 5:6781234 6:1827543 7:8125346 8:1257346  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:7861234 6:8712354 7:1685432 8:1654372  
8 0     1:7862345 2:6137845 3:1276845 4:1237865 5:7861234 6:7125483 7:8154236 8:1542376  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:6127834 6:8712543 7:1684352 8:1643527  
8 0     1:6728345 2:6178345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1276543  
8 0     1:6782345 2:6178345 3:1278645 4:1723865 5:6871234 6:8712543 7:1568324 8:1756432  
8 0     1:6872345 2:6173845 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1654237  
8 0     1:6872345 2:6187345 3:1278645 4:8712365 5:6871234 6:7812543 7:1458632 8:1456372  
8 0     1:8672345 2:8617345 3:1286475 4:1238675 5:8671234 6:8712543 7:1534682 8:1254376  
8 0     1:6872345 2:6817345 3:1276845 4:1236785 5:6871234 6:7812543 7:1584632 8:1254367  
8 0     1:6872345 2:6187345 3:1278645 4:8127365 5:6817234 6:8172543 7:1834256 8:1456372  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6128734 6:8712354 7:1684352 8:1643752  
8 0     1:6872345 2:6137845 3:1278645 4:1238765 5:8761234 6:8712543 7:1654823 8:1654237  
8 0     1:6723845 2:8617345 3:6817245 4:1823765 5:7618234 6:7128354 7:1865423 8:1234567  
8 0     1:7862345 2:6134785 3:1286745 4:1238675 5:7861234 6:8125743 7:1524386 8:1527436  
8 0     1:6872345 2:6817345 3:1276845 4:1236785 5:6781234 6:7812543 7:1854632 8:1254367  
8 0     1:6872345 2:6187345 3:1286475 4:1238675 5:8671234 6:8712543 7:1534682 8:1654372  
8 0     1:6723485 2:6178345 3:1286475 4:1238675 5:8671234 6:8712543 7:1534682 8:1432765  
8 0     1:6872345 2:6187345 3:1278645 4:1827365 5:6817234 6:8172543 7:1834256 8:1563724  
8 0     1:8672345 2:6173845 3:1276845 4:1723865 5:8671234 6:7125483 7:1586324 8:1542367  
8 0     1:6728345 2:6173485 3:1827645 4:1823675 5:6712834 6:7125843 7:8154632 8:1723465  
8 0     1:6723845 2:6173485 3:1276485 4:1823765 5:6127384 6:7125843 7:1648352 8:1237465  
8 0     1:6782345 2:6178345 3:1287645 4:8123675 5:6781234 6:7812543 7:1546382 8:1456732  
8 0     1:6238745 2:6134875 3:7126485 4:1782365 5:6127384 6:1275843 7:1238456 8:1234657  
8 0     1:8672345 2:8617345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1254376  
8 0     1:6723845 2:6173845 3:8126745 4:1283675 5:6712834 6:7125483 7:1584362 8:1236475  
8 0     1:6237485 2:7618345 3:7612845 4:1723865 5:8617234 6:8123754 7:1238456 8:1473265  
8 0     1:7682345 2:6138745 3:1287645 4:1238765 5:8761234 6:7812543 7:1542386 8:1675423  
8 0     1:6872345 2:6187345 3:1287645 4:8712365 5:6871234 6:7812543 7:1458632 8:1456732  
8 0     1:6782345 2:6183475 3:1287645 4:1283765 5:7618234 6:7812543 7:8165243 8:1673425  
8 0     1:6728345 2:6178345 3:1278645 4:1238765 5:6172384 6:8712543 7:1648325 8:1276453  
8 0     1:6728345 2:6178345 3:1278645 4:1237865 5:8617234 6:8712543 7:1684325 8:1276543  
8 0     1:6782345 2:6183745 3:1287645 4:1238765 5:8761234 6:7812543 7:8165423 8:1675432  
8 0     1:6872345 2:6137845 3:1278645 4:1237865 5:8761234 6:8712543 7:1658423 8:1654237  
8 0     1:6728345 2:6178345 3:6172845 4:7123865 5:8671234 6:8712354 7:1456823 8:1276543  
8 0     1:6723845 2:6178345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1327654  
8 0     1:6237845 2:6137485 3:7126485 4:1827365 5:6127384 6:1257843 7:1234865 8:1273465  
8 0     1:7682345 2:6183475 3:1286745 4:6128375 5:7618234 6:8124573 7:8152436 8:1763425  
8 0     1:6872345 2:6187345 3:1872645 4:1236785 5:6871234 6:7812543 7:1584623 8:1546723  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6127834 6:8712354 7:1684352 8:1643572  
8 0     1:8672345 2:6173485 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1524376  
8 0     1:8672345 2:6137845 3:1276845 4:1237865 5:8761234 6:7125483 7:1658423 8:1542376  
8 0     1:6287345 2:6187345 3:6127845 4:1237865 5:6123784 6:8123574 7:1284653 8:1264537  
8 0     1:6237485 2:6183475 3:6128475 4:1723865 5:8612374 6:8123574 7:1238465 8:1473265  
8 0     1:6782345 2:6178345 3:1278645 4:8123675 5:6781234 6:7812543 7:1546832 8:1456732  
8 0     1:6782345 2:6178345 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1765432  
8 0     1:6823475 2:6183745 3:1287645 4:1238765 5:7612384 6:7812543 7:1423865 8:1674532  
8 0     1:6723845 2:6137485 3:8127645 4:1823765 5:7612834 6:7128543 7:1658423 8:1234756  
8 0     1:6723845 2:6173485 3:1276485 4:1827365 5:6172384 6:7125843 7:1634825 8:1273465  
8 0     1:7862345 2:8617345 3:1276485 4:1237685 5:7861234 6:7125843 7:8154326 8:1253476  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6712384 6:8127543 7:1253486 8:1674532  
8 0     1:8672345 2:6178345 3:6172845 4:7123865 5:8671234 6:8712354 7:1458623 8:1543267  
8 0     1:8623745 2:7861345 3:7126845 4:1723685 5:6817234 6:1287543 7:8123456 8:1275436  
8 0     1:8623745 2:7861345 3:7126845 4:1723685 5:6817234 6:1278543 7:1234586 8:1275436  
8 0     1:6723485 2:6178345 3:6172845 4:7123865 5:8671234 6:8712354 7:1458623 8:1432675  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6127834 6:7182354 7:1648352 8:1743526  
8 0     1:6782345 2:6178345 3:1286745 4:8123675 5:6781234 6:8712543 7:1543682 8:1457632  
8 0     1:6723485 2:6173845 3:1278645 4:1273865 5:8617234 6:8172543 7:1384256 8:1427365  
8 0     1:7862345 2:8617345 3:1276485 4:1237685 5:7681234 6:7128543 7:8154326 8:1253476  
8 0     1:6872345 2:6178345 3:1278645 4:1278365 5:6187234 6:8172543 7:1834256 8:1634275  
8 0     1:6273845 2:8613475 3:8172645 4:1872365 5:6182734 6:1285743 7:8123465 8:1273456  
8 0     1:6782345 2:6178345 3:1287645 4:1238765 5:6712834 6:8712543 7:1564382 8:1764352  
8 0     1:8627345 2:6173485 3:1278645 4:1237865 5:8612374 6:8712543 7:1268453 8:1524376  
8 0     1:6782345 2:6178345 3:1278645 4:1723865 5:6712834 6:8712543 7:1568324 8:1764352  
8 0     1:8672345 2:6817345 3:1726845 4:7123685 5:6871234 6:7182543 7:1458623 8:1254367  
8 0     1:6823745 2:6183475 3:7182645 4:8172365 5:6812734 6:8125743 7:1823465 8:1456237  
8 0     1:6728345 2:6178345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354862 8:1267543  
8 0     1:6782345 2:6178345 3:1278645 4:1237865 5:6712834 6:8712543 7:1568432 8:1764352  
8 0     1:7682345 2:7618345 3:1286475 4:1283675 5:6718234 6:8127543 7:1825346 8:1634257  
8 0     1:6782345 2:6178345 3:1278645 4:1283675 5:6718234 6:7182543 7:1546832 8:1734256  
8 0     1:7623845 2:6173485 3:8127645 4:1823765 5:7612834 6:7128543 7:1584326 8:1234756  
8 0     1:6782345 2:6178345 3:1278645 4:7123865 5:6781234 6:8712543 7:1456832 8:1576432  
8 0     1:8762345 2:6173845 3:1278645 4:1237865 5:8761234 6:8712543 7:1584326 8:1542376  
8 0     1:7623845 2:6134875 3:1267485 4:1823675 5:7612384 6:1257843 7:1528436 8:1234675  
8 0     1:8672345 2:6173485 3:1276845 4:1238765 5:8671234 6:7125483 7:1564832 8:1524376  
8 0     1:8762345 2:6173485 3:1276845 4:1237865 5:8761234 6:7125483 7:1584326 8:1524376  
8 0     1:8762345 2:6173485 3:1276845 4:1237865 5:7861234 6:7125483 7:1854326 8:1524376  
8 0     1:8762345 2:6173485 3:1276845 4:1237685 5:8761234 6:7125843 7:1584326 8:1524376  
8 0     1:7682345 2:6183745 3:1287645 4:1823765 5:7681234 6:7812543 7:8154236 8:1576324  
8 0     1:6782345 2:6178345 3:1287645 4:1283675 5:6781234 6:7812543 7:1546382 8:1567342  
8 0     1:6782345 2:6178345 3:1287645 4:1283675 5:6718234 6:8712543 7:1546382 8:1763425  
8 0     1:6782345 2:6187345 3:1287645 4:8123675 5:6781234 6:7812543 7:8154632 8:1456732  
8 0     1:8672345 2:6134875 3:1278645 4:1237865 5:8761234 6:8712543 7:1652843 8:1524376  
8 0     1:8762345 2:6137845 3:1278645 4:1237865 5:7861234 6:8712543 7:1854236 8:1542376  
8 0     1:6872345 2:6187345 3:1827645 4:8123765 5:6781234 6:7812543 7:1856432 8:1456723  
8 0     1:6782345 2:6187345 3:1827645 4:8123675 5:6781234 6:7812543 7:8154632 8:1456723  
8 0     1:6872345 2:6187345 3:1264875 4:1236875 5:6871234 6:7812543 7:1534862 8:1534672  
8 0     1:6782345 2:6178345 3:1286475 4:1238675 5:6712384 6:8712543 7:1534682 8:1764532  
8 0     1:6782345 2:6178345 3:1286475 4:1236875 5:6871234 6:8712543 7:1534682 8:1754632  
8 0     1:6723845 2:6173485 3:7126485 4:1823675 5:6712384 6:7125843 7:1358462 8:1234675  
8 0     1:6872345 2:8617345 3:6127485 4:1237865 5:8612734 6:8712354 7:1684352 8:1625347  
8 0     1:7682345 2:6187345 3:1287645 4:1238765 5:8761234 6:7812543 7:1543286 8:1675432  
8 0     1:7682345 2:6187345 3:1287645 4:1238765 5:7861234 6:7812543 7:1543286 8:1657432  
8 0     1:7682345 2:6187345 3:1287645 4:1238765 5:7681234 6:7812543 7:1543286 8:1567432  
8 0     1:7682345 2:6187345 3:1287645 4:1238765 5:7618234 6:7812543 7:1543286 8:1674325  
8 0     1:6728345 2:6178345 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1276543  
8 0     1:6823745 2:8613745 3:7128645 4:1273865 5:8612734 6:8125743 7:1238465 8:1625473  
8 0     1:6723485 2:6173845 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1423765  
8 0     1:6782345 2:6178345 3:1826475 4:1236785 5:6781234 6:8712543 7:1534682 8:1547623  
8 0     1:8672345 2:8617345 3:1278645 4:1237865 5:8617234 6:8712543 7:1684325 8:1254376  
8 0     1:8672345 2:6173485 3:1276845 4:1273865 5:8617234 6:7125483 7:1638425 8:1524736  
8 0     1:8762345 2:8617345 3:1276845 4:1237865 5:8761234 6:7125483 7:1584326 8:1254376  
8 0     1:8672345 2:6137845 3:1276845 4:1237865 5:7861234 6:7125483 7:1685423 8:1542376  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:6817234 6:7812543 7:1864325 8:1567432  
8 0     1:6872345 2:6173485 3:1278645 4:1238765 5:8671234 6:8712543 7:1564832 8:1652437  
8 0     1:6872345 2:6178345 3:1287645 4:1238765 5:8671234 6:8712543 7:1564382 8:1654327  
8 0     1:6728345 2:6178345 3:6172845 4:7123865 5:8671234 6:8712354 7:1456283 8:1726543  
8 0     1:7682345 2:6781345 3:1286475 4:1238675 5:6781234 6:8172543 7:8125346 8:1257643  
8 0     1:6728345 2:6178345 3:1286475 4:1238675 5:8671234 6:8712543 7:1534682 8:1276543  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:7861234 6:8712543 7:1685432 8:1654372  
8 0     1:8672345 2:6173485 3:1276845 4:1237865 5:8612734 6:7125483 7:1684352 8:1524376  
8 0     1:7682345 2:8613745 3:1287645 4:1237865 5:7861234 6:7812543 7:1542386 8:1625473  
8 0     1:6872345 2:6187345 3:1287645 4:8712365 5:6781234 6:7812543 7:1485632 8:1456732  
8 0     1:7682345 2:6183475 3:1286745 4:1283675 5:7618234 6:8125743 7:1524386 8:1673425  
8 0     1:7628345 2:6187345 3:6128745 4:1238765 5:8761234 6:7812354 7:1543286 8:1267543  
8 0     1:6827345 2:6187345 3:6128745 4:1238765 5:6128374 6:8123574 7:1284653 8:1674352  
8 0     1:6723845 2:6173485 3:1276485 4:1823765 5:6712384 6:7128543 7:8156432 8:1723456  
8 0     1:6723845 2:8617345 3:8127645 4:1823675 5:6718234 6:7128543 7:8154632 8:1723456  
8 0     1:6872345 2:6187345 3:7126845 4:1236875 5:6871234 6:7812543 7:1354862 8:1543672  
8 0     1:6872345 2:6173845 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1654237  
8 0     1:7623485 2:6178345 3:1278645 4:1237865 5:8761234 6:8712543 7:1584326 8:1432765  
8 0     1:8672345 2:6173485 3:1276845 4:1723685 5:8671234 6:7125843 7:1586324 8:1524367  
8 0     1:6872345 2:8761345 3:6124785 4:1237865 5:8761234 6:8712354 7:1625834 8:1625347  
8 0     1:6728345 2:6178345 3:1278645 4:1238675 5:6712384 6:8712543 7:1546832 8:1276453  
8 0     1:7623845 2:6173485 3:8127645 4:1823765 5:7612834 6:7128543 7:1548326 8:1237456  
8 0     1:6872345 2:6187345 3:1278645 4:1238675 5:6871234 6:8712543 7:1546832 8:1564372  
8 0     1:8672345 2:6178345 3:6172845 4:7123865 5:8671234 6:8712354 7:1456823 8:1543276  
8 0     1:7862345 2:6173485 3:1276845 4:1237865 5:7861234 6:7125483 7:8154326 8:1524376  
8 0     1:8762345 2:7613485 3:1267845 4:1238675 5:8671234 6:1275483 7:1254836 8:1524367  
8 0     1:6782345 2:6178345 3:1287645 4:1238675 5:6781234 6:8712543 7:1546382 8:1576432  
8 0     1:6782345 2:6178345 3:1287645 4:1238675 5:6718234 6:8712543 7:1546382 8:1764325  
8 0     1:6278345 2:6178345 3:1278645 4:1238765 5:7612384 6:8712543 7:1265483 8:1276453  
8 0     1:8672345 2:6173485 3:1287645 4:1238765 5:8671234 6:8712543 7:1564382 8:1524376  
8 0     1:6782345 2:6178345 3:1287645 4:1238765 5:6172834 6:8712543 7:1643825 8:1764352  
8 0     1:6782345 2:6178345 3:1287645 4:1238765 5:6172834 6:7812543 7:1643825 8:1674352  
8 0     1:7682345 2:6183475 3:1286745 4:6128375 5:7681234 6:8124573 7:8152436 8:1576342  
8 0     1:6273485 2:6173845 3:1278645 4:1237865 5:8612374 6:7812543 7:1286453 8:1423765  
8 0     1:7682345 2:6183475 3:1286745 4:1238675 5:7612834 6:8125743 7:1524386 8:1674352  
8 0     1:8672345 2:6173485 3:1276845 4:1273865 5:8617234 6:7125483 7:1683425 8:1524376  
8 0     1:8672345 2:6173845 3:1276845 4:1237865 5:8617234 6:7125483 7:1684325 8:1542376  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128734 6:7812354 7:1864352 8:1674352  
8 0     1:8762345 2:6138745 3:1268745 4:6123875 5:8761234 6:1245783 7:1542386 8:1542367  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:6128734 6:7812543 7:1864352 8:1674352  
8 0     1:7682345 2:6183475 3:1286745 4:6182375 5:7681234 6:8124573 7:8152436 8:1576324  
8 0     1:6782345 2:6183745 3:1287645 4:1238765 5:7861234 6:7812543 7:8165423 8:1657432  
8 0     1:6872345 2:6187345 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1654372  
8 0     1:6872345 2:6187345 3:1827645 4:8127365 5:6817234 6:8172543 7:1834256 8:1456723  
8 0     1:7628345 2:6187345 3:1287645 4:1238765 5:7612384 6:8712543 7:1543286 8:1276453  
8 0     1:7628345 2:6187345 3:1287645 4:1238765 5:7612384 6:7812543 7:1543286 8:1267453  
8 0     1:6872345 2:6187345 3:1287645 4:7812365 5:6781234 6:7812543 7:1845632 8:1456732  
8 0     1:8762345 2:8617345 3:1278645 4:1237865 5:8761234 6:8712543 7:1584326 8:1254376  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:8165432 8:1654327  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:1865432 8:1765432  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6127834 6:8127543 7:1283456 8:1643572  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:1654832 8:1654732  
8 0     1:8627345 2:6173485 3:1276845 4:1237865 5:8612374 6:7125483 7:1268453 8:1524376  
8 0     1:6827345 2:6187345 3:6128745 4:1238765 5:6128374 6:1823574 7:1284653 8:1743526  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:6187234 6:7812543 7:1864325 8:1674325  
8 0     1:7862345 2:8613745 3:1276845 4:1237685 5:7861234 6:7125843 7:8154236 8:1254376  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:1654832 8:1237456  
8 0     1:8762345 2:6134875 3:1286745 4:1238675 5:8761234 6:8125743 7:1524386 8:1524367  
8 0     1:6237845 2:6134785 3:7126485 4:1872365 5:6127384 6:1258743 7:1234685 8:1273465  
8 0     1:6782345 2:6178345 3:1286475 4:1236875 5:6781234 6:8712543 7:1534682 8:1574632  
8 0     1:6782345 2:6178345 3:1286475 4:1236785 5:6781234 6:8712543 7:1534682 8:1547632  
8 0     1:6723845 2:6173845 3:8127645 4:1283675 5:6712834 6:7125843 7:1546382 8:1273465  
8 0     1:6728345 2:6178345 3:7128645 4:1238675 5:6712384 6:8712543 7:1385462 8:1264573  
8 0     1:8623745 2:6173845 3:1276845 4:1237865 5:7861234 6:7125483 7:1326854 8:1542376  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:8612734 6:8125743 7:1283465 8:1654372  
8 0     1:8672345 2:6817345 3:7126845 4:1236875 5:6871234 6:7182543 7:1354862 8:1254367  
8 0     1:6728345 2:6173485 3:1826745 4:1823675 5:6712834 6:7125843 7:1854362 8:1234657  
8 0     1:6237845 2:8613745 3:7812645 4:1827365 5:6182734 6:1285743 7:8123465 8:1237456  
8 0     1:8623745 2:6138745 3:7126845 4:1273865 5:8612734 6:1257483 7:1238465 8:1547236  
8 0     1:8672345 2:8617345 3:1276845 4:1238675 5:8671234 6:7125483 7:1546832 8:1254376  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:8671234 6:8127543 7:1253486 8:1675432  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:1654382 8:1273456  
8 0     1:7862345 2:7681345 3:1268475 4:1236875 5:6871234 6:1827543 7:8125346 8:1275436  
8 0     1:6728345 2:6178345 3:1286475 4:1238675 5:6712384 6:8712543 7:1534682 8:1276453  
8 0     1:6782345 2:6178345 3:1286475 4:1238675 5:6781234 6:8712543 7:1534682 8:1576432  
8 0     1:6872345 2:6187345 3:7128645 4:1238675 5:6871234 6:8712543 7:1354682 8:1564372  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6712834 6:8127543 7:1285346 8:1643572  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6712384 6:8127543 7:1253846 8:1647532  
8 0     1:6278345 2:6183475 3:1728645 4:1723865 5:8612734 6:8125743 7:1283465 8:1726543  
8 0     1:8672345 2:6173485 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1524376  
8 0     1:7682345 2:6138745 3:1287645 4:1238765 5:7861234 6:7812543 7:1542386 8:1657423  
8 0     1:8672345 2:8617345 3:1276845 4:7123685 5:6871234 6:7128543 7:1458632 8:1254367  
8 0     1:6283745 2:7618345 3:6712845 4:1723865 5:8617234 6:8127354 7:1283456 8:1265437  
8 0     1:8672345 2:6138745 3:1276845 4:1238765 5:8761234 6:7125483 7:1654283 8:1542376  
8 0     1:7682345 2:7618345 3:1286745 4:1238675 5:6712384 6:8127543 7:8125436 8:1764532  
8 0     1:7682345 2:7618345 3:1286745 4:1238675 5:6712384 6:8127543 7:1254386 8:1674532  
8 0     1:6872345 2:6187345 3:1287645 4:1237865 5:6817234 6:7812543 7:1864325 8:1564732  
8 0     1:7682345 2:6183475 3:1286745 4:1283675 5:7618234 6:8125743 7:1524836 8:1637425  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:8617234 6:8712543 7:1684325 8:1654372  
8 0     1:7862345 2:8613475 3:1268745 4:1236875 5:7861234 6:1258743 7:8152436 8:1257436  
8 0     1:8623745 2:8613475 3:7126845 4:1723685 5:8612734 6:1257843 7:1234865 8:1257436  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:7612384 6:8712354 7:1654832 8:1276453  
8 0     1:6723845 2:8617345 3:8127645 4:1823765 5:6187234 6:7128543 7:8164325 8:1723456  
8 0     1:6782345 2:6178345 3:1287645 4:1238675 5:6712834 6:8712543 7:1546382 8:1764352  
8 0     1:7628345 2:7618345 3:1286475 4:1238675 5:6712384 6:8127543 7:1253846 8:1264753  
8 0     1:7862345 2:7861345 3:1268475 4:1236875 5:6871234 6:1287543 7:8125346 8:1275436  
8 0     1:7623485 2:7613845 3:1267845 4:1238765 5:8761234 6:1254783 7:1254836 8:1423675  
8 0     1:8672345 2:8617345 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1254376  
8 0     1:6872345 2:6173485 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1652437  
8 0     1:6782345 2:6178345 3:1286745 4:1283675 5:6781234 6:8712543 7:1543682 8:1576342  
8 0     1:6782345 2:6178345 3:1286745 4:1283675 5:6781234 6:7812543 7:1543682 8:1567342  
8 0     1:6723845 2:6173485 3:8127645 4:1823675 5:6712834 6:7125843 7:1854632 8:1234657  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6871234 6:8712543 7:1568432 8:1564372  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6871234 6:7812543 7:1586432 8:1564372  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6781234 6:7812543 7:1856432 8:1564372  
8 0     1:6723485 2:6173845 3:1278645 4:1238765 5:8671234 6:8712543 7:1564832 8:1423765  
8 0     1:6872345 2:6137485 3:1278645 4:1237865 5:7861234 6:8712543 7:1685423 8:1652437  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6817234 6:8712543 7:1684325 8:1564372  
8 0     1:8623745 2:6137845 3:7126845 4:1273865 5:8612734 6:1257483 7:1238465 8:1542736  
8 0     1:6872345 2:6137485 3:1278645 4:1237865 5:8761234 6:8712543 7:1658423 8:1652437  
8 0     1:6872345 2:6187345 3:1286475 4:1238675 5:6871234 6:8712543 7:1534682 8:1564372  
8 0     1:6237845 2:6183745 3:7128645 4:1273865 5:8612734 6:8125743 7:1238465 8:1732654  
8 0     1:6728345 2:6178345 3:1287645 4:1238675 5:6712384 6:8712543 7:1546382 8:1276453  
8 0     1:6782345 2:6178345 3:7126845 4:1236875 5:6871234 6:8712543 7:1354682 8:1754362  
8 0     1:7682345 2:7618345 3:1286745 4:1238675 5:7612834 6:8125743 7:1254386 8:1674352  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6128734 6:7182354 7:8164352 8:1743526  
8 0     1:6872345 2:6187345 3:1287645 4:1237865 5:7861234 6:7812543 7:1865432 8:1654732  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6817234 6:7812543 7:1864325 8:1564372  
8 0     1:8623475 2:6178345 3:6127845 4:1237865 5:7861234 6:8712354 7:1432685 8:1543276  
8 0     1:6782345 2:6178345 3:1287645 4:1283675 5:6718234 6:7182543 7:1546382 8:1734256  
8 0     1:8672345 2:6178345 3:6172485 4:7123865 5:8671234 6:8712354 7:1458623 8:1534267  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6127834 6:8712354 7:1684352 8:1643527  
8 0     1:8762345 2:6138745 3:1267845 4:6123875 5:8761234 6:1245873 7:1542836 8:1542376  
8 0     1:7682345 2:7618345 3:1286475 4:8123675 5:6781234 6:8127543 7:8125346 8:1457632  
8 0     1:8672345 2:6173485 3:1276845 4:1273685 5:8617234 6:1725843 7:1342856 8:1572436  
8 0     1:8627345 2:6134875 3:1726845 4:1723685 5:8612734 6:1257843 7:1234865 8:1572436  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6187234 6:8712543 7:1684325 8:1643725  
8 0     1:7682345 2:6183475 3:1286745 4:1283675 5:7681234 6:8125743 7:1524386 8:1567342  
8 0     1:8672345 2:6173485 3:1278645 4:1273865 5:8617234 6:8712543 7:1634285 8:1572436  
8 0     1:6283745 2:7618345 3:6712845 4:1723865 5:8617234 6:8127354 7:1238456 8:1265473  
8 0     1:7862345 2:6713485 3:1268475 4:1238675 5:8671234 6:1725483 7:1253486 8:1752436  
8 0     1:6723845 2:6173845 3:8127645 4:7128365 5:6712834 6:7125483 7:8145632 8:1723645  
8 0     1:7862345 2:6137485 3:1276845 4:1237685 5:7861234 6:7125843 7:8154236 8:1524376  
8 0     1:8623475 2:6178345 3:6127845 4:1237865 5:7861234 6:7812354 7:1432865 8:1543276  
8 0     1:8672345 2:6813475 3:1276845 4:1237685 5:7681234 6:7182543 7:1865243 8:1254367  
8 0     1:6728345 2:6178345 3:1278645 4:1238765 5:8671234 6:8712543 7:1564832 8:1276543  
8 0     1:6723845 2:6173485 3:8127645 4:1823675 5:6712834 6:7128543 7:8154632 8:1723456  
8 0     1:6782345 2:6178345 3:1287645 4:1823675 5:6781234 6:8712543 7:1546382 8:1576324  
8 0     1:6782345 2:6178345 3:1286475 4:1283675 5:6718234 6:8712543 7:1534682 8:1763425  
8 0     1:6782345 2:6178345 3:1286475 4:1238675 5:6871234 6:8712543 7:1534682 8:1756432  
8 0     1:6782345 2:6178345 3:1286745 4:1283675 5:6718234 6:8712543 7:1543682 8:1763425  
8 0     1:6782345 2:6178345 3:1286745 4:1283675 5:6718234 6:7812543 7:1543682 8:1673425  
8 0     1:6782345 2:6178345 3:1286745 4:1238675 5:6712834 6:8712543 7:1543682 8:1764352  
8 0     1:6283745 2:7618345 3:7612845 4:1723865 5:8617234 6:8123754 7:1283456 8:1265437  
8 0     1:6728345 2:6183745 3:1287645 4:1238765 5:7612384 6:8712543 7:8165423 8:1276453  
8 0     1:6872345 2:8761345 3:6124785 4:1237865 5:7861234 6:8712354 7:1628534 8:1625347  
8 0     1:6723485 2:6173845 3:1278645 4:7123865 5:8671234 6:8712543 7:1485632 8:1423657  
8 0     1:6723485 2:6173845 3:1278645 4:7123865 5:8671234 6:8712543 7:1458632 8:1423675  
8 0     1:6723485 2:6173845 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1423765  
8 0     1:6723485 2:6173485 3:8127645 4:8123765 5:7612834 6:7128543 7:1654382 8:1273456  
8 0     1:6723845 2:6817345 3:8127645 4:1827365 5:6187234 6:1782543 7:1342586 8:1723456  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:8761234 6:8712354 7:1658432 8:1654732  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:8617234 6:8712543 7:1684325 8:1654327  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6812734 6:8125743 7:1823465 8:1564327  
8 0     1:7862345 2:7861345 3:1268475 4:1236875 5:7681234 6:1285743 7:8125346 8:1257436  
8 0     1:8762345 2:6187345 3:1287645 4:1238765 5:8761234 6:7812543 7:1543286 8:1543267  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:7861234 6:7812354 7:1865432 8:1654732  
8 0     1:7682345 2:6183745 3:1287645 4:1237865 5:7861234 6:7812543 7:1542386 8:1654732  
8 0     1:6827345 2:6187345 3:6127845 4:1237865 5:8612374 6:8123754 7:1284563 8:1654372  
8 0     1:6872345 2:6137845 3:1278645 4:1237865 5:7861234 6:8712543 7:1685423 8:1654237  
8 0     1:6728345 2:6178345 3:1278645 4:1237865 5:6172384 6:8712543 7:1684325 8:1276453  
8 0     1:8672345 2:6173485 3:1278645 4:1237865 5:8617234 6:8712543 7:1684325 8:1524376  
8 0     1:8623745 2:6173485 3:1278645 4:1237865 5:7861234 6:8712543 7:1326854 8:1524376  
8 0     1:7862345 2:8761345 3:1268475 4:1236875 5:6871234 6:1278543 7:1253486 8:1725436  
8 0     1:6782345 2:6183475 3:1287645 4:1238765 5:7612834 6:7812543 7:8165243 8:1674352  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:6817234 6:8712543 7:1684325 8:1564327  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:6187234 6:8712543 7:1684325 8:1643275  
8 0     1:6723845 2:6173485 3:8127645 4:1827365 5:6172834 6:1725843 7:1348256 8:1273465  
8 0     1:6728345 2:6173485 3:7182645 4:1823675 5:6712834 6:7125843 7:8135462 8:1723465  
8 0     1:6782345 2:6178345 3:7128645 4:1283675 5:6781234 6:8712543 7:1354682 8:1576342  
8 0     1:6872345 2:6173845 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1654237  
8 0     1:6872345 2:6817345 3:1267845 4:1236875 5:6871234 6:7812543 7:1548362 8:1254367  
8 0     1:7682345 2:7613485 3:1286475 4:1238675 5:8761234 6:8125743 7:1253486 8:1675243  
8 0     1:8672345 2:8617345 3:1276845 4:1237865 5:8617234 6:7125483 7:1684325 8:1254376  
8 0     1:7682345 2:7618345 3:7612845 4:1238675 5:8671234 6:8123754 7:1235486 8:1675432  
8 0     1:7628345 2:7613485 3:1826475 4:1823675 5:6712834 6:1278543 7:1285346 8:1234567  
8 0     1:6723845 2:8617345 3:6817245 4:7182365 5:6718234 6:7128354 7:8145623 8:1723456  
8 0     1:8627345 2:6173485 3:1276845 4:1237685 5:7861234 6:7125843 7:1268543 8:1524376  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:7861234 6:7812354 7:1865432 8:1654327  
8 0     1:8672345 2:6173845 3:1276845 4:1238765 5:8671234 6:7125483 7:1564832 8:1542376  
8 0     1:6728345 2:6178345 3:1287645 4:1238765 5:8671234 6:8712543 7:1564382 8:1276543  
8 0     1:6723485 2:6173845 3:1276845 4:1723865 5:8671234 6:7125483 7:1568324 8:1423765  
8 0     1:6823745 2:6137845 3:7128645 4:1273865 5:8612734 6:8125743 7:1238465 8:1654273  
8 0     1:6823745 2:6187345 3:1287645 4:1237865 5:7861234 6:7812543 7:1328654 8:1654732  
8 0     1:8762345 2:6138745 3:1267845 4:6123875 5:8761234 6:1245783 7:1542836 8:1542367  
8 0     1:7682345 2:6183475 3:1826745 4:8123675 5:7681234 6:8125743 7:8152436 8:1457623  
8 0     1:6273845 2:6173485 3:6127485 4:1823765 5:6123784 6:1235874 7:1246853 8:1237465  
8 0     1:6723845 2:6173485 3:1276485 4:7182365 5:6712384 6:7128543 7:8145632 8:1723456  
8 0     1:8762345 2:8761345 3:1267845 4:1236785 5:7681234 6:1285743 7:1285436 8:1254376  
8 0     1:6283475 2:6178345 3:6128745 4:1238765 5:7612384 6:8712354 7:1438265 8:1276453  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:7861234 6:7812354 7:1865432 8:1657432  
8 0     1:6273845 2:6173485 3:6127485 4:1823765 5:6123784 6:1235784 7:1248653 8:1237465  
8 0     1:6723845 2:6173485 3:8127645 4:1823765 5:6712834 6:7128543 7:1564382 8:1273456  
8 0     1:6782345 2:6178345 3:1286745 4:1823675 5:6781234 6:8712543 7:1543682 8:1576324  
8 0     1:6782345 2:6178345 3:1287645 4:1823675 5:6781234 6:7812543 7:1546382 8:1567324  
8 0     1:6827345 2:6187345 3:6182745 4:1237865 5:8612374 6:8123574 7:1284653 8:1654723  
8 0     1:7862345 2:7613485 3:1268475 4:1236875 5:8671234 6:1275843 7:1253486 8:1752436  
8 0     1:6273845 2:6173485 3:8127645 4:1823765 5:7612834 6:7128543 7:8126543 8:1273456  
8 0     1:6237485 2:6138745 3:7126845 4:1273865 5:8612734 6:1257483 7:1238465 8:1472365  
8 0     1:8623745 2:8613475 3:7126845 4:1723685 5:6812734 6:1285743 7:8123465 8:1275436  
8 0     1:6728345 2:6178345 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1276543  
8 0     1:6782345 2:6178345 3:1286745 4:1236875 5:6781234 6:8712543 7:1543682 8:1574632  
8 0     1:6723845 2:6173485 3:8127645 4:7182365 5:6712834 6:7125843 7:1845632 8:1234657  
8 0     1:8762345 2:8613745 3:1276485 4:1237685 5:7681234 6:7128543 7:1854236 8:1253476  
8 0     1:8672345 2:6173485 3:1278645 4:1238765 5:8671234 6:8712543 7:1564832 8:1524376  
8 0     1:6723845 2:8617345 3:8127645 4:1823765 5:6178234 6:7128543 7:1643285 8:1723456  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:6178234 6:8712543 7:1684325 8:1643257  
8 0     1:7862345 2:7861345 3:1268475 4:1238675 5:8671234 6:1275483 7:1253486 8:1275436  
8 0     1:7862345 2:7861345 3:1268475 4:1236875 5:8671234 6:1275843 7:1253486 8:1275436  
8 0     1:8672345 2:8617345 3:1276845 4:1237685 5:8617234 6:7125843 7:1864325 8:1254367  
8 0     1:8672345 2:8617345 3:1276845 4:1237685 5:8617234 6:7125843 7:1684325 8:1254376  
8 0     1:8672345 2:8617345 3:1276845 4:1237685 5:6817234 6:7128543 7:1864325 8:1254367  
8 0     1:6872345 2:6817345 3:1267845 4:1236785 5:6871234 6:7812543 7:1584362 8:1254367  
8 0     1:6823745 2:6183475 3:7128645 4:1728365 5:6182734 6:8125743 7:1283465 8:1634725  
8 0     1:6782345 2:6178345 3:1267485 4:1236785 5:6781234 6:8712543 7:1543682 8:1534762  
8 0     1:7682345 2:6813745 3:1287645 4:1237865 5:7681234 6:7812543 7:1542386 8:1256473  
8 0     1:8627345 2:6173485 3:1278645 4:1237865 5:8612374 6:7812543 7:1286453 8:1524376  
8 0     1:7682345 2:6183745 3:1287645 4:1238765 5:7618234 6:7812543 7:1542386 8:1674325  
8 0     1:7628345 2:6178345 3:1287645 4:1238765 5:7612384 6:8712543 7:1543826 8:1276453  
8 0     1:6782345 2:6178345 3:1287645 4:1728365 5:6718234 6:7812543 7:1563824 8:1673425  
8 0     1:7862345 2:7861345 3:1264875 4:1238675 5:8671234 6:1275483 7:1253486 8:1275346  
8 0     1:8672345 2:6134875 3:1276845 4:1237865 5:8761234 6:7125483 7:1652843 8:1524376  
8 0     1:6723485 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:8165432 8:1432765  
8 0     1:6872345 2:6178345 3:1278645 4:1273865 5:6187234 6:8172543 7:1834256 8:1643275  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:8612734 6:8172354 7:1843526 8:1654372  
8 0     1:8762345 2:6138745 3:1267845 4:1238765 5:8761234 6:1254783 7:1542836 8:1542367  
8 0     1:8672345 2:6173845 3:1276845 4:1273865 5:8617234 6:7125483 7:1683425 8:1542376  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:8671234 6:8712543 7:1564382 8:1654372  
8 0     1:6782345 2:6178345 3:1728645 4:1283675 5:6718234 6:8712543 7:1546823 8:1763425  
8 0     1:8672345 2:8617345 3:1726845 4:7123685 5:6871234 6:7128543 7:1458623 8:1254367  
8 0     1:6283745 2:6183475 3:7128645 4:1723865 5:8612734 6:8125743 7:1238465 8:1265473  
8 0     1:8672345 2:6173485 3:1276845 4:1273865 5:8617234 6:1725483 7:1384256 8:1524736  
8 0     1:7628345 2:6173485 3:1827645 4:1823765 5:7612834 6:7128543 7:1854326 8:1234576  
8 0     1:6872345 2:6173845 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1654237  
8 0     1:7682345 2:6183475 3:1286745 4:6128375 5:7618234 6:8124573 7:1582436 8:1634275  
8 0     1:7623845 2:6138745 3:8127645 4:1283765 5:7612834 6:7125843 7:1542836 8:1237465  
8 0     1:6872345 2:6187345 3:1286745 4:1238675 5:6871234 6:8712543 7:1543682 8:1564372  
8 0     1:6782345 2:6178345 3:1286745 4:1283675 5:6718234 6:7182543 7:1543682 8:1734256  
8 0     1:6283745 2:6178345 3:1287645 4:1238765 5:7612384 6:8712543 7:1382654 8:1276453  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:8612734 6:8712354 7:1684352 8:1765432  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6712384 6:8127543 7:8125346 8:1764532  
8 0     1:6283745 2:7618345 3:7128645 4:1723865 5:6172384 6:8127543 7:1283456 8:1264537  
8 0     1:6782345 2:6178345 3:1287645 4:1238675 5:6712384 6:8712543 7:1546382 8:1764532  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:8617234 6:7125843 7:1864325 8:1253467  
8 0     1:6872345 2:6187345 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1654372  
8 0     1:7623845 2:6178345 3:1278645 4:1238765 5:8761234 6:8712543 7:1548326 8:1327654  
8 0     1:8623745 2:6134875 3:7126845 4:1723685 5:8612734 6:1257843 7:1234865 8:1572436  
8 0     1:8627345 2:6173845 3:1276845 4:1237865 5:8612374 6:7125483 7:1268453 8:1542376  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:6172834 6:8712543 7:1684325 8:1643527  
8 0     1:7682345 2:6183745 3:1287645 4:1238765 5:7612834 6:7812543 7:1542386 8:1674352  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6182734 6:7128354 7:8164352 8:1723456  
8 0     1:7682345 2:6183475 3:1286745 4:6128375 5:7618234 6:8124573 7:1524386 8:1673425  
8 0     1:6823475 2:6183745 3:1287645 4:1283765 5:7681234 6:7812543 7:1423865 8:1567342  
8 0     1:6782345 2:6178345 3:1278645 4:1238765 5:6712834 6:8712543 7:1564832 8:1764352  
8 0     1:6782345 2:6183745 3:1287645 4:1238765 5:7681234 6:7812543 7:8165423 8:1567432  
8 0     1:6287345 2:6187345 3:6128745 4:1237865 5:6123784 6:1237854 7:1284563 8:1245673  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:7612834 6:7812543 7:1865432 8:1674352  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128734 6:8712354 7:1684352 8:1647352  
8 0     1:8672345 2:8617345 3:1276845 4:7123865 5:8671234 6:7125483 7:1456832 8:1254376  
8 0     1:6782345 2:6178345 3:1286475 4:1823675 5:6781234 6:8712543 7:1534682 8:1576324  
8 0     1:6287345 2:6187345 3:6128745 4:1237865 5:6123784 6:1237584 7:1284563 8:1246573  
8 0     1:6283745 2:7618345 3:7128645 4:1723865 5:8617234 6:8127543 7:1238456 8:1265473  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128734 6:7812354 7:1864352 8:1647352  
8 0     1:7862345 2:7861345 3:1268745 4:1237685 5:7681234 6:1285473 7:8125436 8:1254736  
8 0     1:6823745 2:6183745 3:7128645 4:1273865 5:6812734 6:8125743 7:1823465 8:1564327  
8 0     1:6723485 2:6178345 3:1286475 4:1238675 5:8671234 6:8712543 7:1534862 8:1432675  
8 0     1:6872345 2:6173845 3:1286475 4:1238675 5:8671234 6:8712543 7:1534682 8:1654237  
8 0     1:6237845 2:6137485 3:8712645 4:1827365 5:6127834 6:1257843 7:1234865 8:1273465  
8 0     1:6237845 2:6137485 3:7812645 4:1827365 5:6128734 6:1285743 7:8123465 8:1237456  
8 0     1:6237845 2:6137485 3:7812645 4:1827365 5:6128734 6:1258743 7:8123465 8:1237465  
8 0     1:6728345 2:6173485 3:1827645 4:7182365 5:6712834 6:7125843 7:1845632 8:1234657  
8 0     1:6872345 2:6187345 3:7812645 4:1236785 5:6781234 6:7812543 7:1835462 8:1354672  
8 0     1:6782345 2:6187345 3:7182645 4:8123675 5:6781234 6:7812543 7:8135462 8:1456723  
8 0     1:8672345 2:8617345 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1254376  
8 0     1:6237485 2:7618345 3:6712845 4:1723865 5:8617234 6:8127354 7:1234856 8:1743265  
8 0     1:8762345 2:8761345 3:1264785 4:1236785 5:6781234 6:1287543 7:1285346 8:1253476  
8 0     1:6823745 2:6183745 3:7128645 4:1273865 5:6182734 6:8125743 7:1283465 8:1643725  
8 0     1:6872345 2:6178345 3:1278645 4:1273865 5:6172834 6:8172543 7:1834256 8:1643527  
8 0     1:8762345 2:6173485 3:1276845 4:1237685 5:7861234 6:7125843 7:1854326 8:1524376  
8 0     1:8623745 2:7681345 3:7126845 4:1723685 5:6817234 6:1827543 7:8123456 8:1275436  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:6172384 6:8712543 7:1684325 8:1645327  
8 0     1:6872345 2:6817345 3:1278645 4:1236785 5:6871234 6:7812543 7:1584632 8:1254637  
8 0     1:6728345 2:6178345 3:1287645 4:1238765 5:7612384 6:8712543 7:1654382 8:1276453  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:6871234 6:7812543 7:1586432 8:1567432  
8 0     1:6823745 2:6183745 3:7128645 4:1273865 5:6812734 6:8125743 7:1283465 8:1564372  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:8761234 6:8712354 7:1658432 8:1654327  
8 0     1:6723485 2:6173845 3:1287645 4:1238765 5:8671234 6:8712543 7:1564382 8:1423765  
8 0     1:8627345 2:6173845 3:1276845 4:1237865 5:7861234 6:7125483 7:1268543 8:1542376  
8 0     1:6823745 2:6187345 3:1827645 4:8123765 5:7681234 6:7812543 7:1328654 8:1456723  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:1654382 8:1273456  
8 0     1:8762345 2:6134785 3:1267845 4:1236785 5:8761234 6:1258743 7:1582436 8:1524376  
8 0     1:6237845 2:7613485 3:6712485 4:1782365 5:6172384 6:1273584 7:1238456 8:1723465  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:6871234 6:8712543 7:1564382 8:1564372  
8 0     1:6872345 2:6173485 3:1278645 4:1273865 5:8617234 6:8172543 7:1384256 8:1652473  
8 0     1:6872345 2:6173485 3:1278645 4:1273865 5:8617234 6:8172543 7:1348256 8:1652743  
8 0     1:8623745 2:8613745 3:7126845 4:1273685 5:6812734 6:1285743 7:1234685 8:1257436  
8 0     1:6872345 2:6187345 3:1827645 4:8123765 5:7681234 6:7812543 7:1865432 8:1456723  
8 0     1:8762345 2:8613745 3:1276845 4:1237865 5:7861234 6:7125483 7:1854236 8:1254376  
8 0     1:7682345 2:7613485 3:1286745 4:1238765 5:8761234 6:8125473 7:1254386 8:1675243  
8 0     1:6823745 2:6183475 3:7128645 4:1728365 5:6812734 6:8127543 7:1283456 8:1563472  
8 0     1:6872345 2:6173845 3:1278645 4:1237865 5:8617234 6:8712543 7:1684325 8:1654237  
8 0     1:6782345 2:6178345 3:1728645 4:7128365 5:6871234 6:8712543 7:1456823 8:1756342  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6127384 6:8712354 7:1648352 8:1276453  
8 0     1:8627345 2:8617345 3:1276485 4:1237685 5:8612374 6:7125843 7:1264853 8:1253746  
8 0     1:8627345 2:8613475 3:1726845 4:1723685 5:8612734 6:1257843 7:1234865 8:1257436  
8 0     1:8672345 2:6817345 3:1267845 4:1236875 5:6871234 6:7182543 7:1548362 8:1254367  
8 0     1:8672345 2:8617345 3:1276845 4:1237685 5:6781234 6:7128543 7:1856432 8:1254367  
8 0     1:7862345 2:8613745 3:1276485 4:1237685 5:7861234 6:7125843 7:8154236 8:1253476  
8 0     1:6723845 2:8617345 3:8127645 4:1827365 5:6187234 6:1728543 7:1342586 8:1723456  
8 0     1:6872345 2:6817345 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1265437  
8 0     1:8762345 2:6871345 3:1264785 4:1236785 5:6871234 6:1782543 7:1258346 8:1253467  
8 0     1:8672345 2:6173845 3:1276845 4:1273865 5:8617234 6:1725483 7:1384256 8:1542736  
8 0     1:6823745 2:6183475 3:7128645 4:1728365 5:6812734 6:8125743 7:1283465 8:1563472  
8 0     1:6823745 2:6134875 3:7128645 4:1723865 5:8612734 6:8127543 7:1234856 8:1657243  
8 0     1:6237485 2:6173845 3:1278645 4:1237865 5:8761234 6:8712543 7:1326584 8:1423765  
8 0     1:7628345 2:6173485 3:1827645 4:1823765 5:7612834 6:7128543 7:1584326 8:1234756  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6718234 6:8127543 7:8125346 8:1764325  
8 0     1:6723485 2:6178345 3:6127845 4:1237865 5:8612734 6:8712354 7:1684352 8:1432765  
8 0     1:8672345 2:6817345 3:1267845 4:1236785 5:6871234 6:7182543 7:1584362 8:1254367  
8 0     1:6823745 2:6183475 3:7182645 4:1723685 5:6812734 6:8125743 7:8123465 8:1754623  
8 0     1:8672345 2:6173485 3:1276845 4:1237865 5:8617234 6:7125483 7:1684325 8:1524376  
8 0     1:8672345 2:6173485 3:1276845 4:1237685 5:8617234 6:7125843 7:1864325 8:1524367  
8 0     1:6872345 2:6187345 3:1872645 4:7812365 5:6781234 6:7812543 7:1845623 8:1456723  
8 0     1:6827345 2:6187345 3:1287645 4:1238765 5:7861234 6:7812543 7:1286543 8:1657432  
8 0     1:7862345 2:6173845 3:1276845 4:1237865 5:7861234 6:7125483 7:8154326 8:1542376  
8 0     1:8672345 2:6173845 3:1276845 4:1723865 5:8671234 6:7125483 7:1568324 8:1542376  
8 0     1:6283475 2:6187345 3:6128745 4:1238765 5:7861234 6:7812354 7:1432865 8:1265743  
8 0     1:6872345 2:6187345 3:1827645 4:1236785 5:6781234 6:7812543 7:1854632 8:1546723  
8 0     1:6723845 2:6173485 3:1276485 4:1823765 5:6712384 6:7125843 7:1564382 8:1273465  
8 0     1:6872345 2:6187345 3:1278645 4:1236785 5:6781234 6:7812543 7:1854632 8:1546372  
8 0     1:7628345 2:7613485 3:1826475 4:1823675 5:6712834 6:1275843 7:1285346 8:1234657  
8 0     1:6273845 2:6134875 3:8172645 4:1872365 5:6127834 6:1257843 7:1234865 8:1723465  
8 0     1:8623745 2:8761345 3:7126845 4:1723685 5:6817234 6:1278543 7:1234586 8:1725436  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6128734 6:8125743 7:1283465 8:1643752  
8 0     1:6283475 2:6187345 3:6128745 4:1238765 5:7612384 6:7812354 7:1432865 8:1267453  
8 0     1:6238745 2:8617345 3:8127645 4:1823765 5:7618234 6:7128543 7:1832654 8:1237456  
8 0     1:6782345 2:6178345 3:1278645 4:1728365 5:6781234 6:7812543 7:1568324 8:1567342  
8 0     1:6782345 2:6178345 3:6178245 4:7123865 5:8671234 6:8712354 7:1456823 8:1765423  
8 0     1:6234875 2:6187345 3:6128745 4:1238765 5:8761234 6:7812354 7:1432865 8:1432675  
8 0     1:7628345 2:6137485 3:1827645 4:1823765 5:7612834 6:7128543 7:1584236 8:1234756  
8 0     1:6238745 2:6137485 3:7812645 4:1827365 5:6128734 6:1285743 7:1823465 8:1237456  
8 0     1:6782345 2:6178345 3:1287645 4:7128365 5:6781234 6:8712543 7:1456382 8:1576342  
8 0     1:7623845 2:6173485 3:1276485 4:1823765 5:7612384 6:7125843 7:1584326 8:1234765  
8 0     1:6872345 2:6173485 3:1278645 4:1273865 5:8617234 6:8172543 7:1342856 8:1657243  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:8761234 6:8712354 7:1658432 8:1276543  
8 0     1:6237845 2:6137485 3:8712645 4:1827365 5:6128734 6:1285743 7:8123465 8:1273456  
8 0     1:7623485 2:6138745 3:1276845 4:1238765 5:8761234 6:7125483 7:1542836 8:1423765  
8 0     1:7623485 2:6137845 3:1278645 4:1238765 5:8761234 6:8712543 7:1548236 8:1423765  
8 0     1:6723845 2:6173485 3:8127645 4:1782365 5:6712834 6:7125843 7:1563284 8:1723465  
8 0     1:6237485 2:6134785 3:7812645 4:8172365 5:6128734 6:1285743 7:8123465 8:1237456  
8 0     1:7682345 2:6183745 3:1287645 4:1283765 5:7618234 6:7812543 7:1542386 8:1673425  
8 0     1:7682345 2:6183745 3:1287645 4:1283765 5:7618234 6:7182543 7:1542836 8:1374256  
8 0     1:7862345 2:6137485 3:1276845 4:1237865 5:7861234 6:7125483 7:8154236 8:1524376  
8 0     1:6723485 2:6173845 3:1278645 4:1238675 5:8671234 6:8712543 7:1548632 8:1423675  
8 0     1:6237845 2:8613475 3:8712645 4:1872365 5:6182734 6:1285743 7:8123465 8:1273456  
8 0     1:7682345 2:7618345 3:1287645 4:1283765 5:7618234 6:7812543 7:1254386 8:1673425  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128734 6:7182354 7:1864352 8:1743526  
8 0     1:6728345 2:6173485 3:1827645 4:1823675 5:6712834 6:7125843 7:1584632 8:1234675  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:8165432 8:1723456  
8 0     1:8623475 2:6187345 3:6128745 4:1237865 5:7861234 6:7812354 7:1432865 8:1547326  
8 0     1:8623745 2:7613845 3:7126845 4:1723865 5:8617234 6:1275483 7:1234586 8:1754236  
8 0     1:6723845 2:6173485 3:1726485 4:1823675 5:6712384 6:7125843 7:1584623 8:1234675  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:8612734 6:8712354 7:1684352 8:1654732  
8 0     1:8623745 2:8761345 3:7126485 4:1723865 5:8617234 6:1275483 7:1234586 8:1725346  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:8612734 6:8172354 7:1843526 8:1765432  
8 0     1:6872345 2:8617345 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1625437  
8 0     1:6723485 2:6178345 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1432765  
8 0     1:8672345 2:6173845 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1542376  
8 0     1:6872345 2:6817345 3:1276845 4:1237685 5:6781234 6:7812543 7:1856432 8:1254367  
8 0     1:6872345 2:6187345 3:1827645 4:7812365 5:6781234 6:7812543 7:1845632 8:1456723  
8 0     1:6782345 2:6178345 3:6172845 4:1283765 5:7612834 6:7182354 7:1654823 8:1734526  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6718234 6:8127543 7:1825346 8:1643257  
8 0     1:7682345 2:6183745 3:1287645 4:1283765 5:7681234 6:7812543 7:1542386 8:1567342  
8 0     1:8762345 2:8761345 3:1264785 4:1236785 5:6871234 6:1278543 7:1258346 8:1253467  
8 0     1:6782345 2:6178345 3:1728645 4:7123865 5:6712834 6:8712543 7:1456823 8:1764352  
8 0     1:6283745 2:6183475 3:7128645 4:1723865 5:6127384 6:8127543 7:1238456 8:1264573  
8 0     1:6728345 2:8617345 3:6187245 4:1823765 5:7618234 6:7128354 7:8165423 8:1723456  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:8761234 6:8712354 7:1654823 8:1276543  
8 0     1:8672345 2:6173485 3:1276845 4:1273865 5:8617234 6:1725483 7:1348256 8:1527436  
8 0     1:6782345 2:6178345 3:1827645 4:8123675 5:6781234 6:7812543 7:1546382 8:1456723  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6127834 6:7182354 7:1684352 8:1743526  
8 0     1:6872345 2:6134785 3:1278645 4:1237865 5:8761234 6:8712543 7:1658243 8:1652437  
8 0     1:8762345 2:7861345 3:1276845 4:1237685 5:7861234 6:7125843 7:1825436 8:1254376  
8 0     1:7682345 2:7618345 3:1826475 4:1236785 5:6781234 6:8127543 7:8125346 8:1547623  
8 0     1:6782345 2:6178345 3:1278645 4:1823675 5:6781234 6:7812543 7:1546832 8:1567324  
8 0     1:7682345 2:6183745 3:1287645 4:1238765 5:7681234 6:7812543 7:1542386 8:1567432  
8 0     1:6723485 2:6173845 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1423765  
8 0     1:6723845 2:6173845 3:8127645 4:1287365 5:6172834 6:1725843 7:1348256 8:1273465  
8 0     1:7682345 2:7618345 3:1286745 4:1238765 5:7612834 6:8125473 7:1254386 8:1674352  
8 0     1:6823745 2:7618345 3:7128645 4:1728365 5:6178234 6:8127543 7:1823456 8:1634257  
8 0     1:6823745 2:6183475 3:7182645 4:1723685 5:6812734 6:8125743 7:1823465 8:1546237  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6127384 6:7123584 7:1648352 8:1237465  
8 0     1:7862345 2:8761345 3:1268475 4:1238675 5:8671234 6:1275483 7:1253486 8:1725436  
8 0     1:6723845 2:6173485 3:1276485 4:1823675 5:6712384 6:7125843 7:8154632 8:1723465  
8 0     1:7628345 2:6137485 3:1827645 4:1823765 5:7612834 6:7125843 7:1584236 8:1234765  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:7612384 6:8712354 7:1654823 8:1276453  
8 0     1:6872345 2:6187345 3:1287645 4:1238675 5:6871234 6:8712543 7:1546382 8:1564372  
8 0     1:8672345 2:6817345 3:1276485 4:1236785 5:6781234 6:7182543 7:1854632 8:1253467  
8 0     1:6872345 2:6173845 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1654237  
8 0     1:7623485 2:6173845 3:1278645 4:1238765 5:8761234 6:8712543 7:1548326 8:1423765  
8 0     1:6283745 2:6183745 3:7128645 4:1273865 5:6127384 6:8125743 7:1238465 8:1264573  
8 0     1:6782345 2:6178345 3:7128645 4:1236875 5:6871234 6:8712543 7:1354682 8:1754632  
8 0     1:6723485 2:6178345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1432765  
8 0     1:6782345 2:6178345 3:7128645 4:1236875 5:6781234 6:8712543 7:1354682 8:1574632  
8 0     1:6723845 2:6817345 3:8127645 4:1827365 5:6178234 6:1782543 7:1342856 8:1723456  
8 0     1:6872345 2:6178345 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1654327  
8 0     1:7682345 2:7613485 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1675243  
8 0     1:6237845 2:7613485 3:7126485 4:1782365 5:6172384 6:1275843 7:1238456 8:1723465  
8 0     1:6728345 2:6173485 3:1826745 4:1823675 5:6712834 6:7125843 7:1584362 8:1234675  
8 0     1:6723845 2:6173485 3:8127645 4:1782365 5:6712834 6:7128543 7:1563284 8:1723456  
8 0     1:6782345 2:6178345 3:1278645 4:1823675 5:6781234 6:8712543 7:1546832 8:1576324  
8 0     1:8672345 2:8617345 3:1264785 4:1236785 5:6871234 6:7128543 7:1583462 8:1253467  
8 0     1:8762345 2:8617345 3:1278645 4:1237865 5:7861234 6:8712543 7:1854326 8:1254376  
8 0     1:6872345 2:6187345 3:1268745 4:1236875 5:6871234 6:7812543 7:1543862 8:1543672  
8 0     1:7682345 2:6183745 3:1287645 4:8123765 5:7681234 6:7812543 7:1542386 8:1456732  
8 0     1:7682345 2:6183745 3:1278645 4:1237865 5:7681234 6:7812543 7:1542386 8:1564372  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:6182734 6:7123854 7:8164352 8:1723456  
8 0     1:6723845 2:6173845 3:6172485 4:7128365 5:6712384 6:7123584 7:8145623 8:1723465  
8 0     1:7862345 2:6813475 3:1267845 4:1236785 5:7681234 6:1825743 7:8152436 8:1254376  
8 0     1:7628345 2:7618345 3:7612845 4:1238675 5:8671234 6:8123754 7:1235486 8:1267543  
8 0     1:6723845 2:8617345 3:8617245 4:1823765 5:7618234 6:7123854 7:8165423 8:1723456  
8 0     1:8623745 2:7618345 3:6712845 4:1723865 5:8617234 6:8127354 7:1238456 8:1547326  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6712834 6:8127543 7:1258346 8:1643752  
8 0     1:6723845 2:8617345 3:8617245 4:1823765 5:7618234 6:7123854 7:1865423 8:1234567  
8 0     1:6287345 2:6187345 3:6128745 4:1238765 5:8761234 6:7812354 7:1286543 8:1267543  
8 0     1:6723845 2:6173485 3:8126475 4:1823675 5:6712834 6:7125843 7:1853462 8:1234657  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:1865432 8:1234567  
8 0     1:7623845 2:6187345 3:1287645 4:1238765 5:8761234 6:7812543 7:1543286 8:1326754  
8 0     1:7682345 2:6187345 3:1287645 4:1238765 5:7612834 6:8712543 7:1543286 8:1764352  
8 0     1:6723485 2:6178345 3:6127845 4:1237865 5:7861234 6:8712354 7:1685432 8:1432765  
8 0     1:6782345 2:6178345 3:1286745 4:1236785 5:6781234 6:8712543 7:1543682 8:1547632  
8 0     1:6872345 2:6187345 3:1278645 4:1287365 5:6817234 6:8172543 7:1834256 8:1563742  
8 0     1:6872345 2:6178345 3:6172845 4:1723865 5:8671234 6:8712354 7:1568234 8:1654327  
8 0     1:7623845 2:6173485 3:8127645 4:1823765 5:7612834 6:7128543 7:1854326 8:1234576  
8 0     1:6872345 2:6187345 3:8712645 4:1236785 5:6871234 6:7812543 7:1358462 8:1354672  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:1685432 8:1234576  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:8612734 6:8712354 7:1684352 8:1543276  
8 0     1:6872345 2:6187345 3:1267845 4:1236875 5:6871234 6:7812543 7:1548362 8:1543672  
8 0     1:6872345 2:6187345 3:1267845 4:1236785 5:6871234 6:7812543 7:1584362 8:1543672  
8 0     1:7628345 2:7618345 3:7612845 4:1238675 5:6712384 6:8123754 7:1235846 8:1264753  
8 0     1:6872345 2:6178345 3:1278645 4:1278365 5:6817234 6:8172543 7:1834256 8:1563427  
8 0     1:7682345 2:6718345 3:1286745 4:1283675 5:6718234 6:8172543 7:8125436 8:1763425  
8 0     1:7682345 2:6183745 3:1287645 4:1238765 5:7612384 6:7812543 7:1542386 8:1674532  
8 0     1:6782345 2:6187345 3:1287645 4:1823675 5:6781234 6:7812543 7:8154632 8:1567324  
8 0     1:6723845 2:6173485 3:8127645 4:1872365 5:6712834 6:7125843 7:8156324 8:1723465  
8 0     1:8762345 2:6137485 3:1276845 4:1237865 5:8761234 6:7125483 7:1584236 8:1524376  
8 0     1:6823745 2:6187345 3:1287645 4:1238765 5:7612834 6:8712543 7:1328654 8:1764352  
8 0     1:6872345 2:6187345 3:1287645 4:1237865 5:6781234 6:7812543 7:1856432 8:1564732  
8 0     1:7682345 2:6137485 3:1287645 4:1237865 5:7861234 6:7812543 7:1542386 8:1652473  
8 0     1:8762345 2:7613485 3:1286745 4:1238675 5:8761234 6:8125743 7:1254386 8:1524367  
8 0     1:7628345 2:7618345 3:7612845 4:1238675 5:6712384 6:8123754 7:1235486 8:1267453  
8 0     1:6723485 2:6173845 3:1286475 4:1238675 5:8671234 6:8712543 7:1534682 8:1423765  
8 0     1:8672345 2:6817345 3:1276845 4:1273685 5:6817234 6:1782543 7:1342586 8:1725436  
8 0     1:6872345 2:6187345 3:1278645 4:1236785 5:6871234 6:7812543 7:1584632 8:1546372  
8 0     1:7623845 2:6173845 3:8127645 4:1283765 5:7612834 6:7125843 7:1584326 8:1234765  
8 0     1:6872345 2:6173485 3:1278645 4:1273865 5:8617234 6:8172543 7:1342586 8:1675243  
8 0     1:6287345 2:6187345 3:6128745 4:1238765 5:7861234 6:7812354 7:1286543 8:1265743  
8 0     1:6872345 2:6178345 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1654327  
8 0     1:8672345 2:6178345 3:8617245 4:1238765 5:8761234 6:8712354 7:1654823 8:1354276  
8 0     1:7623845 2:7613485 3:8126475 4:1823675 5:6712834 6:1275843 7:1285346 8:1234657  
8 0     1:8762345 2:8761345 3:1267845 4:1236785 5:6781234 6:1287543 7:1285436 8:1254376  
8 0     1:8672345 2:6173485 3:1276845 4:1237685 5:8617234 6:7125843 7:1684325 8:1524376  
8 0     1:7628345 2:7618345 3:7612845 4:1238675 5:6712384 6:1238754 7:1238546 8:1245763  
8 0     1:6287345 2:6187345 3:1287645 4:1237865 5:6123784 6:7812543 7:1286453 8:1264573  
8 0     1:8672345 2:6178345 3:6172845 4:1238765 5:8761234 6:8712354 7:1654823 8:1543276  
8 0     1:6782345 2:6178345 3:1278645 4:7182365 5:6871234 6:8712543 7:1456832 8:1756324  
8 0     1:6283745 2:6183475 3:6128475 4:1723865 5:6123874 6:8123574 7:1238465 8:1264753  
8 0     1:6872345 2:6187345 3:1278645 4:1238765 5:8671234 6:8712543 7:1564832 8:1654372  
8 0     1:6723485 2:6178345 3:1278645 4:1237865 5:8671234 6:8712543 7:1568432 8:1432765  
8 0     1:8762345 2:8617345 3:1276845 4:1237865 5:7861234 6:7125483 7:1854326 8:1254376  
8 0     1:7682345 2:7618345 3:1286475 4:1283675 5:6718234 6:8127543 7:8125346 8:1763425  
8 0     1:8762345 2:6173845 3:1276845 4:1237865 5:8761234 6:7125483 7:1584326 8:1542376  
8 0     1:6872345 2:6187345 3:1287645 4:1236785 5:6871234 6:7812543 7:1584632 8:1546732  
8 0     1:7682345 2:6187345 3:1278645 4:1237865 5:7681234 6:7812543 7:1543286 8:1564372  
8 0     1:7682345 2:6187345 3:1278645 4:1237685 5:7681234 6:7812543 7:1543286 8:1546372  
8 0     1:6872345 2:6187345 3:1287645 4:6187235 5:6781234 6:7812453 7:1856324 8:1567324  
8 0     1:6872345 2:6173485 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1652437  
8 0     1:6872345 2:6187345 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1654372  
8 0     1:6872345 2:6187345 3:1278645 4:1273865 5:6817234 6:8172543 7:1834256 8:1564372  
8 0     1:6723845 2:6173485 3:1276485 4:1872365 5:6712384 6:7125843 7:8156324 8:1723465  
8 0     1:8672345 2:6173485 3:1276845 4:1237865 5:8761234 6:7125483 7:1658432 8:1524376  
8 0     1:7623845 2:6817345 3:8127645 4:1823765 5:7618234 6:7182543 7:1584326 8:1234756  
8 0     1:6782345 2:6178345 3:1287645 4:1283675 5:6718234 6:7812543 7:1546382 8:1673425  
8 0     1:8672345 2:8617345 3:1276845 4:1236875 5:6871234 6:7128543 7:1548632 8:1254367  
8 0     1:6723485 2:6138745 3:1276845 4:1238765 5:8761234 6:7125483 7:1654283 8:1423765  
8 0     1:7862345 2:7861345 3:1286475 4:1238675 5:8671234 6:8127543 7:1253486 8:1275436  
8 0     1:8672345 2:6173845 3:1276845 4:7123865 5:8671234 6:7125483 7:1458632 8:1542367  
8 0     1:8672345 2:6173845 3:1276845 4:7123865 5:8671234 6:7125483 7:1456832 8:1542376  
8 0     1:6728345 2:6178345 3:1278645 4:7123865 5:6712384 6:8712543 7:1456832 8:1276453  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:6812734 6:8125743 7:8123465 8:1756432  
8 0     1:6278345 2:6187345 3:6127845 4:1237865 5:8612374 6:8123574 7:1284653 8:1726543  
8 0     1:6823745 2:6187345 3:1827645 4:1237685 5:7681234 6:7812543 7:1328654 8:1546723  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:6781234 6:7812543 7:1856432 8:1567432  
8 0     1:8627345 2:8617345 3:1278645 4:1237865 5:8612374 6:8712543 7:1268453 8:1254376  
8 0     1:7623485 2:6137845 3:1278645 4:1237865 5:8761234 6:8712543 7:1584236 8:1423765  
8 0     1:6827345 2:6187345 3:1287645 4:1238765 5:7612834 6:7812543 7:1286543 8:1674352  
8 0     1:6287345 2:6183475 3:1728645 4:1723865 5:8612734 6:8125743 7:1283465 8:1265437  
8 0     1:6723485 2:6178345 3:6127845 4:1238765 5:8761234 6:8712354 7:1654832 8:1432765  
8 0     1:6723485 2:6173845 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1423765  
8 0     1:6872345 2:6178345 3:1287645 4:1238675 5:6871234 6:8712543 7:1546382 8:1564327  
8 0     1:7623845 2:8617345 3:8127645 4:1823765 5:7618234 6:7128543 7:1584326 8:1234756  
8 0     1:6278345 2:6178345 3:1287645 4:1238765 5:7612384 6:8712543 7:8126543 8:1276453  
8 0     1:6872345 2:6187345 3:1278645 4:1287365 5:6871234 6:7812543 7:1586342 8:1563742  
8 0     1:7682345 2:6718345 3:1826475 4:8123675 5:6781234 6:8172543 7:8125346 8:1457623  
8 0     1:8672345 2:8617345 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1254376  
8 0     1:6723485 2:6178345 3:6127845 4:1237865 5:8761234 6:8712354 7:1658432 8:1432765  
8 0     1:6872345 2:6187345 3:6127845 4:1238765 5:8761234 6:8712354 7:1654832 8:1654372  
8 0     1:8623745 2:8617345 3:1276845 4:1237865 5:7861234 6:7125483 7:1326854 8:1254376  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:8761234 6:8712354 7:1658432 8:1654372  
8 0     1:6723485 2:6173845 3:1276845 4:1723865 5:8671234 6:7125483 7:1563824 8:1427365  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:1654382 8:1654372  
8 0     1:8672345 2:6134785 3:1278645 4:1237865 5:8761234 6:8712543 7:1658243 8:1524376  
8 0     1:8672345 2:6173485 3:1276845 4:1237685 5:7861234 6:7125843 7:1685432 8:1524376  
8 0     1:6287345 2:6134875 3:1782645 4:1782365 5:6128734 6:1258743 7:1283465 8:1234765  
8 0     1:6782345 2:6178345 3:1287645 4:1283765 5:6718234 6:7812543 7:1564382 8:1673425  
8 0     1:7862345 2:7681345 3:1268475 4:1236875 5:6781234 6:1827543 7:8125346 8:1257436  
8 0     1:6728345 2:6178345 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1276543  
8 0     1:8672345 2:6173845 3:1726845 4:7123865 5:8671234 6:7125483 7:1458623 8:1542367  
8 0     1:7628345 2:7618345 3:7612845 4:1238675 5:6712384 6:1237584 7:1235846 8:1246753  
8 0     1:6827345 2:6183475 3:1872645 4:8172365 5:6812734 6:8125743 7:1823465 8:1456273  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:8671234 6:8712543 7:1568432 8:1654327  
8 0     1:6723845 2:8761345 3:6812475 4:1823765 5:7618234 6:7128354 7:1628534 8:1234576  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:8612734 6:8127543 7:1283456 8:1654372  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6127834 6:7182354 7:1643852 8:1743526  
8 0     1:8672345 2:6817345 3:1276845 4:1237685 5:6781234 6:7182543 7:1856432 8:1254367  
8 0     1:6237845 2:6183475 3:7128645 4:1723865 5:8612734 6:8125743 7:1238465 8:1732654  
8 0     1:6723485 2:6173845 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1423765  
8 0     1:6273845 2:6173845 3:6127485 4:1283765 5:6123784 6:1237584 7:1248563 8:1237465  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6812734 6:8712354 7:1684352 8:1456723  
8 0     1:7628345 2:6178345 3:6128475 4:1238765 5:7612384 6:8712354 7:1534826 8:1276453  
8 0     1:6723845 2:6173485 3:1276485 4:7182365 5:6712384 6:7125843 7:1845632 8:1234657  
8 0     1:8762345 2:7681345 3:1267845 4:1236785 5:7681234 6:1825743 7:1825436 8:1254376  
8 0     1:8672345 2:6817345 3:1276485 4:1723685 5:6871234 6:7182543 7:1586324 8:1253467  
8 0     1:6872345 2:6187345 3:1287645 4:1872365 5:6781234 6:7812543 7:1856324 8:1567324  
8 0     1:8627345 2:6813475 3:1726485 4:1723685 5:6812734 6:1825743 7:8123465 8:1275346  
8 0     1:7623845 2:8761345 3:8761245 4:1823675 5:6718234 6:1237854 7:1238546 8:1234567  
8 0     1:8623475 2:6187345 3:6128745 4:1238765 5:7861234 6:7812354 7:1432865 8:1574326  
8 0     1:6273845 2:6173485 3:1276485 4:1823765 5:6123784 6:7125843 7:1264853 8:1237465  
8 0     1:8762345 2:6178345 3:1278645 4:1237865 5:8761234 6:8712543 7:1584326 8:1543276  
8 0     1:6728345 2:6178345 3:1286475 4:1238675 5:8671234 6:8712543 7:1534862 8:1267543  
8 0     1:6823745 2:6137485 3:7128645 4:1273865 5:8612734 6:8125743 7:1238465 8:1652473  
8 0     1:7623845 2:8761345 3:7861245 4:1823675 5:6718234 6:1238754 7:1283546 8:1234576  
8 0     1:6273845 2:6173485 3:8612745 4:1823765 5:6128374 6:1237854 7:1245863 8:1237456  
8 0     1:7862345 2:6813475 3:1268745 4:1236785 5:7681234 6:1825743 7:8152436 8:1254736  
8 0     1:6723845 2:6173485 3:8127645 4:1823675 5:6712834 6:7125843 7:8154632 8:1723465  
8 0     1:8762345 2:7861345 3:1267845 4:1237865 5:7861234 6:1254873 7:1825436 8:1254376  
8 0     1:6273845 2:6178345 3:6127845 4:1238765 5:6123784 6:1235784 7:1248653 8:1327465  
8 0     1:6872345 2:6178345 3:1278645 4:1273865 5:6172384 6:8172543 7:1834256 8:1645327  
8 0     1:6872345 2:6173485 3:1278645 4:1237865 5:7861234 6:8712543 7:1685432 8:1652437  
8 0     1:8623745 2:6134785 3:7126845 4:1723685 5:8612734 6:1275843 7:1234856 8:1527436  
8 0     1:8672345 2:6137485 3:1278645 4:1237865 5:8761234 6:8712543 7:1658423 8:1524376  
8 0     1:6782345 2:6178345 3:1287645 4:1283765 5:6781234 6:8712543 7:1564382 8:1576342  
8 0     1:7682345 2:6187345 3:1827645 4:8123765 5:7681234 6:7812543 7:8154326 8:1457623  
8 0     1:6823745 2:6183745 3:7128645 4:1273865 5:6128734 6:8125743 7:1283465 8:1643752  
8 0     1:7623845 2:6134785 3:1267485 4:1823675 5:7612384 6:1258743 7:1582436 8:1234765  
8 0     1:6872345 2:6178345 3:1287645 4:1238765 5:6871234 6:8712543 7:1564382 8:1564327  
8 0     1:6872345 2:6178345 3:1278645 4:1238765 5:8671234 6:8712543 7:1564832 8:1654327  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:8617234 6:7125843 7:1684325 8:1253476  
8 0     1:7628345 2:6173485 3:1827645 4:1823765 5:7612834 6:7128543 7:1548326 8:1237456  
8 0     1:6782345 2:6178345 3:1728645 4:1238675 5:6712384 6:8712543 7:1546823 8:1764532  
8 0     1:7682345 2:6187345 3:1827645 4:8123765 5:7681234 6:7812543 7:1543286 8:1456723  
8 0     1:6728345 2:6173485 3:1827645 4:1823675 5:6712834 6:7125843 7:1854632 8:1234657  
8 0     1:6283745 2:6183475 3:7128645 4:1723865 5:6127384 6:8125743 7:1283465 8:1264537  
8 0     1:6287345 2:6134875 3:1782645 4:1782365 5:6128734 6:1257843 7:1283465 8:1234675  
8 0     1:8762345 2:6137485 3:1276845 4:1237865 5:7861234 6:7125483 7:1854236 8:1524376  
8 0     1:6872345 2:6187345 3:1287645 4:1236875 5:6871234 6:7812543 7:1548632 8:1546732  
8 0     1:6237845 2:6173485 3:1276485 4:1823765 5:7612384 6:7125843 7:8132654 8:1237465  
8 0     1:6782345 2:6187345 3:1827645 4:8123765 5:7681234 6:7812543 7:8165432 8:1456723  
8 0     1:7623845 2:7861345 3:7861245 4:1823675 5:6718234 6:1238754 7:1823546 8:1234576  
8 0     1:6237845 2:8617345 3:8127645 4:1823765 5:7618234 6:7128543 7:8132654 8:1237456  
8 0     1:8762345 2:6187345 3:6128745 4:1238765 5:8761234 6:7812354 7:1543286 8:1543267  
8 0     1:6827345 2:6187345 3:1287645 4:1237865 5:6128374 6:7812543 7:1286453 8:1647352  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:6812734 6:8125743 7:1823465 8:1564327  
8 0     1:6723485 2:6173845 3:1278645 4:1723865 5:8671234 6:8712543 7:1586324 8:1423675  
8 0     1:6723845 2:6173845 3:8127645 4:1283675 5:6712834 6:7125483 7:8154632 8:1723645  
8 0     1:6823745 2:6183745 3:7128645 4:1273865 5:8612734 6:8125743 7:1234865 8:1657432  
8 0     1:6728345 2:6173485 3:1827645 4:1827365 5:6172834 6:1725843 7:1348256 8:1273465  
8 0     1:8627345 2:6173485 3:1278645 4:1237865 5:7861234 6:8712543 7:1268543 8:1524376  
8 0     1:8623745 2:8613745 3:7126485 4:1273685 5:8612734 6:1258743 7:1234685 8:1257346  
8 0     1:8672345 2:6178345 3:1286475 4:1238675 5:8671234 6:8712543 7:1534682 8:1543276  
8 0     1:6782345 2:6178345 3:1286475 4:1283675 5:6718234 6:7812543 7:1534682 8:1673425  
8 0     1:8623745 2:6134785 3:7126845 4:1723685 5:8612734 6:1258743 7:1234685 8:1527436  
8 0     1:8762345 2:7861345 3:1267845 4:1236785 5:6781234 6:1287543 7:1825436 8:1254376  
8 0     1:8623745 2:6134785 3:7126845 4:1723685 5:8612734 6:1257843 7:1234865 8:1527436  
8 0     1:6827345 2:6178345 3:6127845 4:1237865 5:8612374 6:8123574 7:1284653 8:1654327  
8 0     1:6872345 2:6134875 3:1278645 4:1237865 5:8761234 6:8712543 7:1652843 8:1652437  
8 0     1:6872345 2:6187345 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1654372  
8 0     1:6782345 2:6178345 3:1826745 4:8123675 5:6781234 6:8712543 7:1543682 8:1457623  
8 0     1:8672345 2:6173485 3:1278645 4:1273865 5:8617234 6:8712543 7:1863425 8:1524367  
8 0     1:7682345 2:7618345 3:1286745 4:1238765 5:7612384 6:8125473 7:1254386 8:1674532  
8 0     1:6723845 2:6817345 3:8127645 4:1823765 5:6178234 6:7182543 7:1643285 8:1723456  
8 0     1:6723845 2:6178345 3:1278645 4:1237865 5:8617234 6:8712543 7:1684325 8:1327654  
8 0     1:7623845 2:7613485 3:8126475 4:1823675 5:6712834 6:1278543 7:1285346 8:1234567  
8 0     1:6823745 2:6183745 3:7128645 4:1273865 5:6127384 6:8125743 7:1238465 8:1645732  
8 0     1:8672345 2:6173485 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1524376  
8 0     1:6823475 2:6183745 3:1287645 4:1238765 5:7612834 6:7812543 7:1423865 8:1674352  
8 0     1:6823745 2:6134785 3:7128645 4:1723865 5:8612734 6:8127543 7:1234856 8:1652743  
8 0     1:6273845 2:6173485 3:8127645 4:1823765 5:7612834 6:7128543 7:1265483 8:1237456  
8 0     1:6782345 2:6178345 3:1287645 4:1238765 5:7612834 6:7812543 7:1654382 8:1674352  
8 0     1:6782345 2:6178345 3:1287645 4:7128365 5:6781234 6:7812543 7:1456382 8:1567342  
8 0     1:6782345 2:6178345 3:1287645 4:7128365 5:6718234 6:8712543 7:1456382 8:1763425  
8 0     1:8672345 2:6817345 3:1276845 4:1237685 5:6871234 6:7182543 7:1586432 8:1254367  
8 0     1:6823745 2:7618345 3:7128645 4:1728365 5:6817234 6:8127543 7:1823456 8:1563427  
8 0     1:6287345 2:6187345 3:6127845 4:1237865 5:6123784 6:7812354 7:1286453 8:1264537  
8 0     1:7862345 2:7861345 3:1268475 4:1236875 5:6871234 6:1278543 7:1253486 8:1275436  
8 0     1:6283745 2:6183475 3:7128645 4:1723865 5:6127384 6:8125743 7:1238465 8:1264573  
8 0     1:6872345 2:6187345 3:1827645 4:1237685 5:6781234 6:7812543 7:1856432 8:1546723  
8 0     1:8672345 2:6173845 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1542376  
8 0     1:6278345 2:6183475 3:1728645 4:1723865 5:6127384 6:8125743 7:1283465 8:1726453  
8 0     1:6823745 2:7618345 3:7128645 4:1723865 5:8617234 6:8127543 7:1238456 8:1654732  
8 0     1:8672345 2:8617345 3:1278645 4:1237865 5:7861234 6:8712543 7:1685432 8:1254376  
8 0     1:6723845 2:8613745 3:8127645 4:1823765 5:7618234 6:7128543 7:1685423 8:1234576  
8 0     1:6782345 2:6178345 3:1826475 4:8123675 5:6781234 6:8712543 7:1534682 8:1457623  
8 0     1:8672345 2:8617345 3:1276845 4:1237685 5:8671234 6:7125843 7:1568432 8:1254376  
8 0     1:6238745 2:6138745 3:8712645 4:1278365 5:6127834 6:1257843 7:1238465 8:1234657  
8 0     1:6872345 2:6187345 3:7126485 4:1236785 5:6871234 6:7812543 7:1358462 8:1534672  
8 0     1:6872345 2:6173485 3:1278645 4:1237865 5:8671234 6:8712543 7:1568432 8:1652437  
8 0     1:6823745 2:6183475 3:7128645 4:1728365 5:6182734 6:8127543 7:1283456 8:1634725  
8 0     1:6827345 2:6187345 3:1287645 4:1237865 5:7861234 6:7812543 7:1286543 8:1654732  
8 0     1:8627345 2:8617345 3:1276485 4:1237685 5:7861234 6:7125843 7:1268543 8:1253476  
8 0     1:6723485 2:6173485 3:8127645 4:8123765 5:7612834 6:7128543 7:1654832 8:1237456  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:7861234 6:8712354 7:1685432 8:1654327  
8 0     1:6237485 2:6178345 3:1278645 4:1237865 5:8761234 6:8712543 7:1326584 8:1432765  
8 0     1:6827345 2:6187345 3:1827645 4:8123765 5:6812374 6:7812543 7:1826453 8:1456273  
8 0     1:6728345 2:6178345 3:1278645 4:1273865 5:6172384 6:8172543 7:1834256 8:1276453  
8 0     1:6872345 2:6187345 3:1267485 4:1236785 5:6871234 6:7812543 7:1584362 8:1534672  
8 0     1:6823745 2:6183475 3:7128645 4:1728365 5:6812734 6:8125743 7:1823465 8:1563427  
8 0     1:8672345 2:6817345 3:1276845 4:1237685 5:7681234 6:7182543 7:1865432 8:1254367  
8 0     1:6827345 2:6187345 3:1827645 4:8123765 5:7681234 6:7812543 7:1286543 8:1456723  
8 0     1:6872345 2:6187345 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1654372  
8 0     1:7623845 2:6183745 3:1287645 4:1238765 5:8761234 6:7812543 7:1542386 8:1326754  
8 0     1:6782345 2:6178345 3:1287645 4:1238765 5:6712834 6:7812543 7:1564382 8:1674352  
8 0     1:6728345 2:6178345 3:1278645 4:1237865 5:6712384 6:8712543 7:1568432 8:1276453  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:6871234 6:8712543 7:1568432 8:1564327  
8 0     1:6782345 2:6137485 3:1287645 4:1237865 5:7861234 6:7812543 7:8165423 8:1652473  
8 0     1:6872345 2:6173485 3:1278645 4:1237865 5:8761234 6:8712543 7:1658432 8:1652437  
8 0     1:7682345 2:6813745 3:1287645 4:1237685 5:7681234 6:7812543 7:1542386 8:1254673  
8 0     1:7682345 2:6183745 3:1827645 4:8123765 5:7681234 6:7812543 7:8154236 8:1457623  
8 0     1:7682345 2:6713845 3:1286475 4:1238675 5:8671234 6:8172543 7:8125346 8:1765423  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:7861234 6:8712543 7:1685432 8:1654327  
8 0     1:6723485 2:6173845 3:1278645 4:1723865 5:8671234 6:8712543 7:1563824 8:1427365  
8 0     1:6823745 2:6183745 3:7128645 4:1278365 5:6182734 6:8125743 7:1283465 8:1634725  
8 0     1:6872345 2:6187345 3:1278645 4:1723865 5:6871234 6:8712543 7:1568324 8:1564372  
8 0     1:8762345 2:7861345 3:1278645 4:1237865 5:7861234 6:8712543 7:1825436 8:1254376  
8 0     1:7682345 2:6138745 3:1287645 4:1237865 5:7861234 6:7812543 7:1542386 8:1654723  
8 0     1:7628345 2:7618345 3:1286475 4:1238675 5:6712384 6:8127543 7:1253486 8:1267453  
8 0     1:8762345 2:6813745 3:1276485 4:1237685 5:7681234 6:7182543 7:1854236 8:1253476  
8 0     1:6273845 2:6173485 3:1276485 4:1823765 5:7612384 6:7125843 7:1265483 8:1237465  
8 0     1:6782345 2:6178345 3:1287645 4:1283765 5:6781234 6:7812543 7:1564382 8:1567342  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:8612734 6:8127543 7:1238456 8:1654732  
8 0     1:7862345 2:6173845 3:1278645 4:1237865 5:7861234 6:8712543 7:8154326 8:1542376  
8 0     1:8672345 2:6173845 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1542376  
8 0     1:8672345 2:8617345 3:1276485 4:1236785 5:6781234 6:7128543 7:1854632 8:1253467  
8 0     1:6273845 2:8617345 3:6812745 4:1823765 5:6182374 6:1283574 7:8124653 8:1273456  
8 0     1:6872345 2:6178345 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1654327  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:6812734 6:8125743 7:1283465 8:1564372  
8 0     1:6723845 2:8617345 3:8127645 4:1823765 5:6718234 6:7128543 7:1856432 8:1234567  
8 0     1:6723485 2:6173845 3:1278645 4:1237865 5:8671234 6:8712543 7:1568432 8:1423765  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6812734 6:7812354 7:1864352 8:1456723  
8 0     1:6827345 2:6187345 3:1287645 4:1283765 5:7618234 6:7812543 7:1286543 8:1673425  
8 0     1:7682345 2:6718345 3:1286475 4:1238675 5:6871234 6:8172543 7:8125346 8:1756432  
8 0     1:7682345 2:6713845 3:1286475 4:1238675 5:8671234 6:8172543 7:1253486 8:1675423  
8 0     1:7682345 2:6713845 3:1286475 4:1238675 5:6712384 6:8172543 7:8125346 8:1764523  
8 0     1:6823745 2:7618345 3:7128645 4:1728365 5:6187234 6:8127543 7:1823456 8:1634275  
8 0     1:8672345 2:6173485 3:1276845 4:1237865 5:7861234 6:7125483 7:1685432 8:1524376  
8 0     1:6723485 2:6178345 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1432765  
8 0     1:6872345 2:6173485 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1652437  
8 0     1:8672345 2:6173845 3:1276845 4:1238675 5:8671234 6:7125483 7:1546832 8:1542376  
8 0     1:7623845 2:6173485 3:1276485 4:1823765 5:7612384 6:7125843 7:1548326 8:1237465  
8 0     1:6723485 2:6173845 3:1278645 4:1237865 5:8761234 6:8712543 7:1658432 8:1423765  
8 0     1:8672345 2:8617345 3:1268475 4:1236875 5:6871234 6:7128543 7:1534862 8:1254367  
8 0     1:6827345 2:6183475 3:1872645 4:1723685 5:6812734 6:8125743 7:1823465 8:1546273  
8 0     1:8623745 2:6138475 3:7126845 4:1723865 5:8612734 6:1257483 7:1234865 8:1574236  
8 0     1:8672345 2:6178345 3:6128745 4:1238765 5:8761234 6:8712354 7:1654382 8:1543276  
8 0     1:6723845 2:6173485 3:1276485 4:1823765 5:6712384 6:7128543 7:1564382 8:1273456  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:7861234 6:8712354 7:1685432 8:1654732  
8 0     1:6827345 2:6183475 3:1782645 4:8172365 5:6812734 6:8125743 7:1823465 8:1456237  
8 0     1:6872345 2:6173485 3:1728645 4:7123865 5:8671234 6:8712543 7:1456823 8:1652437  
8 0     1:7682345 2:7861345 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1627543  
8 0     1:6723485 2:6137845 3:1276845 4:1237865 5:7861234 6:7125483 7:1685423 8:1423765  
8 0     1:6872345 2:6187345 3:1872645 4:1236875 5:6871234 6:7812543 7:1548623 8:1546723  
8 0     1:8762345 2:6137845 3:1267845 4:6123875 5:8761234 6:1245873 7:1548236 8:1542376  
8 0     1:6728345 2:6173485 3:1826745 4:1823675 5:6712834 6:7125843 7:8154362 8:1723465  
8 0     1:7682345 2:6134785 3:1286745 4:1238675 5:7861234 6:8125743 7:1524386 8:1652743  
8 0     1:7682345 2:6713845 3:1286475 4:1238675 5:6712384 6:8172543 7:1253486 8:1674523  
8 0     1:7682345 2:6713485 3:1286475 4:1238675 5:8671234 6:8172543 7:8125346 8:1765243  
8 0     1:7628345 2:6718345 3:1286475 4:1238675 5:8671234 6:8172543 7:1253486 8:1267543  
8 0     1:6723845 2:8617345 3:8127645 4:6187235 5:6718234 6:7128453 7:8156324 8:1723456  
8 0     1:8672345 2:8617345 3:1278645 4:1237865 5:8671234 6:8712543 7:1568432 8:1254376  
8 0     1:8672345 2:6173485 3:1268475 4:1236875 5:8671234 6:7125843 7:1534862 8:1524367  
8 0     1:6287345 2:6187345 3:6128745 4:1237865 5:8612374 6:8123574 7:1284653 8:1265473  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:6127834 6:8125743 7:1283465 8:1643572  
8 0     1:6283745 2:7618345 3:7128645 4:1723865 5:8617234 6:8127543 7:1283456 8:1265437  
8 0     1:7682345 2:8761345 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1672543  
8 0     1:6782345 2:6178345 3:1287645 4:1283765 5:6718234 6:8712543 7:1564382 8:1763425  
8 0     1:6782345 2:6178345 3:1278645 4:1238765 5:8671234 6:8712543 7:1564832 8:1765432  
8 0     1:8627345 2:6187345 3:8612745 4:1237865 5:8612374 6:8123574 7:1284653 8:1354726  
8 0     1:8762345 2:6813475 3:1267845 4:1236785 5:7681234 6:1825743 7:1852436 8:1254376  
8 0     1:7682345 2:7618345 3:1286745 4:1283675 5:6718234 6:8127543 7:8125436 8:1763425  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:8612734 6:8125743 7:1283465 8:1654372  
8 0     1:8672345 2:6173845 3:1276845 4:1238765 5:8761234 6:7125483 7:1654832 8:1542376  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:8761234 6:8712543 7:1658432 8:1654327  
8 0     1:8762345 2:7613485 3:1267845 4:1238675 5:8761234 6:1257483 7:1254836 8:1524367  
8 0     1:6238745 2:6173485 3:8127645 4:1823765 5:7612834 6:7128543 7:1832654 8:1237456  
8 0     1:8672345 2:6173845 3:1276845 4:1237865 5:8671234 6:7125483 7:1568432 8:1542376  
8 0     1:8627345 2:6134785 3:1726845 4:1723685 5:8612734 6:1257843 7:1234865 8:1527436  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6812734 6:8125743 7:8123465 8:1756432  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128734 6:8712354 7:1684352 8:1674352  
8 0     1:7682345 2:7618345 3:1287645 4:1238765 5:7612834 6:7812543 7:1254386 8:1674352  
8 0     1:6283745 2:6183475 3:6128475 4:1723865 5:6123784 6:8123574 7:1238465 8:1264573  
8 0     1:8672345 2:6173485 3:1278645 4:1237865 5:8671234 6:8712543 7:1568432 8:1524376  
8 0     1:6782345 2:6178345 3:1278645 4:1237865 5:6127384 6:8712543 7:1684352 8:1764532  
8 0     1:8627345 2:6187345 3:6127845 4:1237865 5:8612374 6:8123574 7:1284653 8:1543726  
8 0     1:6287345 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:1286543 8:1276543  
8 0     1:8627345 2:6187345 3:6127485 4:1237865 5:8612374 6:8123574 7:1284653 8:1534726  
8 0     1:8627345 2:6178345 3:6127845 4:1237865 5:8612374 6:8123574 7:1284653 8:1543276  
8 0     1:6287345 2:6187345 3:6128745 4:1237865 5:6123874 6:1235874 7:1284653 8:1247653  
8 0     1:6827345 2:6187345 3:6128745 4:1237865 5:8612374 6:8123574 7:1284653 8:1654732  
8 0     1:6872345 2:6178345 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1654327  
8 0     1:6273485 2:6817345 3:6812745 4:8123765 5:6182374 6:1823574 7:1246583 8:1237456  
8 0     1:6872345 2:6178345 3:1286745 4:1238675 5:6871234 6:8712543 7:1543682 8:1564327  
8 0     1:6827345 2:6187345 3:6128745 4:1237865 5:6128374 6:8123574 7:1284653 8:1647352  
8 0     1:6872345 2:6187345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1654372  
8 0     1:6287345 2:6178345 3:6128745 4:1238765 5:8761234 6:8712354 7:1826543 8:1276543  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:8761234 6:8712543 7:1658432 8:1654372  
8 0     1:8627345 2:8617345 3:1276845 4:1237865 5:8612374 6:7125483 7:1268453 8:1254376  
8 0     1:8623745 2:6138475 3:1268475 4:1723865 5:8612374 6:1257483 7:1234865 8:1574236  
8 0     1:6273485 2:6187345 3:6127845 4:1237865 5:8612374 6:8123574 7:1284653 8:1437265  
8 0     1:7628345 2:6178345 3:7612845 4:1238765 5:8761234 6:8712354 7:1354826 8:1276543  
8 0     1:7682345 2:6187345 3:1287645 4:1283765 5:7618234 6:7182543 7:1543286 8:1734256  
8 0     1:8627345 2:6173485 3:1276845 4:1237865 5:7861234 6:7125483 7:1268543 8:1524376  
8 0     1:8762345 2:8613745 3:1276845 4:1237685 5:7861234 6:7125843 7:1854236 8:1254376  
8 0     1:6782345 2:6178345 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1765432  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6712834 6:8127543 7:1825346 8:1643527  
8 0     1:6782345 2:6178345 3:7128645 4:1238675 5:6712384 6:8712543 7:1354682 8:1764532  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:8612734 6:8125743 7:1238465 8:1654732  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:8612734 6:8127543 7:1234856 8:1657432  
8 0     1:6723845 2:6173485 3:8127645 4:7182365 5:6712834 6:7128543 7:8145632 8:1723456  
8 0     1:6273485 2:6178345 3:6127845 4:1237865 5:8612374 6:8123574 7:1284653 8:1432765  
8 0     1:7623845 2:8671345 3:8126475 4:1823675 5:6718234 6:1728543 7:1285346 8:1234567  
8 0     1:7862345 2:8671345 3:1268475 4:1236875 5:8671234 6:1725843 7:1253486 8:1725436  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:8761234 6:7812543 7:1865432 8:1675432  
8 0     1:6728345 2:6178345 3:7128645 4:1238675 5:6712384 6:8712543 7:1358462 8:1264753  
8 0     1:6723845 2:6173485 3:8127645 4:7182365 5:6712834 6:7125843 7:8145632 8:1723465  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:6812734 6:8125743 7:1238465 8:1564732  
8 0     1:7623845 2:6813745 3:8127645 4:1823765 5:7618234 6:7182543 7:1584236 8:1234756  
8 0     1:6287345 2:6187345 3:6128745 4:1237865 5:6123784 6:8123574 7:1284653 8:1264573  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:6812734 6:8125743 7:1234865 8:1567432  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:6812734 6:8125743 7:1234685 8:1576432  
8 0     1:8627345 2:8617345 3:1276845 4:1237865 5:7861234 6:7125483 7:1268543 8:1254376  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:7861234 6:7812543 7:1865432 8:1657432  
8 0     1:6827345 2:6183475 3:1728645 4:1728365 5:6812734 6:8125743 7:1283465 8:1563472  
8 0     1:6273845 2:6173845 3:6127485 4:1283765 5:6123784 6:1235784 7:1248653 8:1237465  
8 0     1:6827345 2:6183475 3:1728645 4:1728365 5:6182734 6:8125743 7:1283465 8:1634725  
8 0     1:7862345 2:8671345 3:1268475 4:1236875 5:6871234 6:1728543 7:1253486 8:1725436  
8 0     1:6273845 2:6173485 3:6127485 4:1823765 5:6123874 6:1235874 7:1246583 8:1237465  
8 0     1:6287345 2:6187345 3:6128745 4:1237865 5:6123784 6:1235784 7:1284653 8:1246573  
8 0     1:6287345 2:6187345 3:6127845 4:1237865 5:8612374 6:8123574 7:1284653 8:1265437  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:6128734 6:8125743 7:1283465 8:1643752  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:8612734 6:8712354 7:1684352 8:1654372  
8 0     1:8623745 2:8613475 3:7126485 4:1723685 5:8612734 6:1258743 7:1234685 8:1257346  
8 0     1:7628345 2:6718345 3:1286475 4:1238675 5:6712384 6:8172543 7:1253846 8:1264753  
8 0     1:7623845 2:6713485 3:8126475 4:1823675 5:6712834 6:1725843 7:1285346 8:1234657  
8 0     1:6827345 2:6187345 3:6128745 4:1283765 5:6128374 6:1823574 7:1284653 8:1734526  
8 0     1:7862345 2:6871345 3:1268475 4:1236875 5:6871234 6:1782543 7:1253486 8:1725436  
8 0     1:6872345 2:6187345 3:6187245 4:1237865 5:7861234 6:8712354 7:1685423 8:1654723  
8 0     1:6872345 2:6187345 3:6187245 4:1237865 5:7861234 6:7812354 7:1865423 8:1654723  
8 0     1:6872345 2:6178345 3:6187245 4:1238765 5:8761234 6:8712354 7:1654823 8:1654273  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:8612734 6:8172354 7:1843526 8:1654327  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6127834 6:1872354 7:1843526 8:1435276  
8 0     1:7862345 2:1685734 3:1682574 4:7861235 5:6871432 6:1487523 7:8143256 8:1475236  
8 0     1:7862345 2:1786345 3:6127485 4:1237865 5:7861234 6:1354872 7:1543682 8:1534762  
8 0     1:7862345 2:1768534 3:7162854 4:8671235 5:6871432 6:1748523 7:1345862 8:1745326  
8 0     1:6823745 2:6187345 3:1827465 4:8123765 5:7681234 6:7812534 7:1328654 8:1456723  
8 0     1:7682345 2:1768345 3:1276845 4:8761235 5:8671234 6:1475832 7:1458632 8:1674532  
8 0     1:6723845 2:1657384 3:8162754 4:6128375 5:6148372 6:1845723 7:1654382 8:1273546  
8 0     1:6723485 2:6173845 3:1278465 4:1238675 5:8671234 6:8712534 7:1546832 8:1423765  
8 0     1:7623485 2:1637845 3:1267845 4:6123875 5:8761234 6:1457832 7:1548236 8:1423675  
8 0     1:6278345 2:7165384 3:1876254 4:6172835 5:7614382 6:7814523 7:1652384 8:1672534  
8 0     1:7623845 2:1675834 3:7162584 4:7612385 5:6714832 6:1847523 7:1348526 8:1325746  
8 0     1:6782345 2:1687345 3:6128745 4:1237865 5:7681234 6:1354782 7:8165432 8:1564732  
8 0     1:6823745 2:6187345 3:8127465 4:1237865 5:7681234 6:7812534 7:1328654 8:1356472  
8 0     1:6823745 2:1863475 3:7182645 4:8172365 5:6812734 6:8715432 7:1682345 8:1456237  
8 0     1:6872345 2:1687345 3:6128745 4:1238765 5:7681234 6:1354782 7:1865432 8:1567432  
8 0     1:6728345 2:1678345 3:6127845 4:1238765 5:7612384 6:1358472 7:1654832 8:1274653  
8 0     1:8762345 2:8176345 3:6712485 4:1236785 5:8671234 6:1735842 7:1358462 8:1253467  
8 0     1:6728345 2:1678345 3:6127845 4:1238765 5:7612384 6:1354872 7:1654832 8:1276453  
8 0     1:6872345 2:1678345 3:6127845 4:1237865 5:6172834 6:1354872 7:1684325 8:1643527  
8 0     1:8762345 2:1638745 3:1267845 4:6123875 5:8761234 6:1457832 7:1542836 8:1542367  
8 0     1:8762345 2:1763845 3:1276845 4:1236785 5:8671234 6:1758432 7:1584632 8:1542367  
8 0     1:7862345 2:1786345 3:1267485 4:6123785 5:7861234 6:1458732 7:1543682 8:1534762  
8 0     1:7628345 2:1678345 3:6128745 4:1238765 5:7612384 6:1835472 7:1543826 8:1274536  
8 0     1:6782345 2:6183475 3:1287465 4:1237685 5:7681234 6:7812534 7:8165243 8:1546732  
8 0     1:6238745 2:8617345 3:8127465 4:1823765 5:7618234 6:7128534 7:1832654 8:1237456  
8 0     1:7623845 2:1675834 3:1762854 4:7612385 5:6714382 6:1487523 7:1485263 8:1325764  
8 0     1:7682345 2:1876345 3:1287645 4:1238765 5:8761234 6:7815432 7:1543286 8:1675432  
8 0     1:7682345 2:1857634 3:1285764 4:7618235 5:8671432 6:8143275 7:1432586 8:1675324  
8 0     1:8627345 2:1867345 3:6812745 4:1237685 5:7681234 6:1835472 7:1286543 8:1354672  
8 0     1:7628345 2:1763485 3:6182745 4:1823765 5:7612834 6:8135472 7:1584362 8:1623475  
8 0     1:7623845 2:1876345 3:1287645 4:1238765 5:8761234 6:7815432 7:1543286 8:1326754  
8 0     1:6872345 2:1687345 3:6128745 4:1237865 5:7861234 6:1354872 7:1685432 8:1654732  
8 0     1:6872345 2:1687345 3:6128745 4:1237865 5:7861234 6:1354782 7:1865432 8:1654732  
8 0     1:6872345 2:6187345 3:1278465 4:1237865 5:6128734 6:1258734 7:1843652 8:1437652  
8 0     1:6823745 2:6187345 3:1278465 4:1237865 5:7681234 6:7812534 7:1328654 8:1564372  
8 0     1:6823745 2:1785634 3:1275684 4:6812375 5:7861432 6:7814325 7:1328654 8:1436527  
8 0     1:7862345 2:8163745 3:6127485 4:1237685 5:7861234 6:1358472 7:8154236 8:1253476  
8 0     1:6782345 2:6178345 3:1278465 4:1237865 5:8671234 6:8712534 7:1568432 8:1765432  
8 0     1:6872345 2:1678345 3:6127845 4:1237865 5:8617234 6:1354872 7:1684325 8:1654327  
8 0     1:7862345 2:1786534 3:1278654 4:7681235 5:6871432 6:1847532 7:1456832 8:1475632  
8 0     1:8762345 2:1876345 3:1287645 4:6712385 5:8671234 6:1745832 7:1458632 8:1546732  
8 0     1:7628345 2:1687345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543286 8:1267543  
8 0     1:7623845 2:1678534 3:7162854 4:7612385 5:8671432 6:1475823 7:1345826 8:1326754  
8 0     1:6872345 2:6187345 3:1287465 4:8123765 5:6812734 6:8125734 7:1843652 8:1456732  
8 0     1:7682345 2:1876345 3:1287645 4:1238765 5:7861234 6:7815432 7:1543286 8:1657432  
8 0     1:7682345 2:1678345 3:6128745 4:1237685 5:7681234 6:1354782 7:1543826 8:1546732  
8 0     1:6872345 2:6187345 3:1287465 4:7123685 5:6871234 6:8712534 7:1456832 8:1546732  
8 0     1:7682345 2:1683745 3:1268745 4:6123875 5:7618234 6:1457832 7:1542386 8:1674325  
8 0     1:6723485 2:1673485 3:8126745 4:6812375 5:7612834 6:1845732 7:1865432 8:1234567  
8 0     1:6872345 2:6187345 3:1827465 4:8123675 5:6781234 6:7812534 7:1854632 8:1456723  
8 0     1:7862345 2:1786345 3:6127485 4:1237685 5:7861234 6:1358472 7:1543682 8:1534762  
8 0     1:7623485 2:1765384 3:1276584 4:8761235 5:6718432 6:1478532 7:1485632 8:1423567  
8 0     1:6872345 2:1687345 3:6128745 4:1823765 5:7681234 6:1354782 7:1865432 8:1567324  
8 0     1:7862345 2:1768345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543862 8:1754326  
8 0     1:7862345 2:1768345 3:6128745 4:1238765 5:7861234 6:1354782 7:1543862 8:1574326  
8 0     1:6728345 2:1678345 3:6127845 4:1237865 5:6172384 6:1358472 7:1684325 8:1274653  
8 0     1:6287345 2:1687345 3:6127845 4:1237865 5:7861234 6:1354872 7:1268543 8:1265437  
8 0     1:8627345 2:1867345 3:8612745 4:1237685 5:7861234 6:1358472 7:1268543 8:1354762  
8 0     1:8762345 2:1768534 3:7162854 4:6712385 5:8671432 6:1745823 7:1345862 8:1543267  
8 0     1:8672345 2:1867345 3:1286745 4:8612375 5:7861234 6:1458732 7:1685432 8:1457632  
8 0     1:8762345 2:1786345 3:1276845 4:1236785 5:8671234 6:1758432 7:1584632 8:1543627  
8 0     1:6782345 2:6178345 3:1278465 4:1723865 5:6712834 6:8712534 7:1568324 8:1764352  
8 0     1:7682345 2:1678345 3:6128745 4:1237865 5:7861234 6:1354782 7:1543826 8:1654732  
8 0     1:7682345 2:1678345 3:6128745 4:1237865 5:7681234 6:1354782 7:1543826 8:1564732  
8 0     1:6872345 2:1687345 3:6128745 4:1238765 5:6781234 6:1354782 7:1856432 8:1567432  
8 0     1:6287345 2:1657384 3:1862754 4:6128375 5:6814372 6:8145723 7:1826543 8:1562734  
8 0     1:8762345 2:1657834 3:1627584 4:6123875 5:6148372 6:1457823 7:1548326 8:1543267  
8 0     1:7628345 2:1768345 3:6128475 4:1238675 5:8761234 6:1357482 7:1534862 8:1267543  
8 0     1:6782345 2:6183475 3:1287465 4:1238765 5:7681234 6:7812534 7:8165243 8:1567432  
8 0     1:7628345 2:1678345 3:6128745 4:1238765 5:7612384 6:1385472 7:1543826 8:1274563  
8 0     1:6782345 2:6183475 3:1287465 4:1238765 5:7618234 6:7812534 7:8165243 8:1674325  
8 0     1:7682345 2:1768345 3:1268745 4:6123875 5:7612834 6:1457832 7:1543862 8:1674352  
8 0     1:8762345 2:1673845 3:6127845 4:1237865 5:7861234 6:1354872 7:1854326 8:1542376  
8 0     1:7682345 2:1876345 3:1287645 4:1238765 5:7681234 6:7815432 7:1543286 8:1567432  
8 0     1:8623745 2:1863475 3:7128645 4:1723865 5:6812734 6:7185432 7:1862345 8:1564327  
8 0     1:6823745 2:1875634 3:1287564 4:6812375 5:7861432 6:7814325 7:1328654 8:1465732  
8 0     1:6237845 2:8617345 3:8127465 4:1823765 5:7618234 6:7128534 7:8132654 8:1237456  
8 0     1:6823745 2:1863475 3:7182645 4:8172365 5:6812734 6:7815432 7:1862345 8:1456237  
8 0     1:6723485 2:1673485 3:6812745 4:8123765 5:7612834 6:1835472 7:1865432 8:1234567  
8 0     1:6723485 2:6173845 3:1278465 4:1723865 5:8671234 6:8712534 7:1586324 8:1423675  
8 0     1:6872345 2:1687345 3:1268745 4:6123875 5:7618234 6:1457832 7:1865432 8:1674325  
8 0     1:7623845 2:1763845 3:8612745 4:1283765 5:7612834 6:1385472 7:1854362 8:1234576  
8 0     1:6728345 2:1657384 3:1862754 4:6172835 5:6814372 6:8145723 7:1653824 8:1562734  
8 0     1:8762345 2:1876345 3:1276485 4:1236785 5:6781234 6:1785432 7:1854632 8:1534672  
8 0     1:7682345 2:1768534 3:1276854 4:7618235 5:8671432 6:1475832 7:1458632 8:1675324  
8 0     1:8762345 2:6134785 3:1278645 4:1237865 5:8761234 6:8712543 7:1582436 8:1524376  
8 0     1:7682345 2:1678534 3:1762854 4:7618235 5:8671432 6:1475823 7:1458263 8:1675324  
8 0     1:7682345 2:1768345 3:6128475 4:1238675 5:8761234 6:1357482 7:1534862 8:1675432  
8 0     1:6283475 2:1675384 3:1687254 4:7612835 5:6174382 6:1475283 7:1452386 8:1672534  
8 0     1:6872345 2:6187345 3:1278465 4:1237865 5:6128734 6:1825734 7:1843652 8:1437526  
8 0     1:7862345 2:1867345 3:8612745 4:1237865 5:7861234 6:1354872 7:8154326 8:1354762  
8 0     1:7623845 2:1768345 3:7612845 4:1238675 5:8671234 6:1375482 7:1354862 8:1326754  
8 0     1:6728345 2:1678345 3:6128745 4:1238765 5:7612384 6:1354872 7:1654382 8:1276453  
8 0     1:7628345 2:1768345 3:6712845 4:1238675 5:6712384 6:1735482 7:1354682 8:1276453  
8 0     1:6723485 2:1673845 3:6127845 4:7123865 5:8671234 6:1354872 7:1458632 8:1423675  
8 0     1:6728345 2:1678345 3:6128745 4:1238765 5:7612384 6:1354782 7:1654382 8:1267453  
8 0     1:7682345 2:1678534 3:7162854 4:7861235 5:8671432 6:1475823 7:1345826 8:1647532  
8 0     1:7862345 2:1576384 3:1257684 4:7861235 5:6871432 6:1483275 7:8143256 8:1423756  
8 0     1:8762345 2:1867534 3:8716254 4:7681235 5:6781432 6:1847523 7:1384526 8:1345762  
8 0     1:7682345 2:1768345 3:1268745 4:6123785 5:7861234 6:1457832 7:1543862 8:1654732  
8 0     1:7862345 2:1863745 3:1286745 4:8612375 5:7861234 6:1458732 7:8154236 8:1457632  
8 0     1:6723845 2:1673485 3:8612745 4:1823765 5:6127834 6:1385472 7:1643852 8:1273456  
8 0     1:6287345 2:7816534 3:1768254 4:6187235 5:8761432 6:7145283 7:1658234 8:1652374  
8 0     1:6823745 2:1875634 3:1278564 4:6812375 5:7861432 6:7814325 7:1328654 8:1465372  
8 0     1:8627345 2:1867345 3:6812745 4:1237685 5:7681234 6:1835472 7:1268543 8:1354762  
8 0     1:7682345 2:1687345 3:6128745 4:1237865 5:7861234 6:1354782 7:1543286 8:1654732  
8 0     1:7628345 2:1768345 3:6128745 4:1238765 5:7612384 6:1835472 7:1543862 8:1274536  
8 0     1:7623845 2:1763485 3:6124875 4:1823675 5:7612384 6:1358742 7:1538462 8:1234765  
8 0     1:7862345 2:1768534 3:7162584 4:8671235 5:6871432 6:1748523 7:1345862 8:1743526  
8 0     1:6278345 2:1678345 3:6128745 4:1238765 5:7612384 6:1354872 7:8126543 8:1276453  
8 0     1:6238745 2:1634875 3:7126485 4:1782365 5:6127384 6:7154832 7:1623845 8:1236457  
8 0     1:7628345 2:1768345 3:6128745 4:1238765 5:7612384 6:1385472 7:1543862 8:1274563  
8 0     1:6283745 2:1683475 3:7126845 4:1723865 5:6127384 6:7154832 7:1623845 8:1264573  
8 0     1:7682345 2:1768345 3:6127485 4:1237865 5:7861234 6:1354782 7:1543862 8:1653472  
8 0     1:6782345 2:6183475 3:1287465 4:8123765 5:7681234 6:7812534 7:8165243 8:1456732  
8 0     1:6283745 2:1634785 3:7182645 4:1872365 5:6128734 6:7815432 7:1862345 8:1623745  
8 0     1:7628345 2:8167534 3:7186254 4:7618235 5:6714382 6:8147523 7:8134526 8:1762534  
8 0     1:6872345 2:6187345 3:1278465 4:1237865 5:6128734 6:1285734 7:1843652 8:1437562  
8 0     1:6287345 2:7816534 3:1786254 4:6187235 5:8761432 6:8714523 7:1658234 8:1652374  
8 0     1:6782345 2:6178345 3:1278465 4:7123865 5:8671234 6:8712534 7:1456832 8:1765432  
8 0     1:7628345 2:6185734 3:1285764 4:7612385 5:8671432 6:8124375 7:1432586 8:1267543  
8 0     1:7623845 2:1673485 3:8612745 4:1823765 5:7612834 6:1385472 7:1584326 8:1234756  
8 0     1:8672345 2:8617345 3:1274685 4:1237685 5:8612734 6:1258734 7:1436852 8:1257346  
8 0     1:6782345 2:6178345 3:1278465 4:1723865 5:6712834 6:7812534 7:1568324 8:1674352  
8 0     1:6723485 2:1673485 3:8612745 4:8123765 5:6172834 6:1385472 7:1643825 8:1273456  
8 0     1:7862345 2:1867345 3:1286745 4:6812375 5:7681234 6:1845732 7:8154326 8:1457632  
8 0     1:7682345 2:1687345 3:6128745 4:1237865 5:7681234 6:1354782 7:1543286 8:1564732  
8 0     1:7623845 2:1673485 3:8612745 4:1823765 5:7612834 6:1385472 7:1548326 8:1237456  
8 0     1:7682345 2:6185734 3:1258764 4:7681235 5:8671432 6:8124375 7:1432586 8:1467352  
8 0     1:6283475 2:8167534 3:1687254 4:7618235 5:6174382 6:1475283 7:1452386 8:1672534  
8 0     1:6782345 2:6183475 3:1278465 4:1237865 5:7681234 6:7812534 7:8165243 8:1564372  
8 0     1:7628345 2:1768345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543862 8:1267543  
8 0     1:6723845 2:1673485 3:8612475 4:1823765 5:7612834 6:1385472 7:1685342 8:1234576  
8 0     1:6872345 2:1658734 3:1628574 4:7681235 5:6147382 6:1457823 7:1864532 8:1465732  
8 0     1:6728345 2:1678345 3:6127845 4:7123865 5:8671234 6:1354872 7:1456832 8:1276543  
8 0     1:6872345 2:1687345 3:6127845 4:1237865 5:8612734 6:1354872 7:1684352 8:1654372  
8 0     1:8762345 2:1876345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543862 8:1543672  
8 0     1:6872345 2:1678345 3:6127845 4:1237865 5:8612734 6:1354872 7:1684352 8:1654327  
8 0     1:6827345 2:1687345 3:6128745 4:1237865 5:7861234 6:1354782 7:1286543 8:1654732  
8 0     1:7682345 2:1786345 3:1287645 4:1238675 5:8671234 6:8175432 7:1546382 8:1765432  
8 0     1:7862345 2:1863745 3:1826745 4:8612375 5:7681234 6:1485732 7:8154236 8:1457623  
8 0     1:7623845 2:1675834 3:1628574 4:7612385 5:6714382 6:1475283 7:1435826 8:1362754  
8 0     1:8623475 2:1678534 3:1672854 4:8761235 5:6817432 6:1478523 7:1458236 8:1745326  
8 0     1:7623485 2:1763485 3:8127645 4:8123765 5:6712834 6:1758432 7:8156432 8:1723465  
8 0     1:7623845 2:1763845 3:8612745 4:1283765 5:7612834 6:1385472 7:1584362 8:1234756  
8 0     1:8762345 2:1876345 3:1287645 4:1236785 5:6781234 6:1785432 7:1854632 8:1546732  
8 0     1:6823745 2:1863475 3:7128645 4:1872365 5:6812734 6:8715432 7:1682345 8:1563274  
8 0     1:7862345 2:1768345 3:1267845 4:6123875 5:8761234 6:1457832 7:1548362 8:1754326  
8 0     1:6827345 2:1685734 3:1628754 4:8612375 5:8614372 6:1457823 7:1286543 8:1645732  
8 0     1:7862345 2:1763845 3:1276845 4:1237865 5:7861234 6:7154832 7:8154326 8:1542376  
8 0     1:8623745 2:8617345 3:1274685 4:1237685 5:7861234 6:7125834 7:1326854 8:1253476  
8 0     1:7862345 2:1786345 3:1278645 4:1238675 5:6871234 6:1875432 7:1546832 8:1756432  
8 0     1:8762345 2:1876345 3:1287645 4:1236785 5:8671234 6:1758432 7:1584632 8:1546732  
8 0     1:6238475 2:1675834 3:1672584 4:7612385 5:6174832 6:1475283 7:1485236 8:1362574  
8 0     1:6823745 2:1863475 3:7128645 4:1872365 5:6812734 6:7815432 7:1862345 8:1563274  
8 0     1:6723845 2:8617345 3:8127465 4:1823675 5:6718234 6:7128534 7:8154632 8:1723456  
8 0     1:7628345 2:8165734 3:1682754 4:6182375 5:6143872 6:1457283 7:1543826 8:1627534  
8 0     1:6872345 2:6178345 3:1278465 4:1273865 5:6187234 6:8172534 7:1834256 8:1643275  
8 0     1:7623845 2:1763485 3:1276485 4:1823675 5:6712384 6:1754832 7:1584632 8:1236475  
8 0     1:6872345 2:6173845 3:1278465 4:1237865 5:8671234 6:8712534 7:1568432 8:1654237  
8 0     1:6723485 2:1673485 3:8612745 4:8123765 5:7612834 6:1385472 7:1865432 8:1234567  
8 0     1:6782345 2:6183475 3:1287465 4:1283765 5:7618234 6:7182534 7:1652843 8:1347256  
8 0     1:6872345 2:6187345 3:1287465 4:1238765 5:6781234 6:7812534 7:1856432 8:1567432  
8 0     1:6723485 2:1673845 3:1267845 4:6123875 5:8761234 6:1458732 7:1654832 8:1423765  
8 0     1:7682345 2:1876345 3:1287645 4:1238765 5:7618234 6:7815432 7:1543286 8:1674325  
8 0     1:8762345 2:1876345 3:6871245 4:1236785 5:6871234 6:1783542 7:1358462 8:1354672  
8 0     1:7623485 2:1763845 3:1268745 4:6123875 5:8761234 6:1457832 7:1543862 8:1423675  
8 0     1:8672345 2:8167345 3:6127485 4:1237685 5:8671234 6:1358472 7:1586432 8:1253467  
8 0     1:8672345 2:1687345 3:1267845 4:6123785 5:7861234 6:1458732 7:1685432 8:1543726  
8 0     1:6872345 2:1687345 3:1268745 4:6123785 5:7861234 6:1457832 7:1865432 8:1654732  
8 0     1:7623845 2:8176345 3:8127645 4:1823765 5:7618234 6:7185432 7:1548326 8:1237456  
8 0     1:6238475 2:1675834 3:1672584 4:7612385 5:6174832 6:8147523 7:1485236 8:1632574  
8 0     1:6283745 2:1683475 3:7126845 4:1723865 5:8612734 6:7154832 7:1623845 8:1265473  
8 0     1:6827345 2:1687345 3:6128745 4:1238765 5:8761234 6:1354782 7:1286543 8:1675432  
8 0     1:8762345 2:1637845 3:1267845 4:6123875 5:8761234 6:1458732 7:1548236 8:1542376  
8 0     1:7862345 2:1863745 3:1286745 4:8612375 5:7681234 6:1485732 7:8154236 8:1457632  
8 0     1:7628345 2:1576834 3:7612854 4:6712385 5:1438672 6:1374582 7:1384562 8:1265473  
8 0     1:7862345 2:1876345 3:1826745 4:6812375 5:7681234 6:1845732 7:8154362 8:1457623  
8 0     1:7862345 2:1786345 3:1286475 4:6123785 5:7861234 6:1458732 7:1534682 8:1547632  
8 0     1:6872345 2:6187345 3:1287465 4:7123865 5:6871234 6:8712534 7:1456832 8:1564732  
8 0     1:6782345 2:1678345 3:6127845 4:7123865 5:6871234 6:1354872 7:1456832 8:1756432  
8 0     1:6872345 2:1687345 3:6128745 4:1238765 5:6817234 6:1354872 7:1684325 8:1567432  
8 0     1:7623845 2:1763485 3:1276485 4:1823675 5:6712384 6:8175432 7:8154632 8:1762345  
8 0     1:6238475 2:1675834 3:1672584 4:7612385 5:6174832 6:1478523 7:1485236 8:1325674  
8 0     1:7623845 2:1763845 3:6812745 4:1283765 5:7612834 6:1835472 7:1854362 8:1234576  
8 0     1:6823745 2:6187345 3:1287465 4:1283765 5:7618234 6:7182534 7:1328654 8:1734256  
8 0     1:7682345 2:6185734 3:1285764 4:7612385 5:8671432 6:8124375 7:1432586 8:1675432  
8 0     1:7623845 2:1576834 3:7612854 4:6712385 5:1438672 6:1374582 7:1345862 8:1326754  
8 0     1:7623845 2:1678345 3:6127845 4:1238765 5:8761234 6:1354872 7:1548326 8:1327654  
8 0     1:6237845 2:8163475 3:8712645 4:1872365 5:6182734 6:7815432 7:8162345 8:1627345  
8 0     1:7623845 2:1687534 3:1628574 4:7612385 5:8671432 6:1475823 7:1435286 8:1326754  
8 0     1:7862345 2:1576834 3:7612854 4:6712385 5:1438672 6:1374582 7:1345862 8:1754326  
8 0     1:7628345 2:1675384 3:7186254 4:7612835 5:6871432 6:8147523 7:8134526 8:1756234  
8 0     1:8623745 2:1756834 3:1275864 4:8612375 5:7681432 6:7143825 7:1326854 8:1432576  
8 0     1:8672345 2:1867345 3:1286745 4:6123785 5:8761234 6:1458732 7:1658432 8:1547632  
8 0     1:6872345 2:6178345 3:1278465 4:1237865 5:8612734 6:8125734 7:1843652 8:1654327  
8 0     1:6238745 2:1683475 3:7126845 4:1723865 5:8612734 6:7154832 7:1623845 8:1326547  
8 0     1:6728345 2:1678345 3:6127845 4:7123865 5:6712384 6:1354872 7:1456832 8:1276453  
8 0     1:8672345 2:1687345 3:1267845 4:6123785 5:8761234 6:1458732 7:1658432 8:1543726  
8 0     1:7623845 2:1763485 3:6781245 4:1823675 5:6712834 6:1873542 7:1835462 8:1234576  
8 0     1:7862345 2:1857634 3:1285764 4:7612385 5:8671432 6:8143275 7:1432586 8:1754326  
8 0     1:6782345 2:1678345 3:6127845 4:7123865 5:6781234 6:1354872 7:1456832 8:1576432  
8 0     1:8623745 2:1863475 3:7126845 4:1723685 5:6812734 6:7185432 7:8162345 8:1754362  
8 0     1:8762345 2:1876345 3:1287645 4:1238765 5:8761234 6:7815432 7:1543286 8:1543267  
8 0     1:6872345 2:1678345 3:6127845 4:1237865 5:6187234 6:1354872 7:1684325 8:1643275  
8 0     1:8762345 2:1673485 3:6127845 4:1237865 5:8761234 6:1354872 7:1584326 8:1524376  
8 0     1:8762345 2:1876345 3:6127845 4:1237865 5:7861234 6:1354872 7:1854362 8:1543762  
8 0     1:8762345 2:1673485 3:6127845 4:1237865 5:7861234 6:1354872 7:1854326 8:1524376  
8 0     1:8762345 2:8176345 3:1267485 4:6123785 5:7861234 6:1458732 7:1854362 8:1253476  
8 0     1:8672345 2:8167345 3:6127485 4:7123685 5:8671234 6:1358472 7:1458632 8:1253467  
8 0     1:8623745 2:1634785 3:7126845 4:1723865 5:8612734 6:7154832 7:1623485 8:1527436  
8 0     1:8672345 2:1673485 3:6127845 4:1237865 5:8617234 6:1354872 7:1684325 8:1524376  
8 0     1:6827345 2:7186534 3:1768254 4:6817235 5:8761432 6:7145283 7:1658234 8:1465237  
8 0     1:7862345 2:1876534 3:1827654 4:7681235 5:6871432 6:1847532 7:8145632 8:1475623  
8 0     1:6872345 2:1687345 3:6128745 4:1238765 5:7861234 6:1354782 7:1865432 8:1657432  
8 0     1:8762345 2:1876345 3:1287645 4:1236785 5:6871234 6:1785432 7:1584632 8:1546732  
8 0     1:7623845 2:1763485 3:1276485 4:1823675 5:6712384 6:1785432 7:1854632 8:1234567  
8 0     1:6872345 2:1658734 3:1628754 4:6812375 5:6143782 6:1457823 7:1865432 8:1465732  
8 0     1:8762345 2:1765834 3:1276584 4:8761235 5:6781432 6:1478532 7:1485632 8:1432567  
8 0     1:6723845 2:1657834 3:1625784 4:7612385 5:6148732 6:1845723 7:1645832 8:1327546  
8 0     1:8623745 2:1863475 3:7128645 4:1723685 5:8612734 6:7158432 7:8162345 8:1754632  
8 0     1:7623845 2:8176345 3:8127645 4:1823765 5:7618234 6:7154832 7:1548326 8:1237645  
8 0     1:7623845 2:1637485 3:1267485 4:6182375 5:7612384 6:8145732 7:1584236 8:1623475  
8 0     1:6872345 2:1678345 3:6127845 4:1237865 5:6178234 6:1354872 7:1684325 8:1643257  
8 0     1:7862345 2:1786345 3:8612745 4:1237865 5:7861234 6:1354872 7:1543682 8:1354762  
8 0     1:6782345 2:6187345 3:1287465 4:1238765 5:6128734 6:1825734 7:8143652 8:1743526  
8 0     1:7623485 2:1763845 3:6128745 4:1238765 5:8761234 6:1354782 7:1543862 8:1423675  
8 0     1:7862345 2:1867345 3:1286745 4:8612375 5:7861234 6:1458732 7:8154326 8:1457632  
8 0     1:7628345 2:1876345 3:1287645 4:1238765 5:7612384 6:7815432 7:1543286 8:1267453  
8 0     1:7862345 2:1863745 3:1826745 4:6812375 5:7681234 6:1845732 7:8154236 8:1457623  
8 0     1:8762345 2:1768345 3:1278645 4:1237865 5:7861234 6:7154382 7:1854326 8:1543276  
8 0     1:6782345 2:1687345 3:6128745 4:1237685 5:7681234 6:1354782 7:8165432 8:1546732  
8 0     1:6827345 2:7165834 3:1762854 4:6172385 5:7614382 6:7145823 7:1652834 8:1654372  
8 0     1:6872345 2:6173845 3:1728465 4:7123865 5:8671234 6:8712534 7:1456823 8:1654237  
8 0     1:6872345 2:1687345 3:6128745 4:1238765 5:6817234 6:1354782 7:1864325 8:1567432  
8 0     1:6728345 2:1678345 3:6128475 4:1238765 5:8761234 6:1354782 7:1653482 8:1267543  
8 0     1:7862345 2:1863745 3:1286745 4:6812375 5:7681234 6:1845732 7:8154236 8:1457632  
8 0     1:6723845 2:1673485 3:6812475 4:1823765 5:7612834 6:1835472 7:1865342 8:1234567  
8 0     1:7628345 2:1687345 3:6128745 4:1238765 5:7612384 6:1835472 7:1543286 8:1274536  
8 0     1:7862345 2:1768345 3:1268745 4:6123875 5:8761234 6:1457832 7:1543862 8:1754326  
8 0     1:7682345 2:1768345 3:1267845 4:6123875 5:8761234 6:1457832 7:1548362 8:1675432  
8 0     1:6728345 2:1678345 3:6128475 4:1238765 5:7612384 6:1354872 7:1653482 8:1276453  
8 0     1:8623745 2:1863475 3:7812645 4:1723685 5:8612734 6:7158432 7:8162345 8:1375462  
8 0     1:7682345 2:1876345 3:1276845 4:1237685 5:7681234 6:7815432 7:1543286 8:1543672  
8 0     1:8627345 2:1865734 3:8162754 4:6812375 5:6814372 6:1845723 7:8126543 8:1734562  
8 0     1:6728345 2:1678345 3:1267845 4:6123875 5:7612384 6:1457832 7:1654832 8:1267453  
8 0     1:7862345 2:1786345 3:8612745 4:1237685 5:7861234 6:1358472 7:1543682 8:1354762  
8 0     1:7628345 2:1653874 3:1862574 4:7612835 5:6714382 6:8147523 7:1428356 8:1625374  
8 0     1:6872345 2:6187345 3:1827465 4:7812365 5:6781234 6:7812534 7:1845632 8:1456723  
8 0     1:6723845 2:1673485 3:6812745 4:1823765 5:6172834 6:1835472 7:1643825 8:1273456  
8 0     1:7623845 2:1678345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543826 8:1326754  
8 0     1:6823745 2:6187345 3:1287465 4:1238765 5:7618234 6:7182534 7:1328654 8:1743256  
8 0     1:8762345 2:1658734 3:1628754 4:6123785 5:6143782 6:1458723 7:1854326 8:1547326  
8 0     1:7862345 2:1786345 3:6812475 4:1236875 5:7681234 6:1835742 7:1534682 8:1357462  
8 0     1:6283745 2:6178345 3:1287465 4:1238765 5:7612384 6:7125384 7:1382654 8:1274653  
8 0     1:8762345 2:1876345 3:6124875 4:1236785 5:8761234 6:1357842 7:1538462 8:1534672  
8 0     1:7862345 2:1786345 3:1287645 4:1238675 5:6718234 6:1875432 7:1546382 8:1764325  
8 0     1:6237485 2:1634875 3:8712645 4:8172365 5:6127834 6:7815432 7:1623485 8:1672345  
8 0     1:7628345 2:1687345 3:6128745 4:1238765 5:7612384 6:1354782 7:1543286 8:1267453  
8 0     1:7862345 2:1786345 3:8612745 4:1237685 5:7681234 6:1385472 7:1543682 8:1354762  
8 0     1:8627345 2:7168534 3:1762854 4:6172385 5:7861432 6:7145823 7:1685234 8:1543276  
8 0     1:6823745 2:6138475 3:7128465 4:1723865 5:8612734 6:8127534 7:1234856 8:1657423  
8 0     1:7628345 2:1683745 3:1268745 4:6123875 5:7612384 6:1457832 7:1542386 8:1267453  
8 0     1:8623745 2:1756384 3:1275684 4:8612375 5:7681432 6:7148325 7:1326854 8:1423576  
8 0     1:8623745 2:1634785 3:7126845 4:1723685 5:8612734 6:7158432 7:1623485 8:1527436  
8 0     1:6723485 2:1673485 3:6812745 4:8123765 5:6172834 6:1835472 7:1643825 8:1273456  
8 0     1:6872345 2:1687345 3:6128745 4:1236785 5:6871234 6:1354782 7:1584632 8:1546732  
8 0     1:6238745 2:6173485 3:8127465 4:1823765 5:7612834 6:7128534 7:1832654 8:1237456  
8 0     1:7623845 2:1637845 3:8126745 4:6128375 5:7612834 6:1457382 7:1548236 8:1263745  
8 0     1:6782345 2:1678345 3:6128475 4:1238765 5:7612834 6:1354782 7:1653482 8:1674352  
8 0     1:7623485 2:1763485 3:6812745 4:8123765 5:7612834 6:1835472 7:1584362 8:1234756  
8 0     1:8672345 2:1867345 3:8612745 4:1237685 5:7861234 6:1358472 7:1685432 8:1354762  
8 0     1:8762345 2:1786345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543862 8:1543627  
8 0     1:6287345 2:8165734 3:1862754 4:6182375 5:6143782 6:8145723 7:1826543 8:1625734  
8 0     1:7682345 2:1678345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543826 8:1675432  
8 0     1:8623745 2:1863475 3:7126485 4:1723685 5:6812734 6:7185432 7:8162345 8:1753462  
8 0     1:7628345 2:1768345 3:6712845 4:1238675 5:6712384 6:1735482 7:1354862 8:1267453  
8 0     1:6872345 2:1687345 3:6128745 4:8123765 5:6812734 6:1354782 7:1864352 8:1456732  
8 0     1:6823745 2:1863475 3:7128645 4:1782365 5:6812734 6:8715432 7:1682345 8:1563247  
8 0     1:7862345 2:1768534 3:7168254 4:8671235 5:6871432 6:1748523 7:1345862 8:1745236  
8 0     1:7862345 2:1683745 3:1268745 4:6123875 5:8761234 6:1457832 7:1542386 8:1754326  
8 0     1:6723485 2:1657834 3:1627584 4:6172385 5:6148372 6:1458723 7:1658324 8:1432765  
8 0     1:7628345 2:1657384 3:1682754 4:6128375 5:6143872 6:1457283 7:1543826 8:1627534  
8 0     1:7862345 2:1876345 3:1286745 4:8612375 5:7681234 6:1485732 7:8154362 8:1457632  
8 0     1:6723845 2:6173485 3:1274865 4:1823765 5:6712384 6:7125384 7:1564832 8:1237465  
8 0     1:8762345 2:1876345 3:1287645 4:1238765 5:6781234 6:1785432 7:1856432 8:1567432  
8 0     1:6823745 2:1863475 3:7128645 4:8172365 5:6812734 6:8715432 7:1682345 8:1456327  
8 0     1:6872345 2:1687345 3:6128745 4:1237865 5:6871234 6:1354782 7:1586432 8:1564732  
8 0     1:6782345 2:1678345 3:6128475 4:1238765 5:8761234 6:1354782 7:1653482 8:1675432  
8 0     1:6728345 2:1678345 3:6127845 4:7123865 5:6712384 6:1385472 7:1456832 8:1274563  
8 0     1:6823745 2:1875634 3:1287564 4:6123785 5:7861432 6:7814325 7:1328654 8:1654732  
8 0     1:6872345 2:6187345 3:1827465 4:8123765 5:6781234 6:7812534 7:1856432 8:1456723  
8 0     1:8672345 2:1687345 3:1267845 4:6123875 5:8761234 6:1458732 7:1654832 8:1543726  
8 0     1:7628345 2:6153874 3:1825674 4:7612835 5:6714382 6:1247835 7:1428356 8:1253674  
8 0     1:7628345 2:1576834 3:7612854 4:6712385 5:1438672 6:8137452 7:1384562 8:1625473  
8 0     1:8762345 2:1857634 3:1285764 4:7612385 5:8671432 6:8143275 7:1432586 8:1543267  
8 0     1:6782345 2:1678345 3:6127845 4:1237865 5:8617234 6:1354872 7:1684325 8:1765432  
8 0     1:6823745 2:1863475 3:7128645 4:8172365 5:6812734 6:7815432 7:1862345 8:1456327  
8 0     1:7862345 2:1786345 3:6812745 4:1237685 5:7681234 6:1835472 7:1543682 8:1354762  
8 0     1:6823745 2:6187345 3:1827465 4:8123765 5:7681234 6:7812534 7:8132654 8:1745623  
8 0     1:7862345 2:1683745 3:1268745 4:6123875 5:7861234 6:1457832 7:1542386 8:1574326  
8 0     1:8623745 2:1683475 3:7126845 4:1723865 5:8612734 6:7154832 7:8162345 8:1754326  
8 0     1:8623745 2:1683475 3:7126845 4:1723865 5:8612734 6:7154832 7:1862345 8:1543267  
8 0     1:6782345 2:6178345 3:1278465 4:7123865 5:6781234 6:8712534 7:1456832 8:1576432  
8 0     1:8762345 2:6134785 3:1267845 4:1237865 5:8761234 6:1254873 7:1582436 8:1524376  
8 0     1:6872345 2:6187345 3:1287465 4:1236785 5:6871234 6:7812534 7:1584632 8:1546732  
8 0     1:7862345 2:1867345 3:6127485 4:1237685 5:7861234 6:1358472 7:8154326 8:1534762  
8 0     1:7628345 2:1675384 3:1862574 4:7612835 5:6714382 6:8147523 7:1483526 8:1625374  
8 0     1:7862345 2:1786345 3:1278645 4:1238675 5:6781234 6:1875432 7:1546832 8:1576432  
8 0     1:7628345 2:1768345 3:6128475 4:1238675 5:7612384 6:1357842 7:1538462 8:1246753  
8 0     1:7628345 2:1768345 3:6128475 4:1238675 5:7612384 6:1358742 7:1538462 8:1247653  
8 0     1:8672345 2:1673485 3:6127845 4:1238765 5:8671234 6:1354872 7:1564832 8:1524376  
8 0     1:8762345 2:1768345 3:1268745 4:6123875 5:8761234 6:1457832 7:1543862 8:1543267  
8 0     1:6273485 2:7165834 3:1762584 4:8617235 5:7618432 6:7148523 7:8165234 8:1743256  
8 0     1:8627345 2:1865734 3:8162754 4:6812375 5:6814372 6:1845723 7:1286543 8:1345672  
8 0     1:8762345 2:1768345 3:1276845 4:1237865 5:7861234 6:7154832 7:1854326 8:1543276  
8 0     1:7862345 2:1876345 3:1267485 4:6123785 5:7861234 6:1458732 7:8154362 8:1534762  
8 0     1:7682345 2:1683745 3:6128745 4:1237865 5:7861234 6:1354782 7:1542386 8:1654732  
8 0     1:6723845 2:1657834 3:1627584 4:6172385 5:6148372 6:1485723 7:1658324 8:1327564  
8 0     1:7682345 2:1678345 3:6128745 4:1238765 5:7861234 6:1354782 7:1543826 8:1657432  
8 0     1:8623745 2:1863475 3:7128645 4:1723685 5:6812734 6:7185432 7:8162345 8:1754632  
8 0     1:8623745 2:1863475 3:7128645 4:1723685 5:6812734 6:7185432 7:1862345 8:1546327  
8 0     1:7682345 2:1786345 3:1287645 4:1283675 5:6718234 6:8175432 7:1546382 8:1763425  
8 0     1:7628345 2:1768345 3:6128745 4:1238765 5:7612384 6:1358472 7:1543862 8:1274653  
8 0     1:6287345 2:7816534 3:1786254 4:6187235 5:7861432 6:8714523 7:1685234 8:1652374  
8 0     1:6782345 2:6187345 3:1287465 4:1238765 5:6128734 6:1285734 7:8143652 8:1743562  
8 0     1:6723485 2:1673485 3:8126745 4:6812375 5:7612834 6:1845732 7:1685432 8:1234576  
8 0     1:7628345 2:1768345 3:6128745 4:1238765 5:7612384 6:1354872 7:1543862 8:1276453  
8 0     1:8627345 2:1865734 3:8162754 4:6812375 5:6814372 6:1845723 7:1265483 8:1374562  
8 0     1:6872345 2:6187345 3:1827465 4:8123765 5:6812734 6:8125734 7:1843652 8:1456723  
8 0     1:6237485 2:1634875 3:8712645 4:8172365 5:6127834 6:8715432 7:1623485 8:1762345  
8 0     1:8672345 2:1678345 3:1267845 4:6123875 5:8761234 6:1458732 7:1654832 8:1543276  
8 0     1:6728345 2:1678345 3:6128475 4:1238765 5:7612384 6:1385472 7:1653482 8:1274563  
8 0     1:6728345 2:1678345 3:6127845 4:1238765 5:6172384 6:1354872 7:1648325 8:1276453  
8 0     1:8623745 2:1683475 3:7126845 4:1723865 5:8612734 6:7154832 7:1682345 8:1543276  
8 0     1:7628345 2:1768345 3:6128745 4:1238765 5:7612384 6:1354782 7:1543862 8:1267453  
8 0     1:8623745 2:1683475 3:7126845 4:1723865 5:8612734 6:7154832 7:1623845 8:1547326  
8 0     1:7682345 2:1768345 3:6128475 4:1238675 5:7681234 6:1357482 7:1534862 8:1567432  
8 0     1:7682345 2:1876345 3:1276485 4:1237685 5:7681234 6:7815432 7:1543286 8:1534672  
8 0     1:7628345 2:1673485 3:6182745 4:1823765 5:7612834 6:8135472 7:1548326 8:1623745  
8 0     1:6723845 2:1673485 3:6127485 4:1823765 5:6172384 6:1358472 7:1648325 8:1237465  
8 0     1:8672345 2:1867345 3:1286745 4:8612375 5:8761234 6:1458732 7:1658432 8:1457632  
8 0     1:6827345 2:1685734 3:1628754 4:6812375 5:8614372 6:1457823 7:1286543 8:1465732  
8 0     1:7862345 2:1683745 3:1268745 4:6123785 5:7861234 6:1458732 7:8154236 8:1547326  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:6712384 6:1375482 7:1385462 8:1264573  
8 0     1:6872345 2:6187345 3:1287465 4:1238765 5:6128734 6:1285734 7:1843652 8:1743562  
8 0     1:8672345 2:8167345 3:6127485 4:1237685 5:8612734 6:1358472 7:1864352 8:1253467  
8 0     1:6728345 2:1657384 3:1682754 4:6128375 5:6148372 6:1457283 7:1654382 8:1627354  
8 0     1:6872345 2:6178345 3:1278465 4:1273865 5:6178234 6:1872534 7:1834256 8:1432576  
8 0     1:6723845 2:6173485 3:1274865 4:1782365 5:6712384 6:7125384 7:1563284 8:1723465  
8 0     1:8623745 2:1863475 3:7812645 4:1723685 5:6812734 6:7185432 7:8162345 8:1375462  
8 0     1:6872345 2:6178345 3:1278465 4:1273865 5:8617234 6:8172534 7:1834256 8:1654327  
8 0     1:8762345 2:1786345 3:1276845 4:1236875 5:8671234 6:1758432 7:1548632 8:1543627  
8 0     1:6872345 2:1687345 3:1268745 4:6123875 5:7861234 6:1457832 7:1865432 8:1657432  
8 0     1:7628345 2:8167534 3:1862574 4:7618235 5:6714382 6:8147523 7:1435826 8:1627534  
8 0     1:6723845 2:1673845 3:6812745 4:1283765 5:7612834 6:1835472 7:1685432 8:1234576  
8 0     1:6723845 2:1678345 3:6127845 4:1237865 5:8617234 6:1354872 7:1684325 8:1327654  
8 0     1:6823745 2:1875634 3:1287564 4:8612375 5:7861432 6:7814325 7:1328654 8:1645732  
8 0     1:6872345 2:6187345 3:1278465 4:1237865 5:6812734 6:8125734 7:1843652 8:1564372  
8 0     1:6827345 2:1687345 3:6128745 4:1238765 5:7861234 6:1354782 7:1286543 8:1657432  
8 0     1:6728345 2:1657384 3:1862754 4:6172835 5:6143872 6:8145723 7:1653824 8:1627534  
8 0     1:8762345 2:1786345 3:1278645 4:1237865 5:7861234 6:8715432 7:1854326 8:1543276  
8 0     1:6723485 2:6173845 3:1278465 4:1723865 5:8671234 6:8712534 7:1568324 8:1423765  
8 0     1:7682345 2:1678345 3:1286745 4:6128375 5:7618234 6:1457382 7:1543826 8:1673425  
8 0     1:6287345 2:1678345 3:6128745 4:1238765 5:7612384 6:1354782 7:1826543 8:1267453  
8 0     1:8623745 2:1863475 3:7128645 4:8172365 5:6812734 6:7185432 7:1862345 8:1456327  
8 0     1:7623845 2:1765384 3:7816254 4:6712835 5:6714832 6:1874523 7:1834562 8:1235476  
8 0     1:7628345 2:1683745 3:6128745 4:1238765 5:7612384 6:1385472 7:1542386 8:1274563  
8 0     1:7623485 2:1867534 3:8716254 4:7681235 5:6718432 6:1847523 7:1384526 8:1345762  
8 0     1:6872345 2:1687345 3:1268745 4:6123875 5:7681234 6:1457832 7:1865432 8:1567432  
8 0     1:6823475 2:1678534 3:1672854 4:7618235 5:8617432 6:1475823 7:1458236 8:1675324  
8 0     1:6782345 2:6178345 3:1278465 4:1723865 5:6712834 6:7128534 7:1568324 8:1743562  
8 0     1:7682345 2:1786534 3:1278654 4:7618235 5:6871432 6:8147532 7:1456832 8:1756324  
8 0     1:7682345 2:1678534 3:7162854 4:7681235 5:8671432 6:1475823 7:1345826 8:1467532  
8 0     1:7682345 2:1687345 3:6128745 4:1283765 5:7618234 6:1354782 7:1543286 8:1673425  
8 0     1:8762345 2:1763845 3:6128475 4:1238675 5:8761234 6:1357482 7:1534862 8:1542367  
8 0     1:7623485 2:1763485 3:8126745 4:6812375 5:7612834 6:1845732 7:1584362 8:1234756  
8 0     1:6728345 2:1678345 3:6127845 4:7123865 5:6712384 6:1358472 7:1456832 8:1274653  
8 0     1:7623845 2:1765834 3:1276854 4:7612385 5:6714382 6:1475832 7:1458632 8:1326754  
8 0     1:7628345 2:1673485 3:6182745 4:1823765 5:7612834 6:8135472 7:1584326 8:1623475  
8 0     1:6782345 2:6183475 3:1287465 4:1283765 5:7618234 6:7182534 7:1652483 8:1374256  
8 0     1:7628345 2:1675384 3:7186254 4:7612835 5:6781432 6:8147523 7:8134526 8:1576234  
8 0     1:6728345 2:1678345 3:6128475 4:1238765 5:7612384 6:1358472 7:1653482 8:1274653  
8 0     1:7682345 2:1687345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543286 8:1675432  
8 0     1:7623845 2:1763485 3:7681245 4:1823675 5:6712834 6:1837542 7:1835462 8:1234576  
8 0     1:6278345 2:1678345 3:6128745 4:1238765 5:7612384 6:1385472 7:8126543 8:1274563  
8 0     1:7682345 2:6185734 3:1825764 4:7681235 5:8671432 6:8124375 7:1432586 8:1467523  
8 0     1:6723845 2:1673485 3:6127485 4:7182365 5:6712384 6:1358472 7:8145632 8:1723465  
8 0     1:7682345 2:1857634 3:1285764 4:7861235 5:8671432 6:8143275 7:1432586 8:1647532  
8 0     1:7682345 2:1687345 3:6128745 4:1238765 5:7861234 6:1354782 7:1543286 8:1657432  
8 0     1:6872345 2:6817345 3:1274865 4:1237865 5:6812734 6:8125734 7:1843652 8:1256347  
8 0     1:8623745 2:1683475 3:7126845 4:1723865 5:8612734 6:7154832 7:1623485 8:1574326  
8 0     1:8672345 2:8167345 3:6127485 4:1237685 5:8617234 6:1358472 7:1684325 8:1253476  
8 0     1:6872345 2:6187345 3:1287465 4:1872365 5:6781234 6:7812534 7:1856324 8:1567324  
8 0     1:7623845 2:1587634 3:1258764 4:7612385 5:6714832 6:1432785 7:1432856 8:1325674  
8 0     1:6782345 2:6183475 3:1287465 4:1238765 5:7861234 6:7812534 7:8165243 8:1657432  
8 0     1:7682345 2:1876345 3:1287645 4:1238765 5:7612834 6:7815432 7:1543286 8:1674352  
8 0     1:8672345 2:1867345 3:1286745 4:8612375 5:7681234 6:1485732 7:1685432 8:1457632  
8 0     1:7862345 2:1867345 3:8612745 4:1237685 5:7861234 6:1358472 7:8154326 8:1354762  
8 0     1:7623845 2:1675834 3:7162584 4:7612385 5:6714832 6:1478523 7:1348526 8:1325674  
8 0     1:6287345 2:8165734 3:1682754 4:6182375 5:6184372 6:1457283 7:1826543 8:1627345  
8 0     1:8623745 2:1634875 3:7126845 4:1723865 5:8612734 6:7154832 7:1623485 8:1572436  
8 0     1:8762345 2:8163745 3:1267485 4:6123785 5:7861234 6:1458732 7:1854236 8:1253476  
8 0     1:6782345 2:6178345 3:1278465 4:7123865 5:6871234 6:8712534 7:1456832 8:1756432  
8 0     1:6782345 2:1687345 3:1286745 4:6128375 5:7618234 6:1457382 7:8165432 8:1673425  
8 0     1:6872345 2:1657834 3:1627854 4:6123875 5:6143872 6:1458723 7:1654832 8:1654327  
8 0     1:6782345 2:6178345 3:1287465 4:1238765 5:6128734 6:1285734 7:1436582 8:1743562  
8 0     1:7682345 2:1687345 3:6128745 4:1238765 5:7681234 6:1354782 7:1543286 8:1567432  
8 0     1:6723845 2:6134785 3:8127465 4:1823765 5:7612834 6:7128534 7:1658243 8:1234756  
8 0     1:6278345 2:7165384 3:1876254 4:6172835 5:7681432 6:7814523 7:1652384 8:1567234  
8 0     1:7862345 2:1786345 3:1287645 4:1238675 5:6871234 6:1875432 7:1546382 8:1756432  
8 0     1:6728345 2:1657384 3:1682754 4:6128375 5:6143872 6:1457283 7:1654382 8:1627534  
8 0     1:6872345 2:6187345 3:1278465 4:1273865 5:6817234 6:8172534 7:1834256 8:1564372  
8 0     1:8672345 2:1867345 3:6127485 4:1237685 5:8617234 6:1358472 7:1684325 8:1534762  
8 0     1:6237845 2:1634875 3:7126485 4:1782365 5:6127384 6:7158432 7:1623845 8:1723465  
8 0     1:6872345 2:1657834 3:1627854 4:6123785 5:6143872 6:1458723 7:1658432 8:1654327  
8 0     1:8672345 2:1867345 3:8612475 4:1237685 5:7861234 6:1358472 7:1685342 8:1354762  
8 0     1:7623845 2:1763485 3:1276485 4:1823675 5:6712384 6:1754832 7:1546832 8:1237645  
8 0     1:6273845 2:1673485 3:6812745 4:1823765 5:7612834 6:1835472 7:1265483 8:1237456  
8 0     1:7682345 2:1687345 3:6128745 4:1238765 5:7618234 6:1354782 7:1543286 8:1674325  
8 0     1:7628345 2:1768345 3:1276845 4:1236875 5:6871234 6:1785432 7:1548632 8:1267543  
8 0     1:8623745 2:1634875 3:7126845 4:1723685 5:8612734 6:7158432 7:1623485 8:1572436  
8 0     1:6723845 2:1673485 3:6127485 4:1823765 5:7612384 6:1358472 7:1654832 8:1237465  
8 0     1:6823745 2:6187345 3:1287465 4:1238765 5:7612834 6:7182534 7:1328654 8:1743526  
8 0     1:8762345 2:1876345 3:8761245 4:1236785 5:6781234 6:1378542 7:1385462 8:1354672  
8 0     1:7862345 2:1876345 3:1826475 4:6812375 5:7681234 6:1845732 7:8153462 8:1457623  
8 0     1:8762345 2:1687345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543286 8:1543267  
8 0     1:7628345 2:1675384 3:1682574 4:7612835 5:6871432 6:1475283 7:8143526 8:1756234  
8 0     1:6872345 2:1678345 3:1267845 4:6123785 5:7861234 6:1458732 7:1685432 8:1654327  
8 0     1:8623745 2:1683475 3:7126845 4:1723685 5:8612734 6:7158432 7:8162345 8:1754326  
8 0     1:6287345 2:7816534 3:1678254 4:6187235 5:6814732 6:1452873 7:1682354 8:1562374  
8 0     1:7623845 2:1763485 3:6871245 4:1823675 5:6712834 6:1783542 7:1385462 8:1234567  
8 0     1:6782345 2:6178345 3:1278465 4:1237865 5:6718234 6:8712534 7:1568432 8:1764325  
8 0     1:8762345 2:1876345 3:1276845 4:1236785 5:8671234 6:1758432 7:1584632 8:1543672  
8 0     1:8762345 2:1876345 3:1276845 4:1236785 5:6871234 6:1785432 7:1584632 8:1543672  
8 0     1:8762345 2:1768534 3:7162584 4:8671235 5:6781432 6:1748523 7:1348562 8:1435267  
8 0     1:7623485 2:1763485 3:6812475 4:8123675 5:7612834 6:1835742 7:1853462 8:1234576  
8 0     1:6872345 2:6178345 3:1278465 4:1273865 5:6172834 6:1872534 7:1834256 8:1435276  
8 0     1:6872345 2:6187345 3:1278465 4:1237865 5:6128734 6:1257834 7:1843652 8:1436752  
8 0     1:7682345 2:1687345 3:6128745 4:8123765 5:7681234 6:1354782 7:1543286 8:1456732  
8 0     1:7682345 2:1678345 3:6128745 4:1283765 5:7618234 6:1354782 7:1543826 8:1673425  
8 0     1:7682345 2:1786345 3:1278645 4:8123675 5:6781234 6:8175432 7:1546832 8:1457632  
8 0     1:8762345 2:1876345 3:1287645 4:1237865 5:6871234 6:1785432 7:1586432 8:1564732  
8 0     1:6782345 2:6183475 3:1274685 4:1237865 5:7681234 6:7812534 7:8165243 8:1536472  
8 0     1:6728345 2:1678345 3:6127845 4:1238765 5:6172384 6:1385472 7:1648325 8:1274563  
8 0     1:7628345 2:1675384 3:1862574 4:7612835 5:6871432 6:8147523 7:8143526 8:1756234  
8 0     1:6872345 2:6178345 3:1278465 4:1273865 5:6817234 6:8172534 7:1834256 8:1564327  
8 0     1:7628345 2:1768345 3:6712845 4:1238675 5:6712384 6:1735482 7:1358462 8:1264753  
8 0     1:8672345 2:1867345 3:1286745 4:6123785 5:7861234 6:1458732 7:1685432 8:1547632  
8 0     1:6827345 2:1687345 3:6127845 4:1237865 5:7861234 6:1354872 7:1268543 8:1654372  
8 0     1:7682345 2:1683745 3:6128745 4:1237685 5:7681234 6:1354782 7:1542386 8:1546732  
8 0     1:7862345 2:1863745 3:1286745 4:6123785 5:7861234 6:1458732 7:8154236 8:1547632  
8 0     1:7862345 2:1768345 3:1278645 4:1237865 5:7861234 6:7154382 7:8154326 8:1543276  
8 0     1:7623485 2:1763485 3:8127645 4:8123675 5:6712834 6:1875432 7:1854632 8:1234576  
8 0     1:8762345 2:1768345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543862 8:1543267  
8 0     1:8762345 2:1637845 3:1267845 4:6123875 5:8761234 6:1457832 7:1548236 8:1542367  
8 0     1:7682345 2:1768345 3:1286745 4:6128375 5:7618234 6:1457382 7:1543862 8:1673425  
8 0     1:8623745 2:1683475 3:7126845 4:1723685 5:8612734 6:7158432 7:1862345 8:1543267  
8 0     1:8623745 2:1683475 3:7126845 4:1723685 5:8612734 6:7158432 7:1682345 8:1543276  
8 0     1:6872345 2:1657834 3:1627584 4:6123875 5:6148372 6:1458723 7:1654832 8:1654327  
8 0     1:6823745 2:1756384 3:1275684 4:6812375 5:7861432 6:7814325 7:1328654 8:1423657  
8 0     1:7682345 2:1657834 3:1627584 4:6123875 5:6148372 6:1457823 7:1548326 8:1675432  
8 0     1:8627345 2:1865734 3:8162754 4:6812375 5:6814372 6:1845723 7:1826543 8:1345627  
8 0     1:6872345 2:6173845 3:1278465 4:1273865 5:8617234 6:8172534 7:1384256 8:1654273  
8 0     1:7862345 2:1683745 3:1268745 4:6123785 5:7861234 6:1457832 7:1542386 8:1547326  
8 0     1:6823745 2:6187345 3:1287465 4:1237865 5:7861234 6:7812534 7:1328654 8:1654732  
8 0     1:6823745 2:1875634 3:8127564 4:6812375 5:7861432 6:7814325 7:1328654 8:1346572  
8 0     1:7628345 2:1675384 3:1687254 4:7612835 5:6714382 6:1475283 7:1452386 8:1672534  
8 0     1:7682345 2:1683745 3:1268745 4:6123785 5:7861234 6:1457832 7:1542386 8:1654732  
8 0     1:6728345 2:1678345 3:6127845 4:1237865 5:8612734 6:1354872 7:1684352 8:1276543  
8 0     1:6728345 2:1678345 3:6127845 4:1238765 5:6712384 6:1385472 7:1564832 8:1274563  
8 0     1:8672345 2:1867345 3:6124785 4:1237685 5:8761234 6:1358472 7:1658342 8:1534762  
8 0     1:7628345 2:8165734 3:1682754 4:6182375 5:6184372 6:1457283 7:1584326 8:1623475  
8 0     1:7862345 2:1867345 3:1826745 4:6812375 5:7681234 6:1845732 7:8154326 8:1457623  
8 0     1:6823745 2:6187345 3:1287465 4:1237865 5:7681234 6:7812534 7:1328654 8:1564732  
8 0     1:8762345 2:1763485 3:6128745 4:1238765 5:8761234 6:1354782 7:1543862 8:1524367  
8 0     1:6287345 2:8165734 3:1862754 4:6182375 5:6143872 6:8145723 7:1826543 8:1627534  
8 0     1:7682345 2:1683745 3:6128745 4:1238765 5:7681234 6:1354782 7:1542386 8:1567432  
8 0     1:7623485 2:1638745 3:1267845 4:6123875 5:8761234 6:1457832 7:1542836 8:1423675  
8 0     1:7862345 2:1867345 3:6812745 4:1237685 5:7681234 6:1835472 7:8154326 8:1354762  
8 0     1:6728345 2:1678345 3:6128475 4:1238765 5:7612384 6:1354782 7:1653482 8:1267453  
8 0     1:6278345 2:1678345 3:6128745 4:1238765 5:7612384 6:1354782 7:8126543 8:1267453  
8 0     1:6823745 2:1875634 3:1275864 4:6812375 5:7861432 6:7814325 7:1328654 8:1463572  
8 0     1:8762345 2:1678345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543826 8:1543267  
8 0     1:7628345 2:1768345 3:1278645 4:1238675 5:6712384 6:1754382 7:1546832 8:1276453  
8 0     1:6782345 2:1685734 3:1628754 4:8612375 5:8614372 6:1457823 7:8165432 8:1645732  
8 0     1:8762345 2:1876345 3:1827645 4:8123675 5:6781234 6:1785432 7:1854632 8:1456723  
8 0     1:6782345 2:1687345 3:1268745 4:6812375 5:7861234 6:1457832 7:8165432 8:1465732  
8 0     1:7623485 2:1673485 3:6812745 4:8123765 5:7612834 6:1835472 7:1584326 8:1234756  
8 0     1:6782345 2:1685734 3:1628754 4:6812375 5:8614372 6:1457823 7:8165432 8:1465732  
8 0     1:7623845 2:1673485 3:6812745 4:1823765 5:7612834 6:1835472 7:1584326 8:1234756  
8 0     1:7628345 2:1786345 3:1287645 4:1238765 5:7612384 6:8715432 7:1543826 8:1276453  
8 0     1:6237845 2:8163475 3:8712645 4:1872365 5:6182734 6:7185432 7:8162345 8:1273456  
8 0     1:7682345 2:1687345 3:6128745 4:1238765 5:7612834 6:1354782 7:1543286 8:1674352  
8 0     1:7623845 2:1637485 3:1267485 4:6182375 5:7612384 6:1845732 7:1584236 8:1234756  
8 0     1:6723845 2:1673485 3:6812745 4:1823765 5:6127834 6:1835472 7:1643852 8:1273456  
8 0     1:6723845 2:1673485 3:1267485 4:6182375 5:7612384 6:8145732 7:1654832 8:1623745  
8 0     1:6827345 2:1685734 3:1628754 4:6123875 5:8614372 6:1457823 7:1286543 8:1657432  
8 0     1:8623745 2:1638475 3:7126845 4:1723865 5:8612734 6:7154832 7:1623485 8:1574236  
8 0     1:6872345 2:6178345 3:1278465 4:1273865 5:6172834 6:1782534 7:1834256 8:1435267  
8 0     1:6728345 2:1678345 3:6127845 4:1238675 5:6712384 6:1358472 7:1546832 8:1274653  
8 0     1:6278345 2:8716534 3:1876254 4:6178235 5:7614382 6:7814523 7:1652384 8:1672534  
8 0     1:6728345 2:1657384 3:1862754 4:6172835 5:6143782 6:8145723 7:1653824 8:1625734  
8 0     1:7862345 2:1876345 3:8612745 4:1237685 5:7681234 6:1385472 7:8154362 8:1354762  
8 0     1:6872345 2:6187345 3:1287465 4:7123685 5:6871234 6:7812534 7:1458632 8:1546732  
8 0     1:6728345 2:1678345 3:6127845 4:1238765 5:6172384 6:1354782 7:1648325 8:1267453  
8 0     1:7862345 2:1768345 3:1276845 4:1237865 5:7861234 6:7154832 7:8154326 8:1543276  
8 0     1:8672345 2:1658734 3:1628754 4:6123785 5:6143782 6:1458723 7:1685432 8:1547326  
8 0     1:6872345 2:1687345 3:6128745 4:8712365 5:6781234 6:1354782 7:1485632 8:1456732  
8 0     1:6872345 2:1678345 3:6127845 4:1238765 5:8761234 6:1354872 7:1654832 8:1654327  
8 0     1:6827345 2:7186534 3:1786254 4:6817235 5:8761432 6:8714523 7:1658234 8:1465237  
8 0     1:6872345 2:1678345 3:6127845 4:1237865 5:8761234 6:1354872 7:1658432 8:1654327  
8 0     1:6782345 2:6183475 3:8127465 4:1237865 5:7681234 6:7812534 7:8165243 8:1356472  
8 0     1:7628345 2:1683745 3:6128745 4:1238765 5:7612384 6:1358472 7:1542386 8:1274653  
8 0     1:6723485 2:6173485 3:8127465 4:8123765 5:6712834 6:7128534 7:8156432 8:1723456  
8 0     1:6782345 2:1685734 3:1628754 4:6182375 5:8614372 6:1457823 7:8165432 8:1657324  
8 0     1:8762345 2:1763845 3:6128745 4:1238765 5:8761234 6:1354782 7:1543862 8:1542367  
8 0     1:6273845 2:8716534 3:8176254 4:6178235 5:7614832 6:7184523 7:1652384 8:1723546  
8 0     1:7623485 2:1637485 3:8126745 4:6812375 5:7612834 6:1845732 7:1584236 8:1234756  
8 0     1:7682345 2:1857634 3:8125764 4:7681235 5:8671432 6:8143275 7:1432586 8:1346752  
8 0     1:6872345 2:1678345 3:6127845 4:1237865 5:7861234 6:1354872 7:1685432 8:1654327  
8 0     1:8762345 2:1768345 3:1276845 4:1236785 5:6871234 6:1785432 7:1584632 8:1543267  
8 0     1:6872345 2:6134875 3:1278465 4:1237865 5:8761234 6:8712534 7:1652843 8:1652437  
8 0     1:8762345 2:1876345 3:1287645 4:8761235 5:6781234 6:1478532 7:1485632 8:1456732  
8 0     1:7682345 2:1683745 3:6128745 4:1237865 5:7681234 6:1354782 7:1542386 8:1564732  
8 0     1:6723485 2:1673485 3:6812745 4:8123765 5:7612834 6:1835472 7:1685432 8:1234576  
8 0     1:8762345 2:8176345 3:7612485 4:1236785 5:8671234 6:1375842 7:1358462 8:1253467  
8 0     1:8627345 2:7165834 3:1762854 4:6172385 5:7614382 6:7145823 7:1652834 8:1543726  
8 0     1:8762345 2:1876345 3:1276845 4:1236875 5:8671234 6:1758432 7:1548632 8:1543672  
8 0     1:7623845 2:1763845 3:8126745 4:6128375 5:7612834 6:1457382 7:1584362 8:1263475  
8 0     1:8762345 2:1867345 3:6812745 4:1237685 5:7681234 6:1835472 7:1854326 8:1354762  
8 0     1:6237845 2:6173485 3:8127465 4:1823765 5:7612834 6:7128534 7:8132654 8:1237456  
8 0     1:7862345 2:1876345 3:6812745 4:1237685 5:7681234 6:1835472 7:8154362 8:1354762  
8 0     1:6823745 2:1683475 3:7126845 4:1723685 5:6182734 6:7158432 7:1628345 8:1643725  
8 0     1:7862345 2:1863745 3:1286745 4:6123785 5:7861234 6:1457832 7:1542386 8:1547632  
8 0     1:6273845 2:1673485 3:6127485 4:1823765 5:7612384 6:1358472 7:1265483 8:1237465  
8 0     1:6782345 2:6178345 3:1278465 4:1237865 5:8612734 6:8125734 7:1843652 8:1765432  
8 0     1:6237485 2:1634875 3:8712645 4:8172365 5:6127834 6:7154382 7:1623485 8:1726345  
8 0     1:6728345 2:1678345 3:6127845 4:1238765 5:6172384 6:1358472 7:1648325 8:1274653  
8 0     1:6823745 2:1683475 3:7128645 4:1723865 5:6182734 6:7154382 7:1628345 8:1643725  
8 0     1:8762345 2:1678345 3:6127845 4:1237865 5:8761234 6:1354872 7:1584326 8:1543276  
8 0     1:8672345 2:8167345 3:6127485 4:1237685 5:8761234 6:1358472 7:1658432 8:1253476  
8 0     1:7682345 2:1768345 3:7612845 4:1238675 5:8671234 6:1375482 7:1354862 8:1675432  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:6712384 6:1378542 7:1385462 8:1245673  
8 0     1:7862345 2:1867345 3:8612745 4:1237685 5:7681234 6:1385472 7:8154326 8:1354762  
8 0     1:6823745 2:6187345 3:1827465 4:8123765 5:7681234 6:7812534 7:1832654 8:1456237  
8 0     1:6782345 2:1685734 3:1628754 4:6123875 5:8614372 6:1457823 7:8165432 8:1657432  
8 0     1:6872345 2:6187345 3:1287465 4:1238765 5:6182734 6:1825734 7:1843652 8:1743256  
8 0     1:6782345 2:1678345 3:6127845 4:7123865 5:8671234 6:1354872 7:1456832 8:1765432  
8 0     1:7623845 2:1763485 3:8761245 4:1823675 5:6712834 6:1387542 7:1385462 8:1234576  
8 0     1:6872345 2:1687345 3:6128745 4:8123765 5:6817234 6:1354782 7:1864325 8:1456732  
8 0     1:6823475 2:1675834 3:1672584 4:7612385 5:6174832 6:1475823 7:1485236 8:1657432  
8 0     1:6287345 2:1678345 3:6128745 4:1238765 5:7612384 6:1354872 7:1826543 8:1276453  
8 0     1:7682345 2:1768345 3:1268745 4:6123875 5:7861234 6:1457832 7:1543862 8:1657432  
8 0     1:8762345 2:1678345 3:6127845 4:1237865 5:7861234 6:1354872 7:1854326 8:1543276  
8 0     1:6782345 2:1687345 3:6128745 4:1238765 5:7681234 6:1354782 7:8165432 8:1567432  
8 0     1:6782345 2:1685734 3:1628754 4:6123785 5:8614372 6:1457823 7:8165432 8:1654732  
8 0     1:7682345 2:1678534 3:7162854 4:7612385 5:8671432 6:1475823 7:1345826 8:1675432  
8 0     1:7623845 2:1765384 3:8716254 4:6712835 5:6714832 6:1784523 7:1384562 8:1235467  
8 0     1:6782345 2:1658734 3:1628754 4:6182375 5:6143782 6:1457823 7:8165432 8:1657324  
8 0     1:6872345 2:1687345 3:6128745 4:1823765 5:6817234 6:1354782 7:1864325 8:1567324  
8 0     1:7628345 2:1768345 3:1276845 4:1238675 5:6712384 6:1754832 7:1548632 8:1267453  
8 0     1:6872345 2:1687345 3:6128745 4:7123685 5:6871234 6:1354782 7:1458632 8:1546732  
8 0     1:8672345 2:1867345 3:6812745 4:1237685 5:6817234 6:1835472 7:1864325 8:1354672  
8 0     1:7623485 2:1637485 3:6812745 4:8123765 5:7612834 6:1835472 7:1584236 8:1234756  
8 0     1:7628345 2:1675384 3:1876254 4:7612835 5:6781432 6:8147523 7:8145263 8:1576234  
8 0     1:8623745 2:1638475 3:7126845 4:1723685 5:8612734 6:7158432 7:1623485 8:1574236  
8 0     1:8762345 2:1876345 3:1278645 4:1236875 5:8671234 6:1758432 7:1548632 8:1546372  
8 0     1:7623485 2:1763485 3:7681245 4:8123675 5:6712834 6:1837542 7:1835462 8:1234576  
8 0     1:8672345 2:8167345 3:6127485 4:1237685 5:7861234 6:1358472 7:1685432 8:1253476  
8 0     1:6823745 2:1863475 3:7128645 4:1782365 5:6812734 6:7815432 7:1862345 8:1563247  
8 0     1:7623485 2:1578634 3:7612854 4:6712385 5:1438672 6:1374582 7:1345862 8:1436275  
8 0     1:7623845 2:1673485 3:6812745 4:1823765 5:7612834 6:1835472 7:1548326 8:1237456  
8 0     1:6823745 2:6183475 3:7128465 4:1782365 5:6812734 6:8127534 7:1823456 8:1563247  
8 0     1:8672345 2:1867345 3:6124875 4:1237685 5:8761234 6:1358472 7:1653842 8:1534762  
8 0     1:7623845 2:1658734 3:1625874 4:7612385 5:6714832 6:1475283 7:1432856 8:1362574  
8 0     1:7862345 2:1786345 3:1286745 4:6812375 5:7681234 6:1845732 7:1543682 8:1457632  
8 0     1:6872345 2:1687345 3:6128745 4:1823765 5:6871234 6:1354782 7:1586432 8:1567324  
8 0     1:8762345 2:1876534 3:7162584 4:8671235 5:6781432 6:1748523 7:1348562 8:1435672  
8 0     1:6872345 2:1687345 3:6128745 4:1237685 5:7681234 6:1354782 7:1865432 8:1546732  
8 0     1:8762345 2:1876345 3:1276485 4:1236875 5:6871234 6:1785432 7:1548632 8:1534672  
8 0     1:8672345 2:1867345 3:1267485 4:6123785 5:8761234 6:1458732 7:1658432 8:1534762  
8 0     1:6872345 2:6178345 3:1728465 4:7123865 5:8671234 6:8712534 7:1456823 8:1654327  
8 0     1:6283745 2:1683475 3:7126845 4:1723685 5:8612734 6:7158432 7:1623845 8:1265473  
8 0     1:8672345 2:1678345 3:1267845 4:6123785 5:7861234 6:1458732 7:1685432 8:1543276  
8 0     1:7623845 2:1763845 3:8126745 4:6128375 5:7612834 6:1457382 7:1543682 8:1276345  
8 0     1:7628345 2:1763485 3:1827645 4:1823765 5:7612834 6:7154832 7:1543826 8:1273645  
8 0     1:7623845 2:1763485 3:6127485 4:1823765 5:7612384 6:1358472 7:1584362 8:1234765  
8 0     1:6872345 2:1687345 3:6128745 4:7812365 5:6781234 6:1354782 7:1845632 8:1456732  
8 0     1:8672345 2:1867345 3:6127485 4:1237685 5:8612734 6:1358472 7:1684352 8:1534762  
8 0     1:6728345 2:1678345 3:6127845 4:1238765 5:7612384 6:1354782 7:1654832 8:1267453  
8 0     1:7628345 2:1683745 3:6128745 4:1238765 5:7612384 6:1354872 7:1542386 8:1276453  
8 0     1:7628345 2:1675384 3:1682574 4:7612835 5:6714382 6:1475283 7:1438526 8:1625734  
8 0     1:6238475 2:1675834 3:1672584 4:7612385 5:6174832 6:8147523 7:1458236 8:1632754  
8 0     1:6872345 2:1687345 3:6127845 4:1237865 5:6128734 6:1354872 7:1684352 8:1643752  
8 0     1:6238475 2:1675834 3:1672584 4:7612385 5:6174832 6:8147523 7:1845236 8:1632547  
8 0     1:6872345 2:1687345 3:6127845 4:1237865 5:7861234 6:1354872 7:1685432 8:1654372  
8 0     1:7623845 2:1673485 3:6127485 4:1823765 5:7612384 6:1358472 7:1584326 8:1234765  
8 0     1:8762345 2:1768534 3:1276854 4:7612385 5:8671432 6:1475832 7:1458632 8:1543267  
8 0     1:7628345 2:1683745 3:6128745 4:1238765 5:7612384 6:1354782 7:1542386 8:1267453  
8 0     1:7623845 2:8167345 3:6812745 4:1823765 5:7618234 6:1835472 7:1548326 8:1237456  
8 0     1:7623845 2:1763485 3:6124875 4:1823675 5:7612384 6:1357842 7:1538462 8:1234675  
8 0     1:8627345 2:7168534 3:1768254 4:8617235 5:7681432 6:7148523 7:1865234 8:1452367  
8 0     1:7682345 2:1768345 3:1268745 4:6123875 5:7681234 6:1457832 7:1543862 8:1567432  
8 0     1:8762345 2:6158374 3:1258674 4:8761235 5:6781432 6:1247385 7:1423856 8:1432567  
8 0     1:6238745 2:6187345 3:1287465 4:1237865 5:7861234 6:7812534 7:1328654 8:1326547  
8 0     1:7623845 2:1673485 3:6127485 4:1823765 5:7612384 6:1358472 7:1548326 8:1237465  
8 0     1:7628345 2:1678534 3:7162854 4:7612385 5:8671432 6:1475823 7:1345826 8:1267543  
8 0     1:7682345 2:1768345 3:1268745 4:6123875 5:7618234 6:1457832 7:1543862 8:1674325  
8 0     1:7628345 2:1768345 3:1276845 4:1238675 5:6712384 6:1754832 7:1546832 8:1276453  
8 0     1:6782345 2:1678345 3:6127845 4:7182365 5:6871234 6:1354872 7:1456832 8:1756324  
8 0     1:7623845 2:1763485 3:8671245 4:1823675 5:6712834 6:1738542 7:1385462 8:1234567  
8 0     1:6823745 2:1683475 3:7128645 4:1723865 5:6128734 6:7154382 7:1628345 8:1643752  
8 0     1:6237845 2:1683475 3:7126845 4:1723865 5:8612734 6:7154832 7:1623845 8:1732654  
8 0     1:8762345 2:1587634 3:6712584 4:8671235 5:1436782 6:1734852 7:1348562 8:1435672  
8 0     1:7682345 2:1687345 3:6128745 4:1237685 5:7681234 6:1354782 7:1543286 8:1546732  
8 0     1:6823475 2:1678534 3:1672854 4:8761235 5:8617432 6:1475823 7:1458236 8:1674532  
8 0     1:6782345 2:6183475 3:1287465 4:1238765 5:7618234 6:7182534 7:8165243 8:1743256  
8 0     1:6234875 2:1675834 3:1672584 4:7612385 5:6174832 6:1475823 7:1485236 8:1432657  
8 0     1:7623845 2:1768345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543862 8:1326754  
8 0     1:8672345 2:1867345 3:1286745 4:6812375 5:7681234 6:1845732 7:1685432 8:1457632  
8 0     1:8672345 2:1867345 3:6124785 4:1237865 5:8761234 6:1354872 7:1658342 8:1534762  
8 0     1:6723845 2:8617345 3:8127465 4:1782365 5:6718234 6:7128534 7:1563284 8:1723456  
8 0     1:8762345 2:1876345 3:1827645 4:8123675 5:6781234 6:1875432 7:1854632 8:1457623  
8 0     1:7682345 2:1763845 3:1276845 4:1237685 5:7681234 6:7815432 7:1543286 8:1542367  
8 0     1:6872345 2:1678345 3:6127845 4:7123865 5:8671234 6:1354872 7:1456832 8:1654327  
8 0     1:6782345 2:1678345 3:6127845 4:7182365 5:6781234 6:1354872 7:1456832 8:1576324  
8 0     1:6823745 2:6187345 3:1274865 4:1237865 5:7681234 6:7812534 7:1328654 8:1563472  
8 0     1:7862345 2:6185734 3:1285764 4:7612385 5:8671432 6:8124375 7:1432586 8:1754326  
8 0     1:8672345 2:1673485 3:6127845 4:1237865 5:8612734 6:1354872 7:1684352 8:1524376  
8 0     1:6723845 2:6173485 3:1274865 4:7182365 5:6712384 6:7125384 7:8145632 8:1723465  
8 0     1:7682345 2:1876345 3:1827645 4:8123765 5:7681234 6:7815432 7:1543286 8:1456723  
8 0     1:7682345 2:1876345 3:1287645 4:8123765 5:7681234 6:7815432 7:1543286 8:1456732  
8 0     1:6823745 2:6187345 3:1287465 4:1238765 5:7612834 6:7128534 7:1328654 8:1743562  
8 0     1:7682345 2:1768345 3:6128745 4:1283765 5:7618234 6:1354782 7:1543862 8:1673425  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:8671234 6:1375482 7:1354862 8:1267543  
8 0     1:6823745 2:6187345 3:1287465 4:1238765 5:7612834 6:7125834 7:1328654 8:1743652  
8 0     1:7628345 2:1657384 3:1682754 4:6128375 5:6184372 6:1457283 7:1584326 8:1623475  
8 0     1:8762345 2:1876345 3:8127645 4:1236875 5:8671234 6:1758432 7:1548632 8:1354672  
8 0     1:7682345 2:1768345 3:1267845 4:6123875 5:7861234 6:1457832 7:1548362 8:1657432  
8 0     1:7623845 2:1763845 3:6812745 4:1283765 5:7612834 6:1835472 7:1584362 8:1234756  
8 0     1:7623485 2:1687534 3:8716254 4:7861235 5:6718432 6:1487523 7:1384526 8:1345726  
8 0     1:7628345 2:1576834 3:7612854 4:6712385 5:1438672 6:1374582 7:1834562 8:1265437  
8 0     1:7682345 2:1678345 3:6128745 4:1238765 5:7612834 6:1354782 7:1543826 8:1674352  
8 0     1:7862345 2:1867345 3:6127485 4:1237865 5:7861234 6:1354872 7:8154326 8:1534762  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:8671234 6:1375482 7:1354682 8:1276543  
8 0     1:7682345 2:1768345 3:1267845 4:6123875 5:7681234 6:1457832 7:1548362 8:1567432  
8 0     1:8623745 2:1863475 3:7126845 4:1723865 5:8612734 6:7154832 7:1623485 8:1574362  
8 0     1:8623745 2:1863475 3:7126845 4:1723685 5:8612734 6:7158432 7:8162345 8:1754362  
8 0     1:6728345 2:1678345 3:6127845 4:7123865 5:6712384 6:1354782 7:1456832 8:1267453  
8 0     1:7682345 2:1876345 3:1287645 4:1823765 5:7681234 6:7815432 7:1543286 8:1567324  
8 0     1:6238475 2:1675834 3:1672584 4:7612385 5:6174832 6:8147523 7:8145236 8:1763254  
8 0     1:7862345 2:1786345 3:7681245 4:1236875 5:6871234 6:1837542 7:1354682 8:1375462  
8 0     1:6723845 2:1657834 3:1627584 4:6172385 5:6148372 6:1845723 7:1658324 8:1327546  
8 0     1:7862345 2:1876345 3:6127485 4:1237685 5:7861234 6:1358472 7:8154362 8:1534762  
8 0     1:6237485 2:1634875 3:8712645 4:8172365 5:6127834 6:7185432 7:1623485 8:1723456  
8 0     1:8762345 2:1687345 3:6127845 4:1237865 5:8761234 6:1354872 7:1584326 8:1543726  
8 0     1:6723845 2:1657834 3:1627854 4:6123875 5:6143872 6:1458723 7:1654832 8:1327654  
8 0     1:8762345 2:1587634 3:1258764 4:8761235 5:6781432 6:1432785 7:1432856 8:1432567  
8 0     1:8762345 2:1786345 3:1268745 4:6123875 5:8761234 6:1457832 7:1543862 8:1543627  
8 0     1:7682345 2:1683745 3:1286745 4:6128375 5:7618234 6:1457382 7:1542836 8:1637425  
8 0     1:8762345 2:1687345 3:6127845 4:1237865 5:7861234 6:1354872 7:1854326 8:1543726  
8 0     1:8762345 2:1876345 3:6124875 4:1238675 5:8761234 6:1357482 7:1534862 8:1534672  
8 0     1:6782345 2:6178345 3:1278465 4:1723865 5:6781234 6:8712534 7:1568324 8:1576432  
8 0     1:6728345 2:1678345 3:6128745 4:1238765 5:7612384 6:1358472 7:1654382 8:1274653  
8 0     1:7682345 2:1876345 3:1827645 4:8123675 5:6781234 6:8175432 7:8154632 8:1457623  
8 0     1:6287345 2:1678345 3:6128745 4:1238765 5:8761234 6:1354782 7:1826543 8:1267543  
8 0     1:7862345 2:1786345 3:1286745 4:6123785 5:7861234 6:1458732 7:1543682 8:1547632  
8 0     1:7682345 2:1857634 3:1257684 4:7681235 5:8671432 6:8143275 7:1432586 8:1436752  
8 0     1:7682345 2:1678345 3:6128745 4:1238765 5:7681234 6:1354782 7:1543826 8:1567432  
8 0     1:7682345 2:1683745 3:1286745 4:6128375 5:7618234 6:1457382 7:1542386 8:1673425  
8 0     1:6723485 2:1673485 3:6812475 4:8123765 5:7612834 6:1835472 7:1865342 8:1234567  
8 0     1:7682345 2:1768345 3:1268745 4:6123875 5:8761234 6:1457832 7:1543862 8:1675432  
8 0     1:8672345 2:1673485 3:6127845 4:1237865 5:8761234 6:1354872 7:1658432 8:1524376  
8 0     1:8762345 2:1673845 3:6127845 4:1237865 5:8761234 6:1354872 7:1584326 8:1542376  
8 0     1:7682345 2:1857634 3:1825764 4:7681235 5:8671432 6:8143275 7:1432586 8:1467523  
8 0     1:7862345 2:1876345 3:1286745 4:6812375 5:7681234 6:1845732 7:8154362 8:1457632  
8 0     1:6728345 2:1657384 3:1862754 4:6712835 5:6143782 6:8145723 7:1465382 8:1625734  
8 0     1:6872345 2:1687345 3:6128745 4:1237865 5:7681234 6:1354782 7:1865432 8:1564732  
8 0     1:7862345 2:1876345 3:1286745 4:6123785 5:7861234 6:1458732 7:8154362 8:1547632  
8 0     1:6237845 2:1634875 3:7126485 4:1782365 5:6127384 6:7154832 7:1623845 8:1723645  
8 0     1:6823745 2:6187345 3:1274685 4:1237865 5:7681234 6:7812534 7:1328654 8:1536472  
8 0     1:6782345 2:1678345 3:6127845 4:7123685 5:6871234 6:1354872 7:1456832 8:1754632  
8 0     1:6872345 2:1678345 3:1267845 4:6123875 5:8761234 6:1458732 7:1654832 8:1654327  
8 0     1:7682345 2:1768345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543862 8:1675432  
8 0     1:8762345 2:8176345 3:1276485 4:1236785 5:6781234 6:1785432 7:1854632 8:1253467  
8 0     1:7862345 2:6185374 3:1285674 4:7612385 5:8671432 6:8124735 7:1423586 8:1754326  
8 0     1:8623745 2:1875634 3:1287564 4:6123785 5:7861432 6:7814325 7:1328654 8:1547326  
8 0     1:7682345 2:1768345 3:6128745 4:1238765 5:7861234 6:1354782 7:1543862 8:1657432  
8 0     1:8762345 2:1683745 3:1268745 4:6123875 5:8761234 6:1457832 7:1542386 8:1543267  
8 0     1:8762345 2:1763845 3:1276845 4:1237865 5:7861234 6:7154832 7:1854326 8:1542376  
8 0     1:7623485 2:1763485 3:7861245 4:8123675 5:6712834 6:1387542 7:1835462 8:1234576  
8 0     1:6782345 2:6178345 3:1278465 4:1723865 5:6871234 6:8712534 7:1568324 8:1756432  
8 0     1:6782345 2:6183475 3:1274865 4:1237865 5:7681234 6:7812534 7:8165243 8:1563472  
8 0     1:8762345 2:1638745 3:1268745 4:6123875 5:8761234 6:1457832 7:1542386 8:1542367  
8 0     1:7682345 2:1657834 3:1628754 4:6128375 5:6143872 6:1457823 7:1543826 8:1675342  
8 0     1:6238475 2:1675834 3:1672584 4:7612385 5:6174832 6:1487523 7:1485236 8:1325764  
8 0     1:8762345 2:8176345 3:6124785 4:1236785 5:8761234 6:1358742 7:1583462 8:1253476  
8 0     1:7628345 2:1687345 3:6128745 4:1238765 5:7612384 6:1385472 7:1543286 8:1274563  
8 0     1:7862345 2:1786534 3:1287654 4:7681235 5:6871432 6:1847532 7:1456382 8:1475632  
8 0     1:7682345 2:1678345 3:6128745 4:8123765 5:7681234 6:1354782 7:1543826 8:1456732  
8 0     1:6827345 2:1685734 3:1628754 4:6123785 5:8614372 6:1457823 7:1286543 8:1654732  
8 0     1:7682345 2:1768345 3:1268475 4:6128375 5:7618234 6:1457832 7:1534862 8:1673425  
8 0     1:6827345 2:1687345 3:6128745 4:1238765 5:7681234 6:1354782 7:1286543 8:1567432  
8 0     1:6782345 2:6183475 3:1287465 4:1237865 5:7681234 6:7812534 7:8165243 8:1564732  
8 0     1:7862345 2:1678534 3:7162854 4:7612385 5:8671432 6:1475823 7:1345826 8:1754326  
8 0     1:6823745 2:1875634 3:1827564 4:6812375 5:7861432 6:7814325 7:1328654 8:1465723  
8 0     1:6782345 2:6178345 3:1278465 4:7123865 5:6718234 6:8712534 7:1456832 8:1764325  
8 0     1:6723485 2:1673845 3:1267845 4:6123785 5:8761234 6:1458732 7:1658432 8:1423765  
8 0     1:6723845 2:1673485 3:6812745 4:1823765 5:6128734 6:1835472 7:1643582 8:1273456  
8 0     1:8627345 2:7168534 3:1762584 4:8617235 5:7681432 6:7148523 7:1865234 8:1435267  
8 0     1:6872345 2:1687345 3:6128745 4:1823765 5:6812734 6:1354782 7:1864352 8:1567324  
8 0     1:6872345 2:6187345 3:1278465 4:1237865 5:6128734 6:8125734 7:1843652 8:1643752  
8 0     1:8762345 2:1876345 3:1287645 4:1237685 5:8671234 6:1758432 7:1586432 8:1546732  
8 0     1:6723485 2:1673485 3:6812745 4:8123765 5:6127834 6:1835472 7:1643852 8:1273456  
8 0     1:6728345 2:1678345 3:6128745 4:1238765 5:7612384 6:1385472 7:1654382 8:1274563  
8 0     1:6872345 2:6187345 3:1278465 4:1238765 5:8671234 6:8712534 7:1564832 8:1654372  
8 0     1:6728345 2:1678345 3:6127845 4:1237865 5:8617234 6:1354872 7:1684325 8:1276543  
8 0     1:7628345 2:8167534 3:7186254 4:7618235 5:6871432 6:8147523 7:8134526 8:1756234  
8 0     1:6782345 2:1687345 3:1268745 4:6123875 5:7681234 6:1457832 7:8165432 8:1567432  
8 0     1:8762345 2:1867345 3:8612745 4:1237685 5:7681234 6:1385472 7:1854326 8:1354762  
8 0     1:6273845 2:1673485 3:8612745 4:1823765 5:7612834 6:1385472 7:1265483 8:1237456  
8 0     1:7682345 2:1857634 3:1258764 4:7681235 5:8671432 6:8143275 7:1432586 8:1467352  
8 0     1:6872345 2:6187345 3:1827465 4:8172365 5:6781234 6:7812534 7:1856324 8:1456723  
8 0     1:6723845 2:1657834 3:1627854 4:6123785 5:6143872 6:8145723 7:1658432 8:1632754  
8 0     1:7623845 2:1763485 3:1276485 4:1823675 5:6712384 6:1754832 7:8154632 8:1723645  
8 0     1:8762345 2:1765834 3:7162854 4:6712385 5:6714382 6:1745823 7:1345862 8:1543267  
8 0     1:8762345 2:1876345 3:1278645 4:1236785 5:8671234 6:1758432 7:1584632 8:1546372  
8 0     1:7682345 2:1687345 3:6128745 4:1823765 5:7681234 6:1354782 7:1543286 8:1567324  
8 0     1:7862345 2:1765834 3:7162854 4:6712385 5:6714382 6:1745823 7:1345862 8:1754326  
8 0     1:8623745 2:8163475 3:7126485 4:1723685 5:8612734 6:7158432 7:8162345 8:1275346  
8 0     1:6872345 2:6173845 3:1278465 4:1273865 5:8617234 6:8172534 7:1834256 8:1654237  
8 0     1:6872345 2:6173845 3:1287465 4:1238765 5:8671234 6:8712534 7:1564382 8:1654237  
8 0     1:6278345 2:7165384 3:1876254 4:6172835 5:8761432 6:7814523 7:1652384 8:1675234  
8 0     1:7628345 2:1576834 3:7612854 4:6712385 5:1438672 6:1837452 7:1384562 8:1254736  
8 0     1:7623845 2:1637485 3:8126745 4:6182375 5:7612834 6:8145732 7:1584236 8:1623475  
8 0     1:7862345 2:1678534 3:7162854 4:8761235 5:6871432 6:1478523 7:1345826 8:1745326  
8 0     1:8672345 2:1867345 3:1826745 4:6812375 5:7681234 6:1845732 7:1685432 8:1457623  
8 0     1:8762345 2:8176345 3:1276485 4:1237685 5:6781234 6:1785432 7:1856432 8:1253467  
8 0     1:7682345 2:1867345 3:6182745 4:8123765 5:7681234 6:8135472 7:8154326 8:1457623  
8 0     1:7682345 2:1867345 3:6182745 4:8123765 5:7681234 6:8135472 7:1543286 8:1456723  
8 0     1:7682345 2:1857634 3:1285764 4:7681235 5:8671432 6:8143275 7:1432586 8:1467532  
8 0     1:8672345 2:1657834 3:1627854 4:6123875 5:6143872 6:1458723 7:1654832 8:1543276  
8 0     1:7628345 2:1768345 3:1276845 4:1238765 5:8671234 6:1754832 7:1564832 8:1276543  
8 0     1:8623745 2:1863475 3:7126845 4:1723685 5:8612734 6:7158432 7:1623485 8:1574362  
8 0     1:6728345 2:6178345 3:1278465 4:1237865 5:8612734 6:8125734 7:1843652 8:1276543  
8 0     1:6238745 2:1785634 3:1278564 4:6123875 5:8761432 6:8714325 7:1832654 8:1327654  
8 0     1:7628345 2:1768345 3:1267845 4:6123875 5:7612384 6:1457832 7:1548362 8:1267453  
8 0     1:7682345 2:1683745 3:6128745 4:1238765 5:7861234 6:1354782 7:1542386 8:1657432  
8 0     1:6728345 2:6178345 3:1728465 4:7123865 5:8671234 6:8712534 7:1456823 8:1276543  
8 0     1:6728345 2:1678345 3:6127845 4:1238675 5:6712384 6:1354872 7:1546832 8:1276453  
8 0     1:6782345 2:6138475 3:1287465 4:1238765 5:7861234 6:7812534 7:8165243 8:1657423  
8 0     1:6723485 2:1673845 3:6127845 4:7123865 5:8671234 6:1354872 7:1456832 8:1423765  
8 0     1:6823475 2:1678534 3:1672854 4:7612835 5:8617432 6:1475823 7:1458236 8:1675342  
8 0     1:6872345 2:1687345 3:6128745 4:1238765 5:6187234 6:1354782 7:1864325 8:1674325  
8 0     1:6723845 2:1657834 3:1627854 4:6123785 5:6143872 6:1845723 7:1658432 8:1327546  
8 0     1:8762345 2:1876345 3:1276485 4:1237685 5:6781234 6:1785432 7:1856432 8:1534672  
8 0     1:8672345 2:8167345 3:6124785 4:1237685 5:8761234 6:1358472 7:1658342 8:1253476  
8 0     1:6273845 2:7165384 3:8176254 4:6172835 5:7614832 6:7184523 7:1652384 8:1723546  
8 0     1:7623845 2:8176534 3:8716254 4:6718235 5:6714832 6:1784523 7:1384562 8:1235467  
8 0     1:6827345 2:1685734 3:1628754 4:6182375 5:8614372 6:1457823 7:1286543 8:1657324  
8 0     1:7682345 2:1687534 3:1628574 4:7618235 5:8671432 6:1475823 7:1435286 8:1675324  
8 0     1:8672345 2:1657834 3:1627854 4:6123785 5:6143872 6:1458723 7:1658432 8:1543276  
8 0     1:7862345 2:1673845 3:6127845 4:1237865 5:7861234 6:1354872 7:8154326 8:1542376  
8 0     1:6278345 2:7165384 3:1876254 4:6172835 5:7618432 6:7814523 7:1652384 8:1672345  
8 0     1:8623745 2:6173845 3:1278465 4:1237865 5:7861234 6:8712534 7:1326854 8:1542376  
8 0     1:8762345 2:1867534 3:7816254 4:7681235 5:6781432 6:1847523 7:1834526 8:1345762  
8 0     1:8672345 2:8167345 3:6124875 4:1237685 5:8761234 6:1358472 7:1653842 8:1253476  
8 0     1:6823745 2:1683475 3:7128645 4:1723865 5:6127834 6:7154382 7:1628345 8:1643572  
8 0     1:6872345 2:6187345 3:1278465 4:1237865 5:6182734 6:8125734 7:1843652 8:1643725  
8 0     1:8762345 2:1765834 3:7162584 4:8671235 5:6781432 6:1748523 7:1348562 8:1432567  
8 0     1:8672345 2:1673845 3:6127845 4:1237865 5:8617234 6:1354872 7:1684325 8:1542376  
8 0     1:8627345 2:7168534 3:1786254 4:8617235 5:7681432 6:7148523 7:1865234 8:1452637  
8 0     1:8762345 2:8167345 3:6127485 4:1237685 5:7861234 6:1358472 7:1854326 8:1253476  
8 0     1:7682345 2:6185734 3:1257864 4:7681235 5:8671432 6:8124375 7:1432586 8:1463752  
8 0     1:7623845 2:1675834 3:7162854 4:7612385 5:6714382 6:1475283 7:1345826 8:1362754  
8 0     1:8623475 2:1675834 3:1672584 4:7612385 5:6174832 6:1475823 7:1485236 8:1574326  
8 0     1:8627345 2:7168534 3:1762854 4:6172385 5:8761432 6:7145823 7:1658234 8:1543276  
8 0     1:6728345 2:6178345 3:1278465 4:1238765 5:8671234 6:8712534 7:1564832 8:1276543  
8 0     1:6823475 2:1678534 3:1672854 4:7861235 5:8617432 6:1475823 7:1458236 8:1647532  
8 0     1:7682345 2:1768345 3:6128745 4:1238765 5:7681234 6:1354782 7:1543862 8:1567432  
8 0     1:7682345 2:1768345 3:6128745 4:1238765 5:7618234 6:1354782 7:1543862 8:1674325  
8 0     1:7862345 2:1678534 3:7168254 4:8761235 5:6871432 6:1478523 7:1345826 8:1745236  
8 0     1:7628345 2:8167534 3:7186254 4:7618235 5:8671432 6:8147523 7:8134526 8:1765234  
8 0     1:6872345 2:1687345 3:6128745 4:1237685 5:6817234 6:1354782 7:1864325 8:1546732  
8 0     1:7682345 2:1768345 3:6128745 4:1238765 5:7612834 6:1354782 7:1543862 8:1674352  
8 0     1:7862345 2:1786345 3:1278645 4:1237865 5:6718234 6:1875432 7:1568432 8:1764325  
8 0     1:8672345 2:6138475 3:1278465 4:1238765 5:8761234 6:8712534 7:1652483 8:1542376  
8 0     1:6872345 2:1687345 3:6128745 4:7123865 5:8671234 6:1354872 7:1456832 8:1654732  
8 0     1:6872345 2:6187345 3:1827465 4:8712365 5:6781234 6:7812534 7:1485632 8:1456723  
8 0     1:7682345 2:1768345 3:6128745 4:8123765 5:7681234 6:1354782 7:1543862 8:1456732  
8 0     1:7682345 2:1857634 3:1285764 4:8761235 5:8671432 6:8143275 7:1432586 8:1674532  
8 0     1:6872345 2:6134785 3:1278465 4:1237865 5:8761234 6:8712534 7:1658243 8:1652437  
8 0     1:6872345 2:6178345 3:1287465 4:1238765 5:8671234 6:8712534 7:1564382 8:1654327  
8 0     1:7682345 2:1876345 3:1287645 4:1237865 5:7681234 6:7815432 7:1543286 8:1564732  
8 0     1:6278345 2:7165384 3:1876254 4:6172835 5:7861432 6:7814523 7:1652384 8:1657234  
8 0     1:6238475 2:1675834 3:1672584 4:7612385 5:6174832 6:1847523 7:1485236 8:1325746  
8 0     1:7862345 2:1786345 3:1278645 4:7681235 5:6871234 6:1847532 7:1456832 8:1475632  
8 0     1:6827345 2:1687345 3:6128745 4:1237865 5:7861234 6:1354872 7:1268543 8:1654732  
8 0     1:6823745 2:1683475 3:7128645 4:1728365 5:6182734 6:7154382 7:1628345 8:1634725  
8 0     1:8627345 2:7168534 3:1762854 4:8617235 5:7681432 6:7148523 7:1865234 8:1453267  
8 0     1:7628345 2:1675384 3:1876254 4:7612835 5:6871432 6:8147523 7:8145263 8:1756234  
8 0     1:7682345 2:1768345 3:6128745 4:1823765 5:7681234 6:1354782 7:1543862 8:1567324  
8 0     1:7623485 2:1763485 3:6781245 4:8123675 5:6712834 6:1873542 7:1835462 8:1234576  
8 0     1:7682345 2:1683745 3:1268745 4:6123875 5:8761234 6:1457832 7:1542386 8:1675432  
8 0     1:7682345 2:1678534 3:7162854 4:7618235 5:8671432 6:1475823 7:1345826 8:1675324  
8 0     1:7862345 2:1768534 3:7162854 4:6712385 5:8671432 6:1745823 7:1345862 8:1754326  
8 0     1:7682345 2:1857634 3:1285764 4:7612385 5:8671432 6:8143275 7:1432586 8:1675432  
8 0     1:7862345 2:1867345 3:1286745 4:8612375 5:7681234 6:1485732 7:8154326 8:1457632  
8 0     1:8627345 2:1865734 3:8162754 4:6812375 5:6814372 6:1845723 7:1268543 8:1345762  
8 0     1:8762345 2:1763845 3:1276845 4:1237685 5:8671234 6:1758432 7:1586432 8:1542367  
8 0     1:6728345 2:1678345 3:6127845 4:1238675 5:6712384 6:1385472 7:1546832 8:1274563  
8 0     1:6872345 2:6173845 3:1278465 4:1237865 5:8612734 6:8125734 7:1843652 8:1654237  
8 0     1:8762345 2:1867345 3:6127485 4:1237685 5:7861234 6:1358472 7:1854326 8:1534762  
8 0     1:6782345 2:1658734 3:1625874 4:7618235 5:6147832 6:1457823 7:8164532 8:1657324  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:6712384 6:1375482 7:1358462 8:1264753  
8 0     1:7862345 2:1863745 3:1268745 4:6123785 5:7861234 6:1458732 7:8154236 8:1547362  
8 0     1:6782345 2:6178345 3:1278465 4:1273865 5:8617234 6:8172534 7:1834256 8:1765432  
8 0     1:6237845 2:6173485 3:1274865 4:1823765 5:7612384 6:7125384 7:8132654 8:1237465  
8 0     1:7628345 2:1576834 3:7612854 4:6712385 5:1438672 6:1374582 7:1345862 8:1267543  
8 0     1:7862345 2:1786345 3:1286475 4:6812375 5:7681234 6:1845732 7:1534682 8:1457632  
8 0     1:6823745 2:6187345 3:1287465 4:1237685 5:7681234 6:7812534 7:1328654 8:1546732  
8 0     1:7628345 2:1678345 3:6128745 4:1238765 5:7612384 6:1358472 7:1543826 8:1274653  
8 0     1:7862345 2:1863745 3:6127485 4:1237865 5:7861234 6:1354872 7:8154236 8:1534762  
8 0     1:6283745 2:6187345 3:1287465 4:1237865 5:7861234 6:7812534 7:1328654 8:1265473  
8 0     1:7628345 2:1678345 3:6128745 4:1238765 5:7612384 6:1354872 7:1543826 8:1276453  
8 0     1:7628345 2:1678345 3:6128745 4:1238765 5:7612384 6:1354782 7:1543826 8:1267453  
8 0     1:6827345 2:1685734 3:1628754 4:6128375 5:8614372 6:1457823 7:1286543 8:1657342  
8 0     1:6782345 2:1685734 3:1628754 4:6718235 5:8614372 6:1457823 7:8146532 8:1657324  
8 0     1:7682345 2:1768345 3:1267845 4:8612375 5:7861234 6:1457832 7:1548362 8:1645732  
8 0     1:7628345 2:1576834 3:7612854 4:6712385 5:1438672 6:1374852 7:1384562 8:1256473  
8 0     1:8762345 2:1768534 3:1276584 4:8761235 5:6781432 6:1478532 7:1485632 8:1435267  
8 0     1:8762345 2:8176345 3:6127485 4:1237685 5:7861234 6:1358472 7:1854362 8:1253476  
8 0     1:6872345 2:1687345 3:6127845 4:1237865 5:8617234 6:1354872 7:1684325 8:1654372  
8 0     1:7623485 2:1576384 3:7612854 4:6712385 5:1438672 6:1374582 7:1345862 8:1423675  
8 0     1:7862345 2:1786345 3:1286475 4:8612375 5:7681234 6:1485732 7:1534682 8:1457632  
8 0     1:7682345 2:1678345 3:6127485 4:1237865 5:7861234 6:1354782 7:1543826 8:1653472  
8 0     1:8762345 2:1687534 3:1628574 4:7612385 5:8671432 6:1475823 7:1435286 8:1543267  
8 0     1:6723485 2:1673485 3:8126745 4:6812375 5:7612834 6:1845732 7:1658432 8:1234756  
8 0     1:8672345 2:1867345 3:1267485 4:6123875 5:8761234 6:1458732 7:1654832 8:1534762  
8 0     1:7682345 2:1678534 3:7162854 4:8761235 5:8671432 6:1475823 7:1345826 8:1674532  
8 0     1:6238475 2:1675834 3:1672584 4:7612385 5:6174832 6:1475823 7:1485236 8:1326574  
8 0     1:8762345 2:8176345 3:1276485 4:1236785 5:8671234 6:1758432 7:1584632 8:1253467  
8 0     1:8762345 2:1876345 3:1267845 4:6123875 5:8761234 6:1457832 7:1548362 8:1543672  
8 0     1:8762345 2:8176345 3:1276485 4:1236785 5:6871234 6:1785432 7:1584632 8:1253467  
8 0     1:6782345 2:6183475 3:1287465 4:1238765 5:7612834 6:7182534 7:8165243 8:1743526  
8 0     1:6782345 2:6183475 3:1287465 4:1238765 5:7612834 6:7128534 7:8165243 8:1743562  
8 0     1:6872345 2:1687345 3:6128745 4:1237865 5:8617234 6:1354872 7:1684325 8:1654732  
8 0     1:7623845 2:1763485 3:8612745 4:1823765 5:7612834 6:1385472 7:1584362 8:1234756  
8 0     1:7682345 2:1768345 3:1267845 4:6812375 5:7861234 6:1457832 7:1548362 8:1465732  
8 0     1:7628345 2:1675384 3:7186254 4:7612835 5:6714832 6:8147523 7:8134526 8:1762354  
8 0     1:6872345 2:6187345 3:1284765 4:1238765 5:8671234 6:8712534 7:1563482 8:1654372  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:6712384 6:1375482 7:1354862 8:1267453  
8 0     1:8762345 2:1876345 3:7861245 4:1236785 5:6781234 6:1387542 7:1835462 8:1354762  
8 0     1:7862345 2:1768345 3:1268475 4:6123875 5:8761234 6:1457832 7:1534862 8:1754326  
8 0     1:7682345 2:1768534 3:1276854 4:8761235 5:8671432 6:1475832 7:1458632 8:1674532  
8 0     1:8762345 2:1876345 3:1287645 4:8123765 5:8671234 6:1758432 7:1586432 8:1456732  
8 0     1:8762345 2:1687534 3:7816254 4:7861235 5:6781432 6:1487523 7:1834526 8:1345726  
8 0     1:6723485 2:1673485 3:8612745 4:7812365 5:6712834 6:1385472 7:1845632 8:1234567  
8 0     1:7682345 2:1765834 3:1276854 4:7618235 5:6714382 6:1475832 7:1458632 8:1675324  
8 0     1:7682345 2:1683745 3:1268745 4:6123875 5:7861234 6:1457832 7:1542386 8:1657432  
8 0     1:7623845 2:1675834 3:7162584 4:7612385 5:6714832 6:8147523 7:1348526 8:1632574  
8 0     1:6723845 2:1657834 3:1627584 4:6123875 5:6148372 6:1845723 7:1654832 8:1327546  
8 0     1:7682345 2:1683745 3:1268745 4:6123875 5:7681234 6:1457832 7:1542386 8:1567432  
8 0     1:8672345 2:8167345 3:6127485 4:1237685 5:8612734 6:1358472 7:1684352 8:1253476  
8 0     1:7623485 2:1687534 3:7816254 4:7861235 5:6718432 6:1487523 7:1834526 8:1345726  
8 0     1:6278345 2:8165734 3:1682754 4:6182375 5:6814372 6:1457283 7:8126543 8:1562734  
8 0     1:8762345 2:1876345 3:1287645 4:7612385 5:8671234 6:1475832 7:1458632 8:1546732  
8 0     1:6237485 2:1634875 3:8712645 4:8172365 5:6127834 6:7158432 7:1623485 8:1723465  
8 0     1:6728345 2:1678345 3:1268745 4:6123875 5:7612384 6:1457832 7:1654382 8:1267453  
8 0     1:6728345 2:1657384 3:1682754 4:6712835 5:6143872 6:1457283 7:1465382 8:1627534  
8 0     1:6872345 2:6187345 3:1274865 4:1237865 5:6812734 6:8125734 7:1843652 8:1563472  
8 0     1:6723845 2:1657834 3:1627584 4:6123875 5:6148372 6:1485723 7:1654832 8:1327564  
8 0     1:8762345 2:1876345 3:1278645 4:1236785 5:6871234 6:1785432 7:1584632 8:1546372  
8 0     1:8762345 2:1768345 3:1267845 4:6123875 5:8761234 6:1457832 7:1548362 8:1543267  
8 0     1:7682345 2:1576834 3:7612854 4:6712385 5:1438672 6:1374582 7:1345862 8:1675432  
8 0     1:6872345 2:6187345 3:1274685 4:1237865 5:6812734 6:8125734 7:1843652 8:1536472  
8 0     1:7628345 2:1657384 3:1862754 4:6128375 5:6184372 6:8145723 7:1854326 8:1623457  
8 0     1:6823745 2:1875634 3:1275684 4:6812375 5:7861432 6:7814325 7:1328654 8:1436572  
8 0     1:6872345 2:1678345 3:6127845 4:1237865 5:6127834 6:1354872 7:1684352 8:1643527  
8 0     1:7682345 2:1678345 3:6128745 4:1238765 5:7618234 6:1354782 7:1543826 8:1674325  
8 0     1:6273485 2:7165834 3:1762854 4:6172385 5:7614382 6:7145823 7:1652834 8:1437265  
8 0     1:6723845 2:8617345 3:8127465 4:7182365 5:6718234 6:7128534 7:8145632 8:1723456  
8 0     1:6823475 2:1678534 3:1672854 4:7612385 5:8617432 6:1475823 7:1458236 8:1675432  
8 0     1:8672345 2:1657834 3:1627584 4:6123875 5:6148372 6:1458723 7:1654832 8:1543276  
8 0     1:7623845 2:1687345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543286 8:1326754  
8 0     1:7628345 2:1576834 3:7612854 4:6712385 5:1438672 6:1374582 7:8134562 8:1726543  
8 0     1:7623845 2:1765834 3:1276584 4:7612385 5:6714832 6:1478532 7:1485632 8:1325674  
8 0     1:6273485 2:7816534 3:1762584 4:8617235 5:7618432 6:7148523 7:8165234 8:1274356  
8 0     1:6823745 2:1683475 3:7612845 4:1872365 5:6812734 6:1375482 7:1823456 8:1563274  
8 0     1:7682345 2:1857634 3:1257864 4:7681235 5:8671432 6:8143275 7:1432586 8:1463752  
8 0     1:8627345 2:1865734 3:8162754 4:6812375 5:6814372 6:1845723 7:1265843 8:1347562  
8 0     1:8762345 2:1876345 3:8761245 4:1236785 5:8671234 6:1375842 7:1358462 8:1354672  
8 0     1:7628345 2:8167534 3:1862574 4:7618235 5:6871432 6:8147523 7:8143526 8:1756234  
8 0     1:6782345 2:6183475 3:1287465 4:1283765 5:7618234 6:7182534 7:1658243 8:1342756  
8 0     1:7623845 2:8176345 3:8127645 4:1823675 5:6718234 6:1754382 7:1854632 8:1263457  
8 0     1:7628345 2:1675384 3:7186254 4:7612835 5:6714382 6:8147523 7:8134526 8:1762534  
8 0     1:7628345 2:1675384 3:7186254 4:7612835 5:8671432 6:8147523 7:8134526 8:1765234  
8 0     1:6238745 2:1638475 3:7812645 4:1728365 5:6128734 6:7154382 7:1628345 8:1263475  
8 0     1:6872345 2:6187345 3:1287465 4:7812365 5:6781234 6:7812534 7:1845632 8:1456732  
8 0     1:8627345 2:7168534 3:1876254 4:8617235 5:7681432 6:7148523 7:1865234 8:1452673  
8 0     1:7628345 2:1675384 3:1862574 4:7612835 5:6714382 6:8147523 7:1435826 8:1627534  
8 0     1:7623845 2:1763845 3:8127645 4:1283675 5:6712834 6:1754832 7:1584632 8:1236475  
8 0     1:8762345 2:1876345 3:8127645 4:1236785 5:8671234 6:1758432 7:1584632 8:1354672  
8 0     1:6872345 2:6178345 3:1278465 4:1237865 5:6127834 6:8125734 7:1843652 8:1643527  
8 0     1:6823745 2:8175634 3:1275684 4:6812375 5:7861432 6:7814325 7:1328654 8:1243657  
8 0     1:6287345 2:7816534 3:1768254 4:6187235 5:7861432 6:7145283 7:1685234 8:1652374  
8 0     1:6287345 2:7165834 3:1762854 4:6172385 5:7614382 6:7145823 7:1652834 8:1265437  
8 0     1:6278345 2:8165734 3:1682754 4:6182375 5:8614372 6:1457283 7:8126543 8:1652734  
8 0     1:7862345 2:1863745 3:1268745 4:6123785 5:7861234 6:1457832 7:1542386 8:1547362  
8 0     1:7628345 2:1768345 3:1276845 4:1237685 5:6781234 6:1785432 7:1856432 8:1267543  
8 0     1:8762345 2:1876345 3:8761245 4:1238675 5:8671234 6:1375482 7:1354862 8:1354672  
8 0     1:6723485 2:6173845 3:1278465 4:7123865 5:8671234 6:8712534 7:1456832 8:1423765  
8 0     1:6723845 2:6134875 3:8127465 4:1823765 5:7612834 6:7128534 7:1652843 8:1234756  
8 0     1:7628345 2:1675384 3:7186254 4:7612835 5:6718432 6:8147523 7:8134526 8:1762345  
8 0     1:7862345 2:1576834 3:1257864 4:7861235 5:6871432 6:1438275 7:8143256 8:1432756  
8 0     1:6723845 2:1673485 3:8612745 4:1823765 5:6172834 6:1385472 7:1643825 8:1273456  
8 0     1:8762345 2:1687534 3:8716254 4:7861235 5:6781432 6:1487523 7:1384526 8:1345726  
8 0     1:8762345 2:1576834 3:7612854 4:6712385 5:1438672 6:1374582 7:1345862 8:1543267  
8 0     1:7628345 2:1678345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543826 8:1267543  
8 0     1:8627345 2:1673485 3:6127845 4:1237865 5:7861234 6:1354872 7:1268543 8:1524376  
8 0     1:7682345 2:8157634 3:1257684 4:7681235 5:8671432 6:8143275 7:1432586 8:1243675  
8 0     1:6782345 2:6183475 3:1287465 4:1283765 5:7618234 6:7182534 7:8165243 8:1734256  
8 0     1:6782345 2:6178345 3:1278465 4:1237865 5:6718234 6:7182534 7:1568432 8:1743256  
8 0     1:7862345 2:1863745 3:1267845 4:6123785 5:7861234 6:1458732 7:8154236 8:1543762  
8 0     1:7623845 2:1763485 3:1276485 4:1823765 5:7612384 6:7158432 7:1548326 8:1237465  
8 0     1:6782345 2:6183475 3:1287465 4:1238765 5:7612834 6:7812534 7:8165243 8:1674352  
8 0     1:7682345 2:1876345 3:1287645 4:1237685 5:7681234 6:7815432 7:1543286 8:1546732  
8 0     1:7623485 2:1765384 3:1276584 4:7612385 5:6714832 6:1475832 7:1458632 8:1423675  
8 0     1:7623845 2:1763485 3:1276485 4:1823675 5:6712384 6:1754832 7:1548632 8:1236745  
8 0     1:6723485 2:6173845 3:1278465 4:7123865 5:8671234 6:8712534 7:1458632 8:1423675  
8 0     1:7862345 2:1786345 3:1287645 4:1283675 5:6718234 6:1875432 7:1546382 8:1763425  
8 0     1:8762345 2:1876345 3:7612485 4:1236785 5:8671234 6:1375842 7:1358462 8:1534672  
8 0     1:7682345 2:1685734 3:1628754 4:6123785 5:8614372 6:1457823 7:1543286 8:1654732  
8 0     1:6872345 2:6187345 3:8127465 4:1237865 5:6812734 6:8125734 7:1843652 8:1356472  
8 0     1:8623745 2:1863475 3:8712645 4:1723685 5:6812734 6:7185432 7:8162345 8:1735462  
8 0     1:8672345 2:8613475 3:1274685 4:1237685 5:7861234 6:7125834 7:1685243 8:1253476  
8 0     1:6278345 2:8716534 3:1876254 4:6178235 5:7681432 6:7814523 7:1652384 8:1567234  
8 0     1:8762345 2:1876345 3:1267845 4:6123785 5:7861234 6:1458732 7:1854362 8:1543762  
8 0     1:7682345 2:1876345 3:6182745 4:8123765 5:7681234 6:8135472 7:8154362 8:1457623  
8 0     1:6782345 2:6178345 3:1278465 4:7123685 5:6871234 6:8712534 7:1456832 8:1754632  
8 0     1:6872345 2:6187345 3:1278465 4:1237865 5:6182734 6:1825734 7:1843652 8:1437256  
8 0     1:7623845 2:1763485 3:1276485 4:1823765 5:7612384 6:7154832 7:1548326 8:1237645  
8 0     1:7623485 2:1576834 3:7612854 4:6712385 5:1438672 6:1374582 7:1345862 8:1432675  
8 0     1:7682345 2:1786534 3:1287654 4:7618235 5:6871432 6:8147532 7:1456382 8:1756324  
8 0     1:7628345 2:1576834 3:7612854 4:6712385 5:1438672 6:1374582 7:1348562 8:1265743  
8 0     1:8672345 2:1867345 3:6812745 4:1237685 5:7681234 6:1835472 7:1865432 8:1354672  
8 0     1:8762345 2:1763485 3:6127845 4:1237865 5:8761234 6:1354872 7:1584362 8:1524376  
8 0     1:7682345 2:1678534 3:7162854 4:7612835 5:8671432 6:1475823 7:1345826 8:1675342  
8 0     1:8623745 2:1863475 3:7128645 4:1782365 5:6812734 6:7185432 7:1862345 8:1563247  
8 0     1:7682345 2:1768345 3:6128475 4:1238675 5:7861234 6:1357482 7:1534862 8:1657432  
8 0     1:8672345 2:1867345 3:1826745 4:6812375 5:7681234 6:1845732 7:1865432 8:1456723  
8 0     1:6723845 2:1673485 3:8612745 4:1823765 5:6128734 6:1385472 7:1643582 8:1273456  
8 0     1:6872345 2:1687345 3:6128745 4:1237685 5:6871234 6:1354782 7:1586432 8:1546732  
8 0     1:6827345 2:1687345 3:6128745 4:1237865 5:7681234 6:1354782 7:1286543 8:1564732  
8 0     1:7862345 2:1678534 3:7186254 4:8761235 5:6871432 6:1478523 7:1345826 8:1745263  
8 0     1:7628345 2:1687345 3:6128745 4:1238765 5:7612384 6:1358472 7:1543286 8:1274653  
8 0     1:8672345 2:1678345 3:1267845 4:6123785 5:8761234 6:1458732 7:1658432 8:1543276  
8 0     1:7623485 2:1763845 3:1267845 4:6123875 5:8761234 6:1457832 7:1548362 8:1423675  
8 0     1:7628345 2:1687345 3:6128745 4:1238765 5:7612384 6:1354872 7:1543286 8:1276453  
8 0     1:7682345 2:1876345 3:1287645 4:1283765 5:7618234 6:8715432 7:1543286 8:1763425  
8 0     1:8762345 2:8163745 3:6127485 4:1237685 5:7861234 6:1358472 7:1854236 8:1253476  
8 0     1:7682345 2:1658734 3:1628754 4:6128375 5:6143782 6:1457823 7:1543286 8:1657342  
8 0     1:7862345 2:1768345 3:1276845 4:1238675 5:8671234 6:1754832 7:1548632 8:1754326  
8 0     1:6278345 2:7165384 3:1876254 4:6172835 5:7614832 6:7814523 7:1652384 8:1672354  
8 0     1:6823745 2:6187345 3:1827465 4:8123765 5:7681234 6:7812534 7:1382654 8:1456273  
8 0     1:7682345 2:1768345 3:6128745 4:1237865 5:7861234 6:1354782 7:1543862 8:1654732  
8 0     1:6872345 2:6138475 3:1278465 4:1238765 5:8761234 6:8712534 7:1652483 8:1654237  
8 0     1:7682345 2:1768345 3:6128745 4:1237865 5:7681234 6:1354782 7:1543862 8:1564732  
8 0     1:8762345 2:1678534 3:7162854 4:7612385 5:8671432 6:1475823 7:1345826 8:1543267  
8 0     1:7682345 2:1768345 3:6128745 4:1237685 5:7681234 6:1354782 7:1543862 8:1546732  
8 0     1:6872345 2:6187345 3:1872465 4:7812365 5:6781234 6:7812534 7:1845623 8:1456723  
8 0     1:6728345 2:1678345 3:6127845 4:1238765 5:6712384 6:1354782 7:1564832 8:1267453  
8 0     1:7628345 2:1876345 3:1287645 4:1238765 5:8761234 6:7815432 7:1543286 8:1267543  
8 0     1:8762345 2:1675834 3:7162584 4:8761235 5:6781432 6:1478523 7:1348526 8:1432567  
8 0     1:6287345 2:1657384 3:1862754 4:6128375 5:8614372 6:8145723 7:1826543 8:1652734  
8 0     1:6872345 2:6187345 3:1278465 4:1237865 5:8612734 6:8125734 7:1843652 8:1654372  
8 0     1:7682345 2:1876345 3:1287645 4:1283765 5:7618234 6:7815432 7:1543286 8:1673425  
8 0     1:7623845 2:1763485 3:6812745 4:1823765 5:7612834 6:1835472 7:1584362 8:1234756  
8 0     1:6823745 2:6187345 3:1287465 4:8123765 5:7681234 6:7812534 7:1328654 8:1456732  
8 0     1:7682345 2:1876345 3:1278645 4:1237865 5:7681234 6:7815432 7:1543286 8:1564372  
8 0     1:6782345 2:1687345 3:1268745 4:8612375 5:7861234 6:1457832 7:8165432 8:1645732  
8 0     1:6823745 2:6187345 3:1287465 4:1823765 5:7681234 6:7812534 7:1328654 8:1567324  
8 0     1:6728345 2:1657384 3:1862754 4:6128375 5:6814372 6:8145723 7:1654382 8:1562734  
8 0     1:7862345 2:1678534 3:7162584 4:8761235 5:6871432 6:1478523 7:1345826 8:1743526  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:6712384 6:1375842 7:1385462 8:1246573  
8 0     1:8762345 2:8176345 3:1267485 4:6123785 5:8761234 6:1458732 7:1584362 8:1253476  
8 0     1:6823475 2:1678534 3:1672854 4:7681235 5:8617432 6:1475823 7:1458236 8:1467532  
8 0     1:6728345 2:6178345 3:1278465 4:1273865 5:8617234 6:8172534 7:1834256 8:1276543  
8 0     1:6728345 2:1657384 3:1862754 4:6128375 5:6148372 6:8145723 7:1654382 8:1627354  
8 0     1:7682345 2:1768345 3:1276845 4:1236785 5:8671234 6:1758432 7:1584632 8:1675432  
8 0     1:6782345 2:1678345 3:6127845 4:1237865 5:8612734 6:1354872 7:1684352 8:1765432  
8 0     1:7623845 2:1763485 3:1276485 4:1823675 5:6712384 6:1875432 7:1854632 8:1234576  
8 0     1:7862345 2:1786345 3:1286745 4:8612375 5:7681234 6:1485732 7:1543682 8:1457632  
8 0     1:7862345 2:1768345 3:1276845 4:1236875 5:6871234 6:1785432 7:1548632 8:1754326  
8 0     1:6782345 2:6183475 3:1287465 4:1238765 5:7612834 6:7125834 7:8165243 8:1743652  
8 0     1:6872345 2:1687345 3:6128745 4:1237865 5:6817234 6:1354782 7:1864325 8:1564732  
8 0     1:8762345 2:1876345 3:1287645 4:6871235 5:6871234 6:1784532 7:1458632 8:1456732  
8 0     1:8672345 2:1657834 3:1625784 4:6712385 5:6148732 6:1458723 7:1465832 8:1543276  
8 0     1:6287345 2:1687345 3:6128745 4:1238765 5:8761234 6:1354782 7:1286543 8:1267543  
8 0     1:6782345 2:6183475 3:1287465 4:1823765 5:7681234 6:7812534 7:8165243 8:1567324  
8 0     1:7682345 2:6185734 3:8125764 4:7681235 5:8671432 6:8124375 7:1432586 8:1346752  
8 0     1:6827345 2:1687345 3:6128745 4:1237685 5:7681234 6:1354782 7:1286543 8:1546732  
8 0     1:7628345 2:1768345 3:6128475 4:1238675 5:7612384 6:1357482 7:1534862 8:1267453  
8 0     1:6872345 2:6187345 3:1287465 4:1238765 5:6128734 6:1825734 7:1843652 8:1743526  
8 0     1:6723845 2:1673485 3:6127485 4:7182365 5:6712384 6:1358472 7:1845632 8:1234657  
8 0     1:6728345 2:1678345 3:6127845 4:1238765 5:7612384 6:1385472 7:1654832 8:1274563  
8 0     1:6237845 2:1634875 3:7126485 4:1782365 5:6127384 6:7185432 7:1623845 8:1723456  
8 0     1:7628345 2:8167534 3:7186254 4:7618235 5:6781432 6:8147523 7:8134526 8:1576234  
8 0     1:6782345 2:6178345 3:1278465 4:1723865 5:8671234 6:8712534 7:1568324 8:1765432  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:6712384 6:1387542 7:1385462 8:1245763  
8 0     1:7682345 2:1876345 3:1278645 4:1237685 5:7681234 6:7815432 7:1543286 8:1546372  
8 0     1:8762345 2:1763845 3:7612845 4:1238675 5:8671234 6:1375482 7:1354862 8:1542367  
8 0     1:7623845 2:1763485 3:8761245 4:1823675 5:6712834 6:1378542 7:1385462 8:1234567  
8 0     1:6872345 2:6187345 3:1287465 4:1823765 5:6812734 6:8125734 7:1843652 8:1567324  
8 0     1:6723485 2:1673485 3:6812745 4:8123765 5:7612834 6:1835472 7:1658432 8:1234756  
8 0     1:6782345 2:1678345 3:6128475 4:1238765 5:7618234 6:1354782 7:1653482 8:1674325  
8 0     1:7862345 2:1863745 3:1267485 4:6123785 5:7861234 6:1458732 7:8154236 8:1534762  
8 0     1:6872345 2:6187345 3:1287465 4:8712365 5:6871234 6:7812534 7:1458632 8:1456732  
8 0     1:8762345 2:1876345 3:1276845 4:1236875 5:6871234 6:1785432 7:1548632 8:1543672  
8 0     1:6872345 2:1678345 3:6127845 4:1237865 5:6817234 6:1354872 7:1684325 8:1564327  
8 0     1:8672345 2:8167345 3:6127485 4:1237685 5:8612734 6:1358472 7:1643582 8:1275346  
8 0     1:7623845 2:1763485 3:7861245 4:1823675 5:6712834 6:1387542 7:1835462 8:1234576  
8 0     1:7628345 2:1768345 3:1268745 4:6123875 5:7612384 6:1457832 7:1543862 8:1267453  
8 0     1:7623845 2:1675834 3:7162584 4:7612385 5:6714832 6:1475823 7:1348526 8:1326574  
8 0     1:8627345 2:8167345 3:6127485 4:1237685 5:7861234 6:1358472 7:1268543 8:1253476  
8 0     1:8762345 2:1876345 3:1278645 4:1236875 5:6871234 6:1785432 7:1548632 8:1546372  
8 0     1:8762345 2:1786345 3:1267845 4:6123875 5:8761234 6:1457832 7:1548362 8:1543627  
8 0     1:7623845 2:1763485 3:1267485 4:6182375 5:7612384 6:1845732 7:1584362 8:1234756  
8 0     1:7862345 2:1768345 3:1276845 4:1236785 5:6871234 6:1785432 7:1584632 8:1754326  
8 0     1:8762345 2:8176345 3:6124875 4:1236785 5:8761234 6:1358742 7:1538462 8:1253476  
8 0     1:7623845 2:1763485 3:8612475 4:1823675 5:7612834 6:1385742 7:1853462 8:1234576  
8 0     1:7623485 2:1763485 3:8761245 4:8123675 5:6712834 6:1387542 7:1385462 8:1234576  
8 0     1:6872345 2:6187345 3:1274865 4:1237865 5:6781234 6:7812534 7:1856432 8:1563472  
8 0     1:6723845 2:1673485 3:8612745 4:7182365 5:6712834 6:1385472 7:8145632 8:1723456  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:6712384 6:1375482 7:1354682 8:1276453  
8 0     1:6872345 2:6178345 3:1278465 4:7123865 5:8671234 6:8712534 7:1456832 8:1654327  
8 0     1:7862345 2:1876345 3:1827645 4:8123675 5:6781234 6:1875432 7:8154632 8:1457623  
8 0     1:8672345 2:1673845 3:6127845 4:7123865 5:8671234 6:1354872 7:1456832 8:1542376  
8 0     1:8672345 2:1867345 3:1267485 4:6123785 5:7861234 6:1458732 7:1685432 8:1534762  
8 0     1:6872345 2:6187345 3:1278465 4:1237865 5:6127834 6:8125734 7:1843652 8:1643572  
8 0     1:6872345 2:6187345 3:1278465 4:1237865 5:6127834 6:1257834 7:1843652 8:1436572  
8 0     1:7628345 2:1768345 3:1287645 4:1238675 5:6712384 6:1754382 7:1546382 8:1276453  
8 0     1:6872345 2:1678345 3:1267845 4:6123785 5:8761234 6:1458732 7:1658432 8:1654327  
8 0     1:6872345 2:6817345 3:1274865 4:1237865 5:6812734 6:8125734 7:1436582 8:1275634  
8 0     1:8627345 2:1673845 3:6127845 4:1237865 5:7861234 6:1354872 7:1268543 8:1542376  
8 0     1:6872345 2:6187345 3:1287465 4:8712365 5:6781234 6:7812534 7:1485632 8:1456732  
8 0     1:6872345 2:6817345 3:1274865 4:1237865 5:6812734 6:8125734 7:8143652 8:1725634  


==> anc/rotation_systems_convex/F_rotationsystem__objective.txt <==
70 4 0  1:243  2:134 3:142  4:312

# Calculation runs on 8 vertices, so
\binom{8}{4} = 8*7*6*5/4*3*2 = 70
is the leading coefficient to make all entries of
the objective function integers


==> anc/rotation_systems_convex/Makefile <==
CFLAGS=-DG_ROTATION_SYSTEM
SRC=../flag.cpp  

-include ../Makefile.include



==> anc/rotation_systems_convex/run.sh <==
#!/bin/bash


# This generates roations, creates SDP and runs CSDP to solve the SDP
#make gcc
make
./a.out -n 8 -ub -v
#nice -n 19 ./a.out -n 8 -ub -v -csdp ~/bin/csdp -csdp_OMP 16

# This performs the rounding
sage -c 'load("../rounding_Integer.sage"); round_program("SDP_n8_UB_F_rotationsystem__objective.txt.dat-s", 70)'



==> anc/rotation_systems_convex_blind/F_rotationsystemblind__n5_unlabeled.txt <==
0 0      
1 0     1:  
2 0     1:2 2:1  
3 0     1:23 2:13 3:12  
4 0     1:243 2:143 3:124 4:312  
4 0     1:243 2:134 3:142 4:312  
5 0     1:2345 2:1345 3:1245 4:1235 5:1234  
5 0     1:2345 2:1534 3:1254 4:1235 5:1432  
5 0     1:2345 2:1435 3:1245 4:1325 5:1234  


==> anc/rotation_systems_convex_blind/F_rotationsystemblind__n8_labeled.txt <==
7 6     1:762345 2:761345 3:761245 4:761235 5:761234 6:712345 7:123456  
7 6     1:672345 2:671345 3:671245 4:671235 5:671234 6:123457 7:612345  
7 6     1:562347 2:561347 3:561247 4:561237 5:123476 6:512347 7:561234  
7 6     1:562374 2:561374 3:561274 4:561237 5:123746 6:512374 7:561234  
7 6     1:562734 2:561734 3:561274 4:561273 5:127346 6:512734 7:561234  
7 6     1:567234 2:561734 3:561724 4:561723 5:172346 6:517234 7:561234  
7 6     1:762345 2:761345 3:761245 4:761235 5:671234 6:123475 7:123456  
7 6     1:672345 2:671345 3:671245 4:671235 5:761234 6:123457 7:123465  
7 6     1:562347 2:561347 3:561247 4:561237 5:123476 6:123457 7:651234  
7 6     1:726543 2:165473 3:271654 4:721653 5:721643 6:721543 7:165432  
7 6     1:326547 2:165437 3:165472 4:321657 5:321647 6:321547 7:231654  
7 6     1:276543 2:165437 3:721654 4:271653 5:271643 6:271543 7:165423  
7 6     1:732654 2:731654 3:216574 4:372165 5:732164 6:732154 7:216543  
7 6     1:432657 2:431657 3:216547 4:216573 5:432167 6:432157 7:342165  
7 6     1:372654 2:371654 3:216547 4:732165 5:372164 6:372154 7:216534  
7 6     1:756234 2:756134 3:756124 4:576123 5:612374 6:751234 7:612345  
7 6     1:576234 2:576134 3:576124 4:756123 5:612347 6:571234 7:612354  
7 6     1:456237 2:456137 3:456127 4:612375 5:612347 6:451237 7:546123  
7 6     1:675432 2:765431 3:765421 4:765321 5:764321 6:543271 7:543216  
7 6     1:765432 2:675431 3:675421 4:675321 5:674321 6:543217 7:543261  
7 6     1:273456 2:345671 3:724561 4:723561 5:723461 6:723451 7:345612  
7 6     1:723456 2:345617 3:274561 4:273561 5:273461 6:273451 7:345621  
7 6     1:234567 2:173456 3:172456 4:172356 5:172346 6:712345 7:234516  
7 6     1:654327 2:716543 3:176542 4:176532 5:176432 6:175432 7:654312  
7 6     1:762345 2:761345 3:761245 4:671235 5:671234 6:123745 7:123456  
7 6     1:672345 2:671345 3:671245 4:761235 5:761234 6:123457 7:123645  
7 6     1:726543 2:165743 3:271654 4:271653 5:721643 6:721543 7:165432  
7 6     1:276543 2:165437 3:721654 4:721653 5:271643 6:271543 7:165243  
7 6     1:732654 2:731654 3:216754 4:372165 5:372164 6:732154 7:216543  
7 6     1:372654 2:371654 3:216547 4:732165 5:732164 6:372154 7:216354  
7 6     1:756234 2:756134 3:576124 4:576123 5:612734 6:751234 7:612345  
7 6     1:576234 2:576134 3:756124 4:756123 5:612347 6:571234 7:612534  
7 6     1:743265 2:743165 3:742165 4:321765 5:473216 6:473215 7:321654  
7 6     1:473265 2:473165 3:472165 4:321657 5:743216 6:743215 7:321465  
7 6     1:745623 2:475613 3:475612 4:561723 5:746123 6:745123 7:561234  
7 6     1:475623 2:745613 3:745612 4:561237 5:476123 6:475123 7:561423  
7 6     1:574326 2:754316 3:754216 4:753216 5:432716 6:574321 7:432165  
7 6     1:754326 2:574316 3:574216 4:573216 5:432167 6:754321 7:432516  
7 6     1:374562 2:374561 3:456712 4:735612 5:734612 6:734512 7:456123  
7 6     1:734562 2:734561 3:456127 4:375612 5:374612 6:374512 7:456312  
7 6     1:675432 2:675431 3:765421 4:765321 5:764321 6:543721 7:543216  
7 6     1:765432 2:765431 3:675421 4:675321 5:674321 6:543217 7:543621  
7 6     1:273456 2:345761 3:724561 4:723561 5:723461 6:273451 7:345612  
7 6     1:723456 2:345617 3:274561 4:273561 5:273461 6:723451 7:345261  
7 6     1:234756 2:713456 3:712456 4:712356 5:172346 6:172345 7:234561  
7 6     1:654732 2:176543 3:176542 4:716532 5:716432 6:715432 7:654321  
7 6     1:234567 2:173456 3:172456 4:172356 5:712346 6:712345 7:234156  
7 6     1:654327 2:716543 3:716542 4:176532 5:176432 6:175432 7:654132  
7 6     1:762345 2:761345 3:612745 4:761235 5:761234 6:712345 7:124536  
7 6     1:562734 2:561734 3:561274 4:561273 5:123476 6:512734 7:612534  
7 6     1:732654 2:731654 3:721654 4:732165 5:732164 6:321754 7:215463  
7 6     1:432765 2:431765 3:421765 4:216573 5:432176 6:432175 7:321465  
7 6     1:756234 2:561734 3:756124 4:756123 5:761234 6:751234 7:613425  
7 6     1:456723 2:456173 3:456172 4:612375 5:461723 6:451723 7:561423  
7 6     1:432765 2:743165 3:742165 4:732165 5:743216 6:743215 7:326514  
7 6     1:456723 2:745613 3:745612 4:756123 5:746123 6:745123 7:562314  
7 6     1:543276 2:543716 3:542716 4:532716 5:321674 6:543271 7:432516  
7 6     1:754326 2:543716 3:754216 4:753216 5:743216 6:754321 7:431625  
7 6     1:734562 2:734561 3:745612 4:735612 5:734612 6:345712 7:451263  
7 6     1:345672 2:345671 3:561274 4:356712 5:346712 6:345712 7:456312  
7 6     1:762345 2:761345 3:612745 4:612375 5:761234 6:712345 7:125436  
7 6     1:726543 2:716543 3:721654 4:216573 5:216743 6:721543 7:163452  
7 6     1:732654 2:731654 3:721654 4:732165 5:321674 6:321754 7:214563  
7 6     1:756234 2:561734 3:561274 4:756123 5:761234 6:751234 7:614325  
7 6     1:432765 2:743165 3:742165 4:732165 5:743216 6:432175 7:325614  
7 6     1:456723 2:456173 3:745612 4:756123 5:746123 6:745123 7:563214  
7 6     1:543276 2:543716 3:754216 4:753216 5:743216 6:754321 7:436125  
7 6     1:345672 2:734561 3:745612 4:735612 5:734612 6:345712 7:452163  
7 6     1:765432 2:654371 3:654721 4:765321 5:764321 6:754321 7:541236  
7 6     1:723456 2:734561 3:724561 4:723561 5:234761 6:234571 7:341652  
7 6     1:723456 2:713456 3:712456 4:123756 5:123476 6:712345 7:236541  
7 6     1:765432 2:716543 3:165472 4:165732 5:716432 6:715432 7:652341  
7 6     1:762345 2:617345 3:761245 4:612375 5:761234 6:712345 7:135426  
7 6     1:726543 2:716543 3:721654 4:216573 5:721643 6:217543 7:153462  
7 6     1:327654 2:731654 3:721654 4:732165 5:321674 6:732154 7:264513  
7 6     1:567234 2:756134 3:561274 4:756123 5:761234 6:751234 7:624315  
7 6     1:743265 2:437165 3:742165 4:732165 5:743216 6:432175 7:315624  
7 6     1:745623 2:456173 3:745612 4:756123 5:746123 6:457123 7:513264  
7 6     1:543276 2:754316 3:547216 4:753216 5:743216 6:754321 7:426135  
7 6     1:345672 2:734561 3:745612 4:735612 5:347612 6:734512 7:462153  
7 6     1:765432 2:654371 3:765421 4:657321 5:764321 6:754321 7:531246  
7 6     1:723456 2:734561 3:724561 4:237561 5:723461 6:234571 7:351642  
7 6     1:723456 2:713456 3:127456 4:712356 5:123476 6:712345 7:246531  
7 6     1:765432 2:716543 3:165472 4:716532 5:167432 6:715432 7:642351  
7 6     1:762345 2:617345 3:612745 4:761235 5:761234 6:712345 7:145326  
7 6     1:726543 2:716543 3:721654 4:721653 5:216743 6:217543 7:143562  
7 6     1:327654 2:731654 3:721654 4:732165 5:732164 6:321754 7:254613  
7 6     1:567234 2:561734 3:756124 4:756123 5:761234 6:751234 7:634215  
7 6     1:765432 2:765431 3:654721 4:657321 5:764321 6:754321 7:521346  
7 6     1:723456 2:734561 3:724561 4:237561 5:234761 6:723451 7:361542  
7 6     1:762345 2:617345 3:612745 4:612375 5:761234 6:712345 7:154326  
7 6     1:726543 2:716543 3:721654 4:216573 5:216743 6:217543 7:134562  
7 6     1:327654 2:731654 3:721654 4:732165 5:321674 6:321754 7:245613  
7 6     1:567234 2:561734 3:561274 4:756123 5:761234 6:751234 7:643215  
7 6     1:432765 2:437165 3:742165 4:732165 5:743216 6:432175 7:356124  
7 6     1:456723 2:456173 3:745612 4:756123 5:746123 6:457123 7:532164  
7 6     1:543276 2:543716 3:547216 4:753216 5:743216 6:754321 7:461235  
7 6     1:345672 2:734561 3:745612 4:735612 5:347612 6:345712 7:421653  
7 6     1:765432 2:654371 3:654721 4:657321 5:764321 6:754321 7:512346  
7 6     1:723456 2:734561 3:724561 4:237561 5:234761 6:234571 7:316542  
7 6     1:723456 2:713456 3:127456 4:123756 5:123476 6:712345 7:265431  
7 6     1:765432 2:716543 3:165472 4:165732 5:167432 6:715432 7:623451  
7 6     1:762345 2:617345 3:612475 4:612375 5:761234 6:712345 7:153426  
7 6     1:726543 2:716543 3:721654 4:216573 5:216473 6:217543 7:135462  
7 6     1:327654 2:731654 3:721654 4:732165 5:321674 6:321574 7:246513  
7 6     1:543276 2:543176 3:547216 4:753216 5:743216 6:754321 7:462135  
7 6     1:345672 2:734561 3:745612 4:735612 5:347612 6:345172 7:426153  
7 6     1:765432 2:654371 3:654271 4:657321 5:764321 6:754321 7:513246  
7 6     1:762345 2:613745 3:612745 4:612375 5:761234 6:712345 7:154236  
7 6     1:726543 2:716543 3:721654 4:216573 5:216743 6:215743 7:134652  
7 6     1:432765 2:431765 3:742165 4:732165 5:743216 6:432175 7:356214  
7 6     1:456723 2:456173 3:745612 4:756123 5:746123 6:451723 7:532614  
7 6     1:543276 2:543716 3:542716 4:753216 5:743216 6:754321 7:461325  
7 6     1:345672 2:734561 3:745612 4:735612 5:346712 6:345712 7:421563  
7 6     1:762345 2:613475 3:612745 4:612375 5:761234 6:712345 7:152436  
7 6     1:726543 2:716543 3:721654 4:216573 5:216743 6:215473 7:136452  
7 6     1:326574 2:731654 3:721654 4:732165 5:321674 6:321754 7:241563  
7 6     1:562374 2:561734 3:561274 4:756123 5:761234 6:751234 7:641325  
7 6     1:432765 2:431675 3:742165 4:732165 5:743216 6:432175 7:352614  
7 6     1:456723 2:456173 3:745612 4:756123 5:746123 6:451273 7:536214  
7 6     1:543276 2:543716 3:542176 4:753216 5:743216 6:754321 7:463125  
7 6     1:345672 2:734561 3:745612 4:735612 5:346172 6:345712 7:425163  
7 6     1:765432 2:654371 3:654721 4:653271 5:764321 6:754321 7:514236  
7 6     1:723456 2:734561 3:724561 4:235671 5:234761 6:234571 7:314652  
7 6     1:723456 2:713456 3:124576 4:123756 5:123476 6:712345 7:263541  
7 6     1:765432 2:716543 3:165472 4:165732 5:164372 6:715432 7:625341  
7 6     1:672345 2:761345 3:761245 4:612375 5:761234 6:712345 7:162354  
7 6     1:276543 2:716543 3:721654 4:216573 5:721643 6:721543 7:126534  
7 6     1:732654 2:371654 3:721654 4:732165 5:321674 6:732154 7:231645  
7 6     1:756234 2:756134 3:561274 4:756123 5:761234 6:571234 7:651243  
7 6     1:765432 2:654371 3:765421 4:765321 5:674321 6:754321 7:564312  
7 6     1:723456 2:734561 3:274561 4:723561 5:723461 6:234571 7:324516  
7 6     1:672345 2:761345 3:612745 4:612375 5:761234 6:712345 7:162543  
7 6     1:276543 2:716543 3:721654 4:216573 5:216743 6:721543 7:126345  
7 6     1:732654 2:371654 3:721654 4:732165 5:321674 6:321754 7:231456  
7 6     1:756234 2:561734 3:561274 4:756123 5:761234 6:571234 7:651432  
7 6     1:432765 2:743165 3:472165 4:732165 5:743216 6:432175 7:342561  
7 6     1:456723 2:456173 3:745612 4:756123 5:476123 6:745123 7:546321  
7 6     1:543276 2:543716 3:754216 4:573216 5:743216 6:754321 7:453612  
7 6     1:345672 2:734561 3:745612 4:375612 5:734612 6:345712 7:435216  
7 6     1:765432 2:654371 3:654721 4:765321 5:674321 6:754321 7:564123  
7 6     1:723456 2:734561 3:274561 4:723561 5:234761 6:234571 7:324165  
7 6     1:723456 2:173456 3:712456 4:123756 5:123476 6:712345 7:213654  
7 6     1:765432 2:716543 3:165472 4:165732 5:716432 6:175432 7:615234  
7 6     1:672345 2:617345 3:612745 4:612375 5:761234 6:712345 7:165432  
7 6     1:623745 2:761345 3:761245 4:617235 5:617234 6:123745 7:123456  
7 6     1:265743 2:165743 3:217654 4:217653 5:721643 6:721543 7:165432  
7 6     1:623745 2:761345 3:671245 4:617235 5:617234 6:127345 7:123456  
7 6     1:265743 2:167543 3:217654 4:217653 5:271643 6:721543 7:165432  
7 6     1:473265 2:743165 3:421765 4:327165 5:437216 6:437215 7:321654  
7 6     1:475623 2:457613 3:457612 4:567123 5:461723 6:745123 7:561234  
7 6     1:547326 2:574316 3:754216 4:532716 5:437216 6:547321 7:432165  
7 6     1:347562 2:347561 3:457612 4:356712 5:734612 6:374512 7:456123  

7 6     1:562374 2:561374 3:561274 4:651237 5:123746 6:123754 7:561234  
7 6     1:562734 2:561734 3:561274 4:651273 5:127346 6:127354 7:561234  
7 6     1:567234 2:561734 3:561724 4:651723 5:172346 6:172354 7:561234  
7 6     1:567234 2:567134 3:567124 4:657123 5:712346 6:712354 7:561234  
7 6     1:562347 2:561347 3:561247 4:651237 5:123476 6:123547 7:651234  
7 6     1:562374 2:561374 3:561274 4:651237 5:123746 6:123574 7:651234  
7 6     1:543267 2:543167 3:542167 4:321567 5:321674 6:453217 7:453216  
7 6     1:543276 2:543176 3:542176 4:321576 5:321764 6:453217 7:453216  
7 6     1:432657 2:431657 3:421657 4:215763 5:432167 6:321457 7:432165  
7 6     1:432675 2:431675 3:421675 4:217563 5:432167 6:321475 7:432165  
7 6     1:432657 2:431657 3:421657 4:217563 5:321647 6:321457 7:432165  
7 6     1:432675 2:431675 3:421675 4:215763 5:432167 6:321475 7:321645  
7 6     1:432765 2:431765 3:421765 4:215673 5:432176 6:321745 7:321465  
7 6     1:623457 2:613457 3:612457 4:123657 5:123467 6:237541 7:612345  
7 6     1:623475 2:613475 3:612475 4:123675 5:612347 6:235741 7:123465  
7 6     1:623745 2:613745 3:612745 4:123765 5:612374 6:235471 7:123645  
7 6     1:432765 2:437165 3:427165 4:215673 5:432716 6:327145 7:324165  
7 6     1:627345 2:617345 3:612745 4:127365 5:612734 6:235471 7:126345  
7 6     1:326547 2:431657 3:421657 4:271563 5:321647 6:321457 7:432165  
7 6     1:623457 2:613457 3:124567 4:123657 5:123467 6:273541 7:612345  
7 6     1:762345 2:671345 3:671245 4:712365 5:671234 6:172354 7:612345  
7 6     1:456237 2:456137 3:561247 4:651273 5:461237 6:541237 7:456123  
7 6     1:456273 2:456173 3:456127 4:651237 5:461273 6:541273 7:561243  
7 6     1:654327 2:654371 3:654271 4:563271 5:643271 6:453217 7:543261  
7 6     1:457623 2:475613 3:475612 4:765123 5:761234 6:547123 7:461523  
7 6     1:345762 2:345761 3:475612 4:376512 5:476123 6:354712 7:534612  
7 6     1:762345 2:761345 3:612745 4:123765 5:761234 6:712354 7:125436  
7 6     1:432657 2:431657 3:421675 4:217563 5:216437 6:321457 7:432165  
7 6     1:432675 2:431675 3:421657 4:215763 5:432167 6:321475 7:216435  
7 6     1:432765 2:743165 3:742165 4:732156 5:743216 6:321745 7:325614  
7 6     1:623475 2:613457 3:612457 4:123657 5:234617 6:237541 7:612345  
7 6     1:623457 2:613475 3:612475 4:123675 5:612347 6:235741 7:234615  
7 6     1:672345 2:617345 3:617245 4:123765 5:617234 6:712354 7:164235  
7 6     1:456273 2:456173 3:456127 4:651237 5:461273 6:547123 7:512643  
7 6     1:672345 2:617345 3:612745 4:123765 5:761234 6:712354 7:165432  
7 6     1:672345 2:617345 3:617245 4:123765 5:671234 6:712354 7:156423  
7 6     1:437265 2:437165 3:472165 4:732156 5:473216 6:321745 7:354621  
7 6     1:762345 2:617345 3:612475 4:123765 5:761234 6:712354 7:153426  
7 6     1:762345 2:617345 3:761245 4:123765 5:761234 6:712354 7:135426  
7 6     1:743265 2:437165 3:742165 4:732156 5:743216 6:321745 7:315624  
7 6     1:762345 2:613745 3:612745 4:123765 5:761234 6:712354 7:154236  
7 6     1:432765 2:431765 3:742165 4:732156 5:743216 6:321745 7:356214  
7 6     1:762345 2:617345 3:612745 4:123765 5:761234 6:712354 7:154326  
7 6     1:432765 2:437165 3:742165 4:732156 5:743216 6:321745 7:356124  
7 6     1:672345 2:671345 3:612745 4:123675 5:671234 6:712354 7:125463  
7 6     1:432765 2:473165 3:472165 4:732156 5:473216 6:321475 7:325641  
7 6     1:672345 2:617345 3:761245 4:123765 5:761234 6:712354 7:163542  
7 6     1:743265 2:437165 3:472165 4:732156 5:743216 6:321745 7:341562  
7 6     1:672345 2:617345 3:612745 4:123765 5:671234 6:712354 7:156432  
7 6     1:432765 2:437165 3:472165 4:732156 5:473216 6:321745 7:354612  
7 6     1:672345 2:617345 3:612745 4:123765 5:612374 6:123574 7:146532  
7 6     1:432765 2:437165 3:472165 4:321576 5:432176 6:321745 7:364512  
7 6     1:762345 2:671345 3:671245 4:123675 5:671234 6:172354 7:123546  
7 6     1:672345 2:761345 3:761245 4:123765 5:761234 6:123547 7:162354  
7 6     1:456237 2:456137 3:612457 4:651273 5:612734 6:541237 7:456123  
7 6     1:456273 2:456173 3:456127 4:651237 5:612374 6:541273 7:612453  
7 6     1:473265 2:473165 3:742165 4:372156 5:473216 6:321475 7:321564  
7 6     1:743265 2:743165 3:472165 4:321567 5:743216 6:321745 7:342156  
7 6     1:432657 2:654317 3:654217 4:563217 5:432716 6:453271 7:654321  
7 6     1:654327 2:654371 3:654271 4:563271 5:432176 6:453217 7:432651  
7 6     1:672345 2:617345 3:612745 4:127365 5:617234 6:712354 7:163425  
7 6     1:432765 2:437165 3:472165 4:732156 5:437216 6:327145 7:341625  
7 6     1:672345 2:617345 3:612745 4:127365 5:671234 6:712354 7:156342  
7 6     1:432765 2:437165 3:472165 4:732156 5:473216 6:327145 7:354162  
7 6     1:672345 2:617345 3:612745 4:172365 5:617234 6:712354 7:163245  
7 6     1:432765 2:437165 3:472165 4:732156 5:437216 6:372145 7:341265  
7 6     1:672345 2:617345 3:617245 4:712365 5:671234 6:712354 7:145623  
7 6     1:437265 2:437165 3:472165 4:732156 5:473216 6:732145 7:365421  
7 6     1:473265 2:473165 3:765421 4:372156 5:437216 6:372145 7:432165  
7 6     1:745623 2:671345 3:671245 4:172365 5:617234 6:172354 7:612345  
7 6     1:672345 2:617345 3:612745 4:123765 5:617234 6:712354 7:164325  
7 6     1:432765 2:437165 3:472165 4:732156 5:437216 6:321745 7:346125  
7 6     1:623745 2:761345 3:671245 4:172365 5:617234 6:127354 7:123456  
7 6     1:473265 2:743165 3:421765 4:327156 5:437216 6:372145 7:321654  
7 6     1:672345 2:617345 3:617245 4:123675 5:671234 6:712354 7:154623  
7 6     1:437265 2:437165 3:472165 4:732156 5:473216 6:321475 7:356421  
7 6     1:672345 2:617345 3:671245 4:123765 5:671234 6:712354 7:135642  
7 6     1:473265 2:437165 3:472165 4:732156 5:473216 6:321745 7:315462  
7 6     1:345672 2:345617 3:456127 4:512376 5:346172 6:354172 7:561432  
7 6     1:654327 2:165437 3:165472 4:156372 5:164372 6:532174 7:543612  
7 6     1:623745 2:761345 3:761245 4:172365 5:617234 6:123754 7:123456  
7 6     1:743265 2:743165 3:421765 4:321756 5:437216 6:372145 7:321654  
7 6     1:672345 2:617345 3:612745 4:712365 5:671234 6:712354 7:145632  
7 6     1:432765 2:437165 3:472165 4:732156 5:473216 6:732145 7:365412  
7 6     1:672345 2:617345 3:671245 4:712365 5:671234 6:712354 7:134562  
7 6     1:432765 2:437165 3:216547 4:327156 5:432716 6:327145 7:423165  
7 6     1:473265 2:437165 3:472165 4:732156 5:473216 6:732145 7:316542  
7 6     1:437265 2:473165 3:716542 4:372156 5:437216 6:372145 7:432165  
7 6     1:654372 2:654317 3:165427 4:156327 5:164327 6:532714 7:165432  
7 6     1:654327 2:165437 3:165472 4:156372 5:164372 6:537214 7:654312  
7 6     1:672345 2:617345 3:612745 4:172365 5:671234 6:712354 7:156324  
7 6     1:432765 2:437165 3:472165 4:732156 5:473216 6:372145 7:354126  
7 6     1:672345 2:671345 3:612745 4:123765 5:761234 6:712354 7:126543  
7 6     1:432765 2:473165 3:472165 4:732156 5:743216 6:321745 7:324561  
7 6     1:762345 2:613475 3:612745 4:123765 5:761234 6:712354 7:152436  
7 6     1:326547 2:431657 3:421675 4:271563 5:216437 6:321457 7:432165  
7 6     1:432765 2:431675 3:742165 4:732156 5:743216 6:321745 7:352614  
7 6     1:623475 2:613457 3:124567 4:123657 5:234617 6:273541 7:612345  
7 6     1:672345 2:671345 3:612745 4:123765 5:671234 6:712354 7:125643  
7 6     1:432765 2:473165 3:472165 4:732156 5:473216 6:321745 7:325461  
7 6     1:672345 2:617345 3:671245 4:123675 5:671234 6:712354 7:135462  
7 6     1:473265 2:437165 3:472165 4:732156 5:473216 6:321475 7:315642  
7 6     1:345627 2:561347 3:456172 4:517236 5:346127 6:354127 7:345612  
7 6     1:345672 2:345617 3:456127 4:512736 5:346172 6:354172 7:561342  
7 6     1:654372 2:543167 3:165427 4:156327 5:164327 6:537214 7:165432  
7 6     1:654327 2:165437 3:165472 4:156372 5:164372 6:532714 7:543162  
7 6     1:672345 2:761345 3:612745 4:123765 5:761234 6:712354 7:162543  
7 6     1:432765 2:743165 3:472165 4:732156 5:743216 6:321745 7:342561  
7 6     1:672345 2:671345 3:612745 4:712365 5:671234 6:712354 7:124563  
7 6     1:432765 2:473165 3:472165 4:732156 5:473216 6:732145 7:326541  
7 6     1:762345 2:761345 3:761245 4:123675 5:671234 6:123754 7:123546  
7 6     1:672345 2:671345 3:671245 4:123765 5:761234 6:123547 7:123654  
7 6     1:562347 2:561347 3:561247 4:123657 5:123746 6:123574 7:651234  
7 6     1:562374 2:561374 3:561274 4:651237 5:123476 6:123547 7:123654  
7 6     1:762345 2:761345 3:671245 4:123675 5:671234 6:127354 7:123546  
7 6     1:672345 2:671345 3:761245 4:123765 5:761234 6:123547 7:126354  
7 6     1:473265 2:743165 3:742165 4:327156 5:473216 6:321475 7:321564  
7 6     1:743265 2:473165 3:472165 4:321567 5:743216 6:321745 7:324156  
7 6     1:672345 2:617345 3:617245 4:123765 5:761234 6:712354 7:165423  
7 6     1:437265 2:437165 3:472165 4:732156 5:743216 6:321745 7:345621  
7 6     1:672345 2:617345 3:671245 4:123765 5:761234 6:712354 7:136542  
7 6     1:473265 2:437165 3:472165 4:732156 5:743216 6:321745 7:314562  

7 6     1:562734 2:561734 3:651274 4:651273 5:127346 6:127534 7:561234  
7 6     1:567234 2:561734 3:651724 4:651723 5:172346 6:172534 7:561234  
7 6     1:567234 2:567134 3:657124 4:657123 5:712346 6:712534 7:561234  
7 6     1:654372 2:654371 3:564721 4:563721 5:437216 6:437521 7:564321  
7 6     1:654732 2:654731 3:564721 4:567321 5:473216 6:473521 7:564321  
7 6     1:657432 2:657431 3:567421 4:567321 5:743216 6:743521 7:564321  
7 6     1:437265 2:437165 3:647215 4:637215 5:643721 6:352174 7:436215  
7 6     1:432657 2:431657 3:642157 4:632157 5:432167 6:375214 7:643215  
7 6     1:432675 2:431675 3:642175 4:632175 5:643217 6:357214 7:432165  
7 6     1:432675 2:431765 3:642175 4:632175 5:643217 6:352714 7:432165  
7 6     1:432765 2:437165 3:642715 4:632715 5:643271 6:352174 7:432615  
7 6     1:623475 2:613475 3:124765 4:123675 5:612347 6:253741 7:123465  
7 6     1:623745 2:613745 3:127465 4:123765 5:612374 6:253471 7:123645  
7 6     1:267543 2:167543 3:215674 4:215673 5:167432 6:521743 7:521643  
7 6     1:276543 2:176543 3:215764 4:215763 5:176432 6:521743 7:521643  
7 6     1:267543 2:165743 3:215674 4:215673 5:167432 6:521743 7:251643  
7 6     1:345672 2:345671 3:465712 4:367512 5:467123 6:534712 7:354612  
7 6     1:432765 2:431765 3:421756 4:215673 5:432176 6:217435 7:321465  
7 6     1:345672 2:134756 3:124765 4:123765 5:123476 6:347125 7:234165  
7 6     1:456273 2:456173 3:465127 4:651237 5:461273 6:534712 7:512643  
7 6     1:654327 2:165437 3:156472 4:156372 5:164372 6:521743 7:543612  
7 6     1:432765 2:437165 3:427156 4:215673 5:432716 6:271435 7:324165  
7 6     1:345672 2:137456 3:127465 4:123765 5:123746 6:374125 7:231465  
7 6     1:432657 2:431657 3:642157 4:632175 5:321647 6:375214 7:643215  
7 6     1:432675 2:431675 3:642175 4:632157 5:643217 6:357214 7:321645  
7 6     1:623475 2:613457 3:124657 4:123657 5:234617 6:275341 7:612345  
7 6     1:623457 2:613475 3:124675 4:123675 5:612347 6:257341 7:234615  
7 6     1:432765 2:431765 3:215647 4:321756 5:432176 6:217435 7:421365  
7 6     1:234756 2:345617 3:124765 4:123765 5:123476 6:347125 7:134265  
7 6     1:437265 2:437165 3:721564 4:732156 5:437216 6:721435 7:342165  
7 6     1:723456 2:734561 3:127465 4:127365 5:127346 6:734125 7:213465  
7 6     1:765432 2:716543 3:156472 4:715632 5:716432 6:174352 7:615423  
7 6     1:745623 2:456173 3:746512 4:765123 5:746123 6:471253 7:645132  
7 6     1:756234 2:756134 3:651274 4:765123 5:761234 6:534712 7:651243  
7 6     1:456237 2:456137 3:651247 4:651273 5:461237 6:537412 7:465123  
7 6     1:456273 2:456173 3:465127 4:651237 5:461273 6:573412 7:651243  
7 6     1:765432 2:654371 3:756421 4:756321 5:764321 6:521743 7:654312  
7 6     1:654372 2:654317 3:156427 4:156327 5:164327 6:527143 7:165432  
7 6     1:654327 2:165437 3:156472 4:156372 5:164372 6:572143 7:654312  
7 6     1:576234 2:756134 3:651274 4:765123 5:612347 6:712534 7:615243  
7 6     1:765432 2:654371 3:756421 4:576321 5:643217 6:743521 7:645312  
7 6     1:456237 2:456137 3:512467 4:651273 5:461237 6:573412 7:465123  
7 6     1:456273 2:456173 3:465127 4:651237 5:461273 6:537412 7:512463  
7 6     1:473265 2:473165 3:756421 4:372156 5:437216 6:721435 7:432165  
7 6     1:654372 2:543167 3:156427 4:156327 5:164327 6:572143 7:165432  
7 6     1:654327 2:165437 3:156472 4:156372 5:164372 6:527143 7:543162  
7 6     1:273456 2:756134 3:172465 4:172365 5:127346 6:734125 7:123465  
7 6     1:576234 2:576134 3:651274 4:765123 5:612347 6:712534 7:612543  
7 6     1:543267 2:543167 3:421567 4:321576 5:321674 6:352147 7:435216  
7 6     1:543276 2:543176 3:421576 4:321567 5:321764 6:435217 7:352146  
7 6     1:765432 2:654371 3:576421 4:576321 5:643217 6:743521 7:643512  
7 6     1:234576 2:134567 3:512467 4:512367 5:234671 6:253417 7:125346  
7 6     1:234567 2:134576 3:512476 4:512376 5:234761 6:125347 7:253416  
7 6     1:432675 2:431765 3:642175 4:632157 5:643217 6:352714 7:321645  
7 6     1:623457 2:613475 3:124765 4:123675 5:612347 6:253741 7:234615  
7 6     1:432765 2:437165 3:215647 4:327156 5:432716 6:271435 7:423165  
7 6     1:437265 2:473165 3:715642 4:372156 5:437216 6:721435 7:432165  
7 6     1:237456 2:345617 3:127465 4:123765 5:123746 6:374125 7:132465  
7 6     1:273456 2:745613 3:172465 4:127365 5:127346 6:734125 7:123465  
7 6     1:562347 2:561347 3:651247 4:123657 5:123746 6:125374 7:651234  
7 6     1:562374 2:561374 3:651274 4:651237 5:123476 6:125347 7:123654  
7 6     1:432657 2:654317 3:564217 4:563217 5:432716 6:435271 7:654321  
7 6     1:654327 2:654371 3:564271 4:563271 5:432176 6:435217 7:432651  
7 6     1:432657 2:431657 3:421756 4:217563 5:216437 6:214357 7:432165  
7 6     1:432675 2:431675 3:421576 4:215763 5:432167 6:214375 7:216435  
7 6     1:432765 2:431765 3:421567 4:215673 5:432176 6:217435 7:214365  
7 6     1:347562 2:134756 3:124657 4:123657 5:346127 6:341257 7:123465  
7 6     1:345762 2:134576 3:124675 4:123675 5:123467 6:341275 7:346125  
7 6     1:345672 2:134567 3:124765 4:123765 5:123476 6:347125 7:341265  
7 6     1:672345 2:671345 3:127465 4:123765 5:761234 6:125347 7:126543  
7 6     1:432765 2:437165 3:674215 4:673215 5:764321 6:435217 7:436512  
7 6     1:623745 2:613475 3:124675 4:172365 5:461237 6:412573 7:123465  
7 6     1:326754 2:731654 3:721564 4:673215 5:321674 6:352174 7:632451  
7 6     1:672345 2:734561 3:724651 4:236751 5:234671 6:253471 7:623154  
7 6     1:473265 2:431675 3:642175 4:632715 5:164327 6:143572 7:432165  
7 6     1:327654 2:731654 3:721564 4:732156 5:321674 6:352174 7:324561  
7 6     1:723456 2:734561 3:724651 4:237651 5:234671 6:253471 7:231564  
7 6     1:432765 2:431765 3:215647 4:215673 5:432176 6:217435 7:213465  
7 6     1:345672 2:345617 3:124765 4:123765 5:123476 6:347125 7:342165  
7 6     1:765432 2:716543 3:156472 4:156732 5:164372 6:714352 7:162534  
7 6     1:456723 2:456173 3:746512 4:765123 5:461273 6:741253 7:463521  
7 6     1:765432 2:716543 3:156472 4:156732 5:716432 6:143527 7:165234  
7 6     1:456723 2:456173 3:746512 4:765123 5:746123 6:412537 7:465321  
7 6     1:756234 2:561734 3:651274 4:765123 5:761234 6:534712 7:651432  
7 6     1:765432 2:654371 3:564721 4:756321 5:764321 6:521743 7:654123  
7 6     1:726543 2:716543 3:721564 4:215673 5:216743 6:217435 7:621345  
7 6     1:345672 2:734561 3:746512 4:736512 5:346712 6:347125 7:634215  
7 6     1:672345 2:761345 3:127465 4:123765 5:761234 6:125347 7:162543  
7 6     1:432765 2:437165 3:764215 4:673215 5:764321 6:435217 7:463512  
7 6     1:627345 2:617345 3:127465 4:123765 5:612374 6:125347 7:312645  
7 6     1:345672 2:734561 3:746512 4:736512 5:346172 6:534712 7:342516  
7 6     1:326547 2:431657 3:421756 4:271563 5:216437 6:214357 7:432165  
7 6     1:374562 2:134756 3:124657 4:236517 5:346127 6:341257 7:123465  
7 6     1:432765 2:437165 3:642715 4:321567 5:643271 6:352174 7:324615  
7 6     1:234567 2:613745 3:127465 4:123765 5:612374 6:253471 7:231645  
7 6     1:267543 2:165437 3:215674 4:215673 5:167432 6:521743 7:516243  
7 6     1:345672 2:345671 3:465127 4:367512 5:467123 6:534712 7:546312  
7 6     1:576234 2:561734 3:651274 4:765123 5:612347 6:712534 7:615432  
7 6     1:765432 2:654371 3:564721 4:576321 5:643217 6:743521 7:645123  
7 6     1:765432 2:716543 3:156472 4:156732 5:716432 6:174352 7:615234  
7 6     1:456723 2:456173 3:746512 4:765123 5:746123 6:471253 7:645321  
7 6     1:672345 2:617345 3:127465 4:127365 5:617234 6:172534 7:134256  
7 6     1:265437 2:165743 3:156427 4:156327 5:216437 6:143572 7:216543  
7 6     1:456273 2:456173 3:746512 4:765123 5:746123 6:412537 7:465312  
7 6     1:456237 2:456137 3:465712 4:365127 5:346127 6:412573 7:346512  
7 6     1:672345 2:617345 3:127465 4:123765 5:612734 6:127534 7:143562  
7 6     1:432765 2:437165 3:647215 4:673215 5:643721 6:437521 7:412563  
7 6     1:672345 2:617345 3:712465 4:123765 5:671234 6:712534 7:135642  
7 6     1:432765 2:743165 3:647215 4:673215 5:674321 6:743521 7:425613  
7 6     1:672345 2:617345 3:172465 4:712365 5:671234 6:712534 7:145623  
7 6     1:756234 2:561374 3:651274 4:765123 5:761234 6:534712 7:651423  
7 6     1:456237 2:561347 3:651247 4:651723 5:461237 6:537412 7:465123  
7 6     1:654732 2:654317 3:564217 4:156327 5:164327 6:527143 7:165432  
7 6     1:672345 2:617345 3:127465 4:123765 5:612734 6:712534 7:164352  
7 6     1:672345 2:617345 3:127465 4:172365 5:671234 6:712534 7:156324  
7 6     1:473265 2:437165 3:647215 4:673215 5:674321 6:743521 7:456231  
7 6     1:672345 2:617345 3:127465 4:123765 5:761234 6:712534 7:165432  
7 6     1:432765 2:437165 3:647215 4:673215 5:764321 6:743521 7:465123  

7 6     1:672345 2:671345 3:712645 4:671235 5:671234 6:124537 7:612345  
7 6     1:372654 2:371654 3:215467 4:372165 5:372164 6:721354 7:321654  
7 6     1:327654 2:371654 3:715462 4:327165 5:327164 6:271354 7:321654  
7 6     1:374562 2:374561 3:451267 4:375612 5:374612 6:745312 7:345612  
7 6     1:345762 2:345761 3:571264 4:357612 5:347612 6:457312 7:345612  
7 6     1:347562 2:347561 3:751264 4:375612 5:347612 6:475312 7:345612  
7 6     1:326547 2:316547 3:157462 4:216537 5:321647 6:213547 7:321654  
7 6     1:326574 2:316574 3:154762 4:321657 5:321674 6:213574 7:216534  
7 6     1:345627 2:456137 3:517264 4:356127 5:346127 6:453127 7:345612  
7 6     1:345672 2:345617 3:512764 4:356172 5:346172 6:453172 7:456132  
7 6     1:543267 2:654317 3:546217 4:653217 5:643217 6:427135 7:654321  
7 6     1:654327 2:654371 3:546271 4:653271 5:643271 6:421735 7:543261  
7 6     1:623457 2:613457 3:126457 4:612357 5:123467 6:247531 7:612345  
7 6     1:623475 2:613475 3:126475 4:612375 5:612347 6:245731 7:123465  
7 6     1:326754 2:316754 3:154762 4:321675 5:321674 6:213754 7:216354  
7 6     1:327654 2:317654 3:154672 4:321765 5:321764 6:217354 7:213654  
7 6     1:654372 2:654371 3:546721 4:653721 5:643721 6:421735 7:543621  
7 6     1:654732 2:654731 3:547621 4:657321 5:647321 6:421375 7:546321  
7 6     1:326547 2:316547 3:175462 4:216537 5:216437 6:213547 7:321654  
7 6     1:543267 2:543167 3:546217 4:653217 5:643217 6:472135 7:654321  
7 6     1:765432 2:716543 3:154672 4:716532 5:716432 6:173542 7:615423  
7 6     1:756234 2:756134 3:512674 4:756123 5:761234 6:573124 7:651243  
7 6     1:326547 2:316574 3:175462 4:165327 5:216437 6:213547 7:321654  
7 6     1:432657 2:543167 3:546217 4:653217 5:643271 6:472135 7:654321  
7 6     1:326547 2:316574 3:157462 4:165327 5:321647 6:213547 7:321654  
7 6     1:326574 2:316547 3:154762 4:321657 5:321674 6:213574 7:165324  
7 6     1:345627 2:561347 3:517264 4:356172 5:346127 6:453127 7:345612  
7 6     1:345672 2:345617 3:512764 4:356127 5:346172 6:453172 7:561342  
7 6     1:432657 2:654317 3:546217 4:653217 5:643271 6:427135 7:654321  
7 6     1:654327 2:654371 3:546271 4:653271 5:643217 6:421735 7:432651  
7 6     1:623475 2:613457 3:126457 4:612357 5:234617 6:247531 7:612345  
7 6     1:623457 2:613475 3:126475 4:612375 5:612347 6:245731 7:234615  
7 6     1:562347 2:561347 3:512647 4:123567 5:612374 6:127453 7:561234  
7 6     1:562374 2:561374 3:512674 4:561237 5:612347 6:124753 7:123564  
7 6     1:432657 2:431657 3:217546 4:321675 5:216437 6:421357 7:432165  
7 6     1:432675 2:431675 3:215746 4:321657 5:432167 6:421375 7:216435  
7 6     1:456237 2:345671 3:457126 4:235617 5:234617 6:245317 7:234561  
7 6     1:234567 2:345617 3:451726 4:235671 5:234671 6:245371 7:456231  
7 6     1:654372 2:543167 3:154627 4:165327 5:164327 6:547213 7:165432  
7 6     1:654327 2:165437 3:154672 4:165372 5:164372 6:542713 7:543162  
7 6     1:562374 2:561374 3:512674 4:561237 5:612347 6:124573 7:123654  
7 6     1:432675 2:431675 3:215476 4:321657 5:432167 6:421375 7:216345  
7 6     1:234567 2:345617 3:451276 4:235671 5:234671 6:245371 7:456321  
7 6     1:654327 2:165437 3:154672 4:165372 5:164372 6:542173 7:543612  
7 6     1:762345 2:761345 3:712645 4:612375 5:761234 6:124573 7:612354  
7 6     1:562347 2:561347 3:512647 4:612357 5:612374 6:124753 7:561234  
7 6     1:562374 2:561374 3:512674 4:561237 5:612347 6:127453 7:612354  
7 6     1:345672 2:734561 3:451276 4:735612 5:734612 6:745312 7:345621  
7 6     1:345627 2:345671 3:451726 4:235617 5:234617 6:245317 7:234561  
7 6     1:765432 2:654371 3:754621 4:765321 5:764321 6:542173 7:654312  
7 6     1:762345 2:613745 3:126745 4:612375 5:761234 6:124573 7:154236  
7 6     1:345672 2:734561 3:451276 4:735612 5:346712 6:453712 7:421563  
7 6     1:762345 2:613475 3:126745 4:612375 5:761234 6:124573 7:152436  
7 6     1:326574 2:731654 3:215476 4:732165 5:321674 6:213754 7:241563  
7 6     1:345672 2:734561 3:451276 4:735612 5:346172 6:453712 7:425163  
7 6     1:765432 2:654371 3:546721 4:653271 5:764321 6:542173 7:514236  
7 6     1:623745 2:761345 3:712645 4:617235 5:617234 6:127453 7:123456  
7 6     1:347562 2:347561 3:457126 4:356712 5:734612 6:745312 7:456123  

7 6     1:672345 2:671345 3:712645 4:712365 5:671234 6:125437 7:612345  
7 6     1:627345 2:617345 3:127645 4:127365 5:612734 6:275431 7:612345  
7 6     1:672345 2:617345 3:172645 4:172365 5:617234 6:725431 7:612345  
7 6     1:623745 2:613745 3:126745 4:123765 5:612374 6:275431 7:612345  
7 6     1:675432 2:675431 3:754621 4:756321 5:674321 6:521347 7:654321  
7 6     1:657432 2:657431 3:574621 4:576321 5:674321 6:721345 7:654321  
7 6     1:623457 2:613457 3:126457 4:123657 5:123467 6:275431 7:612345  
7 6     1:623475 2:613475 3:126475 4:123675 5:612347 6:257431 7:123465  
7 6     1:623745 2:613745 3:126745 4:123765 5:612374 6:254731 7:123645  
7 6     1:627345 2:617345 3:127645 4:127365 5:612734 6:254371 7:126345  
7 6     1:743265 2:743165 3:746215 4:673215 5:674321 6:452137 7:643215  
7 6     1:473265 2:473165 3:476215 4:673215 5:647321 6:752134 7:643215  
7 6     1:732654 2:731654 3:672154 4:673215 5:732164 6:345217 7:632154  
7 6     1:372654 2:371654 3:672154 4:637215 5:372164 6:745213 7:632154  
7 6     1:627345 2:617345 3:127645 4:127365 5:612734 6:257431 7:123465  
7 6     1:762345 2:671345 3:712645 4:712365 5:671234 6:172543 7:612345  
7 6     1:672345 2:617345 3:172645 4:172365 5:617234 6:712543 7:162345  
7 6     1:672345 2:671345 3:712645 4:123675 5:671234 6:125437 7:612354  
7 6     1:456237 2:456137 3:512647 4:651273 5:461237 6:543127 7:456123  
7 6     1:756234 2:756134 3:512674 4:765123 5:761234 6:547312 7:651243  
7 6     1:456237 2:456137 3:512647 4:651273 5:461237 6:574312 7:465123  
7 6     1:473265 2:473165 3:754621 4:372156 5:437216 6:721345 7:432165  
7 6     1:432675 2:743165 3:746215 4:673215 5:674321 6:452137 7:643251  
7 6     1:732654 2:731654 3:672154 4:673215 5:321674 6:345217 7:632145  
7 6     1:623475 2:613457 3:126457 4:123657 5:234617 6:275431 7:612345  
7 6     1:623457 2:613475 3:126475 4:123675 5:612347 6:257431 7:234615  
7 6     1:762345 2:761345 3:712645 4:123765 5:761234 6:125473 7:612354  
7 6     1:432657 2:654317 3:546217 4:563217 5:643271 6:452713 7:654321  
7 6     1:654327 2:654371 3:546271 4:563271 5:643217 6:452173 7:432651  
7 6     1:654327 2:165437 3:154672 4:156372 5:164372 6:521734 7:543612  
7 6     1:345672 2:734561 3:764512 4:736512 5:734612 6:317254 7:345261  
7 6     1:345627 2:345761 3:264517 4:236517 5:234617 6:312754 7:234561  
7 6     1:345627 2:456137 3:645172 4:365127 5:346127 6:431257 7:346512  
7 6     1:745623 2:456173 3:764512 4:765123 5:746123 6:437125 7:645132  
7 6     1:345627 2:456137 3:645172 4:365127 5:346127 6:473125 7:364512  
7 6     1:654327 2:165437 3:154672 4:156372 5:164372 6:521374 7:546312  
7 6     1:765432 2:716543 3:154672 4:715632 5:716432 6:173452 7:615423  
7 6     1:756234 2:756134 3:512764 4:765123 5:761234 6:543712 7:651243  
7 6     1:432765 2:437165 3:215467 4:327156 5:432716 6:271345 7:423165  
7 6     1:437265 2:473165 3:715462 4:372156 5:437216 6:721345 7:432165  
7 6     1:567234 2:567134 3:751264 4:675123 5:712346 6:712543 7:612534  
7 6     1:765432 2:654371 3:754621 4:756321 5:764321 6:521734 7:654312  
7 6     1:654372 2:654317 3:154627 4:156327 5:164327 6:527134 7:165432  
7 6     1:654327 2:165437 3:154672 4:156372 5:164372 6:572134 7:654312  
7 6     1:654327 2:165437 3:154672 4:156372 5:164372 6:521347 7:564312  
7 6     1:762345 2:761345 3:712645 4:123675 5:671234 6:127543 7:612354  
7 6     1:562347 2:561347 3:512647 4:123657 5:612374 6:125743 7:651234  
7 6     1:562374 2:561374 3:512674 4:651237 5:612347 6:125473 7:123654  
7 6     1:762345 2:761345 3:712645 4:123675 5:761234 6:125743 7:612354  
7 6     1:562347 2:561347 3:512647 4:123657 5:612374 6:127543 7:561234  
7 6     1:432765 2:431765 3:215467 4:321756 5:432176 6:217345 7:421365  
7 6     1:762345 2:671345 3:712645 4:123675 5:671234 6:172543 7:612354  
7 6     1:756234 2:756134 3:512674 4:675123 5:761234 6:574312 7:651243  
7 6     1:456237 2:456137 3:512647 4:651273 5:461237 6:547312 7:645123  
7 6     1:456273 2:456173 3:645127 4:651237 5:461273 6:543712 7:512643  
7 6     1:762345 2:761345 3:127645 4:123765 5:761234 6:712543 7:125436  
7 6     1:672345 2:671345 3:126745 4:123675 5:671234 6:125437 7:612543  
7 6     1:623745 2:613475 3:712645 4:172365 5:612734 6:125743 7:123465  
7 6     1:672345 2:617345 3:127645 4:712365 5:671234 6:712543 7:145632  
7 6     1:762345 2:613745 3:127645 4:123765 5:761234 6:712543 7:154236  
7 6     1:672345 2:617345 3:127645 4:123765 5:612734 6:712543 7:164352  
7 6     1:762345 2:761345 3:126745 4:123675 5:671234 6:127543 7:125436  
7 6     1:672345 2:671345 3:127645 4:123765 5:761234 6:125437 7:126543  
7 6     1:762345 2:613745 3:126745 4:123765 5:761234 6:125473 7:154236  
7 6     1:327654 2:731654 3:672154 4:673215 5:321674 6:345217 7:324561  
7 6     1:672345 2:617345 3:712645 4:123675 5:671234 6:712543 7:135462  
7 6     1:672345 2:617345 3:126745 4:123675 5:671234 6:712543 7:154362  
7 6     1:672345 2:617345 3:172645 4:123675 5:671234 6:712543 7:154623  
7 6     1:756234 2:561734 3:512764 4:765123 5:761234 6:543712 7:651432  
7 6     1:672345 2:617345 3:127645 4:123675 5:671234 6:712543 7:154632  
7 6     1:762345 2:761345 3:126475 4:123675 5:671234 6:127543 7:125346  
7 6     1:562347 2:561347 3:126457 4:123657 5:127346 6:125743 7:651234  
7 6     1:623475 2:613745 3:127645 4:123765 5:761234 6:712543 7:142365  
7 6     1:623745 2:613475 3:126475 4:172365 5:612374 6:125743 7:123465  
7 6     1:623475 2:613745 3:126745 4:123765 5:612347 6:125473 7:142365  
7 6     1:762345 2:761345 3:126745 4:123765 5:761234 6:125473 7:125436  
7 6     1:672345 2:671345 3:127645 4:123675 5:671234 6:125437 7:125463  
7 6     1:432657 2:431657 3:217546 4:217563 5:216437 6:213457 7:432165  
7 6     1:432675 2:431675 3:215746 4:215763 5:432167 6:213475 7:216435  
7 6     1:627345 2:613475 3:172645 4:172365 5:612734 6:125743 7:123465  
7 6     1:672345 2:617345 3:127645 4:127365 5:617234 6:172543 7:134256  
7 6     1:627345 2:134756 3:172645 4:172365 5:612734 6:127543 7:612345  
7 6     1:672345 2:613475 3:127645 4:123765 5:761234 6:712543 7:165243  
7 6     1:762345 2:671345 3:126745 4:123675 5:671234 6:172543 7:125436  
7 6     1:672345 2:761345 3:127645 4:123765 5:761234 6:125437 7:162543  
7 6     1:672345 2:617345 3:172645 4:712365 5:671234 6:712543 7:145623  
7 6     1:745623 2:671345 3:712645 4:172365 5:617234 6:172543 7:612345  
7 6     1:672345 2:617345 3:127645 4:123765 5:617234 6:712543 7:164325  
7 6     1:672345 2:617345 3:126475 4:123675 5:671234 6:712543 7:153462  
7 6     1:627345 2:617345 3:127645 4:123765 5:612374 6:712543 7:126453  
7 6     1:623745 2:613745 3:126457 4:127365 5:612734 6:312547 7:123645  
7 6     1:762345 2:761345 3:126745 4:123675 5:761234 6:125743 7:125436  
7 6     1:672345 2:671345 3:127645 4:123765 5:671234 6:125437 7:125643  
7 6     1:627345 2:617345 3:127645 4:123765 5:761234 6:712543 7:126543  
7 6     1:672345 2:617345 3:127645 4:172365 5:671234 6:712543 7:156324  
7 6     1:672345 2:617345 3:127645 4:123765 5:671234 6:712543 7:156432  
7 6     1:762345 2:613475 3:126745 4:123765 5:761234 6:125473 7:152436  
7 6     1:326547 2:431657 3:217546 4:271563 5:216437 6:213457 7:432165  
7 6     1:762345 2:671345 3:126475 4:123675 5:671234 6:172543 7:125346  
7 6     1:762345 2:613475 3:126745 4:123675 5:761234 6:125743 7:152436  
7 6     1:623745 2:613745 3:712645 4:127365 5:612734 6:125743 7:123465  
7 6     1:762345 2:617345 3:127645 4:123765 5:761234 6:712543 7:154326  
7 6     1:762345 2:613475 3:127645 4:123765 5:761234 6:712543 7:152436  
7 6     1:327654 2:731654 3:672154 4:673215 5:732164 6:345217 7:325461  
7 6     1:326547 2:431657 3:215746 4:271563 5:321647 6:213457 7:432165  
7 6     1:345762 2:345761 3:475126 4:376512 5:476123 6:547312 7:534612  
7 6     1:623745 2:761345 3:712645 4:172365 5:617234 6:127543 7:123456  
7 6     1:672345 2:617345 3:127645 4:127365 5:671234 6:712543 7:156342  
7 6     1:456723 2:456173 3:764512 4:765123 5:746123 6:437125 7:645321  
7 6     1:672345 2:617345 3:127645 4:127365 5:617234 6:712543 7:163425  
7 6     1:623745 2:617345 3:127645 4:123765 5:761234 6:712543 7:132654  
7 6     1:672345 2:617345 3:127645 4:123765 5:761234 6:712543 7:165432  

7 6     1:672345 2:716345 3:671245 4:712365 5:671234 6:135427 7:612345  
7 6     1:675432 2:754361 3:675421 4:756321 5:674321 6:531247 7:654321  
7 6     1:657432 2:574361 3:657421 4:576321 5:674321 6:731245 7:654321  
7 6     1:672345 2:176345 3:617245 4:172365 5:617234 6:735421 7:612345  
7 6     1:743265 2:743615 3:742165 4:673215 5:674321 6:453127 7:643215  
7 6     1:473265 2:473615 3:472165 4:673215 5:647321 6:753124 7:643215  
7 6     1:672345 2:673451 3:724561 4:723651 5:723461 6:213547 7:623451  
7 6     1:627345 2:673451 3:274561 4:273651 5:273461 6:713542 7:623451  
7 6     1:654372 2:543761 3:654721 4:563721 5:643721 6:453712 7:654321  
7 6     1:654732 2:547361 3:654721 4:567321 5:647321 6:457312 7:654321  
7 6     1:543267 2:543617 3:654217 4:563217 5:643217 6:453712 7:654321  
7 6     1:654327 2:543671 3:654271 4:563271 5:643271 6:453172 7:543261  
7 6     1:654372 2:543761 3:654721 4:563721 5:643721 6:453127 7:543621  
7 6     1:623457 2:163457 3:612457 4:123657 5:123467 6:213754 7:612345  
7 6     1:623475 2:163475 3:612475 4:123675 5:612347 6:213574 7:123465  
7 6     1:623745 2:163745 3:612745 4:123765 5:612374 6:213547 7:123645  
7 6     1:672345 2:716345 3:671245 4:123675 5:671234 6:135427 7:612354  
7 6     1:675432 2:543671 3:675421 4:756321 5:674321 6:531247 7:654312  
7 6     1:762345 2:716345 3:671245 4:123675 5:671234 6:173542 7:612354  
7 6     1:675432 2:543671 3:675421 4:756321 5:764321 6:573124 7:654312  
7 6     1:265473 2:615437 3:216547 4:215673 5:216473 6:124753 7:156423  
7 6     1:627345 2:163475 3:617245 4:172365 5:612734 6:217354 7:612345  
7 6     1:456273 2:451673 3:456127 4:651237 5:461273 6:542713 7:516243  
7 6     1:654732 2:574361 3:657421 4:563271 5:647321 6:457312 7:654321  
7 6     1:265437 2:615473 3:165427 4:215637 5:216437 6:124537 7:216543  
7 6     1:265473 2:615437 3:216547 4:215673 5:216473 6:124573 7:165423  
7 6     1:456237 2:451637 3:561247 4:651273 5:461237 6:542137 7:456123  
7 6     1:456273 2:451673 3:456127 4:651237 5:461273 6:542173 7:561243  
7 6     1:265473 2:615437 3:216547 4:215673 5:216473 6:127453 7:154623  
7 6     1:456273 2:451673 3:456127 4:651237 5:461273 6:547213 7:512643  
7 6     1:675432 2:754361 3:657421 4:567321 5:743216 6:745312 7:643521  
7 6     1:723456 2:167345 3:617245 4:712365 5:671234 6:721354 7:623145  
7 6     1:762345 2:716345 3:761245 4:123675 5:761234 6:135742 7:612354  
7 6     1:562347 2:516347 3:561247 4:123657 5:612374 6:137542 7:561234  
7 6     1:765432 2:543671 3:765421 4:756321 5:764321 6:531724 7:654312  
7 6     1:654372 2:543617 3:165427 4:156327 5:164327 6:537124 7:165432  
7 6     1:765432 2:761543 3:165472 4:715632 5:716432 6:127453 7:615423  
7 6     1:265437 2:615473 3:165427 4:215637 5:216437 6:172453 7:261543  
7 6     1:756234 2:751634 3:561274 4:765123 5:761234 6:547213 7:651243  
7 6     1:456237 2:451637 3:561247 4:651273 5:461237 6:574213 7:465123  
7 6     1:432675 2:743615 3:742165 4:673215 5:674321 6:453127 7:643251  
7 6     1:672345 2:673451 3:724561 4:723651 5:234671 6:213547 7:623415  
7 6     1:762345 2:716345 3:761245 4:123765 5:761234 6:135472 7:612354  
7 6     1:765432 2:543761 3:765421 4:756321 5:764321 6:531274 7:654312  
7 6     1:432657 2:543617 3:654217 4:563217 5:643271 6:453712 7:654321  
7 6     1:654327 2:543671 3:654271 4:563271 5:643217 6:453172 7:432651  
7 6     1:623475 2:163457 3:612457 4:123657 5:234617 6:213754 7:612345  
7 6     1:623457 2:163475 3:612475 4:123675 5:612347 6:213574 7:234615  
7 6     1:762345 2:716345 3:761245 4:123675 5:671234 6:137542 7:612354  
7 6     1:562347 2:516347 3:561247 4:123657 5:612374 6:135742 7:651234  
7 6     1:562374 2:516374 3:561274 4:651237 5:612347 6:135472 7:123654  
7 6     1:675432 2:543671 3:765421 4:756321 5:764321 6:537124 7:654312  
7 6     1:654372 2:543617 3:165427 4:156327 5:164327 6:531724 7:615432  
7 6     1:654327 2:615437 3:165472 4:156372 5:164372 6:531274 7:543612  
7 6     1:726543 2:761543 3:721654 4:215673 5:216743 6:274531 7:621345  
7 6     1:456723 2:451673 3:745612 4:765123 5:746123 6:472135 7:645321  
7 6     1:762345 2:716345 3:612745 4:123765 5:761234 6:135472 7:612543  
7 6     1:765432 2:543761 3:654721 4:756321 5:764321 6:531274 7:654123  
7 6     1:437265 2:437615 3:472165 4:673215 5:647321 6:475312 7:642135  
7 6     1:627345 2:673451 3:274561 4:237651 5:237461 6:271354 7:624531  
7 6     1:432675 2:367154 3:421675 4:321576 5:432167 6:312475 7:312645  
7 6     1:432765 2:376154 3:421765 4:321567 5:432176 6:312745 7:312465  
7 6     1:234567 2:345176 3:245671 4:367512 5:234671 6:354271 7:354621  
7 6     1:234576 2:345167 3:245761 4:376512 5:234761 6:354721 7:354261  
7 6     1:432675 2:436715 3:742165 4:763215 5:674321 6:475312 7:643512  
7 6     1:672345 2:763451 3:724561 4:236751 5:234671 6:271354 7:623154  
7 6     1:765432 2:761543 3:165472 4:156732 5:716432 6:127453 7:615234  
7 6     1:756234 2:516734 3:561274 4:765123 5:761234 6:547213 7:651432  
7 6     1:432675 2:437615 3:742165 4:673215 5:674321 6:453127 7:435162  
7 6     1:672345 2:673451 3:724561 4:237651 5:234671 6:213547 7:231564  
7 6     1:432657 2:436157 3:654217 4:563217 5:437216 6:453712 7:654321  
7 6     1:237456 2:163457 3:612457 4:236517 5:234617 6:213754 7:612345  
7 6     1:432765 2:437615 3:742165 4:673215 5:674321 6:453127 7:435612  
7 6     1:672345 2:673451 3:724561 4:237651 5:234761 6:213547 7:231654  
7 6     1:432675 2:436715 3:742165 4:673215 5:674321 6:453127 7:643512  
7 6     1:672345 2:673451 3:724561 4:236751 5:234671 6:213547 7:623154  
7 6     1:743265 2:437615 3:742165 4:673215 5:674321 6:453127 7:431562  
7 6     1:672345 2:673451 3:724561 4:237651 5:723461 6:213547 7:235164  
7 6     1:326754 2:736154 3:721654 4:673215 5:321674 6:312745 7:632451  
7 6     1:345672 2:673451 3:745612 4:736512 5:346712 6:354721 7:634215  
7 6     1:762345 2:176345 3:761245 4:123675 5:671234 6:137542 7:135462  
7 6     1:672345 2:167345 3:671245 4:123765 5:761234 6:135472 7:136542  
7 6     1:675432 2:543671 3:765421 4:576321 5:764321 6:537124 7:531264  
7 6     1:765432 2:543761 3:675421 4:567321 5:674321 6:531274 7:536124  
7 6     1:672345 2:167345 3:612745 4:123765 5:761234 6:135472 7:165432  
7 6     1:762345 2:176345 3:612745 4:123765 5:761234 6:135472 7:154362  
7 6     1:765432 2:543761 3:654721 4:576321 5:764321 6:531274 7:512364  
7 6     1:762345 2:167345 3:612745 4:123765 5:761234 6:135472 7:154326  
7 6     1:765432 2:543761 3:654721 4:567321 5:764321 6:531274 7:512346  
7 6     1:432675 2:367154 3:421675 4:321567 5:432167 6:312745 7:312645  
7 6     1:432765 2:376154 3:421765 4:321576 5:432176 6:312745 7:312645  
7 6     1:726543 2:761543 3:721654 4:215673 5:216473 6:245371 7:216354  
7 6     1:326547 2:361547 3:216754 4:215637 5:216437 6:245731 7:321654  
7 6     1:456273 2:451673 3:745612 4:765123 5:746123 6:421375 7:456312  
7 6     1:456237 2:451637 3:456712 4:365127 5:346127 6:421735 7:345612  
7 6     1:762345 2:716345 3:612475 4:123675 5:761234 6:135742 7:612534  
7 6     1:562347 2:516347 3:612457 4:123657 5:612734 6:137542 7:561234  
7 6     1:765432 2:543671 3:654271 4:756321 5:764321 6:531724 7:654132  
7 6     1:654732 2:543617 3:654217 4:156327 5:164327 6:537124 7:165432  
7 6     1:726543 2:761543 3:721654 4:215673 5:216473 6:274531 7:621354  
7 6     1:762345 2:163475 3:612745 4:123765 5:761234 6:135472 7:152436  
7 6     1:672345 2:673451 3:274561 4:723651 5:234671 6:213547 7:241563  
7 6     1:672345 2:167345 3:612745 4:123765 5:612734 6:135472 7:164352  
7 6     1:745623 2:451673 3:745612 4:765123 5:476123 6:472135 7:413265  
7 6     1:623745 2:163475 3:761245 4:172365 5:612734 6:137542 7:123456  
7 6     1:654732 2:574361 3:765421 4:563271 5:643721 6:537124 7:543216  
7 6     1:765432 2:761543 3:165472 4:156372 5:716432 6:127453 7:615243  
7 6     1:265437 2:615743 3:165427 4:156327 5:216437 6:172453 7:261543  
7 6     1:756234 2:516374 3:561274 4:765123 5:761234 6:547213 7:651423  
7 6     1:456237 2:516347 3:561247 4:651723 5:461237 6:574213 7:465123  

7 6     1:672345 2:716345 3:712645 4:712365 5:671234 6:154327 7:612345  
7 6     1:675432 2:671543 3:715462 4:715632 5:716432 6:123457 7:615432  
7 6     1:726543 2:671543 3:672154 4:721563 5:721643 6:234517 7:621543  
7 6     1:756234 2:751634 3:751264 4:675123 5:671234 6:543217 7:651234  
7 6     1:576234 2:571634 3:571264 4:657123 5:671234 6:743215 7:651234  
7 6     1:276543 2:671543 3:627154 4:271563 5:271643 6:734512 7:621543  
7 6     1:732654 2:736154 3:672154 4:673215 5:732164 6:345127 7:632154  
7 6     1:372654 2:376154 3:672154 4:637215 5:372164 6:745123 7:632154  
7 6     1:745623 2:745163 3:674512 4:675123 5:746123 6:432157 7:645123  
7 6     1:475623 2:475163 3:647512 4:675123 5:476123 6:732154 7:645123  
7 6     1:743265 2:743615 3:746215 4:673215 5:674321 6:451237 7:643215  
7 6     1:473265 2:473615 3:476215 4:673215 5:647321 6:751234 7:643215  
7 6     1:734562 2:673451 3:674512 4:736512 5:734612 6:321547 7:634512  
7 6     1:374562 2:637451 3:674512 4:376512 5:374612 6:721543 7:634512  
7 6     1:672345 2:673451 3:726451 4:723651 5:723461 6:215437 7:623451  
7 6     1:675432 2:754361 3:754621 4:756321 5:674321 6:512347 7:654321  
7 6     1:657432 2:574361 3:574621 4:576321 5:674321 6:712345 7:654321  
7 6     1:627345 2:673451 3:276451 4:273651 5:273461 6:715432 7:623451  
7 6     1:672345 2:176345 3:172645 4:172365 5:617234 6:754321 7:612345  
7 6     1:675432 2:617543 3:175462 4:175632 5:176432 6:723451 7:615432  
7 6     1:567234 2:517634 3:517264 4:651723 5:617234 6:157432 7:651234  
7 6     1:267543 2:617543 3:621754 4:217563 5:217643 6:127345 7:621543  
7 6     1:327654 2:367154 3:627154 4:632715 5:327164 6:237451 7:632154  
7 6     1:457623 2:457163 3:645712 4:657123 5:467123 6:547321 7:645123  
7 6     1:437265 2:437615 3:467215 4:637215 5:643721 6:347512 7:643215  
7 6     1:347562 2:634751 3:647512 4:367512 5:347612 6:437215 7:634512  
7 6     1:654732 2:547361 3:547621 4:567321 5:647321 6:457123 7:654321  
7 6     1:623745 2:637451 3:267451 4:237651 5:237461 6:327154 7:623451  
7 6     1:627345 2:167345 3:127645 4:127365 5:612734 6:217543 7:612345  
7 6     1:657432 2:615743 3:157462 4:157632 5:167432 6:517234 7:615432  
7 6     1:762345 2:716345 3:712645 4:712365 5:671234 6:175432 7:612345  
7 6     1:562347 2:516347 3:512647 4:512367 5:612347 6:157432 7:651234  
7 6     1:562374 2:516374 3:512674 4:651237 5:612374 6:154732 7:512364  
7 6     1:562734 2:516734 3:512764 4:651273 5:612734 6:154372 7:512634  
7 6     1:567234 2:517634 3:517264 4:651723 5:617234 6:154327 7:516234  
7 6     1:762345 2:716345 3:712645 4:123675 5:671234 6:175432 7:612354  
7 6     1:562347 2:516347 3:512647 4:123657 5:612374 6:157432 7:651234  
7 6     1:562374 2:516374 3:512674 4:651237 5:612347 6:154732 7:123654  
7 6     1:765432 2:671543 3:154672 4:715632 5:716432 6:172345 7:615423  
7 6     1:265437 2:615473 3:154627 4:215637 5:216437 6:127345 7:621543  
7 6     1:265473 2:615437 3:621547 4:215673 5:216473 6:123745 7:154623  
7 6     1:726543 2:761543 3:672154 4:215673 5:721643 6:273451 7:621534  
7 6     1:326547 2:361547 3:621574 4:215637 5:321647 6:237451 7:632154  
7 6     1:326574 2:361574 3:621547 4:632157 5:321674 6:234751 7:215634  
7 6     1:432675 2:743615 3:746215 4:763215 5:674321 6:475123 7:643251  
7 6     1:432657 2:543617 3:546217 4:563217 5:643271 6:457123 7:654321  
7 6     1:345672 2:673451 3:764512 4:736512 5:734612 6:372154 7:634521  
7 6     1:345627 2:634571 3:264517 4:236517 5:234617 6:327154 7:623451  
7 6     1:672345 2:763451 3:726451 4:723651 5:234671 6:271543 7:623415  
7 6     1:675432 2:543671 3:754621 4:756321 5:764321 6:571234 7:654312  
7 6     1:672345 2:716345 3:712645 4:123675 5:671234 6:154327 7:612354  
7 6     1:675432 2:671543 3:154672 4:715632 5:716432 6:123457 7:615423  
7 6     1:726543 2:671543 3:672154 4:215673 5:721643 6:234517 7:621534  
7 6     1:756234 2:751634 3:512674 4:675123 5:671234 6:543217 7:651243  
7 6     1:732654 2:736154 3:672154 4:673215 5:321674 6:345127 7:632145  
7 6     1:745623 2:451673 3:674512 4:675123 5:746123 6:432157 7:645132  
7 6     1:432675 2:743615 3:746215 4:673215 5:674321 6:451237 7:643251  
7 6     1:345672 2:673451 3:674512 4:736512 5:734612 6:321547 7:634521  
7 6     1:672345 2:673451 3:726451 4:723651 5:234671 6:215437 7:623415  
7 6     1:675432 2:543671 3:754621 4:756321 5:674321 6:512347 7:654312  
7 6     1:762345 2:716345 3:712645 4:123675 5:761234 6:157432 7:612354  
7 6     1:562347 2:516347 3:512647 4:123657 5:612374 6:175432 7:561234  
7 6     1:765432 2:761543 3:154672 4:715632 5:716432 6:127345 7:615423  
7 6     1:265437 2:615473 3:154627 4:215637 5:216437 6:172345 7:261543  
7 6     1:726543 2:761543 3:762154 4:215673 5:721643 6:237451 7:621534  
7 6     1:326547 2:361547 3:621574 4:215637 5:321647 6:273451 7:362154  
7 6     1:756234 2:751634 3:512674 4:765123 5:761234 6:547321 7:651243  
7 6     1:456237 2:451637 3:512647 4:651273 5:461237 6:574321 7:465123  
7 6     1:732654 2:736154 3:762154 4:763215 5:321674 6:347512 7:632145  
7 6     1:432657 2:436157 3:462157 4:632175 5:321647 6:374512 7:463215  
7 6     1:745623 2:451673 3:764512 4:765123 5:746123 6:437215 7:645132  
7 6     1:345627 2:451637 3:645172 4:365127 5:346127 6:473215 7:364512  
7 6     1:432675 2:743615 3:746215 4:763215 5:764321 6:457123 7:643251  
7 6     1:432657 2:543617 3:546217 4:563217 5:643271 6:475123 7:564321  
7 6     1:345672 2:763451 3:764512 4:736512 5:734612 6:327154 7:634521  
7 6     1:345627 2:634571 3:264517 4:236517 5:234617 6:372154 7:263451  
7 6     1:762345 2:763451 3:726451 4:723651 5:234671 6:217543 7:623415  
7 6     1:765432 2:543671 3:754621 4:756321 5:764321 6:517234 7:654312  
7 6     1:623475 2:163457 3:126457 4:123657 5:234617 6:271543 7:162345  
7 6     1:654372 2:543617 3:154627 4:156327 5:164327 6:571234 7:165432  
7 6     1:562374 2:516374 3:512674 4:512367 5:123467 6:175432 7:123654  
7 6     1:265473 2:154367 3:215467 4:215673 5:216473 6:172345 7:154623  
7 6     1:326574 2:361574 3:215467 4:321567 5:321674 6:273451 7:215634  
7 6     1:456273 2:451673 3:451267 4:512367 5:461273 6:574321 7:512643  
7 6     1:432675 2:436175 3:462175 4:321567 5:432167 6:374512 7:321645  
7 6     1:345672 2:345167 3:451267 4:365172 5:346172 6:473215 7:451632  
7 6     1:543267 2:543671 3:546271 4:563271 5:432167 6:475123 7:432651  
7 6     1:234567 2:345167 3:264571 4:236571 5:234671 6:372154 7:345621  
7 6     1:234567 2:163475 3:126475 4:123675 5:123467 6:271543 7:234615  
7 6     1:543267 2:154367 3:154672 4:156372 5:164372 6:571234 7:543612  
7 6     1:562347 2:516347 3:512647 4:123657 5:612374 6:154327 7:516234  
7 6     1:265437 2:615473 3:154627 4:215637 5:216437 6:123457 7:216543  
7 6     1:326547 2:361547 3:621574 4:215637 5:321647 6:234517 7:326154  
7 6     1:456237 2:451637 3:512647 4:651273 5:461237 6:543217 7:456123  
7 6     1:432657 2:436157 3:462157 4:632175 5:321647 6:345127 7:436215  
7 6     1:345627 2:451637 3:645172 4:365127 5:346127 6:432157 7:346512  
7 6     1:432657 2:543617 3:546217 4:563217 5:643271 6:451237 7:546321  
7 6     1:345627 2:634571 3:264517 4:236517 5:234617 6:321547 7:236451  
7 6     1:623475 2:163457 3:126457 4:123657 5:234617 6:215437 7:126345  
7 6     1:654372 2:543617 3:154627 4:156327 5:164327 6:512347 7:156432  
7 6     1:762345 2:716345 3:127645 4:123765 5:761234 6:154372 7:612543  
7 6     1:765432 2:761543 3:154762 4:157632 5:716432 6:123475 7:615234  
7 6     1:726543 2:761543 3:762154 4:215763 5:217643 6:234571 7:621345  
7 6     1:756234 2:517634 3:512764 4:765123 5:761234 6:543271 7:651432  
7 6     1:327654 2:736154 3:762154 4:763215 5:321764 6:345172 7:632451  
7 6     1:457623 2:451763 3:764512 4:765123 5:746123 6:432175 7:645321  
7 6     1:432765 2:437615 3:746215 4:763215 5:764321 6:451273 7:643512  
7 6     1:345762 2:763451 3:764512 4:736512 5:347612 6:321574 7:634215  
7 6     1:762345 2:763451 3:726451 4:237651 5:234761 6:215473 7:623154  
7 6     1:765432 2:543761 3:547621 4:756321 5:764321 6:512374 7:654123  
7 6     1:762345 2:716345 3:126745 4:123765 5:761234 6:154732 7:612543  
7 6     1:765432 2:761543 3:154762 4:156732 5:716432 6:123745 7:615234  
7 6     1:726543 2:761543 3:762154 4:215763 5:216743 6:234751 7:621345  
7 6     1:756234 2:516734 3:512764 4:765123 5:761234 6:543721 7:651432  
7 6     1:326754 2:736154 3:762154 4:763215 5:321764 6:345712 7:632451  
7 6     1:456723 2:451763 3:764512 4:765123 5:746123 6:432715 7:645321  
7 6     1:432765 2:436715 3:746215 4:763215 5:764321 6:451723 7:643512  
7 6     1:345762 2:763451 3:764512 4:736512 5:346712 6:321754 7:634215  
7 6     1:762345 2:763451 3:726451 4:236751 5:234761 6:215743 7:623154  
7 6     1:765432 2:543761 3:546721 4:756321 5:764321 6:512734 7:654123  
7 6     1:762345 2:716345 3:126745 4:123675 5:761234 6:157432 7:612543  
7 6     1:765432 2:761543 3:154672 4:156732 5:716432 6:127345 7:615234  
7 6     1:726543 2:761543 3:762154 4:215673 5:216743 6:237451 7:621345  
7 6     1:756234 2:516734 3:512674 4:765123 5:761234 6:547321 7:651432  
7 6     1:326754 2:736154 3:762154 4:763215 5:321674 6:347512 7:632451  
7 6     1:456723 2:451673 3:764512 4:765123 5:746123 6:437215 7:645321  
7 6     1:432675 2:436715 3:746215 4:763215 5:764321 6:457123 7:643512  
7 6     1:345672 2:763451 3:764512 4:736512 5:346712 6:327154 7:634215  
7 6     1:762345 2:763451 3:726451 4:236751 5:234671 6:217543 7:623154  
7 6     1:765432 2:543671 3:546721 4:756321 5:764321 6:517234 7:654123  
7 6     1:672345 2:716345 3:126745 4:123675 5:671234 6:154327 7:612543  
7 6     1:675432 2:671543 3:154672 4:156732 5:716432 6:123457 7:615234  
7 6     1:726543 2:671543 3:672154 4:215673 5:216743 6:234517 7:621345  
7 6     1:756234 2:516734 3:512674 4:675123 5:671234 6:543217 7:651432  
7 6     1:326754 2:736154 3:672154 4:673215 5:321674 6:345127 7:632451  
7 6     1:456723 2:451673 3:674512 4:675123 5:746123 6:432157 7:645321  
7 6     1:432675 2:436715 3:746215 4:673215 5:674321 6:451237 7:643512  
7 6     1:345672 2:673451 3:674512 4:736512 5:346712 6:321547 7:634215  
7 6     1:672345 2:673451 3:726451 4:236751 5:234671 6:215437 7:623154  
7 6     1:675432 2:543671 3:546721 4:756321 5:674321 6:512347 7:654123  
7 6     1:567234 2:571634 3:751264 4:675123 5:712346 6:715432 7:612534  
7 6     1:267543 2:715436 3:672154 4:721563 5:271643 6:712345 7:615243  
7 6     1:372654 2:367154 3:721546 4:673215 5:732164 6:723451 7:621354  
7 6     1:475623 2:745163 3:674512 4:751236 5:467123 6:754321 7:651423  
7 6     1:743265 2:473615 3:467215 4:732156 5:674321 6:734512 7:632415  
7 6     1:734562 2:673451 3:745126 4:367512 5:374612 6:743215 7:645312  
7 6     1:675432 2:754361 3:574621 4:567321 5:743216 6:745123 7:643521  
7 6     1:672345 2:734516 3:267451 4:273651 5:723461 6:732154 7:634251  
7 6     1:723456 2:167345 3:172645 4:712365 5:671234 6:721543 7:623145  
7 6     1:754326 2:671543 3:715462 4:175632 5:167432 6:751234 7:654132  
7 6     1:657432 2:615743 3:175462 4:175632 5:164372 6:517234 7:615432  
7 6     1:627345 2:163475 3:172645 4:172365 5:612734 6:217543 7:612345  
7 6     1:475623 2:475163 3:645712 4:657123 5:461273 6:547321 7:645123  
7 6     1:372654 2:361574 3:627154 4:632715 5:372164 6:237451 7:632154  
7 6     1:473265 2:473615 3:462175 4:637215 5:643721 6:347512 7:643215  
7 6     1:374562 2:634751 3:647512 4:365172 5:374612 6:437215 7:634512  
7 6     1:623745 2:637451 3:264571 4:273651 5:273461 6:327154 7:623451  
7 6     1:654732 2:574361 3:574621 4:563271 5:647321 6:457123 7:654321  
7 6     1:265473 2:617543 3:621754 4:271563 5:271643 6:127345 7:621543  
7 6     1:562374 2:571634 3:571264 4:651723 5:617234 6:157432 7:651234  
7 6     1:762345 2:716345 3:126745 4:123675 5:671234 6:175432 7:612543  
7 6     1:765432 2:671543 3:154672 4:156732 5:716432 6:172345 7:615234  
7 6     1:726543 2:761543 3:672154 4:215673 5:216743 6:273451 7:621345  
7 6     1:756234 2:516734 3:512674 4:675123 5:761234 6:574321 7:651432  
7 6     1:326754 2:736154 3:762154 4:673215 5:321674 6:374512 7:632451  
7 6     1:456723 2:451673 3:674512 4:765123 5:746123 6:473215 7:645321  
7 6     1:432675 2:436715 3:746215 4:763215 5:674321 6:475123 7:643512  
7 6     1:345672 2:673451 3:764512 4:736512 5:346712 6:372154 7:634215  
7 6     1:672345 2:763451 3:726451 4:236751 5:234671 6:271543 7:623154  
7 6     1:675432 2:543671 3:546721 4:756321 5:764321 6:571234 7:654123  
7 6     1:762345 2:176345 3:127645 4:123765 5:671234 6:175432 7:156432  
7 6     1:672345 2:167345 3:126745 4:123675 5:761234 6:157432 7:165432  
7 6     1:765432 2:671543 3:154762 4:157632 5:176432 6:172345 7:126345  
7 6     1:675432 2:761543 3:154672 4:156732 5:167432 6:127345 7:162345  
7 6     1:276543 2:761543 3:672154 4:215763 5:217643 6:273451 7:236451  
7 6     1:267543 2:671543 3:762154 4:215673 5:216743 6:237451 7:263451  
7 6     1:576234 2:517634 3:512764 4:675123 5:761234 6:574321 7:546321  
7 6     1:567234 2:516734 3:512674 4:765123 5:671234 6:547321 7:564321  
7 6     1:672345 2:763451 3:276451 4:237651 5:234761 6:271543 7:216543  
7 6     1:762345 2:673451 3:267451 4:236751 5:234671 6:217543 7:261543  
7 6     1:623745 2:163475 3:712645 4:172365 5:612734 6:715432 7:162345  
7 6     1:654732 2:615743 3:175462 4:715632 5:164372 6:712345 7:165432  
7 6     1:732654 2:361574 3:621754 4:632715 5:372164 6:734512 7:362154  
7 6     1:745623 2:475163 3:645712 4:651723 5:461273 6:743215 7:465123  
7 6     1:473265 2:743615 3:462175 4:632715 5:643721 6:745123 7:463215  
7 6     1:762345 2:176345 3:712645 4:123675 5:671234 6:175432 7:135462  
7 6     1:765432 2:671543 3:154672 4:715632 5:176432 6:172345 7:142365  
7 6     1:276543 2:761543 3:672154 4:215673 5:721643 6:273451 7:253461  
7 6     1:576234 2:751634 3:512674 4:675123 5:761234 6:574321 7:524361  
7 6     1:732654 2:376154 3:762154 4:673215 5:321674 6:374512 7:314562  
7 6     1:672345 2:167345 3:712645 4:123675 5:671234 6:154372 7:135462  
7 6     1:675432 2:671543 3:154672 4:715632 5:167432 6:123475 7:142365  
7 6     1:267543 2:671543 3:672154 4:215673 5:721643 6:234571 7:253461  
7 6     1:567234 2:751634 3:512674 4:675123 5:671234 6:543271 7:524361  
7 6     1:732654 2:367154 3:672154 4:673215 5:321674 6:345172 7:314562  
7 6     1:745623 2:451673 3:674512 4:675123 5:467123 6:432175 7:413265  
7 6     1:432675 2:743615 3:467215 4:673215 5:674321 6:451273 7:425163  
7 6     1:345672 2:673451 3:674512 4:367512 5:734612 6:321574 7:352164  
7 6     1:672345 2:673451 3:267451 4:723651 5:234671 6:215473 7:241563  
7 6     1:675432 2:543671 3:754621 4:567321 5:674321 6:512374 7:531264  
7 6     1:762345 2:176345 3:127645 4:123675 5:671234 6:175432 7:154632  
7 6     1:672345 2:167345 3:126745 4:123765 5:761234 6:154732 7:165432  
7 6     1:765432 2:671543 3:154672 4:157632 5:176432 6:172345 7:123645  
7 6     1:675432 2:761543 3:154762 4:156732 5:167432 6:123745 7:162345  
7 6     1:276543 2:761543 3:672154 4:215673 5:217643 6:273451 7:234651  
7 6     1:267543 2:671543 3:762154 4:215763 5:216743 6:234751 7:263451  
7 6     1:432675 2:437615 3:476215 4:763215 5:674321 6:475123 7:451623  
7 6     1:432765 2:436715 3:467215 4:673215 5:764321 6:451723 7:465123  
7 6     1:345672 2:673451 3:764512 4:376512 5:347612 6:372154 7:321654  
7 6     1:345762 2:763451 3:674512 4:367512 5:346712 6:321754 7:362154  
7 6     1:672345 2:176345 3:712645 4:123675 5:671234 6:154327 7:135462  
7 6     1:675432 2:671543 3:154672 4:715632 5:176432 6:123457 7:142365  
7 6     1:276543 2:671543 3:672154 4:215673 5:721643 6:234517 7:253461  
7 6     1:576234 2:751634 3:512674 4:675123 5:671234 6:543217 7:524361  
7 6     1:732654 2:376154 3:672154 4:673215 5:321674 6:345127 7:314562  
7 6     1:745623 2:451673 3:674512 4:675123 5:476123 6:432157 7:413265  
7 6     1:432675 2:743615 3:476215 4:673215 5:674321 6:451237 7:425163  
7 6     1:345672 2:673451 3:674512 4:376512 5:734612 6:321547 7:352164  
7 6     1:672345 2:673451 3:276451 4:723651 5:234671 6:215437 7:241563  
7 6     1:675432 2:543671 3:754621 4:576321 5:674321 6:512347 7:531264  
7 6     1:562347 2:516347 3:126457 4:123657 5:612734 6:154372 7:512634  
7 6     1:265437 2:615743 3:154627 4:156327 5:216437 6:123475 7:215643  
7 6     1:326547 2:361547 3:621754 4:215637 5:216437 6:234571 7:321654  
7 6     1:456237 2:516347 3:512647 4:651723 5:461237 6:543271 7:451623  
7 6     1:623745 2:163457 3:126457 4:236517 5:234617 6:215473 7:123645  
7 6     1:762345 2:716345 3:126475 4:123675 5:671234 6:175432 7:612534  
7 6     1:562347 2:516347 3:126457 4:123657 5:612734 6:157432 7:651234  
7 6     1:765432 2:671543 3:154672 4:156372 5:716432 6:172345 7:615243  
7 6     1:265437 2:615743 3:154627 4:156327 5:216437 6:127345 7:621543  
7 6     1:726543 2:761543 3:672154 4:215673 5:216473 6:273451 7:621354  
7 6     1:326547 2:361547 3:621754 4:215637 5:216437 6:237451 7:632154  
7 6     1:756234 2:516374 3:512674 4:675123 5:761234 6:574321 7:651423  
7 6     1:456237 2:516347 3:512647 4:651723 5:461237 6:547321 7:645123  
7 6     1:326574 2:736154 3:762154 4:673215 5:321674 6:374512 7:632415  
7 6     1:326547 2:436157 3:462157 4:632715 5:321647 6:347512 7:643215  
7 6     1:456273 2:451673 3:674512 4:765123 5:746123 6:473215 7:645312  
7 6     1:456237 2:451637 3:645712 4:365127 5:346127 6:437215 7:634512  
7 6     1:432675 2:436175 3:746215 4:763215 5:674321 6:475123 7:643521  
7 6     1:432657 2:436157 3:546217 4:563217 5:643721 6:457123 7:654321  
7 6     1:345672 2:673451 3:764512 4:736512 5:346172 6:372154 7:634251  
7 6     1:345627 2:634751 3:264517 4:236517 5:346127 6:327154 7:623451  
7 6     1:672345 2:763451 3:726451 4:236571 5:234671 6:271543 7:623145  
7 6     1:675432 2:543671 3:546271 4:756321 5:764321 6:571234 7:654132  
7 6     1:623745 2:163457 3:126457 4:236517 5:234617 6:217543 7:612345  
7 6     1:654732 2:543617 3:546217 4:156327 5:164327 6:517234 7:615432  
7 6     1:762345 2:176345 3:127645 4:123765 5:761234 6:715432 7:154326  
7 6     1:672345 2:167345 3:126745 4:123675 5:671234 6:154327 7:615432  
7 6     1:765432 2:761543 3:154762 4:157632 5:176432 6:712345 7:123456  
7 6     1:675432 2:671543 3:154672 4:156732 5:167432 6:123457 7:612345  
7 6     1:327654 2:376154 3:762154 4:763215 5:321764 6:734512 7:345126  
7 6     1:326754 2:367154 3:672154 4:673215 5:321674 6:345127 7:634512  
7 6     1:457623 2:451763 3:764512 4:765123 5:476123 6:743215 7:432156  
7 6     1:456723 2:451673 3:674512 4:675123 5:467123 6:432157 7:643215  
7 6     1:432765 2:437615 3:476215 4:763215 5:764321 6:745123 7:451236  
7 6     1:432675 2:436715 3:467215 4:673215 5:674321 6:451237 7:645123  

7 6     1:523647 2:651347 3:561247 4:516237 5:126347 6:123475 7:516234  
7 6     1:523674 2:651374 3:561274 4:516237 5:126374 6:123745 7:516234  
7 6     1:254637 2:156437 3:216547 4:261537 5:621437 6:154372 7:216543  
7 6     1:254673 2:156473 3:216547 4:261573 5:621473 6:154732 7:216543  
7 6     1:463257 2:643157 3:421657 4:326157 5:436217 6:321574 7:436215  
7 6     1:463275 2:643175 3:421675 4:326175 5:436217 6:321754 7:436215  
7 6     1:364527 2:346517 3:456127 4:351627 5:634127 6:451273 7:346512  
7 6     1:364572 2:346517 3:456172 4:351672 5:634172 6:451723 7:346512  
7 6     1:546327 2:564317 3:654217 4:532617 5:436217 6:432175 7:546321  
7 6     1:236457 2:346517 3:245617 4:623517 5:263417 6:345172 7:236451  
7 6     1:457236 2:517346 3:172456 4:162375 5:417263 6:451723 7:514236  
7 6     1:327546 2:317564 3:165472 4:175326 5:217436 6:321754 7:213546  
7 6     1:372546 2:437156 3:547216 4:537261 5:362174 6:543721 7:435216  
7 6     1:475236 2:465173 3:247561 4:237516 5:347126 6:234751 7:342516  
7 6     1:463275 2:473156 3:547216 4:157326 5:147362 6:154732 7:541326  
7 6     1:523647 2:651347 3:561247 4:162357 5:126374 6:123475 7:516234  
7 6     1:523674 2:651374 3:561274 4:516237 5:126347 6:123745 7:162354  
7 6     1:254637 2:156473 3:165427 4:261537 5:621437 6:154372 7:216543  
7 6     1:254673 2:156437 3:216547 4:261573 5:621473 6:154732 7:165423  
7 6     1:632547 2:315647 3:216574 4:261537 5:362147 6:215473 7:326154  
7 6     1:632574 2:315674 3:216547 4:326157 5:362174 6:215743 7:261534  
7 6     1:645237 2:465137 3:561247 4:516273 5:412637 6:512374 7:456123  
7 6     1:645273 2:465173 3:456127 4:516237 5:412673 6:512734 7:561243  
7 6     1:463257 2:643157 3:421657 4:326175 5:362147 6:321574 7:436215  
7 6     1:463275 2:643175 3:421675 4:326157 5:436217 6:321754 7:362145  
7 6     1:364527 2:465137 3:456172 4:351627 5:634127 6:451273 7:346512  
7 6     1:364572 2:346517 3:456127 4:351672 5:634172 6:451723 7:465132  
7 6     1:463257 2:564317 3:654217 4:532617 5:436271 6:432175 7:546321  
7 6     1:364527 2:346571 3:245617 4:623517 5:263417 6:345172 7:236451  
7 6     1:546327 2:564371 3:654271 4:532671 5:436217 6:432715 7:463251  
7 6     1:236457 2:346517 3:245671 4:623571 5:263471 6:345712 7:364521  
7 6     1:236475 2:134657 3:612457 4:162357 5:263417 6:234571 7:126345  
7 6     1:236457 2:134675 3:612475 4:162375 5:126347 6:234751 7:263415  
7 6     1:546372 2:564317 3:165427 4:615327 5:143627 6:543271 7:156432  
7 6     1:546327 2:156437 3:165472 4:615372 5:143672 6:543721 7:564312  
7 6     1:452736 2:517346 3:127456 4:162375 5:412763 6:451273 7:512436  
7 6     1:325746 2:315764 3:165472 4:157326 5:217436 6:321574 7:215346  
7 6     1:327546 2:431756 3:421765 4:261573 5:217436 6:432175 7:321456  
7 6     1:457236 2:517346 3:561274 4:351762 5:341726 6:345172 7:451326  
7 6     1:327546 2:437156 3:542716 4:532761 5:362174 6:543271 7:432516  
7 6     1:457236 2:465173 3:245761 4:235716 5:347126 6:234571 7:345216  
7 6     1:523764 2:513746 3:127456 4:237516 5:263471 6:512374 7:123546  
7 6     1:254763 2:564371 3:547216 4:157326 5:214736 6:215473 7:154236  
7 6     1:463275 2:437156 3:547216 4:153726 5:143762 6:154372 7:543126  
7 6     1:364572 2:134765 3:124756 4:237516 5:347126 6:123475 7:234156  
7 6     1:723645 2:713465 3:612745 4:162375 5:712634 6:123475 7:125643  
7 6     1:754632 2:715643 3:165472 4:615732 5:714362 6:154372 7:152634  
7 6     1:725463 2:715643 3:721654 4:261573 5:621743 6:215473 7:213645  
7 6     1:752364 2:651734 3:561274 4:751623 5:712634 6:512374 7:514632  
7 6     1:632754 2:731564 3:721654 4:732615 5:362174 6:321574 7:324651  
7 6     1:645723 2:465173 3:745612 4:751623 5:741263 6:451273 7:453621  
7 6     1:463275 2:643715 3:742165 4:732615 5:743621 6:432175 7:435612  
7 6     1:364572 2:734651 3:745612 4:735162 5:634712 6:345172 7:342615  
7 6     1:723645 2:734651 3:724561 4:623751 5:263471 6:234571 7:231654  
7 6     1:754632 2:564371 3:654721 4:753261 5:743621 6:543271 7:541623  
7 6     1:452367 2:513467 3:124567 4:176235 5:412763 6:123457 7:451236  
7 6     1:452376 2:513476 3:124576 4:167235 5:412673 6:451237 7:123456  
7 6     1:325467 2:315764 3:176542 4:153267 5:214367 6:154327 7:321546  
7 6     1:325476 2:315674 3:167542 4:153276 5:214376 6:321547 7:154326  
7 6     1:325467 2:431567 3:421765 4:276153 5:214367 6:215437 7:432156  
7 6     1:325476 2:431576 3:421675 4:267153 5:214376 6:432157 7:215436  
7 6     1:523764 2:513467 3:124567 4:235167 5:276341 6:234517 7:512346  
7 6     1:523674 2:513476 3:124576 4:235176 5:267341 6:512347 7:234516  
7 6     1:254763 2:576431 3:542167 4:153267 5:214367 6:543217 7:215436  
7 6     1:254673 2:567431 3:542176 4:153276 5:214376 6:215437 7:543216  
7 6     1:523647 2:513467 3:124567 4:162357 5:412763 6:123457 7:451236  
7 6     1:254637 2:315764 3:165427 4:153267 5:214367 6:154327 7:321546  
7 6     1:325467 2:315647 3:421765 4:261537 5:214367 6:215437 7:432156  
7 6     1:452367 2:513467 3:561247 4:351762 5:412637 6:512347 7:345126  
7 6     1:325467 2:431567 3:421657 4:532761 5:362147 6:321547 7:543216  
7 6     1:452367 2:465137 3:245761 4:351627 5:341267 6:451237 7:234516  
7 6     1:523764 2:134657 3:124567 4:235167 5:263417 6:234517 7:512346  
7 6     1:254763 2:564317 3:542167 4:153267 5:143627 6:543217 7:215436  
7 6     1:463257 2:431567 3:542167 4:532617 5:143762 6:432157 7:154326  
7 6     1:364527 2:134765 3:245617 4:235167 5:341267 6:345127 7:123456  
7 6     1:452736 2:517346 3:127456 4:162375 5:126347 6:451273 7:125436  
7 6     1:325746 2:156437 3:165472 4:157326 5:217436 6:321574 7:152346  
7 6     1:327546 2:431756 3:216547 4:261573 5:217436 6:432175 7:213456  
7 6     1:457236 2:517346 3:561274 4:516237 5:341726 6:345172 7:514326  
7 6     1:327546 2:437156 3:542716 4:326157 5:362174 6:543271 7:324516  
7 6     1:457236 2:465173 3:456127 4:235716 5:347126 6:234571 7:453216  
7 6     1:236457 2:513746 3:127456 4:237516 5:263471 6:512374 7:231546  
7 6     1:546327 2:564371 3:547216 4:157326 5:214736 6:215473 7:541236  
7 6     1:463275 2:437156 3:547216 4:153726 5:436217 6:154372 7:435126  
7 6     1:364572 2:346517 3:124756 4:237516 5:347126 6:123475 7:342156  
7 6     1:452376 2:513746 3:124576 4:162735 5:412673 6:451237 7:123456  
7 6     1:452736 2:517346 3:127456 4:162375 5:412637 6:451273 7:124536  
7 6     1:325476 2:315674 3:165742 4:153276 5:214736 6:321547 7:154326  
7 6     1:325746 2:315647 3:165472 4:157326 5:217436 6:321574 7:153246  
7 6     1:325746 2:431576 3:421675 4:261753 5:214376 6:432157 7:215436  
7 6     1:327546 2:431756 3:421657 4:261573 5:217436 6:432175 7:214356  
7 6     1:452736 2:513476 3:561724 4:351672 5:341276 6:345127 7:512346  
7 6     1:457236 2:517346 3:561274 4:351627 5:341726 6:345172 7:513426  
7 6     1:325476 2:431756 3:542176 4:532671 5:362714 6:543217 7:321546  
7 6     1:452376 2:465713 3:245671 4:235176 5:341726 6:234517 7:451236  
7 6     1:327546 2:437156 3:542716 4:532617 5:362174 6:543271 7:325416  
7 6     1:457236 2:465173 3:245617 4:235716 5:347126 6:234571 7:452316  
7 6     1:523674 2:513476 3:124756 4:235176 5:263741 6:512347 7:234516  
7 6     1:523647 2:513746 3:127456 4:237516 5:263471 6:512374 7:235146  
7 6     1:254673 2:564731 3:542176 4:153726 5:214376 6:215437 7:543216  
7 6     1:254637 2:564371 3:547216 4:157326 5:214736 6:215473 7:542136  
7 6     1:463725 2:431576 3:542716 4:153276 5:143672 6:154327 7:432156  
7 6     1:463275 2:437156 3:547216 4:153726 5:143627 6:154372 7:431526  
7 6     1:364752 2:134675 3:124576 4:235716 5:341276 6:123457 7:345126  
7 6     1:364572 2:134657 3:124756 4:237516 5:347126 6:123475 7:341256  
7 6     1:723645 2:173465 3:612745 4:162375 5:712634 6:172345 7:615432  
7 6     1:754632 2:715643 3:165472 4:615732 5:174362 6:175432 7:612345  
7 6     1:632754 2:371564 3:721654 4:732615 5:362174 6:372154 7:634512  
7 6     1:645723 2:465173 3:745612 4:751623 5:471263 6:475123 7:643215  
7 6     1:463275 2:643715 3:472165 4:732615 5:743621 6:473215 7:645123  
7 6     1:723645 2:173465 3:671245 4:162375 5:712634 6:123457 7:136542  
7 6     1:754632 2:715643 3:165472 4:671532 5:174362 6:154327 7:146235  
7 6     1:275463 2:715643 3:721654 4:261573 5:672143 6:215437 7:256341  
7 6     1:572364 2:675134 3:561274 4:751623 5:712634 6:512347 7:526431  
7 6     1:673254 2:371564 3:721654 4:732615 5:362174 6:321547 7:316452  
7 6     1:674523 2:465173 3:745612 4:751623 5:471263 6:451237 7:416325  
7 6     1:463275 2:674315 3:472165 4:732615 5:743621 6:432157 7:426513  
7 6     1:364572 2:734651 3:745612 4:375162 5:673412 6:345127 7:356214  
7 6     1:723645 2:734651 3:274561 4:672351 5:263471 6:234517 7:246153  
7 6     1:754632 2:564371 3:675421 4:573261 5:743621 6:543217 7:536124  

7 6     1:567234 2:617534 3:172564 4:561723 5:174326 6:517243 7:561234  
7 6     1:567234 2:671534 3:712564 4:567123 5:714326 6:571243 7:561234  
7 6     1:267543 2:674351 3:675214 4:216753 5:167234 6:217534 7:216534  
7 6     1:276543 2:764351 3:765214 4:217653 5:176234 6:217534 7:216534  
7 6     1:562734 2:615734 3:127564 4:561273 5:147326 6:512743 7:612354  
7 6     1:756234 2:746153 3:275641 4:237561 5:372614 6:375124 7:235614  
7 6     1:562734 2:615734 3:127564 4:561273 5:174326 6:512743 7:561234  
7 6     1:265743 2:674351 3:657214 4:216573 5:162734 6:215734 7:216534  
7 6     1:562734 2:617534 3:127564 4:561273 5:143276 6:512743 7:612534  
7 6     1:567234 2:617534 3:172564 4:561723 5:143726 6:517243 7:612534  
7 6     1:265743 2:643571 3:657214 4:216573 5:167234 6:215734 7:165234  
7 6     1:267543 2:643751 3:675214 4:216753 5:167234 6:217534 7:165234  
7 6     1:562734 2:615734 3:127564 4:561273 5:143726 6:512743 7:612534  
7 6     1:567234 2:617534 3:172564 4:561723 5:143276 6:517243 7:615234  
7 6     1:265743 2:643751 3:657214 4:216573 5:162734 6:215734 7:165234  
7 6     1:267543 2:643571 3:675214 4:216753 5:167234 6:217534 7:162534  
7 6     1:567234 2:617534 3:172564 4:561723 5:147326 6:517243 7:612354  
7 6     1:267543 2:647351 3:675214 4:216753 5:167234 6:217534 7:165324  
7 6     1:567234 2:671534 3:712564 4:567123 5:761432 6:571243 7:651234  
7 6     1:276543 2:716435 3:765214 4:217653 5:176234 6:217534 7:126534  
7 6     1:265437 2:167435 3:146527 4:165327 5:416237 6:215347 7:216453  
7 6     1:562347 2:461537 3:641257 4:612357 5:617432 6:512437 7:561423  
7 6     1:562734 2:617534 3:127564 4:561273 5:143276 6:512437 7:125634  
7 6     1:265437 2:643571 3:657214 4:216573 5:167234 6:215734 7:652134  
7 6     1:562734 2:617534 3:127564 4:561273 5:143276 6:124357 7:126534  
7 6     1:326547 2:167435 3:174652 4:165327 5:162347 6:215347 7:321654  
7 6     1:326574 2:164735 3:147652 4:321657 5:162374 6:215374 7:165324  
7 6     1:562347 2:615347 3:674125 4:612357 5:617432 6:351247 7:356124  
7 6     1:562374 2:615374 3:647125 4:356127 5:614732 6:351274 7:612354  
7 6     1:654327 2:643571 3:657214 4:216573 5:167234 6:215734 7:651234  
7 6     1:567234 2:617534 3:172564 4:561723 5:617432 6:124357 7:516234  
7 6     1:576234 2:671534 3:712564 4:567123 5:671432 6:724351 7:561234  
7 6     1:654327 2:167435 3:675214 4:216753 5:167234 6:217534 7:261534  
7 6     1:754326 2:176435 3:765214 4:217653 5:176234 6:271534 7:216534  
7 6     1:576234 2:761534 3:712564 4:567123 5:671432 6:743512 7:561234  
7 6     1:743265 2:176435 3:765214 4:217653 5:716234 6:271534 7:216534  
7 6     1:726543 2:571643 3:657214 4:721653 5:672341 6:742153 7:521463  
7 6     1:745623 2:175346 3:127564 4:756123 5:276143 6:751243 7:256413  
7 6     1:265437 2:167435 3:146527 4:165327 5:162347 6:215347 7:216543  
7 6     1:562347 2:615347 3:641257 4:612357 5:617432 6:512437 7:561243  
7 6     1:326754 2:351674 3:521476 4:532167 5:234176 6:215374 7:216534  
7 6     1:327654 2:351764 3:521467 4:532176 5:234167 6:217534 7:215364  
7 6     1:562374 2:534671 3:256471 4:235617 5:326174 6:351724 7:561234  
7 6     1:567234 2:534617 3:256417 4:235671 5:326714 6:357124 7:562314  
7 6     1:326574 2:164735 3:146752 4:321657 5:162374 6:215734 7:165324  
7 6     1:562734 2:615374 3:641725 4:356127 5:614732 6:351274 7:612354  
7 6     1:326574 2:164375 3:146752 4:321657 5:162374 6:215734 7:165234  
7 6     1:326754 2:164357 3:146572 4:321675 5:167234 6:217534 7:162354  
7 6     1:562734 2:615374 3:641725 4:356127 5:614372 6:351274 7:612534  
7 6     1:567234 2:617534 3:641275 4:356172 5:614327 6:351724 7:615324  
7 6     1:562347 2:615347 3:125647 4:123567 5:174326 6:512743 7:561234  
7 6     1:562374 2:615374 3:125674 4:561237 5:147326 6:512473 7:123564  
7 6     1:562734 2:615734 3:127564 4:561273 5:143726 6:512437 7:125634  
7 6     1:265743 2:674351 3:652147 4:653217 5:162347 6:215347 7:216534  
7 6     1:265473 2:647351 3:652174 4:216537 5:162374 6:215374 7:653214  
7 6     1:265437 2:643751 3:657214 4:216573 5:162734 6:215734 7:652134  
7 6     1:326547 2:164735 3:174652 4:216537 5:162347 6:215347 7:321654  
7 6     1:326574 2:167435 3:147652 4:321657 5:162374 6:215374 7:216534  
7 6     1:326574 2:167435 3:146752 4:321657 5:162374 6:215734 7:216534  
7 6     1:562734 2:615374 3:641725 4:356127 5:617432 6:351274 7:561234  
7 6     1:265437 2:164375 3:214657 4:165372 5:416237 6:421537 7:214653  
7 6     1:265473 2:164735 3:214657 4:165732 5:416273 6:421573 7:214653  
7 6     1:265437 2:164735 3:146527 4:165372 5:416237 6:421537 7:214653  
7 6     1:265473 2:164375 3:214657 4:165732 5:416273 6:421573 7:146523  
7 6     1:456237 2:461537 3:641257 4:612375 5:614732 6:512437 7:564123  
7 6     1:456273 2:461573 3:564127 4:612735 5:614372 6:512473 7:641253  
7 6     1:276543 2:571643 3:652714 4:271653 5:627341 6:217534 7:526143  
7 6     1:567234 2:157346 3:125764 4:576123 5:276143 6:571243 7:251643  
7 6     1:567234 2:617534 3:172564 4:561723 5:143267 6:124357 7:156234  
7 6     1:756234 2:671534 3:712564 4:567123 5:743261 6:724351 7:561234  
7 6     1:654327 2:643517 3:675214 4:216753 5:167234 6:217534 7:621534  
7 6     1:754326 2:743516 3:765214 4:217653 5:176234 6:721534 7:216534  
7 6     1:567234 2:617534 3:172564 4:561723 5:143276 6:124357 7:165234  
7 6     1:654327 2:643571 3:675214 4:216753 5:167234 6:217534 7:612534  
7 6     1:327654 2:164357 3:217465 4:321765 5:176234 6:217534 7:312654  
7 6     1:372654 2:764351 3:271465 4:327165 5:716234 6:271534 7:321654  
7 6     1:567234 2:671534 3:567412 4:356712 5:614327 6:357124 7:365124  
7 6     1:576234 2:761534 3:576412 4:357612 5:714326 6:375124 7:356124  
7 6     1:567234 2:617534 3:172564 4:561723 5:147326 6:124357 7:162354  
7 6     1:654327 2:647351 3:675214 4:216753 5:167234 6:217534 7:615324  
7 6     1:726543 2:764351 3:271465 4:716532 5:741623 6:427153 7:216453  
7 6     1:457623 2:746153 3:576412 4:761235 5:714326 6:751243 7:561423  
7 6     1:543276 2:435716 3:521476 4:532176 5:234167 6:534217 7:563412  
7 6     1:234567 2:534617 3:256471 4:235671 5:432761 6:243571 7:213465  
7 6     1:432765 2:357164 3:214657 4:321675 5:234167 6:342175 7:235461  
7 6     1:345672 2:534617 3:564127 4:356172 5:327614 6:435712 7:532416  
7 6     1:543267 2:571643 3:657214 4:657321 5:672341 6:534217 7:516234  
7 6     1:743265 2:751643 3:675214 4:675321 5:716234 6:734215 7:652341  
7 6     1:234567 2:175346 3:127564 4:127356 5:276143 6:243517 7:261534  
7 6     1:734562 2:761534 3:172564 4:172356 5:726143 6:743512 7:125346  
7 6     1:543276 2:435716 3:521467 4:532176 5:234167 6:534217 7:536412  
7 6     1:234567 2:534617 3:256417 4:235671 5:432761 6:243571 7:231465  
7 6     1:432765 2:435716 3:465721 4:321657 5:234167 6:342175 7:234561  
7 6     1:345672 2:534617 3:412756 4:356127 5:432761 6:435712 7:534216  
7 6     1:745623 2:467153 3:647125 4:723561 5:473261 6:724351 7:461235  
7 6     1:432765 2:643571 3:465721 4:372165 5:341672 6:374215 7:463512  
7 6     1:374562 2:346175 3:412756 4:375612 5:143276 6:435712 7:413265  
7 6     1:754326 2:473516 3:147652 4:753216 5:417623 6:742153 7:416532  
7 6     1:672345 2:175346 3:127564 4:612735 5:614327 6:124375 7:215634  
7 6     1:657432 2:351647 3:521476 4:532167 5:623471 6:537421 7:653241  
7 6     1:654732 2:351674 3:521746 4:653271 5:623741 6:534721 7:532164  
7 6     1:273456 2:753461 3:275641 4:756123 5:761432 6:571243 7:265431  
7 6     1:437265 2:643517 3:465271 4:327165 5:341627 6:342715 7:643521  
7 6     1:432765 2:643571 3:465721 4:372165 5:341672 6:347215 7:643512  
7 6     1:345762 2:346157 3:412576 4:357612 5:143267 6:437512 7:143256  
7 6     1:347562 2:346175 3:412756 4:375612 5:143276 6:435712 7:143265  
7 6     1:456237 2:461573 3:641257 4:612375 5:473261 6:243751 7:641325  
7 6     1:456273 2:461537 3:641725 4:612735 5:437261 6:247351 7:641253  
7 6     1:765432 2:716435 3:721465 4:765321 5:672341 6:753421 7:356412  

7 6     1:347526 2:534761 3:254716 4:235716 5:321476 6:235471 7:235416  
7 6     1:374526 2:537461 3:257416 4:235716 5:321746 6:235741 7:235416  
7 6     1:367254 2:351674 3:526714 4:532671 5:236741 6:532714 7:532614  
7 6     1:376254 2:351764 3:527614 4:532761 5:237641 6:532714 7:532614  
7 6     1:543762 2:437516 3:145726 4:153726 5:412376 6:145372 7:145326  
7 6     1:547362 2:473516 3:145726 4:157326 5:412736 6:145732 7:145326  
7 6     1:345726 2:534761 3:254716 4:235716 5:327146 6:235471 7:234516  
7 6     1:362754 2:357164 3:526714 4:532671 5:236741 6:532714 7:536214  
7 6     1:543762 2:435716 3:145726 4:153726 5:417236 6:145372 7:143526  
7 6     1:263745 2:617534 3:162754 4:162375 5:632714 6:123754 7:163254  
7 6     1:457263 2:461753 3:541672 4:516723 5:146732 6:541723 7:546123  
7 6     1:627543 2:164735 3:261475 4:261753 5:641723 6:214753 7:264153  
7 6     1:347526 2:534761 3:254716 4:235716 5:321746 6:235471 7:234516  
7 6     1:374526 2:537461 3:257416 4:237516 5:321476 6:235741 7:235416  
7 6     1:367254 2:351764 3:526714 4:532671 5:236741 6:532714 7:536214  
7 6     1:376254 2:351674 3:527614 4:532761 5:237641 6:537214 7:532614  
7 6     1:543762 2:437516 3:145726 4:153726 5:412736 6:145372 7:143526  
7 6     1:547362 2:473516 3:147526 4:157326 5:412376 6:145732 7:145326  
7 6     1:263745 2:615734 3:162754 4:162375 5:637214 6:123754 7:163254  
7 6     1:267345 2:615374 3:167254 4:162735 5:673214 6:127354 7:162354  
7 6     1:452763 2:467153 3:541672 4:516723 5:146732 6:541723 7:546123  
7 6     1:452673 2:476153 3:541762 4:517623 5:147632 6:547123 7:541623  
7 6     1:625743 2:164735 3:261475 4:261753 5:647123 6:214753 7:264153  
7 6     1:625473 2:167435 3:261745 4:267153 5:674123 6:217453 7:261453  
7 6     1:572634 2:617534 3:167254 4:517623 5:174632 6:172354 7:512364  
7 6     1:275436 2:176435 3:147526 4:175326 5:417236 6:217453 7:215346  
7 6     1:627543 2:571643 3:527614 4:267153 5:273641 6:271453 7:521463  
7 6     1:457263 2:573461 3:257416 4:571623 5:271463 6:547123 7:251643  
7 6     1:276345 2:175346 3:275416 4:237516 5:327146 6:127354 7:125436  
7 6     1:574362 2:357164 3:572614 4:157326 5:172364 6:537214 7:152634  
7 6     1:345276 2:534671 3:254176 4:235176 5:327146 6:235417 7:341526  
7 6     1:362574 2:357164 3:526174 4:532617 5:236471 6:532174 7:361254  
7 6     1:543672 2:435176 3:145276 4:153276 5:417236 6:145327 7:432516  
7 6     1:543627 2:437516 3:145726 4:153726 5:412736 6:145372 7:435126  
7 6     1:263475 2:617534 3:162574 4:162357 5:632174 6:123574 7:635214  
7 6     1:263457 2:615734 3:162754 4:162375 5:637214 6:123754 7:632154  
7 6     1:345267 2:534761 3:254167 4:235167 5:372146 6:354127 7:253416  
7 6     1:362547 2:375164 3:526147 4:326157 5:236741 6:532147 7:523614  
7 6     1:543762 2:435167 3:145267 4:153267 5:471236 6:453217 7:154326  
7 6     1:263745 2:671534 3:162547 4:623517 5:632147 6:123547 7:126354  
7 6     1:475263 2:461537 3:416257 4:516237 5:146732 6:541237 7:514623  
7 6     1:672543 2:164735 3:614527 4:261537 5:641237 6:214537 7:216453  
7 6     1:572634 2:617534 3:176254 4:517623 5:174632 6:172354 7:512634  
7 6     1:275436 2:176435 3:174526 4:175326 5:417236 6:217453 7:215436  
7 6     1:627543 2:571643 3:527614 4:276153 5:273641 6:271453 7:521643  
7 6     1:672543 2:571643 3:572614 4:726153 5:723641 6:721453 7:521643  
7 6     1:457263 2:573461 3:257416 4:571623 5:271463 6:574123 7:251463  
7 6     1:475263 2:753461 3:275416 4:751623 5:271463 6:754123 7:251463  
7 6     1:762543 2:764351 3:527614 4:276153 5:736412 6:271453 7:526143  
7 6     1:745263 2:734615 3:257416 4:571623 5:746321 6:574123 7:254163  
7 6     1:763452 2:761534 3:176254 4:517623 5:746321 6:172354 7:516234  
7 6     1:743625 2:764351 3:174526 4:175326 5:741236 6:217453 7:214536  
7 6     1:743625 2:735164 3:572614 4:157326 5:736412 6:573214 7:153264  
7 6     1:763452 2:734615 3:275416 4:273516 5:732146 6:127354 7:123546  
7 6     1:345276 2:534671 3:254176 4:235176 5:321746 6:235417 7:345126  
7 6     1:362574 2:351764 3:526174 4:532617 5:236471 6:532174 7:362154  
7 6     1:345726 2:534617 3:254716 4:235716 5:327146 6:235471 7:345216  
7 6     1:362754 2:357164 3:526714 4:532671 5:236417 6:532714 7:362514  
7 6     1:543672 2:435176 3:145276 4:153276 5:412736 6:145327 7:435216  
7 6     1:543627 2:435716 3:145726 4:153726 5:417236 6:145372 7:435126  
7 6     1:263475 2:615734 3:162574 4:162357 5:632174 6:123574 7:632514  
7 6     1:263457 2:617534 3:162754 4:162375 5:632714 6:123754 7:632154  
7 6     1:452763 2:461573 3:541627 4:516273 5:146372 6:541273 7:461253  
7 6     1:457263 2:461753 3:541672 4:516723 5:146327 6:541723 7:461523  
7 6     1:625743 2:164375 3:261457 4:261573 5:641273 6:214573 7:641523  
7 6     1:627543 2:164357 3:261475 4:261753 5:641723 6:214753 7:641253  
7 6     1:634572 2:534617 3:541672 4:351762 5:632714 6:354172 7:364152  
7 6     1:436275 2:435716 3:261475 4:326175 5:236417 6:321745 7:346125  
7 6     1:345726 2:346175 3:416275 4:162375 5:146327 6:412735 7:436215  
7 6     1:374526 2:346157 3:257416 4:237516 5:321467 6:237541 7:325416  
7 6     1:734526 2:746153 3:725416 4:273516 5:721463 6:273541 7:253416  
7 6     1:436257 2:473516 3:147526 4:157326 5:412367 6:147532 7:415326  
7 6     1:736254 2:743516 3:174526 4:715326 5:712364 6:174532 7:154326  
7 6     1:634527 2:615347 3:167254 4:167235 5:673214 6:127354 7:612354  
7 6     1:734526 2:715346 3:176254 4:176235 5:763214 6:712354 7:126354  
7 6     1:457263 2:461753 3:541672 4:517623 5:476321 6:417235 7:654123  
7 6     1:627543 2:674351 3:261475 4:617532 5:641723 6:217453 7:426153  
7 6     1:362754 2:357164 3:527614 4:532671 5:376412 6:327145 7:653214  
7 6     1:345726 2:374615 3:257416 4:357162 5:327146 6:235471 7:423516  
7 6     1:673452 2:617534 3:627541 4:162375 5:632714 6:127354 7:316254  
7 6     1:473625 2:435716 3:457261 4:157326 5:417236 6:145372 7:314526  
7 6     1:276345 2:671534 3:167254 4:176235 5:147632 6:172354 7:123654  
7 6     1:267345 2:761534 3:176254 4:167235 5:146732 6:123754 7:162354  
7 6     1:574362 2:167435 3:147526 4:175326 5:471236 6:174532 7:153426  
7 6     1:547362 2:164735 3:174526 4:153726 5:741236 6:147532 7:145326  
7 6     1:672543 2:176435 3:276145 4:267153 5:237641 6:271453 7:214653  
7 6     1:762543 2:167435 3:267145 4:276153 5:236741 6:214753 7:261453  
7 6     1:475263 2:537461 3:574162 4:571623 5:174632 6:547123 7:516423  
7 6     1:745263 2:534761 3:547162 4:516723 5:147632 6:574123 7:541623  
7 6     1:267345 2:573461 3:275416 4:237516 5:372146 6:273541 7:254316  
7 6     1:263745 2:537461 3:254716 4:273516 5:732146 6:237541 7:235416  
7 6     1:547362 2:375164 3:572614 4:573261 5:273641 6:537214 7:526314  
7 6     1:543762 2:735164 3:526714 4:537261 5:237641 6:573214 7:532614  
7 6     1:726345 2:617534 3:716254 4:716235 5:714632 6:172354 7:134526  
7 6     1:754362 2:716435 3:714526 4:175326 5:417236 6:714532 7:136254  
7 6     1:627543 2:716435 3:726145 4:726153 5:723641 6:271453 7:243516  
7 6     1:457263 2:753461 3:754162 4:571623 5:714632 6:754123 7:563214  
7 6     1:475263 2:573461 3:574162 4:751623 5:763214 6:574123 7:514632  
7 6     1:672543 2:743516 3:276145 4:276153 5:273641 6:721453 7:216435  
7 6     1:726345 2:753461 3:275416 4:723516 5:327146 6:723541 7:246153  
7 6     1:754362 2:357164 3:572614 4:753261 5:723641 6:753214 7:564123  
7 6     1:574362 2:375164 3:752614 4:573261 5:764123 6:573214 7:523641  
7 6     1:276345 2:746153 3:725416 4:273516 5:372146 6:273541 7:253461  
7 6     1:734526 2:671534 3:176254 4:176235 5:174632 6:712354 7:126345  
7 6     1:736254 2:176435 3:174526 4:715326 5:471236 6:174532 7:154362  
7 6     1:726345 2:617534 3:167254 4:716235 5:714632 6:172354 7:145236  
7 6     1:754362 2:716435 3:147526 4:175326 5:417236 6:714532 7:162534  
7 6     1:627543 2:716435 3:726145 4:267153 5:723641 6:271453 7:235146  
7 6     1:457263 2:753461 3:754162 4:571623 5:714632 6:547123 7:532164  
7 6     1:726345 2:753461 3:275416 4:237516 5:327146 6:723541 7:261543  
7 6     1:754362 2:357164 3:572614 4:753261 5:723641 6:537214 7:541263  
7 6     1:267345 2:615374 3:176254 4:162735 5:147632 6:123574 7:162354  
7 6     1:547362 2:167435 3:174526 4:153276 5:412376 6:145732 7:145326  
7 6     1:276345 2:671534 3:167254 4:176235 5:174632 6:172354 7:123645  
7 6     1:574362 2:176435 3:147526 4:175326 5:471236 6:174532 7:153462  
7 6     1:672543 2:176435 3:276145 4:267153 5:273641 6:271453 7:214635  
7 6     1:475263 2:573461 3:574162 4:571623 5:174632 6:547123 7:516432  
7 6     1:276345 2:573461 3:275416 4:237516 5:372146 6:273541 7:254361  
7 6     1:574362 2:375164 3:572614 4:573261 5:273641 6:537214 7:526341  
7 6     1:726345 2:617534 3:162754 4:716235 5:714632 6:172354 7:145326  
7 6     1:726345 2:615734 3:162754 4:162375 5:146372 6:127354 7:154362  
7 6     1:625743 2:716435 3:261475 4:261753 5:236471 6:217453 7:253461  
7 6     1:452763 2:534671 3:541672 4:517623 5:714632 6:541723 7:523641  

7 6     1:562374 2:653741 3:625741 4:237561 5:261473 6:523714 7:623541  
7 6     1:562734 2:657341 3:627541 4:273561 5:261437 6:527314 7:625341  
7 6     1:543276 2:435761 3:452761 4:532716 5:341672 6:327541 7:432561  
7 6     1:567234 2:675341 3:672541 4:723561 5:714326 6:572314 7:562341  
7 6     1:547326 2:473561 3:475261 4:573216 5:716234 6:732541 7:543261  
7 6     1:562374 2:653741 3:625741 4:237561 5:267143 6:523714 7:562341  
7 6     1:543276 2:435761 3:452761 4:532716 5:347162 6:327541 7:543261  
7 6     1:562734 2:657341 3:627541 4:273561 5:276143 6:527314 7:652341  
7 6     1:567234 2:657341 3:672541 4:723561 5:726143 6:572314 7:652341  
7 6     1:543726 2:437561 3:457261 4:537216 5:374162 6:372541 7:453261  
7 6     1:547326 2:473561 3:457261 4:573216 5:734162 6:732541 7:453261  
7 6     1:562734 2:657341 3:627541 4:273561 5:267143 6:527314 7:562341  
7 6     1:543726 2:437561 3:457261 4:537216 5:347162 6:372541 7:543261  
7 6     1:562374 2:653741 3:625741 4:237561 5:261437 6:523714 7:625341  
7 6     1:562734 2:657341 3:625741 4:273561 5:261473 6:527314 7:625341  
7 6     1:543276 2:435761 3:452761 4:532716 5:341627 6:327541 7:435261  
7 6     1:543726 2:435761 3:457261 4:537216 5:341672 6:372541 7:435261  
7 6     1:562374 2:653741 3:625741 4:237561 5:276143 6:523714 7:652341  
7 6     1:543276 2:435761 3:452761 4:532716 5:374162 6:327541 7:453261  
7 6     1:276543 2:567143 3:527614 4:271653 5:627341 6:254137 7:526143  
7 6     1:726543 2:576143 3:572614 4:721653 5:672341 6:754132 7:562143  
7 6     1:374562 2:537416 3:547162 4:356127 5:437261 6:371452 7:534162  
7 6     1:734562 2:573416 3:574162 4:756123 5:473261 6:731452 7:543162  
7 6     1:234567 2:653417 3:625417 4:235617 5:261473 6:523714 7:623541  
7 6     1:326547 2:435617 3:452617 4:532716 5:341672 6:325417 7:432561  
7 6     1:576234 2:573416 3:574162 4:235761 5:327614 6:572314 7:325614  
7 6     1:756234 2:753416 3:754162 4:237561 5:327614 6:752314 7:325614  
7 6     1:574326 2:576143 3:572614 4:573216 5:237416 6:325741 7:235416  
7 6     1:754326 2:756143 3:752614 4:753216 5:237416 6:327541 7:235416  
7 6     1:723456 2:573416 3:725416 4:761235 5:726143 6:457231 7:452316  
7 6     1:732654 2:735614 3:572614 4:657321 5:734162 6:741325 7:653214  
7 6     1:326754 2:671435 3:614752 4:675321 5:672341 6:327541 7:265341  
7 6     1:234756 2:416753 3:471625 4:237561 5:473261 6:475231 7:345261  
7 6     1:234756 2:347165 3:416275 4:237561 5:437261 6:475231 7:243561  
7 6     1:326754 2:614375 3:267145 4:675321 5:627341 6:327541 7:362541  
7 6     1:234756 2:347165 3:416257 4:237561 5:473261 6:475231 7:243561  
7 6     1:237456 2:374165 3:716254 4:273561 5:743261 6:745231 7:234561  
7 6     1:326754 2:614357 3:267145 4:675321 5:672341 6:327541 7:362541  
7 6     1:327654 2:714356 3:276145 4:765321 5:762341 6:372541 7:326541  
7 6     1:723456 2:573416 3:725416 4:712356 5:726143 6:572314 7:523146  
7 6     1:732654 2:735614 3:572614 4:573216 5:734162 6:713254 7:532164  
7 6     1:326754 2:671435 3:671452 4:675321 5:672341 6:327541 7:326541  
7 6     1:327654 2:761435 3:761452 4:765321 5:762341 6:327541 7:326541  
7 6     1:234756 2:471653 3:471625 4:237561 5:473261 6:475231 7:234561  
7 6     1:237456 2:741653 3:741625 4:237561 5:743261 6:745231 7:234561  
7 6     1:576234 2:716534 3:716254 4:576123 5:761432 6:723145 7:561234  
7 6     1:574326 2:714356 3:714526 4:732165 5:741623 6:574132 7:541326  
7 6     1:574326 2:357614 3:526714 4:573216 5:237416 6:325741 7:254136  
7 6     1:576234 2:534716 3:257416 4:235761 5:327614 6:572314 7:356124  
7 6     1:576234 2:537416 3:574162 4:235761 5:327614 6:572314 7:235614  
7 6     1:574326 2:576143 3:527614 4:573216 5:237416 6:325741 7:325416  
7 6     1:276543 2:567143 3:526714 4:271653 5:627341 6:254173 7:526143  
7 6     1:374562 2:534716 3:547162 4:356172 5:437261 6:371452 7:534162  
7 6     1:574326 2:357614 3:572614 4:573216 5:273416 6:325741 7:253416  
7 6     1:754326 2:375614 3:752614 4:753216 5:273416 6:327541 7:253416  
7 6     1:567234 2:176534 3:167254 4:561723 5:617432 6:145273 7:516234  
7 6     1:547326 2:147356 3:174526 4:165372 5:417623 6:541732 7:514326  
7 6     1:234567 2:653417 3:625417 4:235617 5:276143 6:523714 7:652341  
7 6     1:326547 2:435617 3:452617 4:532716 5:374162 6:325417 7:453261  
7 6     1:326754 2:671435 3:617452 4:675321 5:672341 6:327541 7:265431  
7 6     1:234756 2:417653 3:471625 4:237561 5:473261 6:475231 7:345621  
7 6     1:726543 2:576143 3:457261 4:732165 5:723416 6:725413 7:452613  
7 6     1:734562 2:657341 3:574162 4:735612 5:732614 6:723145 7:653412  
7 6     1:754326 2:375614 3:761452 4:753216 5:273416 6:327541 7:325416  
7 6     1:756234 2:741653 3:275416 4:237561 5:372614 6:752314 7:235614  
7 6     1:567234 2:176534 3:176254 4:561723 5:617432 6:145237 7:516234  
7 6     1:547326 2:174356 3:174526 4:165327 5:417623 6:541732 7:514326  
7 6     1:576234 2:716534 3:716254 4:567123 5:671432 6:745231 7:561234  
7 6     1:574326 2:714356 3:714526 4:765321 5:471623 6:547132 7:541326  
7 6     1:576234 2:716534 3:716254 4:576123 5:671432 6:752314 7:561234  
7 6     1:574326 2:714356 3:714526 4:753216 5:471623 6:574132 7:541326  
7 6     1:754326 2:375614 3:745261 4:753216 5:273416 6:327541 7:254316  
7 6     1:756234 2:765341 3:275416 4:237561 5:372614 6:752314 7:356214  
7 6     1:234567 2:653417 3:625417 4:235617 5:267143 6:523714 7:562341  
7 6     1:326547 2:435617 3:452617 4:532716 5:347162 6:325417 7:543261  
7 6     1:574326 2:357614 3:526147 4:573216 5:237416 6:325741 7:253416  
7 6     1:754326 2:375614 3:726145 4:753216 5:273416 6:327541 7:235416  
7 6     1:576234 2:534167 3:257416 4:235761 5:327614 6:572314 7:352614  
7 6     1:756234 2:734165 3:275416 4:237561 5:372614 6:752314 7:325614  
7 6     1:562347 2:653471 3:625471 4:235671 5:261743 6:523174 7:234561  
7 6     1:562374 2:653741 3:625741 4:237561 5:261473 6:523147 7:235641  
7 6     1:543267 2:435671 3:452671 4:532176 5:341762 6:325471 7:326541  
7 6     1:543276 2:435761 3:452761 4:532167 5:341672 6:327541 7:325461  
7 6     1:432675 2:435761 3:452761 4:321675 5:234167 6:413275 7:416325  
7 6     1:432765 2:435671 3:452671 4:321765 5:234176 6:417325 7:413265  
7 6     1:623475 2:653741 3:625741 4:612375 5:326147 6:231475 7:614235  
7 6     1:623745 2:653471 3:625471 4:617235 5:326174 6:231745 7:612345  
7 6     1:756234 2:176534 3:716254 4:576123 5:174326 6:752314 7:562134  
7 6     1:754326 2:714356 3:174526 4:753216 5:176234 6:574132 7:543126  
7 6     1:456237 2:416537 3:162547 4:127356 5:147326 6:145237 7:541623  
7 6     1:456273 2:416573 3:541627 4:123756 5:143726 6:145273 7:162543  
7 6     1:654327 2:143567 3:614527 4:165327 5:167234 6:137254 7:561432  
7 6     1:654372 2:561437 3:614572 4:165372 5:162734 6:132754 7:143562  
7 6     1:432657 2:437561 3:475261 4:321657 5:416237 6:413257 7:234165  
7 6     1:432675 2:435761 3:457261 4:321675 5:234167 6:413275 7:416235  
7 6     1:567234 2:765341 3:672541 4:723561 5:714326 6:731452 7:562341  
7 6     1:547326 2:473561 3:745261 4:721653 5:716234 6:732541 7:543261  
7 6     1:326574 2:671435 3:614752 4:657321 5:623741 6:325741 7:265341  
7 6     1:234576 2:416753 3:471625 4:235761 5:432761 6:457231 7:345261  
7 6     1:456237 2:416537 3:162547 4:127356 5:143276 6:145237 7:416523  
7 6     1:654327 2:143567 3:614527 4:165327 5:162374 6:137254 7:614532  
7 6     1:562347 2:653471 3:625471 4:235761 5:261743 6:523147 7:234561  
7 6     1:562374 2:653741 3:625741 4:237561 5:261473 6:523174 7:235461  
7 6     1:543267 2:435671 3:452671 4:532167 5:341762 6:325741 7:326541  
7 6     1:543276 2:435761 3:452761 4:532176 5:341672 6:327541 7:325641  
7 6     1:265437 2:561473 3:276145 4:216537 5:162347 6:254137 7:261543  
7 6     1:345627 2:374165 3:541672 4:356127 5:143267 6:314527 7:341562  
7 6     1:672345 2:167534 3:162754 4:617235 5:761432 6:145723 7:165324  
7 6     1:473265 2:143756 3:147526 4:165732 5:741623 6:417325 7:145236  
7 6     1:437265 2:147356 3:145276 4:165372 5:341627 6:413725 7:143526  
7 6     1:456273 2:416537 3:417625 4:127356 5:614327 6:145237 7:416523  
7 6     1:654372 2:617435 3:614527 4:165327 5:416237 6:137254 7:614532  
7 6     1:627345 2:716534 3:176254 4:617235 5:614732 6:145237 7:162354  
7 6     1:437265 2:174356 3:714526 4:165327 5:416723 6:417325 7:143256  
7 6     1:543726 2:435761 3:457261 4:573216 5:416723 6:541327 7:345621  
7 6     1:562734 2:657341 3:625741 4:561237 5:614732 6:572314 7:265431  
7 6     1:432657 2:143567 3:475261 4:321675 5:347162 6:413257 7:341265  
7 6     1:623457 2:675341 3:162547 4:612357 5:267143 6:231475 7:261345  
7 6     1:762345 2:167534 3:162754 4:761235 5:671432 6:147523 7:145326  
7 6     1:562347 2:165734 3:162574 4:561237 5:147326 6:145723 7:651432  
7 6     1:743265 2:143756 3:147526 4:167532 5:471623 6:741325 7:165234  
7 6     1:543267 2:143576 3:145726 4:165732 5:167234 6:541327 7:451623  
7 6     1:762345 2:167534 3:162574 4:761235 5:671432 6:147523 7:143526  
7 6     1:562347 2:165734 3:162754 4:561237 5:143726 6:145723 7:651432  
7 6     1:743265 2:143576 3:147526 4:167532 5:471623 6:741325 7:162534  
7 6     1:543267 2:143756 3:145726 4:165732 5:162734 6:541327 7:451623  
7 6     1:374562 2:734165 3:416257 4:375612 5:473261 6:475231 7:413256  
7 6     1:276543 2:614357 3:726145 4:675321 5:672341 6:275413 7:612354  
7 6     1:237456 2:165734 3:162574 4:612375 5:261473 6:231457 7:265413  
7 6     1:327654 2:143576 3:145726 4:321657 5:341672 6:413275 7:345612  
7 6     1:672345 2:165734 3:162754 4:612375 5:614372 6:145723 7:165432  
7 6     1:473265 2:143756 3:145726 4:165732 5:416273 6:413275 7:145623  
7 6     1:762345 2:167534 3:167254 4:761235 5:671432 6:147523 7:145236  
7 6     1:672345 2:176534 3:176254 4:671235 5:761432 6:145237 7:146523  
7 6     1:743265 2:147356 3:147526 4:167532 5:471623 6:741325 7:165324  
7 6     1:473265 2:174356 3:174526 4:165327 5:741623 6:471325 7:164532  
7 6     1:234576 2:165734 3:162574 4:612375 5:261473 6:231457 7:261543  
7 6     1:234756 2:167534 3:162754 4:612357 5:261743 6:231475 7:261453  
7 6     1:326574 2:143576 3:145726 4:321657 5:341672 6:413275 7:341562  
7 6     1:326754 2:143756 3:147526 4:321675 5:341762 6:413257 7:341652  
7 6     1:723456 2:734165 3:257416 4:235761 5:261473 6:723145 7:216453  
7 6     1:732654 2:357614 3:726145 4:732165 5:341672 6:325741 7:314652  
7 6     1:456237 2:416573 3:416257 4:123756 5:147326 6:174523 7:132546  
7 6     1:654327 2:614357 3:614572 4:176532 5:167234 6:132754 7:123564  
7 6     1:327654 2:357614 3:261457 4:216537 5:234167 6:327541 7:243561  
7 6     1:372654 2:743561 3:761452 4:716532 5:734162 6:372541 7:352614  
7 6     1:237456 2:341657 3:257416 4:237561 5:326147 6:314527 7:362541  
7 6     1:273456 2:741653 3:762541 4:273561 5:726143 6:714523 7:253416  
7 6     1:234576 2:534716 3:257416 4:235761 5:432671 6:231475 7:243561  
7 6     1:326574 2:357614 3:526714 4:321675 5:623471 6:325741 7:362541  
7 6     1:265437 2:561473 3:267145 4:216537 5:162347 6:254173 7:261543  
7 6     1:345627 2:347165 3:541672 4:356172 5:143267 6:314527 7:341562  
7 6     1:762345 2:176534 3:716254 4:671235 5:671432 6:174523 7:134562  
7 6     1:432675 2:143567 3:147526 4:167532 5:341762 6:413257 7:341265  
7 6     1:743265 2:714356 3:174526 4:176532 5:471623 6:471325 7:126543  
7 6     1:623475 2:167534 3:162547 4:612357 5:261743 6:147523 7:261345  
7 6     1:734562 2:716534 3:176254 4:617235 5:617432 6:714523 7:162345  
7 6     1:726543 2:174356 3:714526 4:716532 5:417623 6:417325 7:143265  
7 6     1:672345 2:416573 3:416275 4:612357 5:614372 6:145723 7:164532  
7 6     1:473265 2:614375 3:614572 4:165732 5:416273 6:413257 7:146523  
7 6     1:672345 2:165734 3:162754 4:617235 5:614372 6:145723 7:165324  
7 6     1:473265 2:143756 3:145726 4:165732 5:416273 6:417325 7:145236  
7 6     1:437265 2:147356 3:145276 4:165372 5:416237 6:413725 7:145326  
7 6     1:627345 2:165374 3:167254 4:612735 5:614327 6:145273 7:165234  
7 6     1:457623 2:741653 3:741625 4:761235 5:432671 6:475231 7:423561  
7 6     1:657432 2:761435 3:761452 4:675321 5:623471 6:741325 7:632541  
7 6     1:456237 2:416573 3:541627 4:123756 5:143726 6:174523 7:132546  
7 6     1:654327 2:561437 3:614572 4:176532 5:162734 6:132754 7:123564  
7 6     1:734562 2:165374 3:176254 4:127356 5:714326 6:371452 7:156234  
7 6     1:726543 2:174356 3:145276 4:271653 5:716234 6:137254 7:154326  
7 6     1:723456 2:734165 3:257416 4:273561 5:261473 6:723145 7:421653  
7 6     1:732654 2:357614 3:726145 4:732165 5:341672 6:372541 7:631452  
7 6     1:345672 2:176534 3:167254 4:123567 5:143276 6:314527 7:314652  
7 6     1:345762 2:167534 3:176254 4:123576 5:143267 6:314752 7:314526  
7 6     1:265473 2:147356 3:174526 4:216537 5:162374 6:132547 7:216453  
7 6     1:265743 2:174356 3:147526 4:216753 5:162347 6:132574 7:216534  
7 6     1:723456 2:734165 3:257416 4:237561 5:261473 6:723145 7:216543  
7 6     1:732654 2:357614 3:726145 4:732165 5:341672 6:327541 7:314562  
7 6     1:327654 2:375614 3:261457 4:216537 5:273416 6:327541 7:243561  
7 6     1:372654 2:743561 3:761452 4:716532 5:723416 6:372541 7:325614  
7 6     1:237456 2:341657 3:275416 4:237561 5:372614 6:314527 7:362541  
7 6     1:273456 2:741653 3:762541 4:273561 5:732614 6:714523 7:235416  
7 6     1:374562 2:341675 3:416275 4:375612 5:432761 6:745231 7:461325  
7 6     1:276543 2:614375 3:261475 4:765321 5:623741 6:275413 7:641235  
7 6     1:723456 2:734165 3:257416 4:235617 5:261473 6:723145 7:241653  
7 6     1:732654 2:357614 3:726145 4:732165 5:341672 6:325417 7:361452  
7 6     1:734562 2:573416 3:754162 4:375612 5:726143 6:572314 7:543126  
7 6     1:562734 2:534716 3:541762 4:356172 5:143726 6:523714 7:534162  

7 6     1:326754 2:143567 3:216745 4:321675 5:167234 6:312754 7:312654  
7 6     1:327654 2:143576 3:217645 4:321765 5:176234 6:312754 7:312654  
7 6     1:654372 2:437561 3:645721 4:653721 5:416237 6:543712 7:645321  
7 6     1:654732 2:473561 3:645721 4:657321 5:416273 6:547312 7:645321  
7 6     1:326754 2:143576 3:216745 4:321675 5:167234 6:312754 7:316254  
7 6     1:327654 2:143567 3:217645 4:321765 5:176234 6:317254 7:312654  
7 6     1:372654 2:743561 3:271645 4:327165 5:716234 6:371254 7:321654  
7 6     1:654372 2:437561 3:645721 4:653721 5:416273 6:543712 7:643521  
7 6     1:654732 2:473561 3:647521 4:657321 5:416237 6:547312 7:645321  
7 6     1:657432 2:743561 3:674521 4:675321 5:716234 6:574312 7:654321  
7 6     1:326754 2:143756 3:216745 4:321675 5:162734 6:312754 7:316254  
7 6     1:654372 2:435761 3:645721 4:653721 5:416723 6:543712 7:643521  
7 6     1:372654 2:735614 3:271645 4:372165 5:716234 6:371254 7:321654  
7 6     1:675432 2:743561 3:674521 4:675321 5:762341 6:574312 7:654321  
7 6     1:326754 2:174356 3:216745 4:321675 5:167234 6:312754 7:321654  
7 6     1:654372 2:437561 3:645721 4:653721 5:471623 6:543712 7:654321  
7 6     1:327654 2:174356 3:217645 4:321765 5:176234 6:317254 7:321654  
7 6     1:327654 2:714356 3:271645 4:327165 5:716234 6:371254 7:321654  
7 6     1:654732 2:473561 3:647521 4:657321 5:471623 6:547312 7:654321  
7 6     1:657432 2:743561 3:674521 4:657321 5:741623 6:574312 7:654321  
7 6     1:745623 2:753416 3:275461 4:756123 5:276143 6:475213 7:256413  
7 6     1:723456 2:573416 3:172546 4:712356 5:726143 6:572134 7:523146  
7 6     1:567234 2:176534 3:617254 4:561723 5:617432 6:134527 7:516234  
7 6     1:326547 2:147356 3:216745 4:216537 5:162347 6:312547 7:321654  
7 6     1:326574 2:174356 3:216475 4:321657 5:162374 6:312574 7:216534  
7 6     1:576234 2:716534 3:671254 4:567123 5:671432 6:734521 7:561234  
7 6     1:562374 2:657341 3:612574 4:561237 5:261473 6:521374 7:613254  
7 6     1:562734 2:653741 3:617254 4:561273 5:261437 6:521734 7:612534  
7 6     1:234567 2:534176 3:254671 4:235671 5:327614 6:345271 7:346521  
7 6     1:234576 2:534167 3:254761 4:235761 5:326714 6:347521 7:345261  
7 6     1:326547 2:174356 3:216745 4:165327 5:162347 6:312547 7:321654  
7 6     1:326574 2:147356 3:216475 4:321657 5:162374 6:312574 7:165324  
7 6     1:432657 2:435617 3:645217 4:653217 5:471623 6:543712 7:654321  
7 6     1:654327 2:435671 3:645271 4:653271 5:417623 6:543172 7:432651  
7 6     1:576234 2:573416 3:574612 4:235761 5:327614 6:572134 7:325614  
7 6     1:756234 2:753416 3:754612 4:237561 5:327614 6:752134 7:325614  
7 6     1:562734 2:657341 3:275461 4:273561 5:276143 6:271345 7:652341  
7 6     1:567234 2:657341 3:725461 4:723561 5:726143 6:721345 7:652341  
7 6     1:267543 2:671435 3:647521 4:675321 5:672341 6:275431 7:265341  
7 6     1:372654 2:375614 3:572164 4:537216 5:374162 6:317254 7:532614  
7 6     1:745623 2:753416 3:275461 4:756123 5:276143 6:745213 7:254613  
7 6     1:723456 2:573416 3:712546 4:712356 5:726143 6:572134 7:521346  
7 6     1:567234 2:167534 3:617254 4:561723 5:617432 6:134572 7:516234  
7 6     1:234756 2:347165 3:461275 4:237561 5:437261 6:347521 7:243561  
7 6     1:276543 2:576143 3:527164 4:271653 5:627341 6:275431 7:526143  
7 6     1:726543 2:576143 3:572164 4:721653 5:672341 6:725431 7:526143  
7 6     1:574326 2:357614 3:572164 4:573216 5:273416 6:257431 7:253416  
7 6     1:754326 2:375614 3:752164 4:753216 5:273416 6:275431 7:253416  
7 6     1:326574 2:143567 3:216475 4:321657 5:162374 6:312574 7:126534  
7 6     1:576234 2:716534 3:761254 4:567123 5:671432 6:745213 7:561234  
7 6     1:654327 2:435671 3:645271 4:653271 5:416237 6:543172 7:453261  
7 6     1:237456 2:374165 3:712546 4:273561 5:743261 6:734521 7:234561  
7 6     1:326574 2:143756 3:216475 4:321657 5:162374 6:312574 7:165234  
7 6     1:326754 2:143576 3:216457 4:321675 5:167234 6:312754 7:162354  
7 6     1:654327 2:435671 3:645271 4:653271 5:416723 6:543172 7:432561  
7 6     1:654372 2:437561 3:645721 4:653721 5:416273 6:543127 7:435621  
7 6     1:732654 2:735614 3:572164 4:657321 5:734162 6:743125 7:653214  
7 6     1:327654 2:761435 3:716452 4:765321 5:762341 6:275431 7:326541  
7 6     1:576234 2:537416 3:574612 4:235761 5:327614 6:572134 7:235614  
7 6     1:562734 2:657341 3:275461 4:273561 5:267143 6:271345 7:562341  
7 6     1:567234 2:176534 3:617254 4:561723 5:143726 6:173452 7:612534  
7 6     1:574326 2:761435 3:745216 4:573216 5:741623 6:257431 7:254316  
7 6     1:567234 2:176534 3:617254 4:561723 5:147326 6:173452 7:612354  
7 6     1:234756 2:417653 3:476125 4:237561 5:473261 6:347521 7:345621  
7 6     1:234756 2:374165 3:275461 4:375612 5:437261 6:347521 7:423561  
7 6     1:672345 2:167534 3:617254 4:561723 5:671432 6:572134 7:156234  
7 6     1:326574 2:143576 3:216475 4:321657 5:162374 6:312574 7:162534  
7 6     1:326754 2:143756 3:216457 4:321675 5:162734 6:312754 7:162354  
7 6     1:562347 2:675341 3:612547 4:612357 5:261743 6:521347 7:526134  
7 6     1:345627 2:534716 3:254617 4:235617 5:372614 6:345217 7:253461  
7 6     1:654327 2:435671 3:645271 4:653271 5:416273 6:543172 7:435261  
7 6     1:654372 2:435761 3:645721 4:653721 5:416723 6:543127 7:435621  
7 6     1:562347 2:653417 3:612547 4:612357 5:261743 6:521347 7:562134  
7 6     1:345627 2:534716 3:254617 4:235617 5:326147 6:345217 7:235461  
7 6     1:237456 2:416573 3:127546 4:123756 5:143726 6:213475 7:413256  
7 6     1:654327 2:614357 3:164527 4:653217 5:167234 6:543127 7:564132  
7 6     1:562347 2:165347 3:612547 4:123567 5:174326 6:137452 7:561234  
7 6     1:562374 2:165374 3:612574 4:561237 5:147326 6:134752 7:123564  
7 6     1:456237 2:471653 3:467125 4:235617 5:432617 6:345217 7:234561  
7 6     1:234567 2:417653 3:461725 4:235671 5:432671 6:345271 7:456231  
7 6     1:326754 2:174356 3:216475 4:321675 5:167234 6:312754 7:216534  
7 6     1:654372 2:437561 3:645721 4:653721 5:471623 6:543172 7:543261  
7 6     1:562374 2:657341 3:612754 4:561237 5:261437 6:521374 7:613254  
7 6     1:562734 2:653741 3:617254 4:561273 5:261473 6:521734 7:612354  
7 6     1:234567 2:534167 3:254671 4:235671 5:327614 6:345721 7:346521  
7 6     1:234576 2:534176 3:254761 4:235761 5:326714 6:347521 7:345621  
7 6     1:326574 2:143567 3:216457 4:321657 5:162734 6:312574 7:126534  
7 6     1:654327 2:435761 3:645271 4:653271 5:416237 6:543127 7:453261  
7 6     1:576234 2:534167 3:257461 4:235761 5:327614 6:572134 7:352614  
7 6     1:756234 2:734165 3:275461 4:237561 5:372614 6:752134 7:325614  
7 6     1:562734 2:657341 3:275461 4:273561 5:261437 6:527134 7:625341  
7 6     1:567234 2:675341 3:725461 4:723561 5:761432 6:572134 7:652341  
7 6     1:234576 2:534716 3:257461 4:235761 5:432671 6:213475 7:243561  
7 6     1:562734 2:165374 3:546172 4:561273 5:261743 6:527134 7:516234  
7 6     1:627345 2:716534 3:617254 4:617235 5:614732 6:134527 7:162354  
7 6     1:347562 2:341765 3:461257 4:357612 5:743261 6:347521 7:435621  
7 6     1:745623 2:573416 3:574612 4:756123 5:732614 6:475213 7:564132  
7 6     1:723456 2:765341 3:172546 4:712356 5:276143 6:271345 7:231465  
7 6     1:265437 2:356174 3:527164 4:532716 5:273416 6:254317 7:352614  
7 6     1:765432 2:357614 3:572164 4:537216 5:723416 6:754312 7:356124  
7 6     1:265743 2:576143 3:521647 4:532167 5:623471 6:257431 7:625341  
7 6     1:267543 2:756143 3:721645 4:732165 5:627341 6:275431 7:623451  
7 6     1:456723 2:657341 3:546127 4:612375 5:614372 6:457213 7:654321  
7 6     1:345672 2:341675 3:127546 4:123756 5:327614 6:213457 7:321654  
7 6     1:654327 2:614357 3:164572 4:167532 5:167234 6:127543 7:612354  
7 6     1:345627 2:341657 3:461275 4:375612 5:437261 6:345721 7:431265  
7 6     1:543267 2:435761 3:572164 4:573216 5:341672 6:543127 7:345162  
7 6     1:743265 2:437561 3:752164 4:753216 5:347162 6:743125 7:341652  
7 6     1:276543 2:614375 3:216457 4:216537 5:162734 6:275431 7:612435  
7 6     1:726543 2:617435 3:716452 4:716532 5:167234 6:725431 7:614325  
7 6     1:543267 2:356147 3:521647 4:532167 5:234176 6:574312 7:532416  
7 6     1:265437 2:561473 3:271645 4:216537 5:623417 6:254317 7:265143  
7 6     1:265437 2:143576 3:216457 4:216573 5:167234 6:172543 7:134526  
7 6     1:543276 2:437561 3:475216 4:532167 5:416273 6:543127 7:461253  
7 6     1:456273 2:416537 3:172546 4:127356 5:143726 6:134527 7:416253  
7 6     1:456723 2:416753 3:127546 4:172356 5:143276 6:134572 7:416532  
7 6     1:457623 2:416753 3:461257 4:123576 5:143267 6:475213 7:143526  
7 6     1:475623 2:416573 3:461275 4:123756 5:143726 6:457213 7:143265  
7 6     1:745623 2:753416 3:754612 4:756123 5:761432 6:457213 7:654132  
7 6     1:347562 2:341765 3:547612 4:356712 5:743261 6:374521 7:345621  
7 6     1:723456 2:734165 3:127546 4:712356 5:726143 6:721345 7:321465  
7 6     1:623745 2:716534 3:671254 4:617235 5:614732 6:217345 7:612354  
7 6     1:672345 2:167534 3:617254 4:761235 5:761432 6:134572 7:164523  
7 6     1:543726 2:435761 3:457216 4:321657 5:341672 6:543127 7:345621  
7 6     1:734562 2:734165 3:461275 4:375612 5:437261 6:347521 7:431256  
7 6     1:654327 2:614375 3:216457 4:216753 5:162734 6:127543 7:612354  
7 6     1:734562 2:716534 3:172546 4:172356 5:174326 6:713452 7:162345  
7 6     1:345627 2:341657 3:461275 4:375612 5:437261 6:345217 7:436125  
7 6     1:475623 2:471653 3:746125 4:761235 5:743261 6:475213 7:435612  
7 6     1:745623 2:741653 3:476125 4:735612 5:473261 6:745213 7:461235  
7 6     1:672345 2:167534 3:612547 4:612357 5:614327 6:134572 7:163452  
7 6     1:762345 2:176534 3:712546 4:712356 5:714326 6:173452 7:134562  
7 6     1:672345 2:165734 3:671254 4:761235 5:614372 6:134572 7:136452  
7 6     1:734562 2:341675 3:461275 4:375612 5:432761 6:374521 7:463125  
7 6     1:456273 2:416537 3:172546 4:127356 5:143276 6:134527 7:416523  
7 6     1:456723 2:416573 3:127546 4:172356 5:143726 6:134572 7:416532  
7 6     1:627345 2:165347 3:617254 4:617235 5:143267 6:134527 7:156234  
7 6     1:756234 2:765341 3:671254 4:671235 5:743261 6:734521 7:621345  
7 6     1:347562 2:416537 3:461257 4:357612 5:432617 6:347521 7:423561  
7 6     1:374562 2:716534 3:761254 4:723561 5:732614 6:374521 7:354612  
7 6     1:457623 2:416573 3:461257 4:123576 5:143267 6:475213 7:143256  
7 6     1:475623 2:416753 3:461275 4:123756 5:143276 6:457213 7:143265  
7 6     1:543276 2:756143 3:452716 4:532167 5:734162 6:754312 7:546132  
7 6     1:265437 2:761435 3:721645 4:216573 5:723416 6:125743 7:213465  
7 6     1:672345 2:165734 3:761254 4:761235 5:614372 6:134572 7:163452  
7 6     1:734562 2:341675 3:461275 4:375612 5:432761 6:734521 7:436125  
7 6     1:456273 2:416537 3:172546 4:127356 5:147326 6:134527 7:541623  
7 6     1:543726 2:437561 3:457216 4:321657 5:341627 6:312547 7:364521  
7 6     1:547326 2:473561 3:764521 4:721653 5:741623 6:712543 7:453216  
7 6     1:457623 2:417653 3:461257 4:123576 5:143267 6:475213 7:214356  
7 6     1:654327 2:614357 3:645217 4:216753 5:167234 6:127543 7:631254  
7 6     1:754326 2:714356 3:745216 4:217653 5:176234 6:731254 7:126543  
7 6     1:265437 2:143756 3:216457 4:216573 5:162734 6:172543 7:134526  
7 6     1:543276 2:435761 3:475216 4:532167 5:416723 6:543127 7:461253  
7 6     1:543276 2:576143 3:457216 4:532176 5:234167 6:543127 7:564123  
7 6     1:237456 2:573416 3:275461 4:237561 5:261437 6:213457 7:326541  

7 6     1:347562 2:756341 3:761254 4:375612 5:473621 6:347521 7:345621  
7 6     1:654732 2:473651 3:647521 4:657321 5:471263 6:547312 7:654321  
7 6     1:657432 2:743651 3:674521 4:657321 5:741263 6:574312 7:654321  
7 6     1:345762 2:576341 3:546127 4:357612 5:437621 6:345721 7:453621  
7 6     1:347562 2:756341 3:746125 4:375612 5:473621 6:347521 7:435621  
7 6     1:234756 2:347156 3:254761 4:235761 5:362174 6:347521 7:234561  
7 6     1:237456 2:374156 3:257461 4:237561 5:362147 6:374521 7:235461  
7 6     1:273456 2:734156 3:275461 4:273561 5:762143 6:734521 7:253461  
7 6     1:345672 2:567341 3:546712 4:567123 5:436721 6:345721 7:345621  
7 6     1:345762 2:576341 3:547612 4:576123 5:437621 6:345721 7:345621  
7 6     1:372654 2:736514 3:271645 4:372165 5:712634 6:371254 7:321654  
7 6     1:327654 2:143657 3:217645 4:321765 5:172634 6:317254 7:312654  
7 6     1:372654 2:743651 3:271645 4:327165 5:712634 6:371254 7:321654  
7 6     1:627345 2:156734 3:612754 4:561273 5:621743 6:527134 7:516234  
7 6     1:654372 2:437651 3:645721 4:653721 5:412637 6:543712 7:645321  
7 6     1:654732 2:473651 3:645721 4:657321 5:412673 6:547312 7:645321  
7 6     1:627345 2:156734 3:612754 4:561273 5:627143 6:527134 7:156234  
7 6     1:672345 2:156734 3:617254 4:561723 5:672143 6:572134 7:156234  
7 6     1:326754 2:143765 3:216745 4:321675 5:126734 6:312754 7:316254  
7 6     1:327654 2:143675 3:217645 4:321765 5:127634 6:317254 7:312654  
7 6     1:327654 2:376514 3:716452 4:765321 5:276341 6:275431 7:326541  
7 6     1:654372 2:437651 3:645721 4:653721 5:471263 6:543712 7:654321  
7 6     1:345672 2:567341 3:546127 4:356712 5:436721 6:345721 7:456321  
7 6     1:345762 2:576341 3:574612 4:576123 5:437621 6:345721 7:435621  
7 6     1:347562 2:756341 3:754612 4:756123 5:437621 6:347521 7:435621  
7 6     1:265473 2:651437 3:645721 4:657321 5:267341 6:257431 7:465231  
7 6     1:654372 2:437651 3:645721 4:653721 5:471263 6:543127 7:543621  
7 6     1:432657 2:436517 3:645217 4:653217 5:471263 6:543712 7:654321  
7 6     1:654327 2:436571 3:645271 4:653271 5:417263 6:543172 7:432651  
7 6     1:654372 2:437651 3:645721 4:653721 5:412763 6:543127 7:436521  
7 6     1:326547 2:174365 3:216745 4:165327 5:126347 6:312547 7:321654  
7 6     1:326574 2:147365 3:216475 4:321657 5:126374 6:312574 7:165324  
7 6     1:654372 2:437651 3:645721 4:653721 5:412637 6:543127 7:453621  
7 6     1:654372 2:437651 3:645721 4:653721 5:412673 6:543127 7:435621  
7 6     1:372654 2:376514 3:572164 4:653721 5:637412 6:317254 7:532614  
7 6     1:326574 2:365147 3:645721 4:657321 5:267341 6:257431 7:653241  
7 6     1:265743 2:651437 3:645721 4:657321 5:267341 6:257431 7:652341  
7 6     1:265437 2:651473 3:645271 4:653721 5:263741 6:254371 7:645321  
7 6     1:265473 2:651437 3:645721 4:657321 5:267341 6:254731 7:645231  
7 6     1:623457 2:563417 3:612547 4:612357 5:627143 6:521347 7:562134  
7 6     1:562347 2:634175 3:612547 4:612357 5:621743 6:521347 7:562134  
7 6     1:732654 2:736514 3:572164 4:657321 5:673412 6:754312 7:563214  
7 6     1:562347 2:563417 3:547612 4:356712 5:436217 6:452137 7:345621  
7 6     1:562347 2:563417 3:546712 4:567123 5:436217 6:345217 7:345621  
7 6     1:345627 2:563471 3:546172 4:561723 5:436271 6:345271 7:562341  
7 6     1:345672 2:567341 3:546127 4:561273 5:436721 6:345721 7:563421  
7 6     1:326547 2:147365 3:216745 4:216537 5:126347 6:312547 7:321654  
7 6     1:326574 2:174365 3:216475 4:321657 5:126374 6:312574 7:216534  
7 6     1:562734 2:567341 3:275461 4:273561 5:627143 6:213457 7:526341  
7 6     1:567234 2:576341 3:725461 4:723561 5:672143 6:713452 7:562341  
7 6     1:326754 2:143765 3:216457 4:321675 5:126734 6:312754 7:162354  
7 6     1:567234 2:567341 3:725461 4:723561 5:762143 6:721345 7:652341  
7 6     1:345627 2:563741 3:546172 4:561273 5:436271 6:345271 7:562341  
7 6     1:345672 2:567341 3:546127 4:561723 5:436721 6:345721 7:563241  
7 6     1:732654 2:736514 3:572164 4:657321 5:673412 6:743125 7:653214  
7 6     1:627345 2:156734 3:612754 4:561273 5:621437 6:527134 7:162534  
7 6     1:654327 2:365714 3:645271 4:653217 5:263417 6:254317 7:326541  
7 6     1:326547 2:365174 3:645217 4:653271 5:263471 6:254371 7:654321  
7 6     1:432657 2:143657 3:164752 4:167532 5:126347 6:431257 7:341265  
7 6     1:432675 2:143675 3:164572 4:165732 5:341267 6:431275 7:126345  
7 6     1:562347 2:156347 3:612547 4:123567 5:174362 6:137452 7:561234  
7 6     1:562374 2:156374 3:612574 4:561237 5:147362 6:134752 7:123564  
7 6     1:267543 2:675143 3:674521 4:675321 5:634127 6:257431 7:265431  
7 6     1:276543 2:765143 3:764521 4:765321 5:734126 6:275431 7:256431  
7 6     1:326574 2:174365 3:216457 4:321657 5:126734 6:312574 7:216534  
7 6     1:327654 2:751436 3:716452 4:765321 5:276341 6:725431 7:326541  
7 6     1:672345 2:156734 3:617254 4:567123 5:621437 6:572134 7:652314  
7 6     1:456273 2:415637 3:461725 4:356127 5:436217 6:134527 7:345162  
7 6     1:326754 2:143765 3:216475 4:321675 5:126734 6:312754 7:162534  
7 6     1:237456 2:374156 3:712546 4:273561 5:743621 6:734521 7:234561  
7 6     1:723456 2:734156 3:127546 4:712356 5:762143 6:721345 7:321465  
7 6     1:345762 2:341567 3:461275 4:375612 5:437621 6:345721 7:543261  
7 6     1:543276 2:514376 3:457216 4:532716 5:341267 6:543127 7:561423  
7 6     1:627345 2:156734 3:612754 4:612375 5:143762 6:134752 7:125643  
7 6     1:672345 2:156734 3:612754 4:612375 5:143762 6:134572 7:165432  
7 6     1:762345 2:157634 3:761254 4:671235 5:143672 6:137452 7:134562  
7 6     1:672345 2:156734 3:671254 4:761235 5:143762 6:134572 7:136452  
7 6     1:432657 2:174365 3:164572 4:165732 5:341267 6:431275 7:156342  
7 6     1:654732 2:651437 3:645721 4:657321 5:673412 6:754312 7:456231  
7 6     1:762345 2:157634 3:671254 4:671235 5:143672 6:173452 7:134562  
7 6     1:672345 2:156734 3:761254 4:761235 5:143762 6:134572 7:163452  
7 6     1:457623 2:415763 3:461257 4:123576 5:214367 6:475213 7:214356  
7 6     1:475623 2:417563 3:461275 4:123756 5:214376 6:457213 7:214365  
7 6     1:762345 2:175634 3:761254 4:671235 5:714362 6:137452 7:134562  
7 6     1:432657 2:147365 3:164572 4:165732 5:341267 6:431275 7:415632  
7 6     1:437265 2:147365 3:164527 4:165372 5:412637 6:431725 7:614532  
7 6     1:654327 2:651437 3:164527 4:216753 5:126734 6:127543 7:613254  
7 6     1:672345 2:156734 3:612754 4:612735 5:143762 6:134572 7:165342  
7 6     1:762345 2:175634 3:671254 4:671235 5:714362 6:173452 7:134562  
7 6     1:734562 2:715634 3:617254 4:617235 5:174362 6:713452 7:162345  
7 6     1:672345 2:156734 3:612754 4:761235 5:143762 6:134572 7:164532  
7 6     1:475623 2:415673 3:461275 4:123756 5:214376 6:457213 7:143265  
7 6     1:627345 2:156734 3:612754 4:612375 5:143762 6:713452 7:162543  
7 6     1:627345 2:156734 3:612754 4:612375 5:143762 6:134572 7:126543  
7 6     1:762345 2:175634 3:612574 4:761235 5:714362 6:134752 7:143562  
7 6     1:562347 2:157634 3:612754 4:561237 5:143762 6:134572 7:514362  
7 6     1:456723 2:567341 3:461257 4:612357 5:621437 6:457213 7:643521  
7 6     1:473265 2:147365 3:645217 4:165372 5:412637 6:437125 7:164532  
7 6     1:437265 2:143765 3:164572 4:165732 5:412673 6:473125 7:645213  
7 6     1:627345 2:156734 3:612754 4:612375 5:143762 6:173452 7:125436  
7 6     1:623475 2:156347 3:125746 4:612357 5:174362 6:134752 7:612435  
7 6     1:623745 2:156374 3:125476 4:612735 5:147362 6:137452 7:612354  

7 6     1:276543 2:743651 3:765214 4:217653 5:176234 6:175234 7:216534  
7 6     1:734562 2:175634 3:127564 4:756123 5:276143 6:275143 7:125643  
7 6     1:567234 2:563417 3:256741 4:235671 5:326714 6:325714 7:356214  
7 6     1:654327 2:657143 3:146572 4:165732 5:416723 6:415723 7:465123  
7 6     1:567234 2:567341 3:567412 4:235671 5:326714 6:325714 7:325614  
7 6     1:576234 2:576341 3:576412 4:235761 5:327614 6:325714 7:325614  
7 6     1:756234 2:756341 3:756412 4:237561 5:327614 6:327514 7:325614  
7 6     1:567234 2:563741 3:567412 4:235671 5:326714 6:325714 7:235614  
7 6     1:654732 2:657143 3:146572 4:657321 5:416723 6:415723 7:146523  
7 6     1:756234 2:734156 3:275641 4:237561 5:372614 6:372514 7:325614  
7 6     1:743265 2:765143 3:147652 4:176532 5:471623 6:471523 7:416523  
7 6     1:576234 2:563417 3:257641 4:235761 5:327614 6:325714 7:352614  
7 6     1:756234 2:763415 3:275641 4:237561 5:372614 6:327514 7:325614  
7 6     1:654327 2:675143 3:146752 4:167532 5:416723 6:417523 7:461523  
7 6     1:754326 2:765143 3:147652 4:176532 5:417623 6:471523 7:416523  
7 6     1:567234 2:175634 3:172564 4:561723 5:174326 6:517432 7:561234  
7 6     1:567234 2:715634 3:712564 4:567123 5:714326 6:571432 7:561234  
7 6     1:276543 2:657143 3:652714 4:271653 5:627341 6:273415 7:652143  
7 6     1:726543 2:657143 3:657214 4:721653 5:672341 6:723415 7:652143  
7 6     1:456273 2:563471 3:256417 4:561723 5:261473 6:251743 7:546123  
7 6     1:654372 2:365174 3:652714 4:165327 5:162734 6:152374 7:635214  
7 6     1:567234 2:175634 3:172564 4:561723 5:143726 6:517432 7:612534  
7 6     1:562347 2:563741 3:567412 4:561237 5:326147 6:325147 7:235614  
7 6     1:562374 2:563471 3:564712 4:235617 5:326174 6:325174 7:561234  
7 6     1:567234 2:563417 3:564172 4:235671 5:326714 6:325714 7:562314  
7 6     1:654732 2:651437 3:652147 4:657321 5:416237 6:415237 7:146523  
7 6     1:654372 2:651473 3:146527 4:653721 5:416273 6:415273 7:652143  
7 6     1:654327 2:657143 3:146572 4:653271 5:416723 6:415723 7:651423  
7 6     1:567234 2:175634 3:172564 4:561723 5:617432 6:143257 7:516234  
7 6     1:576234 2:715634 3:712564 4:567123 5:671432 6:743251 7:561234  
7 6     1:276543 2:657143 3:652714 4:271653 5:234167 6:527341 7:625143  
7 6     1:726543 2:675143 3:657214 4:721653 5:734162 6:572341 7:652143  
7 6     1:562734 2:563471 3:564172 4:235617 5:326174 6:325174 7:561234  
7 6     1:567234 2:563417 3:564712 4:235671 5:326714 6:325714 7:562134  
7 6     1:654372 2:651743 3:146527 4:653271 5:416273 6:415273 7:652143  
7 6     1:654327 2:657143 3:146572 4:653721 5:416723 6:415723 7:651243  
7 6     1:567234 2:715634 3:712564 4:567123 5:761432 6:714325 7:651234  
7 6     1:726543 2:657143 3:657214 4:721653 5:723416 6:752341 7:562143  
7 6     1:265743 2:651473 3:652147 4:653217 5:162347 6:152347 7:165324  
7 6     1:265473 2:651743 3:652174 4:165327 5:162374 6:152374 7:653214  
7 6     1:562374 2:156734 3:564127 4:561237 5:261437 6:251437 7:256413  
7 6     1:562734 2:156374 3:256417 4:561273 5:261473 6:251473 7:564123  
7 6     1:562347 2:567341 3:567412 4:561237 5:326147 6:325147 7:325614  
7 6     1:265743 2:651743 3:652147 4:653217 5:162347 6:152347 7:216534  
7 6     1:265473 2:651473 3:652174 4:216537 5:162374 6:152374 7:653214  
7 6     1:265437 2:651437 3:657214 4:216573 5:162734 6:152734 7:652134  
7 6     1:562347 2:567341 3:576412 4:561237 5:326147 6:251437 7:325614  
7 6     1:657432 2:651437 3:652147 4:675321 5:162347 6:415237 7:416523  
7 6     1:456273 2:563471 3:256417 4:561723 5:261473 6:251473 7:564123  
7 6     1:567234 2:175634 3:172564 4:561723 5:143276 6:517432 7:615234  
7 6     1:276543 2:657143 3:652714 4:271653 5:627341 6:234175 7:526143  
7 6     1:567234 2:175634 3:172564 4:561723 5:147326 6:517432 7:612354  
7 6     1:276543 2:657143 3:652714 4:271653 5:627341 6:237415 7:521463  
7 6     1:265437 2:675143 3:657214 4:216573 5:162734 6:157234 7:652134  
7 6     1:576234 2:156347 3:125674 4:567123 5:267143 6:251743 7:561243  
7 6     1:654327 2:143657 3:146527 4:165327 5:167234 6:175234 7:561432  
7 6     1:576234 2:563417 3:564127 4:235761 5:327614 6:325714 7:532614  
7 6     1:756234 2:763415 3:764125 4:237561 5:732614 6:327514 7:325614  
7 6     1:654327 2:675143 3:146752 4:653217 5:416723 6:417523 7:641523  
7 6     1:754326 2:765143 3:147652 4:753216 5:417623 6:741523 7:416523  
7 6     1:456723 2:417563 3:564172 4:561723 5:432761 6:473251 7:641523  
7 6     1:327654 2:365714 3:652714 4:653271 5:374162 6:341752 7:532614  
7 6     1:723456 2:756341 3:172564 4:172356 5:732614 6:732514 7:123564  
7 6     1:456723 2:417563 3:412576 4:123576 5:143276 6:143257 7:435216  
7 6     1:237456 2:341576 3:127564 4:123756 5:372614 6:327514 7:132564  
7 6     1:432675 2:147365 3:214765 4:217653 5:417623 6:471523 7:241653  
7 6     1:562347 2:156347 3:125647 4:123567 5:174326 6:517432 7:561234  
7 6     1:562374 2:156374 3:125674 4:561237 5:147326 6:514732 7:123564  
7 6     1:562734 2:156734 3:127564 4:561273 5:143726 6:514372 7:125634  
7 6     1:567234 2:175634 3:172564 4:561723 5:143276 6:514327 7:156234  
7 6     1:276543 2:657143 3:652714 4:271653 5:623417 6:234175 7:265143  
7 6     1:432765 2:365714 3:214657 4:321675 5:234167 6:234175 7:235461  
7 6     1:456723 2:341756 3:412576 4:123567 5:143276 6:143257 7:146352  
7 6     1:672345 2:175634 3:127564 4:671235 5:761432 6:714325 7:146532  
7 6     1:234567 2:417563 3:412756 4:235617 5:432761 6:432571 7:324165  
7 6     1:327654 2:143657 3:146527 4:321765 5:341672 6:341752 7:413256  
7 6     1:456237 2:415673 3:641257 4:612375 5:473261 6:437251 7:641325  
7 6     1:456273 2:415637 3:641725 4:612735 5:437261 6:473251 7:641253  
7 6     1:326574 2:365147 3:521476 4:532167 5:347162 6:374152 7:532416  
7 6     1:326547 2:365174 3:521746 4:532716 5:374162 6:347152 7:532164  
7 6     1:473265 2:436571 3:465721 4:321657 5:234167 6:234175 7:456231  
7 6     1:345672 2:374156 3:412567 4:356712 5:143276 6:143257 7:365142  
7 6     1:345672 2:341756 3:412567 4:356712 5:432761 6:432571 7:436521  
7 6     1:432765 2:436571 3:465721 4:321657 5:341672 6:341752 7:345612  
7 6     1:456723 2:417563 3:471256 4:123567 5:143276 6:143257 7:465213  
7 6     1:327654 2:365714 3:214657 4:372165 5:234167 6:234175 7:356124  
7 6     1:627345 2:715634 3:172564 4:617235 5:614372 6:174325 7:125346  
7 6     1:437265 2:436571 3:465721 4:321657 5:234167 6:234175 7:345621  
7 6     1:345672 2:347156 3:412567 4:356712 5:143276 6:143257 7:436512  
7 6     1:743265 2:765143 3:675214 4:675321 5:716234 6:273415 7:652341  
7 6     1:762345 2:157634 3:125764 4:761235 5:671432 6:143275 7:143256  
7 6     1:672345 2:156734 3:125674 4:671235 5:761432 6:143257 7:143265  
7 6     1:562347 2:175634 3:127564 4:561237 5:143276 6:143257 7:651432  
7 6     1:576234 2:374156 3:741256 4:357612 5:714326 6:732514 7:356142  
7 6     1:473265 2:675143 3:467521 4:732165 5:741623 6:723415 7:465231  
7 6     1:543267 2:571436 3:657214 4:657321 5:672341 6:523417 7:516234  
7 6     1:743265 2:751436 3:675214 4:675321 5:716234 6:723415 7:652341  
7 6     1:672345 2:634157 3:567412 4:567123 5:614327 6:571432 7:625143  
7 6     1:762345 2:734156 3:576412 4:576123 5:714326 6:725143 7:561432  

7 6     1:475623 2:751643 3:475162 4:571632 5:746123 6:471523 7:451623  
7 6     1:276543 2:671534 3:276154 4:761523 5:271643 6:725143 7:261543  
7 6     1:456723 2:516743 3:451672 4:516732 5:123467 6:415723 7:415623  
7 6     1:457623 2:517643 3:451762 4:517632 5:123476 6:415723 7:415623  
7 6     1:265743 2:615734 3:261574 4:615723 5:216743 6:143257 7:216543  
7 6     1:267543 2:617534 3:261754 4:617523 5:216743 6:143275 7:216543  
7 6     1:543276 2:534761 3:542761 4:361527 5:432716 6:432751 7:534261  
7 6     1:543726 2:534761 3:547261 4:361572 5:437216 6:437251 7:534261  
7 6     1:623475 2:351647 3:624751 4:632751 5:234761 6:234715 7:632451  
7 6     1:623745 2:351674 3:627451 4:632751 5:237461 6:237415 7:632451  
7 6     1:623745 2:674351 3:274516 4:632751 5:237461 6:273415 7:362451  
7 6     1:543726 2:534761 3:472615 4:572361 5:473216 6:437251 7:354261  
7 6     1:576234 2:517643 3:451762 4:571632 5:476123 6:415723 7:145623  
7 6     1:675432 2:671534 3:261754 4:617523 5:216743 6:275143 7:126543  
7 6     1:456723 2:516743 3:451672 4:516732 5:123476 6:415723 7:416523  
7 6     1:457623 2:517643 3:451762 4:517632 5:123467 6:417523 7:415623  
7 6     1:265743 2:615734 3:261574 4:615723 5:216743 6:143275 7:215643  
7 6     1:267543 2:617534 3:261754 4:617523 5:217643 6:143257 7:216543  
7 6     1:475623 2:571643 3:457162 4:571632 5:723461 6:471523 7:451623  
7 6     1:276543 2:671534 3:267154 4:671523 5:271643 6:743251 7:261543  
7 6     1:543276 2:534761 3:542761 4:361572 5:432716 6:432751 7:532461  
7 6     1:543726 2:537461 3:547261 4:361527 5:437216 6:437251 7:534261  
7 6     1:547326 2:573461 3:574261 4:761523 5:473216 6:473251 7:543261  
7 6     1:623475 2:351674 3:624751 4:632751 5:234761 6:234715 7:634251  
7 6     1:623745 2:351647 3:627451 4:637251 5:237461 6:237415 7:632451  
7 6     1:627345 2:751643 3:672451 4:673251 5:273461 6:273415 7:623451  
7 6     1:456723 2:516743 3:451672 4:516732 5:172346 6:415723 7:451623  
7 6     1:265743 2:615734 3:261574 4:615723 5:216743 6:174325 7:261543  
7 6     1:475623 2:751643 3:457162 4:571632 5:734612 6:471523 7:451623  
7 6     1:276543 2:671534 3:267154 4:761523 5:271643 6:732514 7:261543  
7 6     1:547326 2:573461 3:574261 4:715236 5:473216 6:743251 7:543261  
7 6     1:627345 2:716435 3:672451 4:673251 5:723461 6:273415 7:623451  
7 6     1:457623 2:517643 3:451762 4:517632 5:172346 6:417523 7:451623  
7 6     1:267543 2:617534 3:261754 4:617523 5:217643 6:174325 7:261543  
7 6     1:543726 2:537461 3:547261 4:376152 5:437216 6:437251 7:543261  
7 6     1:547326 2:573461 3:547261 4:736152 5:473216 6:473251 7:543261  
7 6     1:456723 2:516743 3:451672 4:516327 5:123476 6:415723 7:165423  
7 6     1:265743 2:615347 3:261574 4:615723 5:216743 6:143275 7:156243  
7 6     1:456237 2:516437 3:162457 4:516732 5:127346 6:415237 7:451623  
7 6     1:456273 2:516473 3:451627 4:516372 5:123746 6:415273 7:162453  
7 6     1:265437 2:615734 3:154267 4:615237 5:216437 6:147325 7:261543  
7 6     1:265473 2:615374 3:261547 4:615273 5:216473 6:143725 7:154263  
7 6     1:326547 2:534617 3:542617 4:367152 5:432716 6:432517 7:543261  
7 6     1:345627 2:357164 3:624517 4:632517 5:234617 6:234715 7:623451  
7 6     1:543267 2:534671 3:542671 4:361752 5:432176 6:432571 7:326541  
7 6     1:623457 2:351764 3:624571 4:632571 5:234671 6:234175 7:345621  
7 6     1:456723 2:516743 3:451672 4:516327 5:123467 6:415723 7:156423  
7 6     1:265743 2:615347 3:261574 4:615723 5:216743 6:143257 7:165243  
7 6     1:543276 2:534761 3:542761 4:361527 5:432167 6:432751 7:342561  
7 6     1:623475 2:351647 3:624751 4:632751 5:234761 6:234157 7:324651  
7 6     1:456237 2:164357 3:162457 4:516732 5:172346 6:415237 7:451623  
7 6     1:265437 2:615734 3:154267 4:152367 5:216437 6:174325 7:261543  
7 6     1:456273 2:516743 3:451627 4:516327 5:461273 6:572341 7:512643  
7 6     1:456723 2:517643 3:451672 4:516372 5:461723 6:527341 7:516243  
7 6     1:265473 2:615347 3:261547 4:615723 5:674321 6:251473 7:614523  
7 6     1:265743 2:615374 3:261574 4:617523 5:647321 6:251743 7:615423  
7 6     1:623457 2:643571 3:624571 4:275163 5:234761 6:234157 7:235461  
7 6     1:623475 2:643751 3:624751 4:257163 5:237461 6:234175 7:234561  
7 6     1:543267 2:476153 3:542671 4:523671 5:432167 6:432751 7:436251  
7 6     1:543276 2:467153 3:542761 4:523761 5:432176 6:437251 7:432651  
7 6     1:456273 2:516743 3:451627 4:516327 5:123476 6:415273 7:162543  
7 6     1:265473 2:615347 3:261547 4:615723 5:216473 6:143275 7:154623  
7 6     1:543267 2:534671 3:542671 4:361572 5:432167 6:432751 7:326451  
7 6     1:623457 2:351674 3:624571 4:632571 5:234761 6:234157 7:345261  
7 6     1:456723 2:516743 3:451672 4:516372 5:123467 6:415723 7:156243  
7 6     1:265743 2:615374 3:261574 4:615723 5:216743 6:143257 7:165423  
7 6     1:456237 2:516437 3:162457 4:176325 5:127346 6:152347 7:451623  
7 6     1:265437 2:175346 3:154267 4:615237 5:164327 6:147325 7:261543  
7 6     1:562374 2:351674 3:162745 4:516327 5:123476 6:152734 7:136254  
7 6     1:654372 2:615347 3:154726 4:361572 5:164732 6:143275 7:135462  
7 6     1:326754 2:346715 3:426175 4:361572 5:432167 6:143275 7:312645  
7 6     1:345762 2:351674 3:245176 4:325716 5:123476 6:234157 7:314526  
7 6     1:543726 2:534761 3:547261 4:572361 5:743216 6:514327 7:345621  
7 6     1:623745 2:674351 3:627451 4:632751 5:612347 6:723415 7:326541  
7 6     1:267543 2:761534 3:261754 4:236157 5:216743 6:275143 7:162453  
7 6     1:457623 2:435167 3:451762 4:751632 5:476123 6:415723 7:154263  
7 6     1:543267 2:153476 3:154726 4:157236 5:167432 6:514327 7:451623  
7 6     1:345672 2:176435 3:167245 4:163725 5:123467 6:341527 7:431562  
7 6     1:326574 2:153746 3:157426 4:175236 5:321647 6:143257 7:231654  
7 6     1:432765 2:347615 3:261547 4:236157 5:216437 6:432751 7:253461  
7 6     1:437265 2:753461 3:761542 4:736152 5:716432 6:437251 7:342615  
7 6     1:234756 2:435167 3:451627 4:327516 5:234761 6:415237 7:463251  
7 6     1:237456 2:735164 3:751624 4:763251 5:237461 6:715234 7:324516  
7 6     1:623457 2:516743 3:516724 4:632517 5:612347 6:157234 7:641523  
7 6     1:723456 2:517643 3:517624 4:732516 5:712346 6:741523 7:156234  
7 6     1:543267 2:534617 3:615742 4:615723 5:167432 6:514327 7:521643  
7 6     1:743265 2:734615 3:617542 4:617523 5:721643 6:714325 7:165432  
7 6     1:543267 2:153476 3:157426 4:157236 5:167432 6:514327 7:516243  
7 6     1:623457 2:167435 3:167245 4:163275 5:612347 6:157234 7:615423  
7 6     1:347562 2:435167 3:451627 4:327516 5:347612 6:341572 7:432651  
7 6     1:327654 2:347615 3:261547 4:236157 5:321674 6:327514 7:234561  
7 6     1:432765 2:347615 3:261547 4:236157 5:321647 6:432751 7:235461  
7 6     1:234756 2:435167 3:451627 4:327516 5:234761 6:341527 7:436251  
7 6     1:623457 2:516743 3:516724 4:163257 5:612347 6:157234 7:614523  
7 6     1:543267 2:153467 3:615742 4:615723 5:167432 6:514327 7:512643  
7 6     1:562347 2:435716 3:571624 4:571632 5:346172 6:523417 7:345612  
7 6     1:762345 2:437516 3:751624 4:751632 5:347612 6:723415 7:346152  
7 6     1:654327 2:671534 3:671542 4:236715 5:643217 6:325174 7:326514  
7 6     1:754326 2:761534 3:761542 4:237615 5:743216 6:327514 7:325164  
7 6     1:273456 2:164375 3:245167 4:251637 5:612734 6:273415 7:162435  
7 6     1:237456 2:164735 3:162475 4:251673 5:612374 6:237415 7:245163  
7 6     1:234756 2:167435 3:162745 4:275163 5:612347 6:234715 7:251643  
7 6     1:432765 2:476153 3:154726 4:157236 5:432716 6:514327 7:461523  
7 6     1:654327 2:615347 3:615472 4:157236 5:176432 6:143275 7:123465  
7 6     1:562347 2:167435 3:516274 4:516327 5:123476 6:175234 7:143256  
7 6     1:432675 2:374615 3:426157 4:361572 5:432167 6:327514 7:351642  
7 6     1:234576 2:351674 3:245167 4:372516 5:347612 6:234157 7:361524  

7 6     1:576234 2:716534 3:712654 4:576123 5:671432 6:753214 7:561234  
7 6     1:372654 2:735614 3:271456 4:372165 5:716234 6:712354 7:321654  
7 6     1:726543 2:576143 3:576214 4:721653 5:672341 6:754123 7:562143  
7 6     1:762345 2:734165 3:276541 4:761235 5:372614 6:372145 7:326145  
7 6     1:475623 2:753416 3:754126 4:712356 5:174326 6:174532 7:145326  
7 6     1:473265 2:174356 3:174562 4:716532 5:734162 6:735412 7:143562  
7 6     1:567234 2:176534 3:172654 4:561723 5:174326 6:174532 7:561234  
7 6     1:327654 2:174356 3:174562 4:321765 5:176234 6:172354 7:321654  
7 6     1:276543 2:567143 3:562714 4:271653 5:273416 6:273541 7:562143  
7 6     1:726543 2:567143 3:567214 4:721653 5:723416 6:723541 7:562143  
7 6     1:672345 2:675341 3:675412 4:671235 5:326714 6:327145 7:326145  
7 6     1:762345 2:765341 3:765412 4:761235 5:327614 6:327145 7:326145  
7 6     1:374562 2:653741 3:657412 4:375612 5:372614 6:372145 7:653412  
7 6     1:734562 2:657341 3:657412 4:735612 5:732614 6:732145 7:653412  
7 6     1:574326 2:576143 3:576214 4:573216 5:237416 6:235741 7:235416  
7 6     1:754326 2:756143 3:756214 4:753216 5:237416 6:237541 7:235416  
7 6     1:654732 2:473561 3:475621 4:657321 5:471623 6:471235 7:654321  
7 6     1:657432 2:743561 3:745621 4:657321 5:741623 6:741235 7:654321  
7 6     1:567234 2:176534 3:172654 4:561723 5:617432 6:145327 7:516234  
7 6     1:327654 2:143567 3:217456 4:321765 5:176234 6:172354 7:312654  
7 6     1:576234 2:716534 3:712654 4:567123 5:671432 6:745321 7:561234  
7 6     1:372654 2:743561 3:271456 4:327165 5:716234 6:712354 7:321654  
7 6     1:276543 2:567143 3:562714 4:271653 5:627341 6:235417 7:526143  
7 6     1:726543 2:576143 3:567214 4:721653 5:672341 6:735412 7:562143  
7 6     1:672345 2:653417 3:267541 4:671235 5:326714 6:327145 7:362145  
7 6     1:762345 2:753416 3:276541 4:761235 5:327614 6:372145 7:326145  
7 6     1:374562 2:653741 3:657412 4:375612 5:326147 6:537214 7:635412  
7 6     1:734562 2:657341 3:675412 4:735612 5:726143 6:573214 7:653412  
7 6     1:574326 2:357614 3:562147 4:573216 5:237416 6:235741 7:253416  
7 6     1:754326 2:375614 3:762145 4:753216 5:273416 6:237541 7:235416  
7 6     1:654732 2:473561 3:475621 4:657321 5:416237 6:547123 7:645321  
7 6     1:657432 2:743561 3:745621 4:675321 5:716234 6:574123 7:654321  
7 6     1:234756 2:347165 3:412657 4:237561 5:473261 6:475321 7:243561  
7 6     1:237456 2:374165 3:712654 4:273561 5:743261 6:745321 7:234561  
7 6     1:457623 2:573416 3:574126 4:561237 5:147326 6:145732 7:154326  
7 6     1:475623 2:753416 3:754126 4:761235 5:174326 6:147532 7:145326  
7 6     1:437265 2:143756 3:147562 4:321657 5:374162 6:375412 7:134562  
7 6     1:473265 2:147356 3:174562 4:721653 5:734162 6:735412 7:143562  
7 6     1:234567 2:417653 3:412765 4:127356 5:276143 6:271453 7:421653  
7 6     1:734562 2:471653 3:417265 4:172356 5:726143 6:721453 7:412653  
7 6     1:654327 2:671435 3:672145 4:167532 5:416723 6:417235 7:461235  
7 6     1:754326 2:761435 3:762145 4:176532 5:417623 6:471235 7:416235  
7 6     1:567234 2:176534 3:172654 4:561723 5:147326 6:174532 7:612354  
7 6     1:327654 2:174356 3:147562 4:321765 5:176234 6:172354 7:216534  
7 6     1:276543 2:567143 3:562714 4:271653 5:237416 6:273541 7:621453  
7 6     1:672345 2:675341 3:657412 4:671235 5:326714 6:327145 7:261435  
7 6     1:374562 2:653741 3:657412 4:375612 5:372614 6:327145 7:534162  
7 6     1:574326 2:567143 3:576214 4:573216 5:237416 6:235741 7:354126  
7 6     1:654732 2:473561 3:475621 4:657321 5:471623 6:417235 7:543261  
7 6     1:234756 2:417653 3:471265 4:237561 5:473261 6:475321 7:345621  
7 6     1:273456 2:417653 3:412765 4:237561 5:276143 6:271453 7:126543  
7 6     1:675432 2:671435 3:672145 4:657321 5:416723 6:417235 7:162345  
7 6     1:567234 2:573416 3:574126 4:576123 5:147326 6:145732 7:453216  
7 6     1:327654 2:143756 3:147562 4:372165 5:374162 6:375412 7:435612  
7 6     1:654732 2:561473 3:147562 4:165732 5:176234 6:172354 7:651432  
7 6     1:234756 2:176534 3:172654 4:123756 5:147326 6:321475 7:231456  
7 6     1:456723 2:417653 3:654172 4:561723 5:473261 6:475321 7:564123  
7 6     1:432765 2:473561 3:475621 4:321765 5:234176 6:417235 7:324165  
7 6     1:327654 2:356714 3:562714 4:653271 5:374162 6:375412 7:563214  
7 6     1:567234 2:573416 3:574126 4:235671 5:326714 6:532714 7:325614  
7 6     1:562374 2:653741 3:265741 4:237561 5:276143 6:271453 7:652341  
7 6     1:326574 2:671435 3:672145 4:657321 5:623741 6:235741 7:236541  
7 6     1:374562 2:341765 3:412765 4:375612 5:143276 6:327145 7:413265  
7 6     1:574326 2:567143 3:145672 4:573216 5:416723 6:541723 7:415623  
7 6     1:276543 2:143756 3:214756 4:271653 5:237416 6:412375 7:142356  
7 6     1:672345 2:416573 3:657412 4:671235 5:614732 6:145732 7:146532  
7 6     1:654732 2:561473 3:147562 4:165732 5:162374 6:172354 7:614532  
7 6     1:234756 2:176534 3:126574 4:123756 5:147326 6:321475 7:214356  
7 6     1:456723 2:417653 3:654172 4:561723 5:473261 6:453271 7:541623  
7 6     1:432765 2:435671 3:475621 4:321765 5:234176 6:417235 7:341265  
7 6     1:276543 2:143756 3:214756 4:216573 5:237416 6:412375 7:123456  
7 6     1:345672 2:341765 3:412765 4:375612 5:143276 6:327145 7:432165  
7 6     1:654732 2:561473 3:147562 4:165732 5:162374 6:123574 7:146532  
7 6     1:657432 2:561743 3:174562 4:176532 5:162347 6:123547 7:165432  
7 6     1:234756 2:165374 3:126574 4:123756 5:147326 6:321475 7:142356  
7 6     1:237456 2:165347 3:126547 4:172356 5:174326 6:321745 7:123456  
7 6     1:456723 2:417653 3:654172 4:561723 5:432671 6:453271 7:415623  
7 6     1:432765 2:435671 3:456271 4:321765 5:234176 6:417235 7:413265  
7 6     1:327654 2:356714 3:562714 4:653271 5:341672 6:354172 7:325614  
7 6     1:372654 2:375614 3:567214 4:653721 5:341627 6:354127 7:356214  
7 6     1:732654 2:735614 3:756214 4:657321 5:741623 6:754123 7:563214  
7 6     1:567234 2:534176 3:541276 4:235671 5:326714 6:532714 7:563214  
7 6     1:576234 2:534167 3:541267 4:235761 5:327614 6:573214 7:532614  
7 6     1:756234 2:734165 3:741265 4:237561 5:732614 6:753214 7:325614  
7 6     1:345672 2:341765 3:412765 4:356172 5:143276 6:327145 7:324165  
7 6     1:345627 2:374165 3:417265 4:356127 5:143726 6:372145 7:341265  
7 6     1:745623 2:734165 3:741265 4:756123 5:147326 6:732145 7:413265  
7 6     1:543276 2:567143 3:145672 4:532176 5:416723 6:541723 7:564123  
7 6     1:543267 2:576143 3:145762 4:532167 5:417623 6:574123 7:541623  
7 6     1:743265 2:756143 3:147562 4:732165 5:741623 6:754123 7:415623  
7 6     1:456723 2:416573 3:412675 4:172356 5:614372 6:145732 7:416532  
7 6     1:432765 2:143756 3:214576 4:176532 5:416273 6:412375 7:412356  
7 6     1:456273 2:653471 3:654172 4:561723 5:614732 6:573214 7:654123  
7 6     1:432675 2:375614 3:214756 4:321765 5:234176 6:235471 7:234165  
7 6     1:326574 2:356714 3:271456 4:321675 5:623471 6:235741 7:326541  
7 6     1:562374 2:653741 3:265471 4:561273 5:671432 6:532714 7:562341  
7 6     1:654372 2:356174 3:562714 4:653271 5:623741 6:574123 7:653214  
7 6     1:234576 2:374165 3:265741 4:235671 5:326714 6:532174 7:235614  
7 6     1:234756 2:341765 3:276541 4:123576 5:326174 6:321475 7:321456  
7 6     1:654732 2:561473 3:562174 4:165372 5:672341 6:541723 7:561432  
7 6     1:475623 2:341675 3:412765 4:123756 5:143276 6:145372 7:143265  
7 6     1:473265 2:143576 3:145672 4:165732 5:416723 6:541273 7:145623  
7 6     1:456723 2:416573 3:412675 4:123576 5:614372 6:145732 7:164532  
7 6     1:432765 2:143756 3:214576 4:165372 5:416273 6:412375 7:124356  
7 6     1:456273 2:653471 3:654172 4:561723 5:614732 6:532174 7:546123  
7 6     1:432675 2:356174 3:214756 4:321765 5:234176 6:235471 7:342165  
7 6     1:326574 2:356714 3:214576 4:321675 5:623471 6:235741 7:263541  
7 6     1:562374 2:653741 3:265471 4:561273 5:614372 6:532714 7:625341  
7 6     1:654372 2:356174 3:562714 4:653271 5:623741 6:541273 7:536214  
7 6     1:234576 2:341675 3:265741 4:235671 5:326714 6:532174 7:352614  
7 6     1:234756 2:341765 3:265471 4:123576 5:326174 6:321475 7:213456  
7 6     1:654732 2:561473 3:562174 4:165372 5:623471 6:541723 7:615432  
7 6     1:456273 2:341675 3:412765 4:123756 5:143276 6:145372 7:431265  
7 6     1:432675 2:143576 3:145672 4:165732 5:416723 6:541273 7:451623  
7 6     1:762345 2:165734 3:126574 4:761235 5:671432 6:147532 7:614325  
7 6     1:562347 2:167534 3:126754 4:561237 5:614327 6:145732 7:651432  
7 6     1:726543 2:147356 3:271456 4:721653 5:162374 6:123754 7:214563  
7 6     1:326547 2:143756 3:214567 4:321657 5:162734 6:127354 7:231456  
7 6     1:345672 2:753416 3:754126 4:356712 5:327614 6:573214 7:532146  
7 6     1:345762 2:653417 3:654127 4:357612 5:326714 6:532147 7:563214  
7 6     1:543276 2:375614 3:567214 4:532716 5:734162 6:735412 7:356142  
7 6     1:543726 2:356147 3:562714 4:537216 5:234167 6:235417 7:325614  
7 6     1:475623 2:534176 3:541726 4:567123 5:743261 6:745321 7:456231  
7 6     1:473265 2:743561 3:745621 4:327165 5:341762 6:354172 7:432651  
7 6     1:237456 2:716534 3:712654 4:172356 5:261473 6:214753 7:123564  
7 6     1:234756 2:416537 3:412657 4:123567 5:261743 6:217453 7:142356  
7 6     1:672345 2:176534 3:172654 4:671235 5:761432 6:145327 7:146523  
7 6     1:276543 2:143567 3:721456 4:271653 5:176234 6:172354 7:142365  
7 6     1:374562 2:573416 3:574126 4:375612 5:326147 6:753214 7:325641  
7 6     1:574326 2:735614 3:562147 4:573216 5:374162 6:375412 7:563241  
7 6     1:623475 2:176534 3:126547 4:123567 5:261743 6:174532 7:621345  
7 6     1:265473 2:174356 3:621745 4:165327 5:162347 6:172354 7:261543  
7 6     1:345627 2:341657 3:541276 4:375612 5:372614 6:453721 7:543126  
7 6     1:745623 2:741653 3:547126 4:735612 5:732614 6:457321 7:541236  
7 6     1:543267 2:435761 3:576214 4:573216 5:341672 6:541237 7:345162  
7 6     1:743265 2:437561 3:756214 4:753216 5:347162 6:741235 7:341652  
7 6     1:432657 2:435617 3:475621 4:532176 5:471623 6:354712 7:534216  
7 6     1:732654 2:735614 3:745621 4:537216 5:741623 6:357412 7:532146  
7 6     1:456237 2:534716 3:471265 4:356172 5:473261 6:453217 7:354612  
7 6     1:756234 2:537416 3:741265 4:357612 5:743261 6:753214 7:356142  
7 6     1:627345 2:716534 3:726541 4:723561 5:267143 6:714532 7:623415  
7 6     1:267543 2:714356 3:627145 4:765321 5:762341 6:712354 7:265413  
7 6     1:345762 2:534167 3:574126 4:576123 5:432671 6:532147 7:435261  
7 6     1:347562 2:734165 3:754126 4:756123 5:437261 6:732145 7:432651  
7 6     1:543726 2:356147 3:456271 4:372165 5:374162 6:354127 7:453621  
7 6     1:547326 2:756143 3:457621 4:732165 5:734162 6:754123 7:456231  
7 6     1:276543 2:614375 3:214567 4:216537 5:162734 6:273541 7:612435  
7 6     1:726543 2:617435 3:714562 4:716532 5:167234 6:723541 7:614325  
7 6     1:672345 2:675341 3:126754 4:612357 5:614327 6:214573 7:216453  
7 6     1:762345 2:765341 3:127654 4:712356 5:714326 6:217453 7:214563  
7 6     1:273456 2:165374 3:265417 4:612735 5:261437 6:271453 7:162534  
7 6     1:723456 2:167534 3:765412 4:617235 5:761432 6:721453 7:165324  
7 6     1:675432 2:671435 3:621457 4:216753 5:623417 6:123574 7:126354  
7 6     1:765432 2:761435 3:721456 4:217653 5:723416 6:127354 7:123564  
7 6     1:437265 2:147356 3:145627 4:165372 5:416237 6:417235 7:145326  
7 6     1:754326 2:714356 3:174562 4:176532 5:176234 6:712354 7:126543  
7 6     1:457623 2:417653 3:412657 4:123576 5:143267 6:147532 7:143562  
7 6     1:734562 2:716534 3:172654 4:172356 5:174326 6:714532 7:162345  
7 6     1:475623 2:471653 3:741265 4:761235 5:743261 6:475321 7:435612  
7 6     1:745623 2:741653 3:471265 4:735612 5:473261 6:745321 7:461235  
7 6     1:237456 2:347165 3:265471 4:235617 5:326147 6:327145 7:235416  
7 6     1:372654 2:375614 3:762145 4:732165 5:734162 6:375412 7:345621  
7 6     1:732654 2:735614 3:745621 4:372165 5:374162 6:735412 7:362145  
7 6     1:657432 2:567143 3:562147 4:653217 5:623471 6:547123 7:653412  
7 6     1:576234 2:573416 3:754126 4:756123 5:726143 6:573214 7:543261  
7 6     1:756234 2:753416 3:574126 4:576123 5:743261 6:753214 7:526143  
7 6     1:723456 2:753416 3:276541 4:273561 5:276143 6:721453 7:216534  
7 6     1:327654 2:357614 3:214576 4:321657 5:234167 6:237541 7:234561  
7 6     1:567234 2:657341 3:654127 4:561237 5:614372 6:537214 7:654321  
7 6     1:765432 2:761435 3:672145 4:675321 5:672341 6:735412 7:612354  
7 6     1:675432 2:671435 3:762145 4:765321 5:762341 6:712354 7:635412  
7 6     1:273456 2:716534 3:726541 4:723561 5:726143 6:271453 7:253416  
7 6     1:754326 2:714356 3:714562 4:167532 5:176234 6:123574 7:132654  
7 6     1:734562 2:165374 3:172654 4:127356 5:714326 6:714532 7:156234  
7 6     1:457623 2:741653 3:741265 4:761235 5:432671 6:475321 7:423561  
7 6     1:437265 2:473561 3:456271 4:721653 5:741623 6:741235 7:465321  
7 6     1:732654 2:357614 3:762145 4:732165 5:341672 6:375412 7:314562  
7 6     1:756234 2:573416 3:541276 4:756123 5:726143 6:537214 7:514326  
7 6     1:723456 2:753416 3:267541 4:723561 5:276143 6:214573 7:241653  
7 6     1:765432 2:614375 3:672145 4:765321 5:627341 6:735412 7:641235  
7 6     1:265473 2:743561 3:217456 4:271653 5:723416 6:723541 7:256143  
7 6     1:623475 2:765341 3:765412 4:671235 5:617432 6:745321 7:632145  
7 6     1:374562 2:347165 3:712654 4:356172 5:732614 6:732145 7:365412  
7 6     1:574326 2:756143 3:756214 4:532176 5:716234 6:547123 7:523416  
7 6     1:627345 2:716534 3:172654 4:617235 5:614732 6:145327 7:162354  
7 6     1:456723 2:416573 3:412675 4:123756 5:614372 6:145732 7:165432  
7 6     1:234576 2:176534 3:412657 4:123567 5:143267 6:217453 7:214356  
7 6     1:562347 2:653417 3:574126 4:357612 5:326174 6:532147 7:356214  
7 6     1:374562 2:537416 3:547126 4:735612 5:326147 6:532714 7:354162  
7 6     1:234567 2:167534 3:127654 4:123756 5:276143 6:721453 7:216543  
7 6     1:326574 2:614357 3:147562 4:176532 5:162347 6:123547 7:162534  
7 6     1:547326 2:174356 3:174562 4:716532 5:162374 6:127354 7:145362  
7 6     1:623457 2:416573 3:276541 4:237561 5:261437 6:214537 7:261543  
7 6     1:745623 2:471653 3:471265 4:617235 5:437261 6:453271 7:416253  
7 6     1:265437 2:614357 3:621457 4:657321 5:672341 6:412375 7:621345  
7 6     1:743265 2:435671 3:457621 4:217653 5:471623 6:471235 7:412635  
7 6     1:372654 2:735614 3:627145 4:372165 5:347162 6:354172 7:326154  
7 6     1:543267 2:567143 3:456217 4:532167 5:234176 6:574123 7:543126  
7 6     1:273456 2:537416 3:726541 4:273561 5:261473 6:217453 7:235461  
7 6     1:675432 2:617435 3:621475 4:675321 5:762341 6:357412 7:653421  
7 6     1:345672 2:734165 3:127654 4:357612 5:372614 6:372145 7:321645  
7 6     1:543276 2:576143 3:576214 4:537216 5:167234 6:754123 7:561243  

6 4     1:62435 2:61435 3:61245 4:61235 5:61243 6:12435  
6 4     1:62453 2:61453 3:61245 4:61253 5:61243 6:12453  
6 4     1:62543 2:61543 3:61254 4:61253 5:61243 6:12543  
6 4     1:32456 2:31456 3:12456 4:31256 5:31246 6:31245  
6 4     1:32546 2:31546 3:12546 4:31256 5:31246 6:31254  
6 4     1:32564 2:31564 3:12564 4:31256 5:31264 6:31254  
6 4     1:65243 2:61543 3:61524 4:61523 5:61243 6:15243  
6 4     1:35246 2:31546 3:15246 4:31526 5:31246 6:31524  
6 4     1:35264 2:31564 3:15264 4:31526 5:31264 6:31524  
6 4     1:63425 2:61345 3:61425 4:61325 5:61342 6:13425  
6 4     1:62435 2:61435 3:12465 4:61235 5:61243 6:12453  
6 4     1:62453 2:61453 3:61245 4:61253 5:12463 6:12435  
6 4     1:62543 2:61543 3:61254 4:12563 5:61243 6:12534  
6 4     1:32456 2:31456 3:12465 4:31256 5:12436 6:31245  
6 4     1:32546 2:31546 3:12564 4:12536 5:31246 6:31254  
6 4     1:32564 2:31564 3:12546 4:31256 5:31264 6:12534  
6 4     1:65243 2:61543 3:61524 4:15263 5:61243 6:15234  
6 4     1:35246 2:31546 3:15264 4:15236 5:31246 6:31524  
6 4     1:35264 2:31564 3:15246 4:31526 5:31264 6:15234  
6 4     1:63425 2:13465 3:61425 4:61325 5:61342 6:13452  
6 4     1:63452 2:61345 3:61452 4:61352 5:13462 6:13425  
6 4     1:63542 2:61354 3:61542 4:13562 5:61342 6:13524  
6 4     1:65342 2:61534 3:61542 4:15362 5:61342 6:15324  
6 4     1:23456 2:13465 3:21456 4:21356 5:13426 6:21345  
6 4     1:23546 2:13564 3:21546 4:13526 5:21346 6:21354  
6 4     1:23564 2:13546 3:21564 4:21356 5:21364 6:13524  
6 4     1:25346 2:15364 3:21546 4:15326 5:21346 6:21534  
6 4     1:25364 2:15346 3:21564 4:21536 5:21364 6:15324  
6 4     1:62345 2:61345 3:62145 4:21365 5:62134 6:21354  
6 4     1:62354 2:61354 3:62154 4:62135 5:21364 6:21345  
6 4     1:42356 2:41356 3:42156 4:21365 5:21346 6:42135  
6 4     1:62534 2:61534 3:21564 4:62153 5:62134 6:21543  
6 4     1:42536 2:41536 3:21546 4:21563 5:42136 6:42153  
6 4     1:42563 2:41563 3:42156 4:21536 5:42163 6:21543  
6 4     1:63524 2:31564 3:61524 4:63152 5:63124 6:31542  
6 4     1:43526 2:31546 3:41526 4:31562 5:43126 6:43152  
6 4     1:43562 2:43156 3:41562 4:31526 5:43162 6:31542  
6 4     1:24365 2:64315 3:62415 4:62315 5:62431 6:24351  
6 4     1:42563 2:64513 3:64251 4:62513 5:64213 6:42531  
6 4     1:42536 2:34516 3:42561 4:32516 5:34216 6:34251  
6 4     1:34265 2:63415 3:64215 4:63215 5:63421 6:34251  
6 4     1:45263 2:64513 3:64521 4:65213 5:64213 6:45231  
6 4     1:54263 2:65413 3:65421 4:65213 5:64213 6:54231  
6 4     1:45236 2:34516 3:45261 4:35216 5:34216 6:34521  
6 4     1:54236 2:35416 3:54261 4:35216 5:34216 6:35421  
6 4     1:43562 2:64351 3:64512 4:63512 5:64312 6:43521  
6 4     1:45362 2:64531 3:64512 4:65312 5:64312 6:45321  
6 4     1:54362 2:65431 3:65412 4:65312 5:64312 6:54321  
6 4     1:43526 2:43561 3:24516 4:23516 5:24316 6:24351  
6 4     1:45326 2:45361 3:24516 4:25316 5:24316 6:24531  
6 4     1:54326 2:54361 3:25416 4:25316 5:24316 6:25431  
6 4     1:62435 2:64351 3:62451 4:62351 5:24361 6:24315  
6 4     1:62453 2:64531 3:24561 4:62531 5:62431 6:24513  
6 4     1:62543 2:65431 3:25461 4:62531 5:62431 6:25413  
6 4     1:65243 2:65431 3:52461 4:65231 5:62431 6:52413  
6 4     1:63452 2:34561 3:64521 4:63521 5:63421 6:34512  
6 4     1:63542 2:35461 3:65421 4:63521 5:63421 6:35412  
6 4     1:65342 2:53461 3:65421 4:65321 5:63421 6:53412  
6 4     1:62435 2:61435 3:61245 4:12635 5:61243 6:12354  
6 4     1:62453 2:61453 3:61245 4:12653 5:61243 6:12534  
6 4     1:62543 2:61543 3:61254 4:61253 5:12643 6:12435  
6 4     1:32456 2:31456 3:12564 4:12356 5:31246 6:31245  
6 4     1:32546 2:31546 3:12465 4:31256 5:12346 6:31254  
6 4     1:32564 2:31564 3:12645 4:31256 5:12364 6:31254  
6 4     1:65243 2:15643 3:61524 4:61523 5:61243 6:15432  
6 4     1:63425 2:61345 3:61425 4:13625 5:61342 6:13254  
6 4     1:35624 2:31564 3:15246 4:31562 5:31624 6:15324  
6 4     1:63452 2:61345 3:61452 4:13652 5:61342 6:13524  
6 4     1:63542 2:61354 3:61542 4:61352 5:13642 6:13425  
6 4     1:65342 2:61534 3:15642 4:61532 5:61342 6:15423  
6 4     1:23456 2:13564 3:21456 4:13256 5:21346 6:21345  
6 4     1:23546 2:13465 3:21546 4:21356 5:13246 6:21354  
6 4     1:23564 2:13645 3:21564 4:21356 5:13264 6:21354  
6 4     1:25634 2:15346 3:21564 4:21563 5:21634 6:15234  
6 4     1:25634 2:65134 3:62514 4:62513 5:62134 6:25341  
6 4     1:42635 2:64135 3:64215 4:62135 5:64213 6:42351  
6 4     1:52634 2:65134 3:65214 4:65213 5:62134 6:52341  
6 4     1:42653 2:64153 3:64215 4:62153 5:64213 6:42531  
6 4     1:42356 2:34156 3:42561 4:32156 5:34216 6:34215  
6 4     1:43256 2:43561 3:24156 4:23156 5:24316 6:24315  
6 4     1:62435 2:61435 3:12465 4:12635 5:61243 6:12534  
6 4     1:62453 2:61453 3:61245 4:12653 5:12463 6:12354  
6 4     1:62543 2:61543 3:61254 4:12563 5:12643 6:12345  
6 4     1:32456 2:31456 3:12654 4:12356 5:12436 6:31245  
6 4     1:32546 2:31546 3:12645 4:12536 5:12346 6:31254  
6 4     1:32564 2:31564 3:12465 4:31256 5:12364 6:12534  
6 4     1:65243 2:15643 3:61524 4:15263 5:61243 6:15342  
6 4     1:63425 2:13465 3:61425 4:13625 5:61342 6:13524  
6 4     1:63452 2:61345 3:61452 4:13652 5:13462 6:13254  
6 4     1:63542 2:61354 3:61542 4:13562 5:13642 6:13245  
6 4     1:65342 2:61534 3:15642 4:15362 5:61342 6:15243  
6 4     1:23456 2:13654 3:21456 4:13256 5:13426 6:21345  
6 4     1:23546 2:13645 3:21546 4:13526 5:13246 6:21354  
6 4     1:23564 2:13465 3:21564 4:21356 5:13264 6:13524  
6 4     1:62345 2:61345 3:21645 4:21365 5:62134 6:21543  
6 4     1:62354 2:61354 3:21654 4:62135 5:21364 6:21453  
6 4     1:42356 2:41356 3:21456 4:21653 5:21346 6:42135  
6 4     1:62534 2:61534 3:21564 4:62153 5:21634 6:21435  
6 4     1:42536 2:41536 3:21546 4:21635 5:21436 6:42153  
6 4     1:42563 2:41563 3:42156 4:21365 5:21463 6:21543  
6 4     1:63245 2:31645 3:61245 4:31265 5:63124 6:31542  
6 4     1:63254 2:31654 3:61254 4:63125 5:31264 6:31452  
6 4     1:43256 2:31456 3:41256 4:31652 5:31246 6:43125  
6 4     1:65243 2:51643 3:65124 4:51263 5:61243 6:51342  
6 4     1:63524 2:31564 3:61524 4:63152 5:31624 6:31425  
6 4     1:43526 2:31546 3:41526 4:31625 5:31426 6:43152  
6 4     1:43562 2:43156 3:41562 4:31265 5:31462 6:31542  
6 4     1:65342 2:65134 3:51642 4:51362 5:61342 6:51243  
6 4     1:25634 2:65134 3:25164 4:62513 5:62134 6:25431  
6 4     1:42635 2:64135 3:42165 4:62135 5:64213 6:42531  
6 4     1:52634 2:65134 3:52164 4:65213 5:62134 6:52431  
6 4     1:42653 2:64153 3:64215 4:62153 5:42163 6:42351  
6 4     1:42356 2:34156 3:42651 4:32156 5:42136 6:34215  
6 4     1:35624 2:35164 3:65124 4:63512 5:63124 6:35421  
6 4     1:43625 2:43165 3:64125 4:63125 5:64312 6:43521  
6 4     1:53624 2:53164 3:65124 4:65312 5:63124 6:53421  
6 4     1:43652 2:64315 3:64152 4:63152 5:43162 6:43251  
6 4     1:43256 2:43651 3:24156 4:23156 5:43126 6:24315  
6 4     1:24365 2:64315 3:24615 4:62315 5:62431 6:24513  
6 4     1:42563 2:64513 3:64251 4:62513 5:42613 6:42315  
6 4     1:42536 2:34516 3:42615 4:32516 5:42316 6:34251  
6 4     1:34265 2:34615 3:64215 4:63215 5:63421 6:34512  
6 4     1:45263 2:45613 3:64521 4:65213 5:64213 6:45312  
6 4     1:54263 2:54613 3:65421 4:65213 5:64213 6:54312  
6 4     1:43562 2:64351 3:64512 4:63512 5:43612 6:43215  
6 4     1:45362 2:64531 3:45612 4:65312 5:64312 6:45213  
6 4     1:54362 2:65431 3:54612 4:65312 5:64312 6:54213  
6 4     1:43526 2:43615 3:24516 4:23516 5:43216 6:24351  
6 4     1:62435 2:64351 3:24651 4:62351 5:24361 6:24153  
6 4     1:62453 2:64531 3:24561 4:62531 5:24631 6:24135  
6 4     1:62543 2:65431 3:25461 4:25631 5:62431 6:25134  
6 4     1:65243 2:65431 3:52461 4:52631 5:62431 6:52134  
6 4     1:34256 2:34561 3:42165 4:32561 5:42361 6:42531  
6 4     1:63425 2:34651 3:64251 4:63251 5:34261 6:34152  
6 4     1:63452 2:34561 3:64521 4:63521 5:34621 6:34125  
6 4     1:63542 2:35461 3:65421 4:35621 5:63421 6:35124  
6 4     1:65342 2:53461 3:65421 4:53621 5:63421 6:53124  
6 4     1:24356 2:43165 3:24561 4:23561 5:43261 6:43521  
6 4     1:24653 2:14356 3:24156 4:12356 5:24316 6:12435  
6 4     1:24635 2:14536 3:24516 4:12536 5:24136 6:12453  
6 4     1:24365 2:14563 3:12456 4:12563 5:24163 6:24513  
6 4     1:34652 2:34156 3:14256 4:13256 5:34216 6:13425  
6 4     1:34625 2:34516 3:14526 4:13526 5:34126 6:13452  
6 4     1:34265 2:13456 3:14562 4:13562 5:34162 6:34512  
6 4     1:62435 2:61435 3:12465 4:12365 5:61243 6:12543  
6 4     1:62453 2:61453 3:61245 4:12563 5:12463 6:12345  
6 4     1:62543 2:61543 3:61254 4:12563 5:12463 6:12354  
6 4     1:32456 2:31456 3:12645 4:12536 5:12436 6:31245  
6 4     1:32546 2:31546 3:12654 4:12536 5:12436 6:31254  
6 4     1:32564 2:31564 3:12456 4:31256 5:12634 6:12534  
6 4     1:65243 2:15463 3:61524 4:15263 5:61243 6:15324  
6 4     1:35246 2:15436 3:15624 4:15236 5:31246 6:31524  
6 4     1:63425 2:13465 3:61425 4:13265 5:61342 6:13542  
6 4     1:63452 2:61345 3:61452 4:13562 5:13462 6:13245  
6 4     1:63542 2:61354 3:61542 4:13562 5:13462 6:13254  
6 4     1:65342 2:61534 3:15462 4:15362 5:61342 6:15234  
6 4     1:23456 2:13645 3:21456 4:13526 5:13426 6:21345  
6 4     1:23546 2:13654 3:21546 4:13526 5:13426 6:21354  
6 4     1:23564 2:13456 3:21564 4:21356 5:13624 6:13524  
6 4     1:25346 2:15634 3:15426 4:15326 5:21346 6:21534  
6 4     1:62345 2:61345 3:21465 4:21365 5:62134 6:21534  
6 4     1:62354 2:61354 3:21564 4:62135 5:21364 6:21435  
6 4     1:42356 2:41356 3:21546 4:21635 5:21346 6:42135  
6 4     1:62534 2:61534 3:21564 4:62153 5:21364 6:21453  
6 4     1:42536 2:41536 3:21546 4:21653 5:21346 6:42153  
6 4     1:42563 2:41563 3:42156 4:21356 5:21643 6:21543  
6 4     1:63245 2:31465 3:61245 4:31265 5:63124 6:31524  
6 4     1:63254 2:31564 3:61254 4:63125 5:31264 6:31425  
6 4     1:43256 2:31546 3:41256 4:31625 5:31246 6:43125  
6 4     1:65243 2:51463 3:65124 4:51263 5:61243 6:51324  
6 4     1:35246 2:51436 3:51624 4:51236 5:31246 6:35124  
6 4     1:63524 2:31564 3:61524 4:63152 5:31264 6:31452  
6 4     1:43526 2:31546 3:41526 4:31652 5:31246 6:43152  
6 4     1:43562 2:43156 3:41562 4:31256 5:31642 6:31542  
6 4     1:65342 2:65134 3:51462 4:51362 5:61342 6:51234  
6 4     1:25346 2:51634 3:51426 4:51326 5:21346 6:25134  
6 4     1:62435 2:64351 3:24561 4:62351 5:24361 6:24135  
6 4     1:62453 2:64531 3:24561 4:62531 5:24361 6:24153  
6 4     1:62543 2:65431 3:25461 4:25361 5:62431 6:25143  
6 4     1:65243 2:65431 3:52461 4:52361 5:62431 6:52143  
6 4     1:34256 2:34561 3:42156 4:32561 5:42631 6:42531  
6 4     1:24356 2:43156 3:24561 4:23561 5:43621 6:43521  
6 4     1:24635 2:14356 3:24516 4:12356 5:24316 6:12435  
6 4     1:24653 2:14536 3:24516 4:12536 5:24316 6:12453  
6 4     1:25643 2:15436 3:25416 4:25316 5:12436 6:12543  
6 4     1:24356 2:14563 3:12456 4:12563 5:24613 6:24513  
6 4     1:52643 2:15436 3:52416 4:52316 5:12436 6:15243  
6 4     1:34256 2:13456 3:14562 4:13562 5:34612 6:34512  
6 4     1:62435 2:16435 3:12465 4:61235 5:61243 6:14532  
6 4     1:62453 2:16453 3:61245 4:61253 5:12463 6:14352  
6 4     1:62543 2:16543 3:61254 4:12563 5:61243 6:15342  
6 4     1:65243 2:61543 3:61524 4:15263 5:16243 6:12345  
6 4     1:35246 2:31546 3:12645 4:15236 5:13246 6:31524  
6 4     1:35264 2:31564 3:12465 4:31526 5:13264 6:15234  
6 4     1:63425 2:13465 3:16425 4:61325 5:61342 6:14523  
6 4     1:63452 2:61345 3:16452 4:61352 5:13462 6:14253  
6 4     1:63542 2:61354 3:16542 4:13562 5:61342 6:15243  
6 4     1:65342 2:61534 3:61542 4:15362 5:16342 6:13245  
6 4     1:25346 2:13645 3:21546 4:15326 5:12346 6:21534  
6 4     1:25364 2:13465 3:21564 4:21536 5:12364 6:15324  
6 4     1:26345 2:61345 3:62145 4:21365 5:62134 6:23541  
6 4     1:26354 2:61354 3:62154 4:62135 5:21364 6:23451  
6 4     1:26534 2:61534 3:21564 4:62153 5:62134 6:25431  
6 4     1:36245 2:63145 3:61245 4:31265 5:63124 6:32541  
6 4     1:36254 2:63154 3:61254 4:63125 5:31264 6:32451  
6 4     1:56243 2:65143 3:65124 4:51263 5:61243 6:52341  
6 4     1:53246 2:35146 3:52641 4:51236 5:31246 6:35124  
6 4     1:53264 2:35164 3:52461 4:35126 5:31264 6:51234  
6 4     1:36524 2:31564 3:61524 4:63152 5:63124 6:35421  
6 4     1:56342 2:65134 3:65142 4:51362 5:61342 6:53241  
6 4     1:52346 2:53641 3:25146 4:51326 5:21346 6:25134  
6 4     1:52364 2:53461 3:25164 4:25136 5:21364 6:51324  
6 4     1:62534 2:65134 3:25164 4:62513 5:26134 6:21435  
6 4     1:42536 2:45136 3:25146 4:21635 5:24136 6:42513  
6 4     1:42563 2:45163 3:42516 4:21365 5:24163 6:25143  
6 4     1:64235 2:46135 3:42165 4:62135 5:64213 6:41532  
6 4     1:65234 2:56134 3:52164 4:65213 5:62134 6:51432  
6 4     1:45236 2:54136 3:52146 4:51632 5:42136 6:45213  
6 4     1:64253 2:46153 3:64215 4:62153 5:42163 6:41352  
6 4     1:45263 2:54163 3:45216 4:51362 5:42163 6:52143  
6 4     1:24635 2:15436 3:25416 4:12536 5:21436 6:12543  
6 4     1:24365 2:15463 3:12546 4:12563 5:21463 6:25413  
6 4     1:54632 2:51436 3:52416 4:15236 5:12436 6:15243  
6 4     1:54362 2:51463 3:15246 4:15263 5:12463 6:52413  
6 4     1:62435 2:16435 3:12465 4:12635 5:61243 6:15342  
6 4     1:62453 2:16453 3:61245 4:12653 5:12463 6:13542  
6 4     1:62543 2:16543 3:61254 4:12563 5:12643 6:13452  
6 4     1:65243 2:15643 3:61524 4:15263 5:16243 6:13425  
6 4     1:24635 2:14365 3:16245 4:61235 5:12643 6:12435  
6 4     1:24653 2:14563 3:12645 4:61253 5:16243 6:12453  
6 4     1:25643 2:15463 3:12654 4:16253 5:61243 6:12543  
6 4     1:25463 2:15643 3:12456 4:12563 5:41263 6:14253  
6 4     1:24356 2:14536 3:12456 4:31256 5:13246 6:12345  
6 4     1:52643 2:61543 3:15624 4:16523 5:12463 6:15243  
6 4     1:34256 2:13456 3:14526 4:21356 5:12346 6:13245  
6 4     1:24356 2:43156 3:12456 4:23516 5:21436 6:24135  
6 4     1:26435 2:61543 3:16245 4:16253 5:13642 6:12453  
6 4     1:36425 2:16345 3:61542 4:16352 5:12643 6:13452  
6 4     1:53426 2:13546 3:15462 4:13562 5:31642 6:12345  
6 4     1:46253 2:64513 3:46215 4:26135 5:43612 6:42153  
6 4     1:54263 2:45613 3:54216 4:52163 5:24136 6:53412  
6 4     1:46352 2:46315 3:64512 4:36125 5:42613 6:43152  
6 4     1:54362 2:54316 3:45612 4:53162 5:34126 6:52413  
6 4     1:43562 2:43516 3:45162 4:53126 5:34612 6:42315  
6 4     1:62435 2:15643 3:61245 4:61253 5:13462 6:14352  
6 4     1:42563 2:13456 3:16542 4:15632 5:41236 6:41253  
6 4     1:35246 2:31564 3:12465 4:31526 5:16324 6:14235  
6 4     1:35264 2:31546 3:12645 4:16235 5:14326 6:31524  
6 4     1:63425 2:61345 3:15642 4:61352 5:12463 6:14253  
6 4     1:35624 2:31564 3:16245 4:12635 5:14362 6:31542  
6 4     1:43562 2:16543 3:12456 4:15623 5:41326 6:41352  
6 4     1:25346 2:13465 3:21564 4:21536 5:16234 6:14325  
6 4     1:25364 2:13645 3:21546 4:16325 5:14236 6:21534  
6 4     1:25634 2:16345 3:21564 4:13625 5:14263 6:21543  
6 4     1:25634 2:61345 3:62154 4:62135 5:24361 6:23451  
6 4     1:24356 2:31564 3:25641 4:26531 5:32146 6:32154  
6 4     1:35624 2:63154 3:61245 4:63125 5:34261 6:32451  
6 4     1:56324 2:35164 3:52461 4:35126 5:31246 6:54231  
6 4     1:54326 2:35146 3:52641 4:56231 5:31264 6:35124  
6 4     1:54362 2:35164 3:56241 4:52631 5:31624 6:35142  
6 4     1:34256 2:35641 3:21564 4:36521 5:23146 6:23154  
6 4     1:56234 2:53461 3:25164 4:25136 5:21346 6:54321  
6 4     1:54236 2:53641 3:25146 4:56321 5:21364 6:25134  
6 4     1:54263 2:56341 3:25164 4:53621 5:21634 6:25143  
6 4     1:42563 2:45136 3:42516 4:21365 5:26413 6:23145  
6 4     1:42536 2:45163 3:26145 4:21635 5:23416 6:42513  
6 4     1:64253 2:45613 3:64215 4:62135 5:43162 6:41352  
6 4     1:45263 2:56413 3:45216 4:51362 5:42136 6:53142  
6 4     1:45236 2:53416 3:56142 4:51632 5:42163 6:45213  
6 4     1:43562 2:43516 3:45126 4:31265 5:36412 6:32145  
6 4     1:64352 2:64315 3:45612 4:63125 5:42163 6:41253  
6 4     1:45362 2:45316 3:56412 4:51263 5:43126 6:52143  
6 4     1:43526 2:36145 3:45162 4:31625 5:32416 6:43512  
6 4     1:45326 2:56143 3:52416 4:51623 5:43162 6:45312  
6 4     1:62435 2:64315 3:62451 4:25631 5:21364 6:23154  
6 4     1:42563 2:45613 3:21645 4:26135 5:23461 6:42531  
6 4     1:45263 2:53461 3:51642 4:56132 5:42613 6:45231  
6 4     1:63425 2:63451 3:64215 4:35621 5:31264 6:32154  
6 4     1:34526 2:34561 3:42165 4:35216 5:46321 6:41235  
6 4     1:35426 2:35461 3:52164 4:56321 5:34216 6:51234  
6 4     1:43562 2:31645 3:45612 4:36125 5:32461 6:43521  
6 4     1:45362 2:51643 3:52461 4:56123 5:43612 6:45321  
6 4     1:24536 2:43165 3:24561 4:25316 5:46231 6:41325  
6 4     1:25436 2:53164 3:25461 4:56231 5:24316 6:51324  
6 4     1:26534 2:34561 3:25614 4:21356 5:32416 6:32451  
6 4     1:46235 2:34516 3:42615 4:35261 5:41326 6:34521  
6 4     1:56234 2:35416 3:52614 4:51326 5:34261 6:35421  
6 4     1:42635 2:34561 3:46215 4:35621 5:41362 6:34512  
6 4     1:52634 2:35461 3:56214 4:51362 5:34621 6:35412  
6 4     1:36524 2:35614 3:24561 4:31256 5:23416 6:23451  
6 4     1:46325 2:43615 3:24516 4:25361 5:41236 6:24531  
6 4     1:56324 2:53614 3:25416 4:51236 5:24361 6:25431  
6 4     1:43625 2:46315 3:24561 4:25631 5:41263 6:24513  
6 4     1:53624 2:56314 3:25461 4:51263 5:24631 6:25413  
6 4     1:24365 2:15436 3:12546 4:12563 5:26143 6:23415  
6 4     1:24635 2:15463 3:26415 4:12536 5:23146 6:12543  
6 4     1:26435 2:15643 3:24615 4:12563 5:23164 6:12534  
6 4     1:54362 2:56143 3:15246 4:15263 5:12436 6:53412  
6 4     1:45632 2:43156 3:46512 4:12563 5:14236 6:14253  
6 4     1:54632 2:53146 3:56412 4:15236 5:12463 6:15243  
6 4     1:56432 2:53164 3:54612 4:15263 5:12643 6:15234  
6 4     1:34265 2:13546 3:15426 4:13562 5:36142 6:32415  
6 4     1:54263 2:15346 3:56142 4:15362 5:13426 6:52413  
6 4     1:34625 2:36415 3:15462 4:13526 5:32146 6:13542  
6 4     1:36425 2:34615 3:15642 4:13562 5:32164 6:13524  
6 4     1:45623 2:46513 3:42156 4:13562 5:14326 6:14352  
6 4     1:54623 2:56413 3:52146 4:15326 5:13462 6:15342  
6 4     1:56423 2:54613 3:52164 4:15362 5:13642 6:15324  
6 4     1:62435 2:16543 3:61245 4:16253 5:61342 6:13524  
6 4     1:63425 2:61345 3:16542 4:16352 5:61243 6:12534  
6 4     1:35624 2:31564 3:12456 4:31265 5:13462 6:13542  
6 4     1:26534 2:61345 3:26154 4:62135 5:62431 6:24513  
6 4     1:36524 2:36154 3:61245 4:63125 5:63421 6:34512  
6 4     1:43625 2:43165 3:45612 4:31256 5:34126 6:34521  
6 4     1:53624 2:53164 3:54612 4:35126 5:31246 6:35421  
6 4     1:42635 2:45613 3:42165 4:21356 5:24136 6:24531  
6 4     1:52634 2:54613 3:52164 4:25136 5:21346 6:25431  
6 4     1:62435 2:64315 3:26451 4:26531 5:62134 6:21543  
6 4     1:42563 2:45613 3:42165 4:21356 5:24361 6:24531  
6 4     1:63425 2:36451 3:64215 4:36521 5:63124 6:31542  
6 4     1:35426 2:53461 3:51642 4:53621 5:34216 6:35124  
6 4     1:43562 2:43165 3:45612 4:31256 5:34261 6:34521  
6 4     1:25436 2:51643 3:52461 4:52631 5:24316 6:25134  
6 4     1:34265 2:34561 3:42156 4:35621 5:43162 6:43512  
6 4     1:62435 2:15643 3:61245 4:12563 5:61342 6:13425  
6 4     1:32564 2:14356 3:16524 4:31652 5:12436 6:31254  
6 4     1:35264 2:15436 3:16254 4:31625 5:14326 6:31524  
6 4     1:63425 2:61345 3:15642 4:13562 5:61243 6:12435  
6 4     1:35624 2:31564 3:12654 4:31265 5:14362 6:15432  
6 4     1:23564 2:16534 3:14256 4:21653 5:13426 6:21354  
6 4     1:25364 2:16354 3:15426 4:21635 5:14236 6:21534  
6 4     1:25634 2:13654 3:21564 4:21365 5:14263 6:15423  
6 4     1:25346 2:45163 3:42615 4:26153 5:23416 6:42513  
6 4     1:42563 2:45613 3:64215 4:62135 5:64312 6:43125  
6 4     1:52436 2:54316 3:56124 4:35612 5:32164 6:35214  
6 4     1:43562 2:64315 3:45612 4:63125 5:64213 6:42135  
6 4     1:56342 2:45613 3:45216 4:52163 5:46123 6:53412  
6 4     1:35246 2:43615 3:45162 4:36152 5:32416 6:43512  
6 4     1:56243 2:45316 3:45612 4:53162 5:46132 6:52413  
6 4     1:53426 2:56134 3:54216 4:25613 5:23164 6:25314  
6 4     1:34652 2:41356 3:46521 4:32561 5:42136 6:34251  
6 4     1:35642 2:51346 3:56421 4:52136 5:32461 6:35241  
6 4     1:35462 2:51364 3:54621 4:35261 5:32641 6:52134  
6 4     1:34625 2:45136 3:46251 4:35261 5:41326 6:34521  
6 4     1:35426 2:56134 3:54261 4:35621 5:36241 6:51324  
6 4     1:34265 2:34561 3:42651 4:35621 5:41362 6:45132  
6 4     1:24653 2:46531 3:41256 4:23561 5:43126 6:24351  
6 4     1:25643 2:56431 3:51246 4:53126 5:23461 6:25341  
6 4     1:25463 2:54631 3:51264 4:25361 5:23641 6:53124  
6 4     1:24635 2:46351 3:45126 4:25361 5:41236 6:24531  
6 4     1:25436 2:54361 3:56124 4:25631 5:26341 6:51234  
6 4     1:24365 2:43651 3:24561 4:25631 5:41263 6:45123  
6 4     1:62435 2:16543 3:61245 4:12653 5:61342 6:13542  
6 4     1:63425 2:61345 3:16542 4:13652 5:61243 6:12543  
6 4     1:62435 2:16543 3:61245 4:61253 5:61342 6:14352  
6 4     1:35246 2:31564 3:12465 4:31526 5:13624 6:31425  
6 4     1:35264 2:31546 3:12645 4:31625 5:13426 6:31524  
6 4     1:63425 2:61345 3:16542 4:61352 5:61243 6:14253  
6 4     1:35624 2:31564 3:16245 4:31265 5:13462 6:31542  
6 4     1:25346 2:13465 3:21564 4:21536 5:12634 6:21435  
6 4     1:25364 2:13645 3:21546 4:21635 5:12436 6:21534  
6 4     1:25634 2:16345 3:21564 4:21365 5:12463 6:21543  
6 4     1:26534 2:61345 3:62154 4:62135 5:62431 6:23451  
6 4     1:36524 2:63154 3:61245 4:63125 5:63421 6:32451  
6 4     1:53624 2:35164 3:52461 4:35126 5:31246 6:35421  
6 4     1:52634 2:53461 3:25164 4:25136 5:21346 6:25431  
6 4     1:42563 2:45136 3:42516 4:21365 5:24613 6:42315  
6 4     1:42536 2:45163 3:42615 4:21635 5:24316 6:42513  
6 4     1:64253 2:46513 3:64215 4:62135 5:64312 6:41352  
6 4     1:45263 2:54613 3:45216 4:51362 5:42136 6:45312  
6 4     1:43562 2:43516 3:45126 4:31265 5:34612 6:43215  
6 4     1:64352 2:64315 3:46512 4:63125 5:64213 6:41253  
6 4     1:45362 2:45316 3:54612 4:51263 5:43126 6:45213  
6 4     1:43526 2:43615 3:45162 4:31625 5:34216 6:43512  
6 4     1:62435 2:61543 3:61245 4:12563 5:61342 6:12345  
6 4     1:32456 2:31645 3:12546 4:12635 5:31246 6:31542  
6 4     1:32546 2:31654 3:12456 4:31256 5:12634 6:31452  
6 4     1:32564 2:31456 3:12654 4:31652 5:12436 6:31254  
6 4     1:35264 2:15436 3:15624 4:31625 5:31426 6:31524  
6 4     1:63425 2:61345 3:61542 4:13562 5:61243 6:13245  
6 4     1:35624 2:31564 3:15264 4:31265 5:31462 6:15432  
6 4     1:23456 2:13546 3:21645 4:13625 5:21346 6:21543  
6 4     1:23546 2:13456 3:21654 4:21356 5:13624 6:21453  
6 4     1:23564 2:13654 3:21456 4:21653 5:13426 6:21354  
6 4     1:25364 2:15634 3:15426 4:21635 5:21436 6:21534  
6 4     1:25634 2:15364 3:21564 4:21365 5:21463 6:15423  
6 4     1:62534 2:61345 3:21564 4:62135 5:62431 6:21435  
6 4     1:42635 2:41356 3:21645 4:21536 5:42136 6:42531  
6 4     1:42653 2:41536 3:42156 4:21356 5:21643 6:42351  
6 4     1:42356 2:41563 3:42651 4:21653 5:21346 6:42153  
6 4     1:63524 2:31564 3:61245 4:63125 5:63421 6:31425  
6 4     1:43625 2:31645 3:41256 4:31526 5:43126 6:43521  
6 4     1:43652 2:43156 3:41526 4:31256 5:31642 6:43251  
6 4     1:43256 2:43651 3:41562 4:31652 5:31246 6:43152  
6 4     1:25346 2:45163 3:42615 4:25613 5:42316 6:42513  
6 4     1:42563 2:64513 3:64215 4:62135 5:64312 6:42315  
6 4     1:42635 2:34615 3:42516 4:32156 5:34216 6:34512  
6 4     1:43562 2:64315 3:64512 4:63125 5:64213 6:43215  
6 4     1:62435 2:64315 3:24561 4:62531 5:62134 6:24135  
6 4     1:42563 2:45613 3:42165 4:25163 5:42361 6:25341  
6 4     1:34256 2:34651 3:42156 4:32516 5:42631 6:34152  
6 4     1:63425 2:34561 3:64215 4:63521 5:63124 6:34125  
6 4     1:62453 2:16543 3:61245 4:16253 5:16423 6:13245  
6 4     1:62543 2:16453 3:61254 4:16523 5:16243 6:13254  
6 4     1:65243 2:16543 3:61524 4:16253 5:16423 6:13524  
6 4     1:63452 2:61345 3:16542 4:16352 5:16432 6:12345  
6 4     1:63542 2:61354 3:16452 4:16532 5:16342 6:12354  
6 4     1:65342 2:61534 3:16542 4:16352 5:16432 6:12534  
6 4     1:26534 2:61354 3:26154 4:62135 5:26314 6:24135  
6 4     1:26354 2:61534 3:26514 4:62153 5:26134 6:24153  
6 4     1:36524 2:36154 3:61254 4:63125 5:36214 6:34125  
6 4     1:43526 2:43156 3:46125 4:31256 5:43216 6:34125  
6 4     1:53624 2:53164 3:54126 4:35126 5:31264 6:53214  
6 4     1:36254 2:36514 3:61524 4:63152 5:36124 6:34152  
6 4     1:43256 2:43516 3:46152 4:31526 5:43126 6:34152  
6 4     1:53264 2:53614 3:54162 4:35162 5:31624 6:53124  
6 4     1:42536 2:46135 3:42156 4:21356 5:42316 6:24135  
6 4     1:52634 2:54136 3:52164 4:25136 5:21364 6:52314  
6 4     1:42356 2:46153 3:42516 4:21536 5:42136 6:24153  
6 4     1:52364 2:54163 3:52614 4:25163 5:21634 6:52134  

6 4     1:45623 2:15643 3:41562 4:15632 5:41623 6:41523  
6 4     1:35624 2:15634 3:15642 4:31562 5:31624 6:31524  
6 4     1:45632 2:41563 3:15642 4:15623 5:41632 6:41532  
6 4     1:35642 2:31564 3:15624 4:15632 5:31642 6:31542  
6 4     1:25634 2:15643 3:15624 4:21563 5:21634 6:21534  
6 4     1:25643 2:15634 3:21564 4:15623 5:21643 6:21543  
6 4     1:45623 2:51643 3:45162 4:51632 5:41623 6:45123  
6 4     1:35624 2:51634 3:51642 4:35162 5:31624 6:35124  
6 4     1:45632 2:45163 3:51642 4:51623 5:41632 6:45132  
6 4     1:25643 2:45613 3:42561 4:25631 5:42613 6:42513  
6 4     1:25634 2:35614 3:25641 4:32561 5:32614 6:32514  
6 4     1:52643 2:45613 3:45261 4:52631 5:42613 6:45213  
6 4     1:52634 2:35614 3:52641 4:35261 5:32614 6:35214  
6 4     1:56243 2:45613 3:45621 4:56231 5:46213 6:45213  
6 4     1:56234 2:35614 3:56241 4:35621 5:36214 6:35214  
6 4     1:35642 2:43561 3:45612 4:35621 5:43612 6:43512  
6 4     1:53642 2:45361 3:45612 4:53621 5:43612 6:45312  
6 4     1:56342 2:45631 3:45612 4:56321 5:46312 6:45312  
6 4     1:45632 2:34561 3:45621 4:35612 5:34612 6:34512  
6 4     1:54632 2:35461 3:54621 4:35612 5:34612 6:35412  
6 4     1:56432 2:35641 3:56421 4:35612 5:36412 6:35412  
6 4     1:35624 2:35641 3:25614 4:23561 5:23614 6:23514  
6 4     1:53624 2:53641 3:25614 4:25361 5:23614 6:25314  
6 4     1:56324 2:56341 3:25614 4:25631 5:26314 6:25314  
6 4     1:45623 2:45631 3:24561 4:25613 5:24613 6:24513  
6 4     1:54623 2:54631 3:25461 4:25613 5:24613 6:25413  
6 4     1:56423 2:56431 3:25641 4:25613 5:26413 6:25413  
6 4     1:42563 2:45631 3:25641 4:25613 5:42631 6:42531  
6 4     1:32564 2:35641 3:25614 4:25631 5:32641 6:32541  
6 4     1:45263 2:45631 3:52641 4:52613 5:42631 6:45231  
6 4     1:43562 2:35641 3:45621 4:35612 5:43621 6:43521  
6 4     1:45362 2:53641 3:45621 4:53612 5:43621 6:45321  
6 4     1:45632 2:56341 3:45621 4:56312 5:46321 6:45321  
6 4     1:34562 2:45631 3:45612 4:35621 5:34621 6:34521  
6 4     1:35462 2:54631 3:54612 4:35621 5:34621 6:35421  
6 4     1:35642 2:56431 3:56412 4:35621 5:36421 6:35421  
6 4     1:45236 2:15436 3:41526 4:15362 5:41236 6:41523  
6 4     1:45263 2:15463 3:41526 4:15632 5:41263 6:41523  
6 4     1:35246 2:15346 3:15462 4:31526 5:31246 6:31524  
6 4     1:35264 2:15364 3:15642 4:31526 5:31264 6:31524  
6 4     1:45326 2:41536 3:15426 4:15263 5:41326 6:41532  
6 4     1:35426 2:31546 3:15264 4:15326 5:31426 6:31542  
6 4     1:45362 2:41536 3:15462 4:15623 5:41362 6:41532  
6 4     1:35462 2:31546 3:15624 4:15362 5:31462 6:31542  
6 4     1:25346 2:15463 3:15246 4:21536 5:21346 6:21534  
6 4     1:25364 2:15643 3:15264 4:21536 5:21364 6:21534  
6 4     1:25436 2:15364 3:21546 4:15236 5:21436 6:21543  
6 4     1:25463 2:15634 3:21546 4:15263 5:21463 6:21543  
6 4     1:25436 2:45136 3:42516 4:25361 5:42136 6:42513  
6 4     1:25463 2:45163 3:42516 4:25631 5:42163 6:42513  
6 4     1:25346 2:35146 3:25461 4:32516 5:32146 6:32514  
6 4     1:25364 2:35164 3:25641 4:32516 5:32164 6:32514  
6 4     1:52436 2:45136 3:45216 4:52361 5:42136 6:45213  
6 4     1:52463 2:45163 3:45216 4:52631 5:42163 6:45213  
6 4     1:52346 2:35146 3:52461 4:35216 5:32146 6:35214  
6 4     1:52364 2:35164 3:52641 4:35216 5:32164 6:35214  
6 4     1:35246 2:35461 3:25146 4:23516 5:23146 6:23514  
6 4     1:35264 2:35641 3:25164 4:23516 5:23164 6:23514  
6 4     1:53246 2:53461 3:25146 4:25316 5:23146 6:25314  
6 4     1:53264 2:53641 3:25164 4:25316 5:23164 6:25314  
6 4     1:45236 2:15436 3:15246 4:15632 5:41236 6:41523  
6 4     1:45263 2:15463 3:41526 4:15362 5:41263 6:15243  
6 4     1:35246 2:15346 3:15642 4:15236 5:31246 6:31524  
6 4     1:35264 2:15364 3:15462 4:31526 5:31264 6:15234  
6 4     1:45326 2:15346 3:15426 4:15623 5:41326 6:41532  
6 4     1:45623 2:15643 3:41562 4:15326 5:41623 6:15423  
6 4     1:35426 2:15436 3:15624 4:15326 5:31426 6:31542  
6 4     1:35624 2:15634 3:15426 4:31562 5:31624 6:15324  
6 4     1:45362 2:41536 3:15462 4:15263 5:41362 6:15342  
6 4     1:45632 2:41563 3:15642 4:15236 5:41632 6:15432  
6 4     1:35462 2:31546 3:15264 4:15362 5:31462 6:15432  
6 4     1:35642 2:31564 3:15246 4:15632 5:31642 6:15342  
6 4     1:25346 2:15643 3:15246 4:15326 5:21346 6:21534  
6 4     1:25364 2:15463 3:15264 4:21536 5:21364 6:15324  
6 4     1:25436 2:15634 3:15426 4:15236 5:21436 6:21543  
6 4     1:25634 2:15436 3:15624 4:21563 5:21634 6:15234  
6 4     1:25463 2:15364 3:21546 4:15263 5:21463 6:15423  
6 4     1:25643 2:15346 3:21564 4:15623 5:21643 6:15243  
6 4     1:45236 2:51436 3:51246 4:51632 5:41236 6:45123  
6 4     1:45263 2:51463 3:45126 4:51362 5:41263 6:51243  
6 4     1:35246 2:51346 3:51642 4:51236 5:31246 6:35124  
6 4     1:35264 2:51364 3:51462 4:35126 5:31264 6:51234  
6 4     1:45326 2:51346 3:51426 4:51623 5:41326 6:45132  
6 4     1:45623 2:51643 3:45162 4:51326 5:41623 6:51423  
6 4     1:35426 2:51436 3:51624 4:51326 5:31426 6:35142  
6 4     1:35624 2:51634 3:51426 4:35162 5:31624 6:51324  
6 4     1:45362 2:45136 3:51462 4:51263 5:41362 6:51342  
6 4     1:45632 2:45163 3:51642 4:51236 5:41632 6:51432  
6 4     1:35462 2:35146 3:51264 4:51362 5:31462 6:51432  
6 4     1:35642 2:35164 3:51246 4:51632 5:31642 6:51342  
6 4     1:25346 2:51643 3:51246 4:51326 5:21346 6:25134  
6 4     1:25364 2:51463 3:51264 4:25136 5:21364 6:51324  
6 4     1:25436 2:51634 3:51426 4:51236 5:21436 6:25143  
6 4     1:25634 2:51436 3:51624 4:25163 5:21634 6:51234  
6 4     1:25463 2:51364 3:25146 4:51263 5:21463 6:51423  
6 4     1:25643 2:51346 3:25164 4:51623 5:21643 6:51243  
6 4     1:25436 2:45136 3:25146 4:25631 5:42136 6:42513  
6 4     1:25463 2:45163 3:42516 4:25361 5:42163 6:25143  
6 4     1:25346 2:35146 3:25641 4:25136 5:32146 6:32514  
6 4     1:25364 2:35164 3:25461 4:32516 5:32164 6:25134  
6 4     1:52436 2:45136 3:52146 4:52631 5:42136 6:45213  
6 4     1:52463 2:45163 3:45216 4:52361 5:42163 6:52143  
6 4     1:52346 2:35146 3:52641 4:52136 5:32146 6:35214  
6 4     1:52364 2:35164 3:52461 4:35216 5:32164 6:52134  
6 4     1:35426 2:35146 3:45126 4:35621 5:43126 6:43512  
6 4     1:53426 2:53146 3:45126 4:53621 5:43126 6:45312  
6 4     1:56423 2:56143 3:45612 4:56321 5:46123 6:45123  
6 4     1:45326 2:45136 3:45621 4:35126 5:34126 6:34512  
6 4     1:54326 2:54136 3:54621 4:35126 5:34126 6:35412  
6 4     1:56324 2:56134 3:56421 4:35612 5:36124 6:35124  
6 4     1:35462 2:43516 3:45162 4:35261 5:43162 6:35142  
6 4     1:53462 2:45316 3:45162 4:53261 5:43162 6:53142  
6 4     1:56432 2:45613 3:56142 4:56231 5:46132 6:45132  
6 4     1:45362 2:34516 3:45261 4:35162 5:34162 6:45132  
6 4     1:54362 2:35416 3:54261 4:35162 5:34162 6:54132  
6 4     1:56342 2:35614 3:56241 4:56132 5:36142 6:35142  
6 4     1:35246 2:35641 3:25146 4:35126 5:23146 6:23514  
6 4     1:35264 2:35461 3:25164 4:23516 5:23164 6:35124  
6 4     1:53246 2:53641 3:25146 4:53126 5:23146 6:25314  
6 4     1:53264 2:53461 3:25164 4:25316 5:23164 6:53124  
6 4     1:45236 2:45631 3:45126 4:25136 5:24136 6:24513  
6 4     1:54236 2:54631 3:54126 4:25136 5:24136 6:25413  
6 4     1:56234 2:56431 3:56124 4:25613 5:26134 6:25134  
6 4     1:45263 2:45361 3:24516 4:25163 5:24163 6:45123  
6 4     1:54263 2:54361 3:25416 4:25163 5:24163 6:54123  
6 4     1:56243 2:56341 3:25614 4:56123 5:26143 6:25143  
6 4     1:25346 2:45316 3:25416 4:25613 5:42316 6:42531  
6 4     1:25643 2:45613 3:42561 4:25316 5:42613 6:25413  
6 4     1:25436 2:35416 3:25614 4:25316 5:32416 6:32541  
6 4     1:25634 2:35614 3:25416 4:32561 5:32614 6:25314  
6 4     1:52346 2:45316 3:52416 4:52613 5:42316 6:45231  
6 4     1:52643 2:45613 3:45261 4:52316 5:42613 6:52413  
6 4     1:52436 2:35416 3:52614 4:52316 5:32416 6:35241  
6 4     1:52634 2:35614 3:52416 4:35261 5:32614 6:52314  
6 4     1:35246 2:35416 3:45216 4:35612 5:43216 6:43521  
6 4     1:53246 2:53416 3:45216 4:53612 5:43216 6:45321  
6 4     1:56243 2:56413 3:45621 4:56312 5:46213 6:45213  
6 4     1:45236 2:45316 3:45612 4:35216 5:34216 6:34521  
6 4     1:54236 2:54316 3:54612 4:35216 5:34216 6:35421  
6 4     1:56234 2:56314 3:56412 4:35621 5:36214 6:35214  
6 4     1:35642 2:43561 3:45612 4:35216 5:43612 6:35412  
6 4     1:53642 2:45361 3:45612 4:53216 5:43612 6:53412  
6 4     1:56342 2:45631 3:56412 4:56213 5:46312 6:45312  
6 4     1:45632 2:34561 3:45216 4:35612 5:34612 6:45312  
6 4     1:54632 2:35461 3:54216 4:35612 5:34612 6:54312  
6 4     1:56432 2:35641 3:56214 4:56312 5:36412 6:35412  
6 4     1:35426 2:35614 3:25416 4:35216 5:23416 6:23541  
6 4     1:35624 2:35416 3:25614 4:23561 5:23614 6:35214  
6 4     1:53426 2:53614 3:25416 4:53216 5:23416 6:25341  
6 4     1:53624 2:53416 3:25614 4:25361 5:23614 6:53214  
6 4     1:45326 2:45613 3:45216 4:25316 5:24316 6:24531  
6 4     1:54326 2:54613 3:54216 4:25316 5:24316 6:25431  
6 4     1:56324 2:56413 3:56214 4:25631 5:26314 6:25314  
6 4     1:45623 2:45316 3:24561 4:25613 5:24613 6:45213  
6 4     1:54623 2:54316 3:25461 4:25613 5:24613 6:54213  
6 4     1:56423 2:56314 3:25641 4:56213 5:26413 6:25413  
6 4     1:42536 2:45361 3:25461 4:25163 5:42361 6:25341  
6 4     1:42563 2:45631 3:25641 4:25136 5:42631 6:25431  
6 4     1:32546 2:35461 3:25164 4:25361 5:32461 6:25431  
6 4     1:32564 2:35641 3:25146 4:25631 5:32641 6:25341  
6 4     1:45236 2:45361 3:52461 4:52163 5:42361 6:52341  
6 4     1:45263 2:45631 3:52641 4:52136 5:42631 6:52431  
6 4     1:35246 2:35461 3:52164 4:52361 5:32461 6:52431  
6 4     1:35264 2:35641 3:52146 4:52631 5:32641 6:52341  
6 4     1:43526 2:35461 3:45261 4:35162 5:43261 6:35241  
6 4     1:45326 2:53461 3:45261 4:53162 5:43261 6:53241  
6 4     1:45623 2:56431 3:56241 4:56132 5:46231 6:45231  
6 4     1:34526 2:45361 3:45162 4:35261 5:34261 6:45231  
6 4     1:35426 2:54361 3:54162 4:35261 5:34261 6:54231  
6 4     1:35624 2:56341 3:56142 4:56231 5:36241 6:35241  
6 4     1:43562 2:35641 3:45621 4:35126 5:43621 6:35421  
6 4     1:45362 2:53641 3:45621 4:53126 5:43621 6:53421  
6 4     1:45632 2:56341 3:56421 4:56123 5:46321 6:45321  
6 4     1:34562 2:45631 3:45126 4:35621 5:34621 6:45321  
6 4     1:35462 2:54631 3:54126 4:35621 5:34621 6:54321  
6 4     1:35642 2:56431 3:56124 4:56321 5:36421 6:35421  
6 4     1:23546 2:35164 3:25461 4:35261 5:23461 6:35421  
6 4     1:23564 2:35146 3:25641 4:35621 5:23641 6:35241  
6 4     1:25346 2:53164 3:25461 4:53261 5:23461 6:53421  
6 4     1:25364 2:53146 3:25641 4:53621 5:23641 6:53241  
6 4     1:24536 2:45163 3:45261 4:25361 5:24361 6:45321  
6 4     1:25436 2:54163 3:54261 4:25361 5:24361 6:54321  
6 4     1:25634 2:56143 3:56241 4:56321 5:26341 6:25341  
6 4     1:24563 2:45136 3:45621 4:25631 5:24631 6:45231  
6 4     1:25463 2:54136 3:54621 4:25631 5:24631 6:54231  
6 4     1:25643 2:56134 3:56421 4:56231 5:26431 6:25431  
6 4     1:25643 2:15346 3:25146 4:25316 5:12346 6:12534  
6 4     1:25463 2:15364 3:25164 4:12536 5:12364 6:25314  
6 4     1:25634 2:15436 3:25416 4:25136 5:12436 6:12543  
6 4     1:25436 2:15634 3:25614 4:12563 5:12634 6:25134  
6 4     1:25364 2:15463 3:12546 4:25163 5:12463 6:25413  
6 4     1:25346 2:15643 3:12564 4:25613 5:12643 6:25143  
6 4     1:52643 2:15346 3:52146 4:52316 5:12346 6:15234  
6 4     1:52463 2:15364 3:52164 4:15236 5:12364 6:52314  
6 4     1:52634 2:15436 3:52416 4:52136 5:12436 6:15243  
6 4     1:52436 2:15634 3:52614 4:15263 5:12634 6:52134  
6 4     1:52364 2:15463 3:15246 4:52163 5:12463 6:52413  
6 4     1:52346 2:15643 3:15264 4:52613 5:12643 6:52143  
6 4     1:35642 2:35146 3:15246 4:35216 5:13246 6:13524  
6 4     1:35462 2:35164 3:15264 4:13526 5:13264 6:35214  
6 4     1:53642 2:53146 3:15246 4:53216 5:13246 6:15324  
6 4     1:53462 2:53164 3:15264 4:15326 5:13264 6:53214  
6 4     1:45632 2:45136 3:45216 4:15236 5:14236 6:14523  
6 4     1:54632 2:54136 3:54216 4:15236 5:14236 6:15423  
6 4     1:56432 2:56134 3:56214 4:15623 5:16234 6:15234  
6 4     1:45362 2:45163 3:14526 4:15263 5:14263 6:45213  
6 4     1:54362 2:54163 3:15426 4:15263 5:14263 6:54213  
6 4     1:56342 2:56143 3:15624 4:56213 5:16243 6:15243  
6 4     1:35624 2:35416 3:15426 4:35126 5:13426 6:13542  
6 4     1:35426 2:35614 3:15624 4:13562 5:13624 6:35124  
6 4     1:53624 2:53416 3:15426 4:53126 5:13426 6:15342  
6 4     1:53426 2:53614 3:15624 4:15362 5:13624 6:53124  
6 4     1:45623 2:45316 3:45126 4:15326 5:14326 6:14532  
6 4     1:54623 2:54316 3:54126 4:15326 5:14326 6:15432  
6 4     1:56423 2:56314 3:56124 4:15632 5:16324 6:15324  
6 4     1:45326 2:45613 3:14562 4:15623 5:14623 6:45123  
6 4     1:54326 2:54613 3:15462 4:15623 5:14623 6:54123  
6 4     1:56324 2:56413 3:15642 4:56123 5:16423 6:15423  
6 4     1:35264 2:13546 3:15462 4:35162 5:13462 6:35412  
6 4     1:35246 2:13564 3:15642 4:35612 5:13642 6:35142  
6 4     1:53264 2:15346 3:15462 4:53162 5:13462 6:53412  
6 4     1:53246 2:15364 3:15642 4:53612 5:13642 6:53142  
6 4     1:45263 2:14536 3:45162 4:15362 5:14362 6:45312  
6 4     1:54263 2:15436 3:54162 4:15362 5:14362 6:54312  
6 4     1:56243 2:15634 3:56142 4:56312 5:16342 6:15342  
6 4     1:45236 2:14563 3:45612 4:15632 5:14632 6:45132  
6 4     1:54236 2:15463 3:54612 4:15632 5:14632 6:54132  
6 4     1:56234 2:15643 3:56412 4:56132 5:16432 6:15432  
6 4     1:45263 2:15643 3:41526 4:15326 5:41263 6:15243  
6 4     1:35264 2:15634 3:15426 4:31526 5:31264 6:15234  
6 4     1:45623 2:15643 3:41562 4:15362 5:41623 6:15243  
6 4     1:35624 2:15634 3:15462 4:31562 5:31624 6:15234  
6 4     1:45362 2:41536 3:15642 4:15236 5:41362 6:15342  
6 4     1:45632 2:41563 3:15642 4:15263 5:41632 6:15342  
6 4     1:35462 2:31546 3:15246 4:15632 5:31462 6:15432  
6 4     1:35642 2:31564 3:15264 4:15632 5:31642 6:15432  
6 4     1:25364 2:15436 3:15624 4:21536 5:21364 6:15324  
6 4     1:25634 2:15463 3:15624 4:21563 5:21634 6:15324  
6 4     1:25463 2:15346 3:21546 4:15623 5:21463 6:15423  
6 4     1:25643 2:15364 3:21564 4:15623 5:21643 6:15423  
6 4     1:45263 2:51643 3:45126 4:51326 5:41263 6:51243  
6 4     1:35264 2:51634 3:51426 4:35126 5:31264 6:51234  
6 4     1:45623 2:51643 3:45162 4:51362 5:41623 6:51243  
6 4     1:35624 2:51634 3:51462 4:35162 5:31624 6:51234  
6 4     1:45362 2:45136 3:51642 4:51236 5:41362 6:51342  
6 4     1:45632 2:45163 3:51642 4:51263 5:41632 6:51342  
6 4     1:35462 2:35146 3:51246 4:51632 5:31462 6:51432  
6 4     1:35642 2:35164 3:51264 4:51632 5:31642 6:51432  
6 4     1:25364 2:51436 3:51624 4:25136 5:21364 6:51324  
6 4     1:25634 2:51463 3:51624 4:25163 5:21634 6:51324  
6 4     1:25463 2:51346 3:25146 4:51623 5:21463 6:51423  
6 4     1:25643 2:51364 3:25164 4:51623 5:21643 6:51423  
6 4     1:42536 2:45361 3:25641 4:25136 5:42361 6:25341  
6 4     1:42563 2:45631 3:25641 4:25163 5:42631 6:25341  
6 4     1:32546 2:35461 3:25146 4:25631 5:32461 6:25431  
6 4     1:32564 2:35641 3:25164 4:25631 5:32641 6:25431  
6 4     1:45236 2:45361 3:52641 4:52136 5:42361 6:52341  
6 4     1:45263 2:45631 3:52641 4:52163 5:42631 6:52341  
6 4     1:35246 2:35461 3:52146 4:52631 5:32461 6:52431  
6 4     1:35264 2:35641 3:52164 4:52631 5:32641 6:52431  
6 4     1:23546 2:35146 3:25461 4:35621 5:23461 6:35421  
6 4     1:23564 2:35164 3:25641 4:35621 5:23641 6:35421  
6 4     1:25346 2:53146 3:25461 4:53621 5:23461 6:53421  
6 4     1:25364 2:53164 3:25641 4:53621 5:23641 6:53421  
6 4     1:25436 2:15364 3:25614 4:12536 5:12364 6:25314  
6 4     1:25463 2:15634 3:25614 4:12563 5:12634 6:25314  
6 4     1:25346 2:15463 3:12546 4:25613 5:12463 6:25413  
6 4     1:25364 2:15643 3:12564 4:25613 5:12643 6:25413  
6 4     1:52436 2:15364 3:52614 4:15236 5:12364 6:52314  
6 4     1:52463 2:15634 3:52614 4:15263 5:12634 6:52314  
6 4     1:52346 2:15463 3:15246 4:52613 5:12463 6:52413  
6 4     1:52364 2:15643 3:15264 4:52613 5:12643 6:52413  
6 4     1:35246 2:13546 3:15462 4:35612 5:13462 6:35412  
6 4     1:35264 2:13564 3:15642 4:35612 5:13642 6:35412  
6 4     1:53246 2:15346 3:15462 4:53612 5:13462 6:53412  
6 4     1:53264 2:15364 3:15642 4:53612 5:13642 6:53412  
6 4     1:42356 2:14356 3:41256 4:13652 5:12346 6:41235  
6 4     1:42536 2:14536 3:12546 4:15632 5:41236 6:41253  
6 4     1:42563 2:14563 3:41256 4:15362 5:41263 6:12543  
6 4     1:32456 2:13456 3:14652 4:31256 5:12436 6:31245  
6 4     1:32546 2:13546 3:15642 4:12536 5:31246 6:31254  
6 4     1:32564 2:13564 3:15462 4:31256 5:31264 6:12534  
6 4     1:43256 2:41356 3:14256 4:12653 5:13246 6:41325  
6 4     1:34256 2:31456 3:12654 4:13256 5:14236 6:31425  
6 4     1:43526 2:13546 3:14526 4:15623 5:41326 6:41352  
6 4     1:45623 2:15643 3:41562 4:16325 5:14623 6:41523  
6 4     1:34526 2:14536 3:15624 4:13526 5:31426 6:31452  
6 4     1:35624 2:15634 3:16425 4:31562 5:13624 6:31524  
6 4     1:43562 2:41356 3:14562 4:15263 5:41362 6:13542  
6 4     1:45632 2:41563 3:15642 4:16235 5:14632 6:41532  
6 4     1:34562 2:31456 3:15264 4:13562 5:31462 6:14532  
6 4     1:35642 2:31564 3:16245 4:15632 5:13642 6:31542  
6 4     1:23456 2:14653 3:12456 4:21356 5:13426 6:21345  
6 4     1:23546 2:15643 3:12546 4:13526 5:21346 6:21354  
6 4     1:23564 2:15463 3:12564 4:21356 5:21364 6:13524  
6 4     1:24356 2:13654 3:21456 4:12356 5:14326 6:21435  
6 4     1:24536 2:15634 3:14526 4:12536 5:21436 6:21453  
6 4     1:25634 2:16435 3:15624 4:21563 5:12634 6:21534  
6 4     1:24563 2:15364 3:21456 4:12563 5:21463 6:14523  
6 4     1:25643 2:16345 3:21564 4:15623 5:12643 6:21543  
6 4     1:24356 2:41356 3:42156 4:23651 5:21346 6:42135  
6 4     1:24536 2:41536 3:21546 4:25631 5:42136 6:42153  
6 4     1:24563 2:41563 3:42156 4:25361 5:42163 6:21543  
6 4     1:23456 2:31456 3:24651 4:32156 5:21436 6:32145  
6 4     1:23546 2:31546 3:25641 4:21536 5:32146 6:32154  
6 4     1:23564 2:31564 3:25461 4:32156 5:32164 6:21534  
6 4     1:34256 2:43156 3:41256 4:32651 5:31246 6:43125  
6 4     1:43256 2:34156 3:42651 4:31256 5:41236 6:34125  
6 4     1:34526 2:31546 3:41526 4:35621 5:43126 6:43152  
6 4     1:54623 2:51643 3:45162 4:56321 5:41623 6:45123  
6 4     1:43526 2:41536 3:45621 4:31526 5:34126 6:34152  
6 4     1:53624 2:51634 3:56421 4:35162 5:31624 6:35124  
6 4     1:34562 2:43156 3:41562 4:35261 5:43162 6:31542  
6 4     1:54632 2:45163 3:51642 4:56231 5:41632 6:45132  
6 4     1:43562 2:34156 3:45261 4:31562 5:34162 6:41532  
6 4     1:53642 2:35164 3:56241 4:51632 5:31642 6:35142  
6 4     1:32456 2:34651 3:21456 4:23156 5:31426 6:23145  
6 4     1:32546 2:35641 3:21546 4:31526 5:23146 6:23154  
6 4     1:32564 2:35461 3:21564 4:23156 5:23164 6:31524  
6 4     1:42356 2:43651 3:24156 4:21356 5:41326 6:24135  
6 4     1:42536 2:45631 3:41526 4:21536 5:24136 6:24153  
6 4     1:52634 2:56431 3:51624 4:25163 5:21634 6:25134  
6 4     1:42563 2:45361 3:24156 4:21563 5:24163 6:41523  
6 4     1:52643 2:56341 3:25164 4:51623 5:21643 6:25143  
6 4     1:42356 2:43156 3:24156 4:21653 5:23146 6:42315  
6 4     1:32456 2:34156 3:21654 4:23156 5:24136 6:32415  
6 4     1:43256 2:34156 3:42156 4:31652 5:32146 6:43215  
6 4     1:34256 2:43156 3:41652 4:32156 5:42136 6:34215  
6 4     1:23456 2:31654 3:24156 4:32156 5:34126 6:23415  
6 4     1:24356 2:41653 3:42156 4:23156 5:43126 6:24315  
6 4     1:24653 2:13456 3:21456 4:12356 5:23416 6:12345  
6 4     1:25643 2:13546 3:21546 4:23516 5:12346 6:12354  
6 4     1:25463 2:13564 3:21564 4:12356 5:12364 6:23514  
6 4     1:23654 2:14356 3:12456 4:21356 5:24316 6:12435  
6 4     1:25634 2:14536 3:24516 4:21536 5:12436 6:12453  
6 4     1:26435 2:15634 3:25614 4:12563 5:21634 6:12534  
6 4     1:25364 2:14563 3:12456 4:21563 5:12463 6:24513  
6 4     1:26345 2:15643 3:12564 4:25613 5:21643 6:12543  
6 4     1:34652 2:31456 3:12456 4:13256 5:32416 6:13245  
6 4     1:35642 2:31546 3:12546 4:32516 5:13246 6:13254  
6 4     1:35462 2:31564 3:12564 4:13256 5:13264 6:32514  
6 4     1:43652 2:41356 3:14256 4:12356 5:42316 6:14235  
6 4     1:45632 2:41536 3:42516 4:12536 5:14236 6:14253  
6 4     1:56432 2:51634 3:52614 4:15263 5:12634 6:15234  
6 4     1:45362 2:41563 3:14256 4:12563 5:14263 6:42513  
6 4     1:56342 2:51643 3:15264 4:52613 5:12643 6:15243  
6 4     1:32654 2:13456 3:14256 4:31256 5:34216 6:13425  
6 4     1:42653 2:14356 3:41256 4:13256 5:43216 6:14325  
6 4     1:42356 2:14356 3:12456 4:16532 5:12346 6:41235  
6 4     1:42536 2:14536 3:12546 4:16352 5:12436 6:41253  
6 4     1:42563 2:14563 3:41256 4:13652 5:12463 6:12543  
6 4     1:32456 2:13456 3:16542 4:12356 5:12436 6:31245  
6 4     1:32546 2:13546 3:16452 4:12536 5:12346 6:31254  
6 4     1:32564 2:13564 3:14652 4:31256 5:12364 6:12534  
6 4     1:43256 2:13456 3:14256 4:16523 5:13246 6:41325  
6 4     1:45236 2:15436 3:15246 4:16325 5:14236 6:41523  
6 4     1:45263 2:15463 3:41526 4:13625 5:14263 6:15243  
6 4     1:34256 2:14356 3:16524 4:13256 5:14236 6:31425  
6 4     1:35246 2:15346 3:16425 4:15236 5:13246 6:31524  
6 4     1:35264 2:15364 3:14625 4:31526 5:13264 6:15234  
6 4     1:23456 2:16543 3:12456 4:13256 5:13426 6:21345  
6 4     1:23546 2:16453 3:12546 4:13526 5:13246 6:21354  
6 4     1:23564 2:14653 3:12564 4:21356 5:13264 6:13524  
6 4     1:24356 2:16534 3:14256 4:12356 5:14326 6:21435  
6 4     1:25346 2:16435 3:15246 4:15326 5:12346 6:21534  
6 4     1:25364 2:14635 3:15264 4:21536 5:12364 6:15324  
6 4     1:26543 2:13456 3:21456 4:23156 5:23416 6:12345  
6 4     1:26453 2:13546 3:21546 4:23516 5:23146 6:12354  
6 4     1:24653 2:13564 3:21564 4:12356 5:23164 6:23514  
6 4     1:26534 2:14356 3:24156 4:21356 5:24316 6:12435  
6 4     1:26435 2:15346 3:25146 4:25316 5:21346 6:12534  
6 4     1:24635 2:15364 3:25164 4:12536 5:21364 6:25314  
6 4     1:25436 2:15346 3:14256 4:12536 5:41236 6:12453  
6 4     1:25346 2:15436 3:12546 4:13256 5:31246 6:12354  
6 4     1:52436 2:41536 3:14526 4:15236 5:12346 6:15423  
6 4     1:52463 2:41563 3:15426 4:15263 5:12643 6:14523  
6 4     1:52346 2:31546 3:15246 4:13526 5:12436 6:15324  
6 4     1:52364 2:31564 3:15264 4:15326 5:12634 6:13524  
6 4     1:35246 2:13546 3:15426 4:12356 5:21346 6:13254  
6 4     1:53246 2:15346 3:21546 4:12536 5:13426 6:15234  
6 4     1:53264 2:15364 3:21564 4:15236 5:13624 6:12534  
6 4     1:23546 2:35146 3:25416 4:21356 5:12346 6:23154  
6 4     1:25346 2:53146 3:12546 4:21536 5:23416 6:25134  
6 4     1:25364 2:53164 3:12564 4:25136 5:23614 6:21534  
6 4     1:26354 2:61435 3:16245 4:15632 5:16234 6:12345  
6 4     1:24356 2:41635 3:14265 4:12365 5:14236 6:15432  
6 4     1:26534 2:61453 3:16254 4:13652 5:16243 6:12543  
6 4     1:24536 2:41653 3:14256 4:12563 5:14263 6:13452  
6 4     1:26453 2:61345 3:15642 4:16235 5:16243 6:12435  
6 4     1:26543 2:61354 3:14652 4:16253 5:16234 6:12534  
6 4     1:24563 2:41356 3:16452 4:12536 5:14236 6:14253  
6 4     1:23456 2:31645 3:12465 4:13265 5:13246 6:15342  
6 4     1:23546 2:31654 3:12564 4:13256 5:13264 6:14352  
6 4     1:23564 2:31456 3:12546 4:16352 5:13246 6:13254  
6 4     1:36254 2:16345 3:61425 4:15623 5:16324 6:13245  
6 4     1:34256 2:14365 3:41625 4:13265 5:14326 6:15423  
6 4     1:56234 2:16543 3:16524 4:13625 5:61423 6:15243  
6 4     1:36524 2:16354 3:61452 4:12653 5:16342 6:13542  
6 4     1:34526 2:14356 3:41652 4:13562 5:14362 6:12453  
6 4     1:56324 2:16534 3:16542 4:12635 5:61432 6:15342  
6 4     1:46523 2:16453 3:12654 4:61352 5:16432 6:14532  
6 4     1:56423 2:16543 3:12645 4:16532 5:61342 6:15432  
6 4     1:54623 2:14563 3:12465 4:15632 5:41362 6:14532  
6 4     1:43526 2:13456 3:14562 4:31652 5:13462 6:12354  
6 4     1:53624 2:13564 3:15642 4:12365 5:31462 6:13542  
6 4     1:26345 2:36154 3:62415 4:25613 5:26314 6:23145  
6 4     1:24365 2:34156 3:42615 4:23165 5:24316 6:25413  
6 4     1:26543 2:56134 3:26514 4:23615 5:62413 6:25143  
6 4     1:36245 2:63415 3:26154 4:35612 5:36214 6:32145  
6 4     1:34265 2:43615 3:24156 4:32165 5:34216 6:35412  
6 4     1:56243 2:65413 3:56214 4:53612 5:26134 6:52143  
6 4     1:46235 2:64315 3:45612 4:26153 5:46213 6:42135  
6 4     1:56234 2:65314 3:54612 4:56213 5:26143 6:52134  
6 4     1:54236 2:45316 3:56412 4:52136 5:24163 6:54213  
6 4     1:43265 2:34615 3:42165 4:23156 5:43216 6:45312  
6 4     1:53246 2:35416 3:52146 4:56312 5:23164 6:53214  
6 4     1:36542 2:36514 3:56124 4:32615 5:63412 6:35142  
6 4     1:56342 2:56314 3:65412 4:52613 5:36124 6:53142  
6 4     1:46532 2:46513 3:42615 4:56123 5:64312 6:45132  
6 4     1:56432 2:56413 3:52614 4:65312 5:46123 6:54132  
6 4     1:62354 2:14635 3:61245 4:15362 5:61234 6:13542  
6 4     1:42356 2:16435 3:41265 4:13562 5:41236 6:15342  
6 4     1:62534 2:14653 3:61254 4:13562 5:61243 6:15342  
6 4     1:42536 2:16453 3:41256 4:15362 5:41263 6:13542  
6 4     1:62453 2:13645 3:15462 4:61235 5:61243 6:14532  
6 4     1:62543 2:13654 3:14562 4:61253 5:61234 6:15432  
6 4     1:32456 2:16345 3:14562 4:31265 5:31246 6:15432  
6 4     1:32546 2:16354 3:15462 4:31256 5:31264 6:14532  
6 4     1:63254 2:61345 3:14625 4:15263 5:61324 6:12543  
6 4     1:43256 2:41365 3:16425 4:12563 5:41326 6:15243  
6 4     1:65234 2:61543 3:61524 4:13265 5:14623 6:12345  
6 4     1:64253 2:61435 3:15264 4:13625 5:61423 6:12534  
6 4     1:65243 2:61534 3:14265 4:61523 5:13624 6:12435  
6 4     1:34256 2:31465 3:12564 4:16325 5:31426 6:15234  
6 4     1:63524 2:61354 3:14652 4:12563 5:61342 6:15243  
6 4     1:43526 2:41356 3:16452 4:15263 5:41362 6:12543  
6 4     1:65324 2:61534 3:61542 4:12365 5:14632 6:13245  
6 4     1:64523 2:61453 3:12564 4:13652 5:61432 6:15234  
6 4     1:65423 2:61543 3:12465 4:61532 5:13642 6:14235  
6 4     1:34526 2:31456 3:15264 4:16352 5:31462 6:12534  
6 4     1:63452 2:15463 3:12645 4:61325 5:61342 6:14523  
6 4     1:63542 2:14563 3:12654 4:61352 5:61324 6:15423  
6 4     1:64352 2:15364 3:61425 4:12635 5:61432 6:13524  
6 4     1:65342 2:14365 3:61524 4:61532 5:12634 6:13425  
6 4     1:64532 2:13564 3:61452 4:12653 5:61423 6:15324  
6 4     1:65432 2:13465 3:61542 4:61523 5:12643 6:14325  
6 4     1:23456 2:14563 3:16245 4:21365 5:21346 6:15423  
6 4     1:23546 2:15463 3:16254 4:21356 5:21364 6:14523  
6 4     1:24356 2:13564 3:21465 4:16235 5:21436 6:15324  
6 4     1:24536 2:15364 3:21456 4:16253 5:21463 6:13524  
6 4     1:24635 2:61354 3:62145 4:25361 5:62134 6:23541  
6 4     1:26435 2:41356 3:42165 4:23561 5:42136 6:25341  
6 4     1:24653 2:61534 3:62154 4:23561 5:62143 6:25341  
6 4     1:26453 2:41536 3:42156 4:25361 5:42163 6:23541  
6 4     1:23645 2:61453 3:25461 4:62135 5:62143 6:24531  
6 4     1:23654 2:61543 3:24561 4:62153 5:62134 6:25431  
6 4     1:26345 2:31456 3:24561 4:32165 5:32146 6:25431  
6 4     1:26354 2:31546 3:25461 4:32156 5:32164 6:24531  
6 4     1:34625 2:63145 3:61254 4:35261 5:63124 6:32541  
6 4     1:36425 2:43165 3:41256 4:32561 5:43126 6:35241  
6 4     1:54623 2:65143 3:65124 4:53261 5:61234 6:52341  
6 4     1:43625 2:64135 3:45261 4:61253 5:64123 6:42531  
6 4     1:53624 2:65134 3:54261 4:65123 5:61243 6:52431  
6 4     1:46325 2:34165 3:42561 4:31256 5:34126 6:45231  
6 4     1:34652 2:63154 3:61524 4:32561 5:63142 6:35241  
6 4     1:36452 2:43156 3:41526 4:35261 5:43162 6:32541  
6 4     1:54632 2:65134 3:65142 4:52361 5:61324 6:53241  
6 4     1:43652 2:64153 3:42561 4:61523 5:64132 6:45231  
6 4     1:53642 2:65143 3:52461 4:65132 5:61423 6:54231  
6 4     1:46352 2:34156 3:45261 4:31526 5:34162 6:42531  
6 4     1:32645 2:35461 3:61452 4:63125 5:63142 6:34521  
6 4     1:32654 2:34561 3:61542 4:63152 5:63124 6:35421  
6 4     1:42635 2:45361 3:64125 4:61352 5:64132 6:43521  
6 4     1:52634 2:54361 3:65124 4:65132 5:61342 6:53421  
6 4     1:42653 2:43561 3:64152 4:61532 5:64123 6:45321  
6 4     1:52643 2:53461 3:65142 4:65123 5:61432 6:54321  
6 4     1:36245 2:34561 3:21456 4:23165 5:23146 6:35421  
6 4     1:36254 2:35461 3:21546 4:23156 5:23164 6:34521  
6 4     1:46235 2:43561 3:24165 4:21356 5:24136 6:45321  
6 4     1:46253 2:45361 3:24156 4:21536 5:24163 6:43521  
6 4     1:62345 2:63154 3:24615 4:25163 5:62314 6:21543  
6 4     1:42365 2:43156 3:26415 4:21563 5:42316 6:25143  
6 4     1:62543 2:65134 3:62514 4:23165 5:24613 6:21345  
6 4     1:62435 2:64153 3:25164 4:23615 5:62413 6:21534  
6 4     1:62534 2:65143 3:24165 4:62513 5:23614 6:21435  
6 4     1:32465 2:34156 3:21564 4:26315 5:32416 6:25134  
6 4     1:63245 2:34615 3:62154 4:35162 5:63214 6:31542  
6 4     1:43265 2:36415 3:42156 4:31562 5:43216 6:35142  
6 4     1:65243 2:54613 3:65214 4:53162 5:62134 6:51342  
6 4     1:64235 2:43615 3:45162 4:62153 5:64213 6:41532  
6 4     1:65234 2:53614 3:54162 4:65213 5:62143 6:51432  
6 4     1:34265 2:46315 3:41562 4:32156 5:34216 6:45132  
6 4     1:63542 2:63514 3:65124 4:32165 5:34612 6:31245  
6 4     1:65342 2:65314 3:54612 4:52163 5:63124 6:51243  
6 4     1:64532 2:64513 3:42165 4:65123 5:43612 6:41235  
6 4     1:65432 2:65413 3:52164 4:53612 5:64123 6:51234  
6 4     1:45632 2:45613 3:52146 4:51236 5:46123 6:53412  
6 4     1:35642 2:35614 3:51246 4:52136 5:36124 6:54312  
6 4     1:63425 2:35164 3:64152 4:32615 5:63412 6:31524  
6 4     1:63524 2:34165 3:65142 4:63512 5:32614 6:31425  
6 4     1:64325 2:45163 3:42615 4:63152 5:64312 6:41523  
6 4     1:65324 2:54163 3:52614 4:65312 5:63142 6:51423  
6 4     1:64523 2:43165 3:64512 4:65132 5:42613 6:41325  
6 4     1:65423 2:53164 3:65412 4:52613 5:64132 6:51324  
6 4     1:45623 2:53146 3:45612 4:51326 5:46132 6:52413  
6 4     1:35624 2:54136 3:51426 4:35612 5:36142 6:52314  
6 4     1:23465 2:31564 3:24156 4:36215 5:23416 6:35124  
6 4     1:24365 2:41563 3:46215 4:23156 5:24316 6:45123  
6 4     1:25643 2:51346 3:25614 4:53126 5:26134 6:54213  
6 4     1:25634 2:51436 3:54126 4:25613 5:26143 6:53214  
6 4     1:62354 2:63514 3:24651 4:21563 5:62341 6:25143  
6 4     1:42356 2:43516 3:26451 4:25163 5:42361 6:21543  
6 4     1:62534 2:65314 3:62541 4:21365 5:24631 6:23145  
6 4     1:62453 2:64513 3:21564 4:23651 5:62431 6:25134  
6 4     1:62543 2:65413 3:21465 4:62531 5:23641 6:24135  
6 4     1:32456 2:34516 3:25164 4:26351 5:32461 6:21534  
6 4     1:63254 2:34651 3:62514 4:31562 5:63241 6:35142  
6 4     1:43256 2:36451 3:42516 4:35162 5:43261 6:31542  
6 4     1:65234 2:54631 3:65241 4:51362 5:62314 6:53142  
6 4     1:64253 2:43651 3:41562 4:62513 5:64231 6:45132  
6 4     1:65243 2:53641 3:51462 4:65231 5:62413 6:54132  
6 4     1:34256 2:46351 3:45162 4:32516 5:34261 6:41532  
6 4     1:63524 2:63541 3:65214 4:31265 5:34621 6:32145  
6 4     1:65324 2:65341 3:54621 4:51263 5:63214 6:52143  
6 4     1:64523 2:64531 3:41265 4:65213 5:43621 6:42135  
6 4     1:65423 2:65431 3:51264 4:53621 5:64213 6:52134  
6 4     1:45623 2:45631 3:51246 4:52136 5:46213 6:53421  
6 4     1:35624 2:35641 3:52146 4:51236 5:36214 6:54321  
6 4     1:63452 2:31564 3:64512 4:32651 5:63421 6:35124  
6 4     1:63542 2:31465 3:65412 4:63521 5:32641 6:34125  
6 4     1:64352 2:41563 3:42651 4:63512 5:64321 6:45123  
6 4     1:65342 2:51463 3:52641 4:65321 5:63412 6:54123  
6 4     1:64532 2:41365 3:64521 4:65312 5:42631 6:43125  
6 4     1:65432 2:51364 3:65421 4:52631 5:64312 6:53124  
6 4     1:45632 2:51346 3:45621 4:53126 5:46312 6:52431  
6 4     1:35642 2:51436 3:54126 4:35621 5:36412 6:52341  
6 4     1:23456 2:35164 3:24516 4:36251 5:23461 6:31524  
6 4     1:24356 2:45163 3:46251 4:23516 5:24361 6:41523  
6 4     1:25634 2:53146 3:25641 4:51326 5:26314 6:54231  
6 4     1:25643 2:54136 3:51426 4:25631 5:26413 6:53241  
6 4     1:25463 2:63451 3:21645 4:62315 5:62341 6:24513  
6 4     1:24563 2:63541 3:21654 4:62351 5:62314 6:25413  
6 4     1:25364 2:64351 3:62415 4:21635 5:62431 6:23514  
6 4     1:24365 2:65341 3:62514 4:62531 5:21634 6:23415  
6 4     1:23564 2:64531 3:62451 4:21653 5:62413 6:25314  
6 4     1:23465 2:65431 3:62541 4:62513 5:21643 6:24315  
6 4     1:35462 2:31645 3:62451 4:63215 5:63241 6:34512  
6 4     1:34562 2:31654 3:62541 4:63251 5:63214 6:35412  
6 4     1:45362 2:41635 3:64215 4:62351 5:64231 6:43512  
6 4     1:54362 2:51634 3:65214 4:65231 5:62341 6:53412  
6 4     1:43562 2:41653 3:64251 4:62531 5:64213 6:45312  
6 4     1:53462 2:51643 3:65241 4:65213 5:62431 6:54312  
6 4     1:35264 2:63415 3:64251 4:31625 5:63421 6:32514  
6 4     1:34265 2:63514 3:65241 4:63521 5:31624 6:32415  
6 4     1:45263 2:64315 3:41625 4:63251 5:64321 6:42513  
6 4     1:54263 2:65314 3:51624 4:65321 5:63241 6:52413  
6 4     1:43265 2:64513 3:64521 4:65231 5:41623 6:42315  
6 4     1:53264 2:65413 3:65421 4:51623 5:64231 6:52314  
6 4     1:53246 2:45613 3:45621 4:52316 5:46231 6:51423  
6 4     1:54236 2:35614 3:52416 4:35621 5:36241 6:51324  
6 4     1:32564 2:63451 3:64521 4:31652 5:63412 6:35214  
6 4     1:32465 2:63541 3:65421 4:63512 5:31642 6:34215  
6 4     1:42563 2:64351 3:41652 4:63521 5:64312 6:45213  
6 4     1:52463 2:65341 3:51642 4:65312 5:63421 6:54213  
6 4     1:42365 2:64531 3:64512 4:65321 5:41632 6:43215  
6 4     1:52364 2:65431 3:65412 4:51632 5:64321 6:53214  
6 4     1:52346 2:45631 3:45612 4:53216 5:46321 6:51432  
6 4     1:52436 2:35641 3:54216 4:35612 5:36421 6:51342  
6 4     1:54326 2:53416 3:25614 4:25631 5:26341 6:51234  
6 4     1:53426 2:54316 3:25641 4:25613 5:26431 6:51243  
6 4     1:24563 2:13456 3:26145 4:12365 5:12346 6:25413  
6 4     1:25463 2:13546 3:26154 4:12356 5:12364 6:24513  
6 4     1:23564 2:14356 3:12465 4:26135 5:12436 6:25314  
6 4     1:25364 2:14536 3:12456 4:26153 5:12463 6:23514  
6 4     1:34562 2:36145 3:12456 4:13265 5:13246 6:35412  
6 4     1:35462 2:36154 3:12546 4:13256 5:13264 6:34512  
6 4     1:43562 2:46135 3:14265 4:12356 5:14236 6:45312  
6 4     1:45362 2:46153 3:14256 4:12536 5:14263 6:43512  
6 4     1:32564 2:13465 3:14256 4:36125 5:13426 6:35214  
6 4     1:42563 2:14365 3:46125 4:13256 5:14326 6:45213  
6 4     1:52346 2:15643 3:15624 4:53216 5:16234 6:54123  
6 4     1:52436 2:15634 3:54216 4:15623 5:16243 6:53124  
6 4     1:35264 2:13456 3:14526 4:36152 5:13462 6:32514  
6 4     1:45263 2:14356 3:46152 4:13526 5:14362 6:42513  
6 4     1:53246 2:15634 3:15642 4:52316 5:16324 6:54132  
6 4     1:54236 2:15643 3:52416 4:15632 5:16423 6:53142  
6 4     1:53426 2:54316 3:15624 4:15632 5:16342 6:52134  
6 4     1:54326 2:53416 3:15642 4:15623 5:16432 6:52143  
6 4     1:62354 2:16435 3:16245 4:61532 5:61234 6:15423  
6 4     1:62534 2:16453 3:61254 4:61352 5:16243 6:13425  
6 4     1:42536 2:14653 3:41256 4:13625 5:14263 6:41352  
6 4     1:62453 2:16345 3:61542 4:16235 5:61243 6:15324  
6 4     1:62543 2:16354 3:61452 4:61253 5:16234 6:14325  
6 4     1:42563 2:14356 3:41652 4:16325 5:14236 6:41253  
6 4     1:32546 2:13654 3:14625 4:31256 5:13264 6:31452  
6 4     1:32564 2:13456 3:16425 4:31652 5:13246 6:31254  
6 4     1:63524 2:61354 3:16452 4:61253 5:16342 6:12435  
6 4     1:43526 2:41356 3:14652 4:12635 5:14362 6:41253  
6 4     1:65324 2:61534 3:16542 4:61235 5:16432 6:12453  
6 4     1:45326 2:41536 3:14562 4:12653 5:14632 6:41235  
6 4     1:64523 2:61453 3:61254 4:16352 5:16432 6:12345  
6 4     1:65423 2:61543 3:61245 4:16532 5:16342 6:12354  
6 4     1:34526 2:31456 3:12645 4:13652 5:13462 6:31254  
6 4     1:35426 2:31546 3:12654 4:13562 5:13642 6:31245  
6 4     1:63452 2:61543 3:16245 4:16325 5:61342 6:15234  
6 4     1:63542 2:61453 3:16254 4:61352 5:16324 6:14235  
6 4     1:43562 2:41653 3:14256 4:16235 5:14326 6:41352  
6 4     1:64532 2:61354 3:61452 4:16253 5:16423 6:13245  
6 4     1:65432 2:61345 3:61542 4:16523 5:16243 6:13254  
6 4     1:26435 2:61354 3:26145 4:62531 5:62134 6:25413  
6 4     1:26453 2:61534 3:62154 4:62351 5:26143 6:23415  
6 4     1:24653 2:41536 3:42156 4:23615 5:24163 6:42351  
6 4     1:26345 2:61453 3:62541 4:26135 5:62143 6:25314  
6 4     1:26354 2:61543 3:62451 4:62153 5:26134 6:24315  
6 4     1:24356 2:41563 3:42651 4:26315 5:24136 6:42153  
6 4     1:23654 2:31546 3:24615 4:32156 5:23164 6:32451  
6 4     1:23456 2:31564 3:26415 4:32651 5:23146 6:32154  
6 4     1:36425 2:36145 3:61254 4:63521 5:63124 6:35412  
6 4     1:56423 2:56143 3:65124 4:65321 5:61234 6:53412  
6 4     1:46325 2:46135 3:64521 4:61253 5:64123 6:45312  
6 4     1:56324 2:56134 3:65421 4:65123 5:61243 6:54312  
6 4     1:54326 2:54136 3:45621 4:56312 5:41263 6:45123  
6 4     1:53426 2:53146 3:56412 4:35621 5:31264 6:35124  
6 4     1:36452 2:63154 3:61524 4:63251 5:36142 6:32415  
6 4     1:34652 2:43156 3:41526 4:32615 5:34162 6:43251  
6 4     1:56432 2:65134 3:56142 4:65231 5:61324 6:52413  
6 4     1:46352 2:64153 3:64251 4:61523 5:46132 6:42315  
6 4     1:56342 2:65143 3:65241 4:56132 5:61423 6:52314  
6 4     1:54362 2:45163 3:45261 4:52316 5:41623 6:54132  
6 4     1:43652 2:34156 3:42615 4:31526 5:43162 6:34251  
6 4     1:53462 2:35164 3:52416 4:35261 5:31624 6:53142  
6 4     1:36245 2:63541 3:61452 4:36125 5:63142 6:35214  
6 4     1:36254 2:63451 3:61542 4:63152 5:36124 6:34215  
6 4     1:34256 2:43651 3:41562 4:36215 5:34126 6:43152  
6 4     1:46235 2:64531 3:46125 4:61352 5:64132 6:45213  
6 4     1:56234 2:65431 3:56124 4:65132 5:61342 6:54213  
6 4     1:54236 2:45631 3:54126 4:56213 5:41362 6:45132  
6 4     1:46253 2:64351 3:64152 4:61532 5:46123 6:43215  
6 4     1:56243 2:65341 3:65142 4:56123 5:61432 6:53214  
6 4     1:54263 2:45361 3:45162 4:53216 5:41632 6:54123  
6 4     1:43256 2:34651 3:46215 4:31562 5:43126 6:34152  
6 4     1:53246 2:35641 3:56214 4:53126 5:31462 6:35142  
6 4     1:53264 2:35461 3:54216 4:35162 5:31642 6:53124  
6 4     1:32654 2:34615 3:21546 4:23156 5:32164 6:23451  
6 4     1:32456 2:36415 3:21564 4:23651 5:32146 6:23154  
6 4     1:52436 2:56413 3:52146 4:25631 5:21364 6:25134  
6 4     1:42653 2:43615 3:24156 4:21536 5:42163 6:24351  
6 4     1:52463 2:53416 3:25164 4:25361 5:21634 6:52143  
6 4     1:42356 2:46315 3:24651 4:21563 5:42136 6:24153  
6 4     1:52346 2:56314 3:25641 4:52136 5:21463 6:25143  
6 4     1:52364 2:54316 3:25461 4:25163 5:21643 6:52134  
6 4     1:62354 2:63514 3:26451 4:62153 5:26341 6:21435  
6 4     1:42356 2:43516 3:24651 4:21635 5:24361 6:42153  
6 4     1:62534 2:65314 3:26541 4:62135 5:26431 6:21453  
6 4     1:42536 2:45316 3:24561 4:21653 5:24631 6:42135  
6 4     1:62453 2:64513 3:62154 4:26351 5:26431 6:21345  
6 4     1:62543 2:65413 3:62145 4:26531 5:26341 6:21354  
6 4     1:32456 2:34516 3:21645 4:23651 5:23461 6:32154  
6 4     1:32546 2:35416 3:21654 4:23561 5:23641 6:32145  
6 4     1:63254 2:36451 3:62514 4:63152 5:36241 6:31425  
6 4     1:43256 2:34651 3:42516 4:31625 5:34261 6:43152  
6 4     1:65234 2:56431 3:56241 4:65132 5:62314 6:51423  
6 4     1:64253 2:46351 3:64152 4:62513 5:46231 6:41325  
6 4     1:65243 2:56341 3:65142 4:56231 5:62413 6:51324  
6 4     1:45263 2:54361 3:45162 4:51326 5:42613 6:54231  
6 4     1:34256 2:43651 3:41625 4:32516 5:43261 6:34152  
6 4     1:35264 2:53461 3:51426 4:35162 5:32614 6:53241  
6 4     1:63524 2:36541 3:65214 4:63125 5:36421 6:31452  
6 4     1:43526 2:34561 3:45216 4:31652 5:34621 6:43125  
6 4     1:65324 2:56341 3:56421 4:65123 5:63214 6:51432  
6 4     1:64523 2:46531 3:64125 4:65213 5:46321 6:41352  
6 4     1:65423 2:56431 3:65124 4:56321 5:64213 6:51342  
6 4     1:45623 2:54631 3:45126 4:51362 5:46213 6:54321  
6 4     1:34526 2:43561 3:41652 4:35216 5:43621 6:34125  
6 4     1:35624 2:53641 3:51462 4:35126 5:36214 6:53421  
6 4     1:63452 2:63154 3:64512 4:36251 5:36421 6:31245  
6 4     1:63542 2:63145 3:65412 4:36521 5:36241 6:31254  
6 4     1:64352 2:64153 3:46251 4:63512 5:46321 6:41235  
6 4     1:65342 2:65143 3:56241 4:56321 5:63412 6:51234  
6 4     1:45362 2:45163 3:54261 4:51236 5:43612 6:54321  
6 4     1:64532 2:64135 3:46521 4:65312 5:46231 6:41253  
6 4     1:65432 2:65134 3:56421 4:56231 5:64312 6:51243  
6 4     1:45632 2:45136 3:54621 4:51263 5:46312 6:54231  
6 4     1:35462 2:35164 3:51246 4:53261 5:34612 6:53421  
6 4     1:35642 2:35146 3:51264 4:53621 5:36412 6:53241  
6 4     1:23456 2:31645 3:24516 4:32651 5:32461 6:23154  
6 4     1:23546 2:31654 3:25416 4:32561 5:32641 6:23145  
6 4     1:24356 2:41635 3:42651 4:23516 5:42361 6:24153  
6 4     1:25364 2:51436 3:52461 4:25163 5:23614 6:52341  
6 4     1:24536 2:41653 3:42561 4:25316 5:42631 6:24135  
6 4     1:25634 2:51463 3:52641 4:25136 5:26314 6:52431  
6 4     1:25463 2:51346 3:25164 4:52361 5:24613 6:52431  
6 4     1:25643 2:51364 3:25146 4:52631 5:26413 6:52341  
6 4     1:62543 2:63451 3:26145 4:26315 5:62341 6:25134  
6 4     1:62453 2:63541 3:26154 4:62351 5:26314 6:24135  
6 4     1:42653 2:43561 3:24156 4:26135 5:24316 6:42351  
6 4     1:62354 2:64531 3:62451 4:26153 5:26413 6:23145  
6 4     1:62345 2:65431 3:62541 4:26513 5:26143 6:23154  
6 4     1:63542 2:36145 3:62451 4:36215 5:63241 6:35124  
6 4     1:63452 2:36154 3:62541 4:63251 5:36214 6:34125  
6 4     1:43652 2:34156 3:42561 4:36125 5:34216 6:43251  
6 4     1:64532 2:46135 3:46215 4:62351 5:64231 6:45123  
6 4     1:65432 2:56134 3:56214 4:65231 5:62341 6:54123  
6 4     1:45632 2:54136 3:54216 4:56123 5:42361 6:45231  
6 4     1:64352 2:46153 3:64251 4:62531 5:46213 6:43125  
6 4     1:65342 2:56143 3:65241 4:56213 5:62431 6:53124  
6 4     1:45362 2:54163 3:45261 4:53126 5:42631 6:54213  
6 4     1:34652 2:43156 3:46125 4:32561 5:43216 6:34251  
6 4     1:35642 2:53146 3:56124 4:53216 5:32461 6:35241  
6 4     1:35462 2:53164 3:54126 4:35261 5:32641 6:53214  
6 4     1:63254 2:63451 3:64521 4:36152 5:36412 6:32145  
6 4     1:63245 2:63541 3:65421 4:36512 5:36142 6:32154  
6 4     1:64253 2:64351 3:46152 4:63521 5:46312 6:42135  
6 4     1:65243 2:65341 3:56142 4:56312 5:63421 6:52134  
6 4     1:45263 2:45361 3:54162 4:52136 5:43621 6:54312  
6 4     1:64235 2:64531 3:46512 4:65321 5:46132 6:42153  
6 4     1:65234 2:65431 3:56412 4:56132 5:64321 6:52143  
6 4     1:45236 2:45631 3:54612 4:52163 5:46321 6:54132  
6 4     1:35264 2:35461 3:52146 4:53162 5:34621 6:53412  
6 4     1:35246 2:35641 3:52164 4:53612 5:36421 6:53142  
6 4     1:62354 2:14635 3:12465 4:61532 5:61234 6:15324  
6 4     1:42356 2:16435 3:12645 4:15326 5:41236 6:41532  
6 4     1:62534 2:14653 3:61254 4:61352 5:12463 6:13524  
6 4     1:42536 2:16453 3:41256 4:13526 5:12643 6:41352  
6 4     1:62453 2:13645 3:61542 4:12365 5:61243 6:15423  
6 4     1:62543 2:13654 3:61452 4:61253 5:12364 6:14523  
6 4     1:32456 2:16345 3:15426 4:12635 5:31246 6:31542  
6 4     1:32546 2:16354 3:14526 4:31256 5:12634 6:31452  
6 4     1:63254 2:13465 3:14625 4:61523 5:61324 6:15234  
6 4     1:43256 2:13645 3:16425 4:15236 5:41326 6:41523  
6 4     1:65234 2:15463 3:61524 4:61325 5:14623 6:13254  
6 4     1:45236 2:15643 3:41526 4:13256 5:16423 6:41325  
6 4     1:64253 2:14365 3:61524 4:13625 5:61423 6:15243  
6 4     1:65243 2:15364 3:61425 4:61523 5:13624 6:14253  
6 4     1:34256 2:14635 3:15246 4:16325 5:31426 6:31524  
6 4     1:35246 2:15634 3:14256 4:31526 5:16324 6:31425  
6 4     1:63524 2:61354 3:14652 4:61253 5:13462 6:12534  
6 4     1:43526 2:41356 3:16452 4:12536 5:13642 6:41253  
6 4     1:65324 2:61534 3:15462 4:61235 5:14632 6:12354  
6 4     1:45326 2:41536 3:15642 4:12356 5:16432 6:41235  
6 4     1:64523 2:61453 3:61254 4:13652 5:14362 6:12543  
6 4     1:65423 2:61543 3:61245 4:15362 5:13642 6:12453  
6 4     1:34526 2:31456 3:12546 4:16352 5:14632 6:31254  
6 4     1:35426 2:31546 3:12456 4:15632 5:16342 6:31245  
6 4     1:63452 2:61543 3:12645 4:13265 5:61342 6:15432  
6 4     1:63542 2:61453 3:12654 4:61352 5:13264 6:14532  
6 4     1:64352 2:61534 3:14265 4:12635 5:61432 6:15342  
6 4     1:65342 2:61435 3:15264 4:61532 5:12634 6:14352  
6 4     1:64532 2:61354 3:61452 4:12653 5:14263 6:13542  
6 4     1:65432 2:61345 3:61542 4:15263 5:12643 6:13452  
6 4     1:23456 2:15436 3:16245 4:13625 5:21346 6:21543  
6 4     1:23546 2:14536 3:16254 4:21356 5:13624 6:21453  
6 4     1:24356 2:15346 3:14625 4:16235 5:21436 6:21534  
6 4     1:25346 2:14356 3:15624 4:21536 5:16234 6:21435  
6 4     1:24536 2:13546 3:21456 4:16253 5:14623 6:21354  
6 4     1:25436 2:13456 3:21546 4:15623 5:16243 6:21345  
6 4     1:23465 2:63154 3:24615 4:62513 5:62314 6:25134  
6 4     1:23645 2:43156 3:26415 4:25136 5:42316 6:42513  
6 4     1:25463 2:65134 3:62514 4:62315 5:24613 6:23154  
6 4     1:25643 2:45136 3:42516 4:23156 5:26413 6:42315  
6 4     1:24365 2:64153 3:62514 4:23615 5:62413 6:25143  
6 4     1:25364 2:65143 3:62415 4:62513 5:23614 6:24153  
6 4     1:24635 2:34156 3:25146 4:26315 5:32416 6:32514  
6 4     1:25634 2:35146 3:24156 4:32516 5:26314 6:32415  
6 4     1:32465 2:34615 3:62154 4:63512 5:63214 6:35124  
6 4     1:32645 2:36415 3:42156 4:35126 5:43216 6:43512  
6 4     1:52463 2:54613 3:65214 4:65312 5:62134 6:53124  
6 4     1:52643 2:56413 3:45216 4:53126 5:42136 6:45312  
6 4     1:42365 2:43615 3:64512 4:62153 5:64213 6:45123  
6 4     1:52364 2:53614 3:65412 4:65213 5:62143 6:54123  
6 4     1:42635 2:46315 3:45126 4:32156 5:34216 6:34512  
6 4     1:52634 2:56314 3:54126 4:35216 5:32146 6:35412  
6 4     1:35462 2:63514 3:65124 4:63215 5:34612 6:32154  
6 4     1:35642 2:43516 3:45126 4:32156 5:36412 6:43215  
6 4     1:53462 2:65314 3:54612 4:65213 5:63124 6:52134  
6 4     1:53642 2:45316 3:56412 4:52136 5:43126 6:45213  
6 4     1:45362 2:64513 3:64215 4:65123 5:43612 6:42153  
6 4     1:54362 2:65413 3:65214 4:53612 5:64123 6:52143  
6 4     1:45632 2:34516 3:42156 4:35126 5:46312 6:34215  
6 4     1:54632 2:35416 3:52146 4:56312 5:34126 6:35214  
6 4     1:34265 2:63514 3:64152 4:32615 5:63412 6:35142  
6 4     1:35264 2:63415 3:65142 4:63512 5:32614 6:34152  
6 4     1:43265 2:64513 3:42615 4:63152 5:64312 6:45132  
6 4     1:53264 2:65413 3:52614 4:65312 5:63142 6:54132  
6 4     1:45263 2:64315 3:64512 4:65132 5:42613 6:43152  
6 4     1:54263 2:65314 3:65412 4:52613 5:64132 6:53142  
6 4     1:34625 2:35146 3:24156 4:36215 5:23416 6:23514  
6 4     1:35624 2:34156 3:25146 4:23516 5:36214 6:23415  
6 4     1:43625 2:45136 3:46215 4:23156 5:24316 6:24513  
6 4     1:53624 2:54136 3:56214 4:25316 5:23146 6:25413  
6 4     1:45623 2:43156 3:24516 4:25136 5:46213 6:24315  
6 4     1:54623 2:53146 3:25416 4:56213 5:24136 6:25314  
6 4     1:62543 2:63451 3:21645 4:23165 5:62341 6:25431  
6 4     1:62453 2:63541 3:21654 4:62351 5:23164 6:24531  
6 4     1:62534 2:64351 3:24165 4:21635 5:62431 6:25341  
6 4     1:62435 2:65341 3:25164 4:62531 5:21634 6:24351  
6 4     1:62354 2:64531 3:62451 4:21653 5:24163 6:23541  
6 4     1:62345 2:65431 3:62541 4:25163 5:21643 6:23451  
6 4     1:63542 2:31645 3:62451 4:32165 5:63241 6:35421  
6 4     1:63452 2:31654 3:62541 4:63251 5:32164 6:34521  
6 4     1:64532 2:41635 3:42165 4:62351 5:64231 6:45321  
6 4     1:65432 2:51634 3:52164 4:65231 5:62341 6:54321  
6 4     1:64352 2:41653 3:64251 4:62531 5:42163 6:43521  
6 4     1:65342 2:51643 3:65241 4:52163 5:62431 6:53421  
6 4     1:63524 2:34165 3:64251 4:31625 5:63421 6:35241  
6 4     1:63425 2:35164 3:65241 4:63521 5:31624 6:34251  
6 4     1:64523 2:43165 3:41625 4:63251 5:64321 6:45231  
6 4     1:65423 2:53164 3:51624 4:65321 5:63241 6:54231  
6 4     1:64325 2:45163 3:64521 4:65231 5:41623 6:43251  
6 4     1:65324 2:54163 3:65421 4:51623 5:64231 6:53241  
6 4     1:63254 2:63451 3:64521 4:31652 5:34162 6:32541  
6 4     1:63245 2:63541 3:65421 4:35162 5:31642 6:32451  
6 4     1:64253 2:64351 3:41652 4:63521 5:43162 6:42531  
6 4     1:65243 2:65341 3:51642 4:53162 5:63421 6:52431  
6 4     1:64235 2:64531 3:45162 4:65321 5:41632 6:42351  
6 4     1:65234 2:65431 3:54162 4:51632 5:64321 6:52341  
6 4     1:62354 2:16435 3:12645 4:61532 5:61234 6:15432  
6 4     1:42356 2:14635 3:12465 4:15632 5:41236 6:41532  
6 4     1:62534 2:16453 3:61254 4:61352 5:12643 6:13452  
6 4     1:42536 2:14653 3:41256 4:13652 5:12463 6:41352  
6 4     1:62453 2:16345 3:61542 4:12635 5:61243 6:15342  
6 4     1:62543 2:16354 3:61452 4:61253 5:12634 6:14352  
6 4     1:42563 2:14356 3:41652 4:16352 5:12436 6:41253  
6 4     1:32456 2:13645 3:15642 4:12365 5:31246 6:31542  
6 4     1:32546 2:13654 3:14652 4:31256 5:12364 6:31452  
6 4     1:32564 2:13456 3:16452 4:31652 5:12346 6:31254  
6 4     1:63254 2:13645 3:16425 4:61523 5:61324 6:15423  
6 4     1:43256 2:13465 3:14625 4:15623 5:41326 6:41523  
6 4     1:65234 2:15643 3:61524 4:61325 5:16423 6:13425  
6 4     1:45236 2:15463 3:41526 4:13625 5:14623 6:41325  
6 4     1:64253 2:14635 3:61524 4:16325 5:61423 6:15324  
6 4     1:65243 2:15634 3:61425 4:61523 5:16324 6:14325  
6 4     1:45263 2:15436 3:41625 4:16325 5:14326 6:41523  
6 4     1:34256 2:14365 3:15624 4:13625 5:31426 6:31524  
6 4     1:35246 2:15364 3:14625 4:31526 5:13624 6:31425  
6 4     1:35264 2:15346 3:16425 4:31625 5:13426 6:31524  
6 4     1:63524 2:61354 3:16452 4:61253 5:13642 6:12453  
6 4     1:43526 2:41356 3:14652 4:12653 5:13462 6:41253  
6 4     1:65324 2:61534 3:15642 4:61235 5:16432 6:12435  
6 4     1:45326 2:41536 3:15462 4:12635 5:14632 6:41235  
6 4     1:62354 2:16435 3:61245 4:61532 5:61234 6:13542  
6 4     1:42356 2:14635 3:41265 4:13562 5:41236 6:41532  
6 4     1:62534 2:16453 3:61254 4:61352 5:61243 6:15342  
6 4     1:42536 2:14653 3:41256 4:15362 5:41263 6:41352  
6 4     1:62453 2:16345 3:61542 4:61235 5:61243 6:14532  
6 4     1:62543 2:16354 3:61452 4:61253 5:61234 6:15432  
6 4     1:42563 2:14356 3:41652 4:15632 5:41236 6:41253  
6 4     1:32456 2:13645 3:14562 4:31265 5:31246 6:31542  
6 4     1:32546 2:13654 3:15462 4:31256 5:31264 6:31452  
6 4     1:32564 2:13456 3:15642 4:31652 5:31246 6:31254  
6 4     1:63254 2:61345 3:16425 4:61523 5:61324 6:12543  
6 4     1:43256 2:41365 3:14625 4:12563 5:41326 6:41523  
6 4     1:65234 2:61543 3:61524 4:61325 5:16423 6:12345  
6 4     1:64253 2:61435 3:61524 4:16325 5:61423 6:12534  
6 4     1:65243 2:61534 3:61425 4:61523 5:16324 6:12435  
6 4     1:34256 2:31465 3:12564 4:13625 5:31426 6:31524  
6 4     1:63524 2:61354 3:16452 4:61253 5:61342 6:15243  
6 4     1:43526 2:41356 3:14652 4:15263 5:41362 6:41253  
6 4     1:65324 2:61534 3:61542 4:61235 5:16432 6:13245  
6 4     1:64523 2:61453 3:61254 4:16352 5:61432 6:15234  
6 4     1:65423 2:61543 3:61245 4:61532 5:16342 6:14235  
6 4     1:34526 2:31456 3:15264 4:13652 5:31462 6:31254  
6 4     1:63452 2:61543 3:16245 4:61325 5:61342 6:14523  
6 4     1:63542 2:61453 3:16254 4:61352 5:61324 6:15423  
6 4     1:43562 2:41653 3:14256 4:15623 5:41326 6:41352  
6 4     1:64352 2:61534 3:61425 4:16235 5:61432 6:13524  
6 4     1:65342 2:61435 3:61524 4:61532 5:16234 6:13425  
6 4     1:64532 2:61354 3:61452 4:16253 5:61423 6:15324  
6 4     1:65432 2:61345 3:61542 4:61523 5:16243 6:14325  
6 4     1:34562 2:31654 3:15624 4:13256 5:31426 6:31452  
6 4     1:23456 2:14563 3:12645 4:21365 5:21346 6:21543  
6 4     1:23546 2:15463 3:12654 4:21356 5:21364 6:21453  
6 4     1:23564 2:15643 3:12456 4:21653 5:21346 6:21354  
6 4     1:24356 2:13564 3:21465 4:12635 5:21436 6:21534  
6 4     1:24536 2:15364 3:21456 4:12653 5:21463 6:21354  
6 4     1:24563 2:15634 3:21654 4:12356 5:21436 6:21453  
6 4     1:26435 2:61354 3:62145 4:62531 5:62134 6:23541  
6 4     1:24635 2:41356 3:42165 4:23561 5:42136 6:42531  
6 4     1:26453 2:61534 3:62154 4:62351 5:62143 6:25341  
6 4     1:24653 2:41536 3:42156 4:25361 5:42163 6:42351  
6 4     1:26345 2:61453 3:62541 4:62135 5:62143 6:24531  
6 4     1:26354 2:61543 3:62451 4:62153 5:62134 6:25431  
6 4     1:24356 2:41563 3:42651 4:25631 5:42136 6:42153  
6 4     1:23645 2:31456 3:24561 4:32165 5:32146 6:32541  
6 4     1:23654 2:31546 3:25461 4:32156 5:32164 6:32451  
6 4     1:23456 2:31564 3:25641 4:32651 5:32146 6:32154  
6 4     1:36425 2:63145 3:61254 4:63521 5:63124 6:32541  
6 4     1:34625 2:43165 3:41256 4:32561 5:43126 6:43521  
6 4     1:56423 2:65143 3:65124 4:65321 5:61234 6:52341  
6 4     1:46325 2:64135 3:64521 4:61253 5:64123 6:42531  
6 4     1:56324 2:65134 3:65421 4:65123 5:61243 6:52431  
6 4     1:54326 2:45136 3:45621 4:52631 5:41263 6:45123  
6 4     1:43625 2:34165 3:42561 4:31256 5:34126 6:34521  
6 4     1:53426 2:35146 3:52641 4:35621 5:31264 6:35124  
6 4     1:36452 2:63154 3:61524 4:63251 5:63142 6:35241  
6 4     1:34652 2:43156 3:41526 4:35261 5:43162 6:43251  
6 4     1:56432 2:65134 3:65142 4:65231 5:61324 6:53241  
6 4     1:46352 2:64153 3:64251 4:61523 5:64132 6:45231  
6 4     1:56342 2:65143 3:65241 4:65132 5:61423 6:54231  
6 4     1:54362 2:45163 3:45261 4:56231 5:41623 6:45132  
6 4     1:43652 2:34156 3:45261 4:31526 5:34162 6:34251  
6 4     1:53462 2:35164 3:56241 4:35261 5:31624 6:35142  
6 4     1:36245 2:63541 3:61452 4:63125 5:63142 6:34521  
6 4     1:36254 2:63451 3:61542 4:63152 5:63124 6:35421  
6 4     1:34256 2:43651 3:41562 4:35621 5:43126 6:43152  
6 4     1:46235 2:64531 3:64125 4:61352 5:64132 6:43521  
6 4     1:56234 2:65431 3:65124 4:65132 5:61342 6:53421  
6 4     1:54236 2:45631 3:45126 4:53621 5:41362 6:45132  
6 4     1:46253 2:64351 3:64152 4:61532 5:64123 6:45321  
6 4     1:56243 2:65341 3:65142 4:65123 5:61432 6:54321  
6 4     1:54263 2:45361 3:45162 4:56321 5:41632 6:45123  
6 4     1:43256 2:34651 3:45621 4:31562 5:34126 6:34152  
6 4     1:53246 2:35641 3:54621 4:35126 5:31462 6:35142  
6 4     1:53264 2:35461 3:56421 4:35162 5:31642 6:35124  
6 4     1:32645 2:34561 3:21456 4:23165 5:23146 6:23541  
6 4     1:32654 2:35461 3:21546 4:23156 5:23164 6:23451  
6 4     1:32456 2:35641 3:21564 4:23651 5:23146 6:23154  
6 4     1:42635 2:43561 3:24165 4:21356 5:24136 6:24531  
6 4     1:52436 2:53641 3:25146 4:25631 5:21364 6:25134  
6 4     1:42653 2:45361 3:24156 4:21536 5:24163 6:24351  
6 4     1:52463 2:56341 3:25164 4:25361 5:21634 6:25143  
6 4     1:42356 2:45631 3:24651 4:21563 5:24136 6:24153  
6 4     1:52346 2:54631 3:25641 4:25136 5:21463 6:25143  
6 4     1:52364 2:56431 3:25461 4:25163 5:21643 6:25134  
6 4     1:62345 2:63154 3:26415 4:62513 5:62314 6:21543  
6 4     1:42365 2:43156 3:24615 4:21563 5:42316 6:42513  
6 4     1:62543 2:65134 3:62514 4:62315 5:26413 6:21345  
6 4     1:62435 2:64153 3:62514 4:26315 5:62413 6:21534  
6 4     1:62534 2:65143 3:62415 4:62513 5:26314 6:21435  
6 4     1:32465 2:34156 3:21564 4:23615 5:32416 6:32514  
6 4     1:63245 2:36415 3:62154 4:63512 5:63214 6:31542  
6 4     1:43265 2:34615 3:42156 4:31562 5:43216 6:43512  
6 4     1:65243 2:56413 3:65214 4:65312 5:62134 6:51342  
6 4     1:64235 2:46315 3:64512 4:62153 5:64213 6:41532  
6 4     1:65234 2:56314 3:65412 4:65213 5:62143 6:51432  
6 4     1:45236 2:54316 3:45612 4:51632 5:42163 6:45213  
6 4     1:34265 2:43615 3:41562 4:32156 5:34216 6:34512  
6 4     1:35246 2:53416 3:51642 4:35612 5:32164 6:35214  
6 4     1:63542 2:63514 3:65124 4:63215 5:36412 6:31245  
6 4     1:65342 2:65314 3:56412 4:65213 5:63124 6:51243  
6 4     1:64532 2:64513 3:64215 4:65123 5:46312 6:41235  
6 4     1:65432 2:65413 3:65214 4:56312 5:64123 6:51234  
6 4     1:45632 2:45613 3:45216 4:51236 5:46123 6:54312  
6 4     1:35642 2:35614 3:51246 4:35216 5:36124 6:53412  
6 4     1:63425 2:63514 3:64152 4:36215 5:63412 6:31524  
6 4     1:63524 2:63415 3:65142 4:63512 5:36214 6:31425  
6 4     1:64325 2:64513 3:46215 4:63152 5:64312 6:41523  
6 4     1:65324 2:65413 3:56214 4:65312 5:63142 6:51423  
6 4     1:45326 2:45613 3:54216 4:51623 5:43162 6:45312  
6 4     1:64523 2:64315 3:64512 4:65132 5:46213 6:41325  
6 4     1:65423 2:65314 3:65412 4:56213 5:64132 6:51324  
6 4     1:45623 2:45316 3:45612 4:51326 5:46132 6:54213  
6 4     1:35426 2:35614 3:51624 4:53216 5:34162 6:35412  
6 4     1:35624 2:35416 3:51426 4:35612 5:36142 6:53214  
6 4     1:23465 2:31564 3:24156 4:32615 5:23416 6:23514  
6 4     1:24365 2:41563 3:42615 4:23156 5:24316 6:24513  
6 4     1:25346 2:51643 3:52416 4:25613 5:23164 6:25314  
6 4     1:25643 2:51346 3:25614 4:25316 5:26134 6:52413  
6 4     1:25436 2:51634 3:25614 4:52316 5:24163 6:25413  
6 4     1:25634 2:51436 3:25416 4:25613 5:26143 6:52314  
6 4     1:62354 2:61435 3:12465 4:61532 5:61234 6:12534  
6 4     1:62534 2:61453 3:61254 4:61352 5:12463 6:12354  
6 4     1:62453 2:61345 3:61542 4:12365 5:61243 6:12543  
6 4     1:62543 2:61354 3:61452 4:61253 5:12364 6:12453  
6 4     1:63254 2:13465 3:61425 4:61523 5:61324 6:13524  
6 4     1:65234 2:15463 3:61524 4:61325 5:61423 6:15324  
6 4     1:45236 2:15643 3:41526 4:15326 5:41623 6:41325  
6 4     1:64253 2:14365 3:61524 4:61325 5:61423 6:14523  
6 4     1:65243 2:15364 3:61425 4:61523 5:61324 6:15423  
6 4     1:35246 2:15634 3:15426 4:31526 5:31624 6:31425  
6 4     1:63524 2:61354 3:61452 4:61253 5:13462 6:13254  
6 4     1:65324 2:61534 3:15462 4:61235 5:61432 6:15234  
6 4     1:45326 2:41536 3:15642 4:15236 5:41632 6:41235  
6 4     1:64523 2:61453 3:61254 4:61352 5:14362 6:14253  
6 4     1:65423 2:61543 3:61245 4:15362 5:61342 6:15243  
6 4     1:35426 2:31546 3:15246 4:15632 5:31642 6:31245  
6 4     1:63452 2:61543 3:61245 4:13265 5:61342 6:13542  
6 4     1:63542 2:61453 3:61254 4:61352 5:13264 6:13452  
6 4     1:64352 2:61534 3:14265 4:61235 5:61432 6:14532  
6 4     1:65342 2:61435 3:15264 4:61532 5:61234 6:15432  
6 4     1:64532 2:61354 3:61452 4:61253 5:14263 6:14352  
6 4     1:65432 2:61345 3:61542 4:15263 5:61243 6:15342  
6 4     1:25346 2:15436 3:15624 4:21536 5:21634 6:21435  
6 4     1:25436 2:15346 3:21546 4:15623 5:21643 6:21345  
6 4     1:62435 2:61354 3:21465 4:62531 5:62134 6:21534  
6 4     1:62453 2:61534 3:62154 4:62351 5:21463 6:21354  
6 4     1:62345 2:61453 3:62541 4:21365 5:62143 6:21543  
6 4     1:62354 2:61543 3:62451 4:62153 5:21364 6:21453  
6 4     1:63425 2:31465 3:61254 4:63521 5:63124 6:31524  
6 4     1:65423 2:51463 3:65124 4:65321 5:61234 6:51324  
6 4     1:45623 2:51643 3:45126 4:51326 5:41236 6:45321  
6 4     1:64325 2:41365 3:64521 4:61253 5:64123 6:41523  
6 4     1:65324 2:51364 3:65421 4:65123 5:61243 6:51423  
6 4     1:45326 2:51346 3:45621 4:51623 5:41263 6:45123  
6 4     1:35624 2:51634 3:51426 4:35126 5:31246 6:35421  
6 4     1:35426 2:51436 3:51624 4:35621 5:31264 6:35124  
6 4     1:63452 2:63154 3:61524 4:63251 5:31462 6:31254  
6 4     1:65432 2:65134 3:51462 4:65231 5:61324 6:51234  
6 4     1:45632 2:45136 3:51642 4:51236 5:41326 6:45231  
6 4     1:64352 2:64153 3:64251 4:61523 5:41362 6:41253  
6 4     1:65342 2:65143 3:65241 4:51362 5:61423 6:51243  
6 4     1:45362 2:45163 3:45261 4:51263 5:41623 6:51342  
6 4     1:35642 2:35146 3:51246 4:51632 5:31426 6:35241  
6 4     1:35462 2:35164 3:51264 4:35261 5:31624 6:51432  
6 4     1:63245 2:63541 3:61452 4:31265 5:63142 6:31542  
6 4     1:63254 2:63451 3:61542 4:63152 5:31264 6:31452  
6 4     1:64235 2:64531 3:41265 4:61352 5:64132 6:41532  
6 4     1:65234 2:65431 3:51264 4:65132 5:61342 6:51432  
6 4     1:45236 2:45631 3:51246 4:51632 5:41362 6:45132  
6 4     1:64253 2:64351 3:64152 4:61532 5:41263 6:41352  
6 4     1:65243 2:65341 3:65142 4:51263 5:61432 6:51342  
6 4     1:45263 2:45361 3:45162 4:51362 5:41632 6:51243  
6 4     1:35246 2:35641 3:51642 4:51236 5:31462 6:35142  
6 4     1:35264 2:35461 3:51462 4:35162 5:31642 6:51234  
6 4     1:25634 2:51436 3:51624 4:25136 5:21346 6:25431  
6 4     1:25436 2:51634 3:51426 4:25631 5:21364 6:25134  
6 4     1:25643 2:51346 3:25146 4:51623 5:21436 6:25341  
6 4     1:25463 2:51364 3:25164 4:25361 5:21634 6:51423  
6 4     1:25346 2:51643 3:25641 4:51326 5:21463 6:25143  
6 4     1:25364 2:51463 3:25461 4:25163 5:21643 6:51324  
6 4     1:23465 2:63154 3:62415 4:62513 5:62314 6:23514  
6 4     1:25463 2:65134 3:62514 4:62315 5:62413 6:25314  
6 4     1:25643 2:45136 3:42516 4:25316 5:42613 6:42315  
6 4     1:24365 2:64153 3:62514 4:62315 5:62413 6:24513  
6 4     1:25364 2:65143 3:62415 4:62513 5:62314 6:25413  
6 4     1:25634 2:35146 3:25416 4:32516 5:32614 6:32415  
6 4     1:32465 2:63415 3:62154 4:63512 5:63214 6:32514  
6 4     1:52463 2:65413 3:65214 4:65312 5:62134 6:52314  
6 4     1:52643 2:45613 3:45216 4:52316 5:42136 6:45312  
6 4     1:42365 2:64315 3:64512 4:62153 5:64213 6:42513  
6 4     1:52364 2:65314 3:65412 4:65213 5:62143 6:52413  
6 4     1:52346 2:45316 3:45612 4:52613 5:42163 6:45213  
6 4     1:52634 2:35614 3:52416 4:35216 5:32146 6:35412  
6 4     1:52436 2:35416 3:52614 4:35612 5:32164 6:35214  
6 4     1:35462 2:63514 3:65124 4:63215 5:63412 6:35214  
6 4     1:35642 2:43516 3:45126 4:35216 5:43612 6:43215  
6 4     1:53462 2:65314 3:65412 4:65213 5:63124 6:53214  
6 4     1:53642 2:45316 3:45612 4:53216 5:43126 6:45213  
6 4     1:62354 2:63514 3:62451 4:62153 5:23461 6:23154  
6 4     1:62534 2:65314 3:25461 4:62135 5:62431 6:25134  
6 4     1:42536 2:45316 3:25641 4:25136 5:42631 6:42135  
6 4     1:62453 2:64513 3:62154 4:62351 5:24361 6:24153  
6 4     1:62543 2:65413 3:62145 4:25361 5:62341 6:25143  
6 4     1:32546 2:35416 3:25146 4:25631 5:32641 6:32145  
6 4     1:63254 2:63451 3:62514 4:63152 5:32461 6:32154  
6 4     1:65234 2:65431 3:52461 4:65132 5:62314 6:52134  
6 4     1:45236 2:45631 3:52641 4:52136 5:42316 6:45132  
6 4     1:64253 2:64351 3:64152 4:62513 5:42361 6:42153  
6 4     1:65243 2:65341 3:65142 4:52361 5:62413 6:52143  
6 4     1:45263 2:45361 3:45162 4:52163 5:42613 6:52341  
6 4     1:35246 2:35641 3:52146 4:52631 5:32416 6:35142  
6 4     1:35264 2:35461 3:52164 4:35162 5:32614 6:52431  
6 4     1:63524 2:35461 3:65214 4:63125 5:63421 6:35124  
6 4     1:43526 2:35641 3:45216 4:35126 5:43621 6:43125  
6 4     1:65324 2:53461 3:65421 4:65123 5:63214 6:53124  
6 4     1:45326 2:53641 3:45621 4:53126 5:43216 6:45123  
6 4     1:62345 2:16435 3:16245 4:16325 5:61234 6:15234  
6 4     1:62435 2:16345 3:16425 4:16235 5:61243 6:15243  
6 4     1:42563 2:14653 3:41256 4:13256 5:14263 6:14523  
6 4     1:32564 2:13654 3:14256 4:31256 5:13264 6:13524  
6 4     1:63245 2:16345 3:16425 4:16235 5:61324 6:15324  
6 4     1:45263 2:14563 3:41526 4:13526 5:14623 6:14253  
6 4     1:43562 2:41356 3:14652 4:12356 5:14362 6:14532  
6 4     1:45362 2:41536 3:14562 4:12536 5:14632 6:14352  
6 4     1:45632 2:41563 3:14652 4:12563 5:14362 6:14532  
6 4     1:34562 2:31456 3:12456 4:13652 5:13462 6:13542  
6 4     1:35462 2:31546 3:12546 4:13562 5:13642 6:13452  
6 4     1:35642 2:31564 3:12564 4:13652 5:13462 6:13542  
6 4     1:26435 2:61345 3:26145 4:26315 5:62134 6:25134  
6 4     1:26345 2:61435 3:26415 4:26135 5:62143 6:25143  
6 4     1:24653 2:41563 3:42156 4:23156 5:24163 6:24513  
6 4     1:23654 2:31564 3:24156 4:32156 5:23164 6:23514  
6 4     1:36425 2:36145 3:61245 4:36215 5:63124 6:35124  
6 4     1:46325 2:46135 3:46215 4:61235 5:64123 6:45123  
6 4     1:56324 2:56134 3:56214 4:65123 5:61234 6:54123  
6 4     1:54326 2:54136 3:54216 4:56123 5:41236 6:45123  
6 4     1:56423 2:56143 3:65124 4:56213 5:61243 6:53124  
6 4     1:53426 2:53146 3:56124 4:53216 5:31246 6:35124  
6 4     1:36245 2:36415 3:61425 4:36125 5:63142 6:35142  
6 4     1:46235 2:46315 3:46125 4:61325 5:64132 6:45132  
6 4     1:56234 2:56314 3:56124 4:65132 5:61324 6:54132  
6 4     1:54236 2:54316 3:54126 4:56132 5:41326 6:45132  
6 4     1:56243 2:56413 3:65142 4:56123 5:61423 6:53142  
6 4     1:53246 2:53416 3:56142 4:53126 5:31426 6:35142  
6 4     1:34652 2:43156 3:41562 4:32156 5:34162 6:34512  
6 4     1:56432 2:65134 3:56142 4:56312 5:61342 6:52134  
6 4     1:56342 2:65143 3:56412 4:56132 5:61432 6:52143  
6 4     1:43652 2:34156 3:42156 4:31562 5:43162 6:43512  
6 4     1:32654 2:34156 3:21564 4:23156 5:32164 6:32514  
6 4     1:52436 2:56134 3:52146 4:52316 5:21346 6:25134  
6 4     1:52346 2:56143 3:52416 4:52136 5:21436 6:25143  
6 4     1:42653 2:43156 3:24156 4:21563 5:42163 6:42513  

5 2     1:2345 2:1345 3:1245 4:1235 5:1234  
5 2     1:3245 2:1345 3:1245 4:1325 5:1324  
5 2     1:2345 2:1534 3:1254 4:1235 5:1432  
5 2     1:3245 2:1354 3:1524 4:1325 5:1423  
5 2     1:3452 2:1543 3:1245 4:1325 5:1342  
5 2     1:2543 2:3451 3:2145 4:2315 5:2341  
5 2     1:2345 2:1435 3:1245 4:1325 5:1234  
5 2     1:3245 2:1345 3:1425 4:1235 5:1324  
5 2     1:3425 2:1435 3:1245 4:1325 5:1342  
5 2     1:3452 2:1345 3:1542 4:1352 5:1432  
5 2     1:2435 2:1345 3:2145 4:2315 5:2134  
5 2     1:3425 2:3145 3:1245 4:3215 5:3124  
5 2     1:3245 2:3415 3:1425 4:3125 5:3142  
5 2     1:3542 2:3145 3:1452 4:3152 5:3412  
5 2     1:2345 2:3145 3:2415 4:2135 5:2314  
5 2     1:3245 2:3415 3:2145 4:3125 5:3214  

4 0     1:243 2:143 3:124 4:312  
4 0     1:243 2:134 3:142 4:312  


==> anc/rotation_systems_convex_blind/F_rotationsystemblind__n8_unlabeled.txt <==
0 0      
1 0     1:  
2 0     1:2 2:1  
3 0     1:23 2:13 3:12  
4 0     1:243 2:143 3:124 4:312  
4 0     1:243 2:134 3:142 4:312  
5 0     1:2345 2:1345 3:1245 4:1235 5:1234  
5 0     1:2345 2:1534 3:1254 4:1235 5:1432  
5 0     1:2345 2:1435 3:1245 4:1325 5:1234  
6 0     1:62345 2:61345 3:61245 4:61235 5:61234 6:12345  
6 0     1:62345 2:61345 3:61245 4:12365 5:61234 6:12354  
6 0     1:62345 2:61345 3:12645 4:61235 5:61234 6:12453  
6 0     1:62345 2:61345 3:12645 4:12365 5:61234 6:12543  
6 0     1:62345 2:61345 3:12465 4:12365 5:61234 6:12534  
6 0     1:62345 2:16345 3:61245 4:12365 5:61234 6:13542  
6 0     1:62345 2:16345 3:12645 4:12365 5:61234 6:15432  
6 0     1:23645 2:13465 3:61245 4:16235 5:12634 6:12345  
6 0     1:26345 2:61534 3:16254 4:16235 5:14632 6:12354  
6 0     1:62345 2:15634 3:61254 4:61235 5:14362 6:13452  
6 0     1:62345 2:16534 3:16254 4:61235 5:61432 6:14523  
6 0     1:62345 2:15634 3:12564 4:61235 5:61432 6:14325  
6 0     1:62345 2:16534 3:12654 4:61235 5:61432 6:14532  
6 0     1:62345 2:16534 3:61254 4:61235 5:61432 6:13452  
6 0     1:62345 2:61534 3:12564 4:61235 5:61432 6:12435  
6 0     1:62345 2:16435 3:16245 4:16325 5:61234 6:15234  
7 0     1:762345 2:761345 3:761245 4:761235 5:761234 6:712345 7:123456  
7 0     1:762345 2:761345 3:761245 4:761235 5:671234 6:123475 7:123456  
7 0     1:762345 2:761345 3:761245 4:671235 5:671234 6:123745 7:123456  
7 0     1:762345 2:761345 3:612745 4:761235 5:761234 6:712345 7:124536  
7 0     1:762345 2:761345 3:612745 4:612375 5:761234 6:712345 7:125436  
7 0     1:762345 2:617345 3:761245 4:612375 5:761234 6:712345 7:135426  
7 0     1:762345 2:617345 3:612745 4:761235 5:761234 6:712345 7:145326  
7 0     1:762345 2:617345 3:612745 4:612375 5:761234 6:712345 7:154326  
7 0     1:762345 2:617345 3:612475 4:612375 5:761234 6:712345 7:153426  
7 0     1:762345 2:613745 3:612745 4:612375 5:761234 6:712345 7:154236  
7 0     1:762345 2:613475 3:612745 4:612375 5:761234 6:712345 7:152436  
7 0     1:672345 2:761345 3:761245 4:612375 5:761234 6:712345 7:162354  
7 0     1:672345 2:761345 3:612745 4:612375 5:761234 6:712345 7:162543  
7 0     1:672345 2:617345 3:612745 4:612375 5:761234 6:712345 7:165432  
7 0     1:623745 2:761345 3:761245 4:617235 5:617234 6:123745 7:123456  
7 0     1:623745 2:761345 3:671245 4:617235 5:617234 6:127345 7:123456  
7 0     1:762345 2:761345 3:612745 4:123765 5:761234 6:712354 7:125436  
7 0     1:672345 2:617345 3:617245 4:123765 5:617234 6:712354 7:164235  
7 0     1:672345 2:617345 3:612745 4:123765 5:761234 6:712354 7:165432  
7 0     1:672345 2:617345 3:617245 4:123765 5:671234 6:712354 7:156423  
7 0     1:762345 2:617345 3:612475 4:123765 5:761234 6:712354 7:153426  
7 0     1:762345 2:617345 3:761245 4:123765 5:761234 6:712354 7:135426  
7 0     1:762345 2:613745 3:612745 4:123765 5:761234 6:712354 7:154236  
7 0     1:762345 2:617345 3:612745 4:123765 5:761234 6:712354 7:154326  
7 0     1:672345 2:671345 3:612745 4:123675 5:671234 6:712354 7:125463  
7 0     1:672345 2:617345 3:761245 4:123765 5:761234 6:712354 7:163542  
7 0     1:672345 2:617345 3:612745 4:123765 5:671234 6:712354 7:156432  
7 0     1:672345 2:617345 3:612745 4:123765 5:612374 6:123574 7:146532  
7 0     1:762345 2:671345 3:671245 4:123675 5:671234 6:172354 7:123546  
7 0     1:672345 2:617345 3:612745 4:127365 5:617234 6:712354 7:163425  
7 0     1:672345 2:617345 3:612745 4:127365 5:671234 6:712354 7:156342  
7 0     1:672345 2:617345 3:612745 4:172365 5:617234 6:712354 7:163245  
7 0     1:672345 2:617345 3:617245 4:712365 5:671234 6:712354 7:145623  
7 0     1:672345 2:617345 3:612745 4:123765 5:617234 6:712354 7:164325  
7 0     1:623745 2:761345 3:671245 4:172365 5:617234 6:127354 7:123456  
7 0     1:672345 2:617345 3:617245 4:123675 5:671234 6:712354 7:154623  
7 0     1:672345 2:617345 3:671245 4:123765 5:671234 6:712354 7:135642  
7 0     1:623745 2:761345 3:761245 4:172365 5:617234 6:123754 7:123456  
7 0     1:672345 2:617345 3:612745 4:712365 5:671234 6:712354 7:145632  
7 0     1:672345 2:617345 3:671245 4:712365 5:671234 6:712354 7:134562  
7 0     1:672345 2:617345 3:612745 4:172365 5:671234 6:712354 7:156324  
7 0     1:672345 2:671345 3:612745 4:123765 5:761234 6:712354 7:126543  
7 0     1:762345 2:613475 3:612745 4:123765 5:761234 6:712354 7:152436  
7 0     1:672345 2:671345 3:612745 4:123765 5:671234 6:712354 7:125643  
7 0     1:672345 2:617345 3:671245 4:123675 5:671234 6:712354 7:135462  
7 0     1:672345 2:761345 3:612745 4:123765 5:761234 6:712354 7:162543  
7 0     1:672345 2:671345 3:612745 4:712365 5:671234 6:712354 7:124563  
7 0     1:762345 2:761345 3:761245 4:123675 5:671234 6:123754 7:123546  
7 0     1:762345 2:761345 3:671245 4:123675 5:671234 6:127354 7:123546  
7 0     1:672345 2:617345 3:617245 4:123765 5:761234 6:712354 7:165423  
7 0     1:672345 2:617345 3:671245 4:123765 5:761234 6:712354 7:136542  
7 0     1:762345 2:761345 3:127645 4:123765 5:761234 6:712543 7:125436  
7 0     1:623745 2:613475 3:712645 4:172365 5:612734 6:125743 7:123465  
7 0     1:672345 2:617345 3:127645 4:712365 5:671234 6:712543 7:145632  
7 0     1:762345 2:613745 3:127645 4:123765 5:761234 6:712543 7:154236  
7 0     1:672345 2:617345 3:127645 4:123765 5:612734 6:712543 7:164352  
7 0     1:762345 2:761345 3:126745 4:123675 5:671234 6:127543 7:125436  
7 0     1:762345 2:613745 3:126745 4:123765 5:761234 6:125473 7:154236  
7 0     1:672345 2:617345 3:712645 4:123675 5:671234 6:712543 7:135462  
7 0     1:672345 2:617345 3:126745 4:123675 5:671234 6:712543 7:154362  
7 0     1:672345 2:617345 3:172645 4:123675 5:671234 6:712543 7:154623  
7 0     1:672345 2:617345 3:127645 4:123675 5:671234 6:712543 7:154632  
7 0     1:762345 2:761345 3:126475 4:123675 5:671234 6:127543 7:125346  
7 0     1:623475 2:613745 3:127645 4:123765 5:761234 6:712543 7:142365  
7 0     1:623745 2:613475 3:126475 4:172365 5:612374 6:125743 7:123465  
7 0     1:762345 2:761345 3:126745 4:123765 5:761234 6:125473 7:125436  
7 0     1:627345 2:613475 3:172645 4:172365 5:612734 6:125743 7:123465  
7 0     1:672345 2:617345 3:127645 4:127365 5:617234 6:172543 7:134256  
7 0     1:672345 2:613475 3:127645 4:123765 5:761234 6:712543 7:165243  
7 0     1:762345 2:671345 3:126745 4:123675 5:671234 6:172543 7:125436  
7 0     1:672345 2:617345 3:172645 4:712365 5:671234 6:712543 7:145623  
7 0     1:672345 2:617345 3:127645 4:123765 5:617234 6:712543 7:164325  
7 0     1:672345 2:617345 3:126475 4:123675 5:671234 6:712543 7:153462  
7 0     1:627345 2:617345 3:127645 4:123765 5:612374 6:712543 7:126453  
7 0     1:762345 2:761345 3:126745 4:123675 5:761234 6:125743 7:125436  
7 0     1:627345 2:617345 3:127645 4:123765 5:761234 6:712543 7:126543  
7 0     1:672345 2:617345 3:127645 4:172365 5:671234 6:712543 7:156324  
7 0     1:672345 2:617345 3:127645 4:123765 5:671234 6:712543 7:156432  
7 0     1:762345 2:613475 3:126745 4:123765 5:761234 6:125473 7:152436  
7 0     1:762345 2:671345 3:126475 4:123675 5:671234 6:172543 7:125346  
7 0     1:762345 2:613475 3:126745 4:123675 5:761234 6:125743 7:152436  
7 0     1:623745 2:613745 3:712645 4:127365 5:612734 6:125743 7:123465  
7 0     1:762345 2:617345 3:127645 4:123765 5:761234 6:712543 7:154326  
7 0     1:762345 2:613475 3:127645 4:123765 5:761234 6:712543 7:152436  
7 0     1:762345 2:613745 3:126745 4:612375 5:761234 6:124573 7:154236  
7 0     1:762345 2:613475 3:126745 4:612375 5:761234 6:124573 7:152436  
7 0     1:623745 2:761345 3:712645 4:617235 5:617234 6:127453 7:123456  
7 0     1:623745 2:761345 3:712645 4:172365 5:617234 6:127543 7:123456  
7 0     1:672345 2:617345 3:127645 4:127365 5:671234 6:712543 7:156342  
7 0     1:672345 2:617345 3:127645 4:127365 5:617234 6:712543 7:163425  
7 0     1:623745 2:617345 3:127645 4:123765 5:761234 6:712543 7:132654  
7 0     1:672345 2:617345 3:127645 4:123765 5:761234 6:712543 7:165432  
7 0     1:762345 2:176345 3:127645 4:123765 5:671234 6:175432 7:156432  
7 0     1:762345 2:176345 3:761245 4:123675 5:671234 6:137542 7:135462  
7 0     1:623745 2:163475 3:712645 4:172365 5:612734 6:715432 7:162345  
7 0     1:672345 2:167345 3:612745 4:123765 5:761234 6:135472 7:165432  
7 0     1:762345 2:176345 3:612745 4:123765 5:761234 6:135472 7:154362  
7 0     1:762345 2:176345 3:127645 4:123675 5:671234 6:175432 7:154632  
7 0     1:762345 2:167345 3:612745 4:123765 5:761234 6:135472 7:154326  
7 0     1:672345 2:617345 3:127465 4:127365 5:617234 6:172534 7:134256  
7 0     1:672345 2:617345 3:127465 4:123765 5:612734 6:127534 7:143562  
7 0     1:672345 2:617345 3:712465 4:123765 5:671234 6:712534 7:135642  
7 0     1:672345 2:617345 3:172465 4:712365 5:671234 6:712534 7:145623  
7 0     1:672345 2:617345 3:127465 4:123765 5:612734 6:712534 7:164352  
7 0     1:762345 2:163475 3:612745 4:123765 5:761234 6:135472 7:152436  
7 0     1:672345 2:167345 3:612745 4:123765 5:612734 6:135472 7:164352  
7 0     1:623745 2:163475 3:761245 4:172365 5:612734 6:137542 7:123456  
7 0     1:672345 2:617345 3:127465 4:172365 5:671234 6:712534 7:156324  
7 0     1:672345 2:617345 3:127465 4:123765 5:761234 6:712534 7:165432  
7 0     1:762345 2:176345 3:127645 4:123765 5:761234 6:715432 7:154326  
7 0     1:276345 2:671534 3:167254 4:176235 5:147632 6:172354 7:123654  
7 0     1:672345 2:167534 3:162754 4:617235 5:761432 6:145723 7:165324  
7 0     1:726345 2:617534 3:716254 4:716235 5:714632 6:172354 7:134526  
7 0     1:726345 2:617534 3:167254 4:716235 5:714632 6:172354 7:145236  
7 0     1:672345 2:175634 3:127564 4:671235 5:761432 6:714325 7:146532  
7 0     1:762345 2:167534 3:162754 4:761235 5:671432 6:147523 7:145326  
7 0     1:762345 2:167534 3:162574 4:761235 5:671432 6:147523 7:143526  
7 0     1:672345 2:165734 3:162754 4:612375 5:614372 6:145723 7:165432  
7 0     1:762345 2:167534 3:167254 4:761235 5:671432 6:147523 7:145236  
7 0     1:267345 2:615374 3:176254 4:162735 5:147632 6:123574 7:162354  
7 0     1:627345 2:156734 3:612754 4:612375 5:143762 6:134752 7:125643  
7 0     1:672345 2:156734 3:612754 4:612375 5:143762 6:134572 7:165432  
7 0     1:762345 2:157634 3:761254 4:671235 5:143672 6:137452 7:134562  
7 0     1:276345 2:671534 3:167254 4:176235 5:174632 6:172354 7:123645  
7 0     1:762345 2:176534 3:716254 4:671235 5:671432 6:174523 7:134562  
7 0     1:762345 2:157634 3:671254 4:671235 5:143672 6:173452 7:134562  
7 0     1:672345 2:165734 3:162754 4:617235 5:614372 6:145723 7:165324  
7 0     1:762345 2:175634 3:761254 4:671235 5:714362 6:137452 7:134562  
7 0     1:672345 2:156734 3:612754 4:612735 5:143762 6:134572 7:165342  
7 0     1:627345 2:715634 3:172564 4:617235 5:614372 6:174325 7:125346  
7 0     1:762345 2:175634 3:671254 4:671235 5:714362 6:173452 7:134562  
7 0     1:672345 2:156734 3:612754 4:761235 5:143762 6:134572 7:164532  
7 0     1:627345 2:156734 3:612754 4:612375 5:143762 6:713452 7:162543  
7 0     1:762345 2:157634 3:125764 4:761235 5:671432 6:143275 7:143256  
7 0     1:627345 2:156734 3:612754 4:612375 5:143762 6:134572 7:126543  
7 0     1:762345 2:175634 3:612574 4:761235 5:714362 6:134752 7:143562  
7 0     1:627345 2:156734 3:612754 4:612375 5:143762 6:173452 7:125436  
7 0     1:726345 2:617534 3:162754 4:716235 5:714632 6:172354 7:145326  
7 0     1:726345 2:615734 3:162754 4:162375 5:146372 6:127354 7:154362  
8 0     1:8762345 2:8761345 3:8761245 4:8761235 5:8761234 6:8712345 7:1234586 8:1234576  
8 0     1:8762345 2:8761345 3:8761245 4:8761235 5:8761234 6:7812345 7:1234586 8:1234567  
8 0     1:8762345 2:8761345 3:8761245 4:8761235 5:7681234 6:7123485 7:1234856 8:1234576  
8 0     1:8762345 2:8761345 3:8761245 4:7861235 5:7681234 6:7123485 7:1238456 8:1234576  
8 0     1:8762345 2:8761345 3:8761245 4:7681235 5:7681234 6:7123845 7:1238456 8:1234576  
8 0     1:8762345 2:8761345 3:8761245 4:7612385 5:8761234 6:7812345 7:1234586 8:1235467  
8 0     1:8762345 2:8761345 3:7861245 4:7861235 5:7861234 6:8712345 7:1283456 8:1234576  
8 0     1:8762345 2:8761345 3:7861245 4:7861235 5:7681234 6:7123485 7:1283456 8:1234576  
8 0     1:8762345 2:8761345 3:7861245 4:7681235 5:7681234 6:7123845 7:1283456 8:1234576  
8 0     1:8762345 2:8761345 3:7612845 4:8761235 5:8761234 6:8712345 7:1234586 8:1245376  
8 0     1:8762345 2:8761345 3:7612845 4:8761235 5:8761234 6:7812345 7:1234586 8:1245367  
8 0     1:8762345 2:8761345 3:7612845 4:7612385 5:8761234 6:8712345 7:1234586 8:1254376  
8 0     1:8762345 2:8761345 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1254367  
8 0     1:8762345 2:8761345 3:7612485 4:7612385 5:8761234 6:7812345 7:1234586 8:1253467  
8 0     1:8762345 2:7618345 3:8761245 4:8761235 5:8761234 6:8712345 7:1234586 8:1345276  
8 0     1:8762345 2:7618345 3:8761245 4:8761235 5:8761234 6:7812345 7:1234586 8:1345267  
8 0     1:8762345 2:7618345 3:8761245 4:7612385 5:8761234 6:7812345 7:1234586 8:1354267  
8 0     1:8762345 2:7618345 3:7612845 4:8761235 5:8761234 6:8712345 7:1234586 8:1453276  
8 0     1:8762345 2:7618345 3:7612845 4:8761235 5:8761234 6:7812345 7:1234586 8:1453267  
8 0     1:8762345 2:7618345 3:7612845 4:7612385 5:8761234 6:8712345 7:1234586 8:1543276  
8 0     1:8762345 2:7618345 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1543267  
8 0     1:8762345 2:7618345 3:7612485 4:7612385 5:8761234 6:8712345 7:1234586 8:1534276  
8 0     1:8762345 2:7618345 3:7612485 4:7612385 5:8761234 6:7812345 7:1234586 8:1534267  
8 0     1:8762345 2:7613845 3:7612845 4:7612385 5:8761234 6:8712345 7:1234586 8:1542376  
8 0     1:8762345 2:7613845 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1542367  
8 0     1:8762345 2:7613485 3:7612845 4:7612385 5:8761234 6:8712345 7:1234586 8:1524376  
8 0     1:8762345 2:7613485 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1524367  
8 0     1:7862345 2:8761345 3:7612845 4:8761235 5:8761234 6:7812345 7:1234586 8:1724536  
8 0     1:7862345 2:8761345 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1725436  
8 0     1:7862345 2:8761345 3:7612485 4:7612385 5:8761234 6:7812345 7:1234586 8:1725346  
8 0     1:7862345 2:7618345 3:7861245 4:7612385 5:8761234 6:7812345 7:1234586 8:1375426  
8 0     1:7862345 2:7618345 3:7861245 4:7612385 5:7861234 6:7812345 7:1234586 8:1357426  
8 0     1:7862345 2:7618345 3:7612845 4:8761235 5:8761234 6:7812345 7:1234586 8:1745326  
8 0     1:7862345 2:7618345 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1754326  
8 0     1:7862345 2:7618345 3:7612845 4:7612385 5:7861234 6:7812345 7:1234586 8:1574326  
8 0     1:7862345 2:7618345 3:7612485 4:7612385 5:8761234 6:7812345 7:1234586 8:1753426  
8 0     1:7862345 2:7613845 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1754236  
8 0     1:7682345 2:8761345 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1672543  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8761234 6:7812345 7:1234586 8:1675432  
8 0     1:7623485 2:8761345 3:7861245 4:7681235 5:7618234 6:7123845 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1283475 7:1234856 8:1574362  
8 0     1:8762345 2:8761345 3:7612845 4:8761235 5:8671234 6:8123475 7:1234586 8:1245367  
8 0     1:7682345 2:7618345 3:7618245 4:7681235 5:8671234 6:8123475 7:8123456 8:1476523  
8 0     1:7682345 2:7681345 3:7612845 4:7681235 5:6871234 6:8123475 7:8123456 8:1247563  
8 0     1:7682345 2:7618345 3:7612845 4:7681235 5:6871234 6:8123475 7:8123456 8:1475632  
8 0     1:7682345 2:7681345 3:7612845 4:7681235 5:6781234 6:8123475 7:8123456 8:1245763  
8 0     1:7682345 2:7618345 3:7612845 4:7681235 5:6781234 6:8123475 7:8123456 8:1457632  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1238475 7:1238456 8:1547632  
8 0     1:8762345 2:8761345 3:8761245 4:7681235 5:6781234 6:1238475 7:1238456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1823475 7:1238456 8:1547326  
8 0     1:8762345 2:8761345 3:8761245 4:7612385 5:8671234 6:8123475 7:1234586 8:1235467  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1823475 7:1234856 8:1574326  
8 0     1:8762345 2:8761345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1254367  
8 0     1:7682345 2:7681345 3:7612845 4:7612385 5:8671234 6:8123475 7:8123456 8:1276543  
8 0     1:7682345 2:7618345 3:7618245 4:7681235 5:8671234 6:8123475 7:1234586 8:1467523  
8 0     1:7862345 2:7618345 3:7861245 4:7612385 5:8671234 6:8123475 7:1234586 8:1375426  
8 0     1:7682345 2:7618345 3:7618245 4:7681235 5:6871234 6:8123475 7:8123456 8:1475623  
8 0     1:7862345 2:7618345 3:7612845 4:8761235 5:8671234 6:8123475 7:1234586 8:1745326  
8 0     1:7682345 2:7618345 3:7618245 4:7681235 5:6781234 6:8123475 7:8123456 8:1457623  
8 0     1:7862345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1754326  
8 0     1:8762345 2:8761345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1253467  
8 0     1:8762345 2:8761345 3:7861245 4:7861235 5:6781234 6:1234875 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1283475 7:1283456 8:1543762  
8 0     1:8762345 2:8761345 3:7861245 4:7681235 5:6781234 6:1238475 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1283475 7:1238456 8:1547362  
8 0     1:8762345 2:8761345 3:7681245 4:7681235 5:6781234 6:1283475 7:1283456 8:1234576  
8 0     1:7628345 2:7618345 3:7612845 4:7612835 5:8671234 6:8123475 7:1234586 8:1267534  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1238475 7:1234856 8:1574632  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712834 6:1283475 7:1283456 8:1435762  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1234875 7:1234856 8:1576432  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712384 6:1823475 7:1823456 8:1453276  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:8671234 6:8123475 7:8123456 8:1765324  
8 0     1:7682345 2:7681345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1267543  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:8671234 6:8123475 7:1823456 8:1653247  
8 0     1:7682345 2:7681345 3:7612845 4:7612385 5:6871234 6:8123475 7:8123456 8:1275643  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:8671234 6:8123475 7:1234586 8:1675324  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712384 6:1823475 7:1283456 8:1453726  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1234785 7:1234856 8:1567432  
8 0     1:7682345 2:7861345 3:8761245 4:7612385 5:8671234 6:8123475 7:1234586 8:1627354  
8 0     1:7862345 2:7613485 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1752436  
8 0     1:7682345 2:7861345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1627543  
8 0     1:8762345 2:7861345 3:7861245 4:7681235 5:6781234 6:1238475 7:1823456 8:1234576  
8 0     1:7623485 2:8761345 3:7861245 4:7681235 5:6718234 6:1238475 7:1283456 8:1234576  
8 0     1:8762345 2:7861345 3:7681245 4:7681235 5:6781234 6:1283475 7:1823456 8:1234576  
8 0     1:7623485 2:8761345 3:7681245 4:7681235 5:6718234 6:1283475 7:1283456 8:1234576  
8 0     1:7862345 2:8761345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1725436  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:8671234 6:1823475 7:1823456 8:1534276  
8 0     1:7862345 2:8761345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1725346  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:8671234 6:1823475 7:1283456 8:1534726  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:8671234 6:1823475 7:1823456 8:1532476  
8 0     1:7623485 2:7861345 3:7681245 4:7681235 5:6718234 6:1283475 7:1823456 8:1234576  
8 0     1:7682345 2:7618345 3:7618245 4:7618235 5:8671234 6:8123475 7:1823456 8:1652347  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6718234 6:8123475 7:8123456 8:1763425  
8 0     1:7682345 2:7618345 3:7618245 4:7618235 5:8671234 6:8123475 7:1234586 8:1675234  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6718234 6:8123475 7:1823456 8:1634257  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:6871234 6:8123475 7:8123456 8:1756324  
8 0     1:7862345 2:7613485 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1752346  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6718234 6:1823475 7:1823456 8:1342576  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:8671234 6:1283475 7:1283456 8:1534762  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6712834 6:8123475 7:8123456 8:1763452  
8 0     1:7623845 2:8761345 3:7681245 4:7618235 5:6718234 6:1283475 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:7618245 4:7618235 5:8671234 6:8123475 7:8123456 8:1765234  
8 0     1:7862345 2:7618345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1753426  
8 0     1:7623485 2:7613485 3:7681245 4:7681235 5:6712834 6:1283475 7:1283456 8:1234576  
8 0     1:7862345 2:7613845 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1754236  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:6718234 6:1823475 7:1823456 8:1324576  
8 0     1:7862345 2:7861345 3:7612845 4:8761235 5:8671234 6:8123475 7:1234586 8:1274536  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6712834 6:8123475 7:1823456 8:1634527  
8 0     1:7862345 2:7861345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1275436  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6712834 6:1823475 7:1823456 8:1345276  
8 0     1:7862345 2:7861345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1275346  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:8123456 8:1765432  
8 0     1:7682345 2:8761345 3:8761245 4:7612385 5:8671234 6:8123475 7:1234586 8:1672354  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6718234 6:1823475 7:1823456 8:1432576  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712834 6:1823475 7:1823456 8:1435276  
8 0     1:7682345 2:8761345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1672543  
8 0     1:7628345 2:7618345 3:7612845 4:7612835 5:8671234 6:8123475 7:1283456 8:1265347  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:6712834 6:1823475 7:1283456 8:1435726  
8 0     1:7623845 2:8761345 3:8761245 4:7618235 5:6718234 6:1238475 7:1238456 8:1234576  
8 0     1:7682345 2:7618345 3:7681245 4:7681235 5:6781234 6:8123475 7:8123456 8:1345762  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1283456 8:1654372  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6871234 6:8123475 7:8123456 8:1756342  
8 0     1:7682345 2:7861345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1627534  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:6781234 6:8123475 7:8123456 8:1576342  
8 0     1:7682345 2:7681345 3:7681245 4:7612385 5:8671234 6:8123475 7:1234586 8:1236754  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1823456 8:1654327  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:6781234 6:8123475 7:8123456 8:1576423  
8 0     1:7682345 2:7681345 3:7681245 4:7612385 5:6871234 6:8123475 7:8123456 8:1237564  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:6718234 6:8123475 7:8123456 8:1764235  
8 0     1:7682345 2:8761345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1672534  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:6781234 6:8123475 7:8123456 8:1576324  
8 0     1:7682345 2:7681345 3:7612845 4:7612385 5:6781234 6:8123475 7:8123456 8:1257643  
8 0     1:7623845 2:7861345 3:7681245 4:7618235 5:6718234 6:1283475 7:1823456 8:1234576  
8 0     1:7682345 2:7618345 3:7681245 4:7612385 5:8671234 6:8123475 7:8123456 8:1376542  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:6718234 6:8123475 7:1823456 8:1642357  
8 0     1:7682345 2:7618345 3:7681245 4:7612385 5:8671234 6:8123475 7:1234586 8:1367542  
8 0     1:7682345 2:7618345 3:7612845 4:7681235 5:8671234 6:8123475 7:8123456 8:1476532  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:6718234 6:8123475 7:8123456 8:1763245  
8 0     1:7682345 2:7618345 3:7612845 4:7681235 5:8671234 6:8123475 7:1234586 8:1467532  
8 0     1:7682345 2:7681345 3:7681245 4:7612385 5:6781234 6:8123475 7:8123456 8:1235764  
8 0     1:7682345 2:7618345 3:7612845 4:7618235 5:6718234 6:8123475 7:1823456 8:1632457  
8 0     1:7682345 2:7681345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1267534  
8 0     1:7682345 2:7681345 3:7612845 4:7681235 5:8671234 6:8123475 7:8123456 8:1247653  
8 0     1:7682345 2:7618345 3:7681245 4:7681235 5:8671234 6:8123475 7:8123456 8:1347652  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1675432  
8 0     1:7623845 2:7613485 3:7681245 4:7618235 5:6712834 6:1283475 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1823475 7:1823456 8:1543276  
8 0     1:7623485 2:8761345 3:8761245 4:7681235 5:6718234 6:1238475 7:1238456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:7612385 5:8671234 6:1823475 7:1283456 8:1543726  
8 0     1:7623845 2:8761345 3:7861245 4:7618235 5:6718234 6:1238475 7:1283456 8:1234576  
8 0     1:7682345 2:7681345 3:7612845 4:7681235 5:8671234 6:8123475 7:1234586 8:1246753  
8 0     1:7682345 2:7618345 3:7681245 4:7681235 5:8671234 6:8123475 7:1234586 8:1346752  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:8671234 6:8123475 7:8123456 8:1765342  
8 0     1:7682345 2:7618345 3:7681245 4:7681235 5:6871234 6:8123475 7:8123456 8:1347562  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:8671234 6:8123475 7:1823456 8:1653427  
8 0     1:7682345 2:7618345 3:7681245 4:7612385 5:6871234 6:8123475 7:8123456 8:1375642  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:8671234 6:8123475 7:1283456 8:1653472  
8 0     1:7682345 2:7618345 3:7681245 4:7612385 5:6781234 6:8123475 7:8123456 8:1357642  
8 0     1:7682345 2:7618345 3:7612845 4:7612835 5:8671234 6:8123475 7:1234586 8:1675342  
8 0     1:7682345 2:7618345 3:7618245 4:7618235 5:6871234 6:8123475 7:8123456 8:1756234  
8 0     1:7682345 2:7618345 3:7618245 4:7618235 5:6781234 6:8123475 7:8123456 8:1576234  
8 0     1:7682345 2:7681345 3:7681245 4:7612385 5:8671234 6:8123475 7:8123456 8:1237654  
8 0     1:8762345 2:7613845 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1542367  
8 0     1:8762345 2:7613485 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1524367  
8 0     1:8762345 2:7613485 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1523467  
8 0     1:7862345 2:7618345 3:8761245 4:7612385 5:8671234 6:8123475 7:1234586 8:1735426  
8 0     1:7862345 2:8761345 3:7612845 4:8761235 5:8671234 6:8123475 7:1234586 8:1724536  
8 0     1:8762345 2:7618345 3:8761245 4:8761235 5:8671234 6:8123475 7:1234586 8:1345267  
8 0     1:8762345 2:7618345 3:8761245 4:7612385 5:8671234 6:8123475 7:1234586 8:1354267  
8 0     1:8762345 2:7618345 3:7612845 4:8761235 5:8671234 6:8123475 7:1234586 8:1453267  
8 0     1:8762345 2:7618345 3:7612845 4:7612385 5:8671234 6:8123475 7:1234586 8:1543267  
8 0     1:8762345 2:7618345 3:7612485 4:7612385 5:8671234 6:8123475 7:1234586 8:1534267  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:8671234 6:8123475 7:8123456 8:1765423  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:8671234 6:8123475 7:1823456 8:1654237  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:8671234 6:8123475 7:1234586 8:1675423  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:8671234 6:1823475 7:1823456 8:1542376  
8 0     1:7682345 2:7618345 3:7618245 4:7612385 5:6871234 6:8123475 7:8123456 8:1756423  
8 0     1:8762345 2:8761345 3:8761245 4:8761235 5:6781234 6:1234785 7:1234856 8:1234567  
8 0     1:8762345 2:8761345 3:8761245 4:7861235 5:6781234 6:1234875 7:1238456 8:1234576  
8 0     1:7623845 2:7613485 3:7861245 4:6718235 5:6712834 6:1238745 7:1283456 8:1234576  
8 0     1:7623485 2:7618345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234856 8:1342657  
8 0     1:7682345 2:7618345 3:7612845 4:6718235 5:8671234 6:1823745 7:1823456 8:1532476  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1675432  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1237485 7:1234856 8:1567432  
8 0     1:7623845 2:7613485 3:7681245 4:6718235 5:6712834 6:1283745 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1823745 7:1823456 8:1543276  
8 0     1:7682345 2:7618345 3:7618245 4:6871235 5:8671234 6:8123745 7:8123456 8:1746523  
8 0     1:8762345 2:8761345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1245367  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:8671234 6:8123745 7:8123456 8:1765423  
8 0     1:7682345 2:7681345 3:7612845 4:6712385 5:6871234 6:8123745 7:8123456 8:1275643  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1267543  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:6712384 6:8123745 7:1283456 8:1264537  
8 0     1:7682345 2:7681345 3:7612845 4:6712385 5:6781234 6:8123745 7:8123456 8:1257643  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:8671234 6:8123745 7:1823456 8:1654237  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6712834 6:8123745 7:1823456 8:1634527  
8 0     1:7682345 2:7618345 3:7618245 4:6871235 5:6871234 6:8123745 7:8123456 8:1745623  
8 0     1:8762345 2:8761345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1254367  
8 0     1:7623845 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1238456 8:1326547  
8 0     1:7682345 2:7618345 3:7612845 4:8671235 5:8671234 6:8123745 7:8123456 8:1764532  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:6712384 6:8123745 7:1238456 8:1264573  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:1283745 7:1283456 8:1254376  
8 0     1:7682345 2:7618345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1674532  
8 0     1:7682345 2:7681345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1267534  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:8671234 6:8123745 7:1234586 8:1675423  
8 0     1:7682345 2:7618345 3:7612845 4:6871235 5:8671234 6:8123745 7:8123456 8:1746532  
8 0     1:7682345 2:7618345 3:8761245 4:8671235 5:8671234 6:8123745 7:1234586 8:1673452  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:8671234 6:1823745 7:1823456 8:1542376  
8 0     1:7682345 2:7618345 3:7612845 4:6871235 5:6871234 6:8123745 7:8123456 8:1745632  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:6871234 6:8123745 7:8123456 8:1756423  
8 0     1:7682345 2:7618345 3:8761245 4:6712385 5:8671234 6:8123745 7:1234586 8:1673542  
8 0     1:7682345 2:7618345 3:7612845 4:6781235 5:8671234 6:8123745 7:8123456 8:1476532  
8 0     1:7623485 2:7618345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1342675  
8 0     1:7623845 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234856 8:1326574  
8 0     1:7623485 2:8761345 3:8761245 4:6781235 5:6718234 6:1238745 7:1238456 8:1234576  
8 0     1:7623485 2:7618345 3:7612485 4:6712385 5:8671234 6:1237485 7:1234856 8:1342567  
8 0     1:7862345 2:7613485 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1752436  
8 0     1:7682345 2:7618345 3:6128745 4:7618235 5:7681234 6:7812345 7:1245386 8:1567324  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1823745 7:1283456 8:1543726  
8 0     1:7682345 2:7618345 3:7618245 4:6781235 5:8671234 6:8123745 7:8123456 8:1476523  
8 0     1:8762345 2:8761345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1253467  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:8671234 6:1823745 7:1823456 8:1534276  
8 0     1:7682345 2:7861345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1627543  
8 0     1:7862345 2:7613485 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1752346  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1234856 8:1657423  
8 0     1:7623485 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1423675  
8 0     1:7682345 2:7618345 3:7612845 4:6781235 5:6871234 6:8123745 7:8123456 8:1475632  
8 0     1:7682345 2:7618345 3:7618245 4:6781235 5:6871234 6:8123745 7:8123456 8:1475623  
8 0     1:7682345 2:7618345 3:7861245 4:8671235 5:8671234 6:8123745 7:1234586 8:1637452  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:6781234 6:8123745 7:8123456 8:1576423  
8 0     1:7682345 2:7618345 3:7618245 4:6781235 5:6781234 6:8123745 7:8123456 8:1457623  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6871234 6:8123745 7:8123456 8:1756432  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:1823745 7:1238456 8:1457326  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712834 6:1823745 7:1823456 8:1435276  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6781234 6:8123745 7:8123456 8:1576432  
8 0     1:7623485 2:7613485 3:8761245 4:6781235 5:6712834 6:1238745 7:1238456 8:1234576  
8 0     1:7682345 2:7618345 3:8612745 4:7861235 5:7861234 6:7812345 7:1245386 8:1634572  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1823745 7:1238456 8:1547326  
8 0     1:7623485 2:7613485 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1243675  
8 0     1:7623485 2:8761345 3:6812745 4:7681235 5:7618234 6:7128345 7:1284536 8:1234576  
8 0     1:7682345 2:7618345 3:7618245 4:6718235 5:8671234 6:8123745 7:8123456 8:1765234  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:8671234 6:1823745 7:1283456 8:1534726  
8 0     1:7682345 2:7861345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1627534  
8 0     1:7682345 2:7618345 3:7618245 4:6718235 5:8671234 6:8123745 7:1823456 8:1652347  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:6718234 6:8123745 7:8123456 8:1764235  
8 0     1:7682345 2:7618345 3:7861245 4:6712385 5:8671234 6:8123745 7:1234586 8:1637542  
8 0     1:7682345 2:7618345 3:7612845 4:6781235 5:6781234 6:8123745 7:8123456 8:1457632  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1675423  
8 0     1:7682345 2:7613485 3:7612845 4:6712385 5:8671234 6:1237485 7:1234856 8:1567243  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:8671234 6:1238745 7:1238456 8:1547623  
8 0     1:7682345 2:7613485 3:7612485 4:6712385 5:8671234 6:8123745 7:1234856 8:1657234  
8 0     1:7623485 2:7613485 3:8761245 4:6781235 5:6712834 6:1237845 7:1238456 8:1234567  
8 0     1:7682345 2:7613485 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1675234  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:8671234 6:1237845 7:1238456 8:1546723  
8 0     1:7682345 2:7618345 3:7612845 4:6718235 5:6871234 6:8123745 7:8123456 8:1756324  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6718234 6:8123745 7:8123456 8:1764325  
8 0     1:7682345 2:7618345 3:7612845 4:6718235 5:6781234 6:8123745 7:8123456 8:1576324  
8 0     1:7623845 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1326754  
8 0     1:7623485 2:7613845 3:6127845 4:7612385 5:8761234 6:8712345 7:1245836 8:1423765  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1283745 7:1283456 8:1543762  
8 0     1:7682345 2:7618345 3:7612845 4:6718235 5:8671234 6:8123745 7:8123456 8:1765324  
8 0     1:7682345 2:7618345 3:7618245 4:6712385 5:6718234 6:8123745 7:1823456 8:1642357  
8 0     1:7682345 2:7618345 3:7681245 4:8671235 5:8671234 6:8123745 7:8123456 8:1376452  
8 0     1:7682345 2:7681345 3:8761245 4:6712385 5:8671234 6:8123745 7:1234586 8:1267354  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:8671234 6:1283745 7:1283456 8:1534762  
8 0     1:7623485 2:7613485 3:7861245 4:6781235 5:6712834 6:1238745 7:1283456 8:1234576  
8 0     1:7623485 2:8761345 3:8761245 4:6781235 5:6718234 6:1237845 7:1238456 8:1234567  
8 0     1:7623485 2:7613485 3:7681245 4:6781235 5:6712834 6:1283745 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:6718235 5:8671234 6:8123745 7:1823456 8:1653247  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:1283745 7:1238456 8:1254736  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:6712384 6:1283745 7:1283456 8:1245376  
8 0     1:7682345 2:7681345 3:7861245 4:6712385 5:8671234 6:8123745 7:1234586 8:1263754  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6871234 6:8123745 7:8123456 8:1756342  
8 0     1:7682345 2:7618345 3:7681245 4:8671235 5:8671234 6:8123745 7:1234586 8:1367452  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:8671234 6:1237485 7:1238456 8:1564723  
8 0     1:7628345 2:7618345 3:7612845 4:6712835 5:8671234 6:8123745 7:1283456 8:1265347  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:8671234 6:1237485 7:1234856 8:1567423  
8 0     1:7682345 2:7618345 3:7681245 4:6871235 5:8671234 6:8123745 7:8123456 8:1374652  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:6712384 6:1283745 7:1238456 8:1245736  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:1238745 7:1238456 8:1254763  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6781234 6:8123745 7:8123456 8:1576342  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:6712384 6:1238745 7:1238456 8:1245763  
8 0     1:7623485 2:8761345 3:7861245 4:6781235 5:6718234 6:1238745 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:6718235 5:6718234 6:8123745 7:8123456 8:1763245  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6718234 6:8123745 7:1823456 8:1643257  
8 0     1:7623485 2:8761345 3:7681245 4:6781235 5:6718234 6:1283745 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712834 6:1823745 7:1283456 8:1435726  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:1283745 7:1283456 8:1453762  
8 0     1:7682345 2:7618345 3:6182745 4:7861235 5:7861234 6:7812345 7:1245386 8:1645723  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:6712384 6:8123745 7:1238456 8:1645723  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:1283745 7:1238456 8:1457362  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712834 6:1283745 7:1283456 8:1435762  
8 0     1:7623485 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234856 8:1432657  
8 0     1:7682345 2:7613485 3:7612845 4:6712385 5:8671234 6:8123745 7:1234856 8:1657243  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1283745 7:1238456 8:1547362  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:8123745 7:8123456 8:1764532  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:1238745 7:1238456 8:1457632  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:8123745 7:1823456 8:1645327  
8 0     1:7682345 2:7618345 3:6812745 4:7861235 5:7861234 6:7812345 7:1245386 8:1364572  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1238745 7:1238456 8:1547632  
8 0     1:7623485 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1432675  
8 0     1:7682345 2:7613485 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1675243  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1237845 7:1238456 8:1546732  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6718234 6:1823745 7:1823456 8:1432576  
8 0     1:7623485 2:7618345 3:7612845 4:6712385 5:8671234 6:1237485 7:1234856 8:1432567  
8 0     1:7623845 2:7618345 3:7612845 4:6712385 5:8671234 6:1238745 7:1238456 8:1325476  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:1237485 7:1238456 8:1564732  
8 0     1:7862345 2:7618345 3:8612745 4:7861235 5:7861234 6:7812345 7:1245386 8:1345726  
8 0     1:7623845 2:7618345 3:7612845 4:6712385 5:8671234 6:1237845 7:1238456 8:1325467  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712834 6:8123745 7:8123456 8:1764352  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:8123745 7:1283456 8:1645372  
8 0     1:7623845 2:7618345 3:7612845 4:6712385 5:8671234 6:1237485 7:1238456 8:1325647  
8 0     1:7682345 2:7618345 3:6182745 4:7618235 5:7861234 6:7812345 7:1245386 8:1657234  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712834 6:8123745 7:1823456 8:1643527  
8 0     1:7623845 2:7618345 3:7612845 4:6712385 5:8671234 6:1237485 7:1234856 8:1325674  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6718234 6:8123745 7:8123456 8:1763425  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:1237845 7:1238456 8:1254673  
8 0     1:7623845 2:8761345 3:8761245 4:6718235 5:6718234 6:1238745 7:1238456 8:1234576  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:8123745 7:1238456 8:1645732  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:1237845 7:1238456 8:1456732  
8 0     1:7682345 2:7618345 3:6182745 4:7681235 5:7861234 6:7812345 7:1245386 8:1465723  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712834 6:8123745 7:1283456 8:1643572  
8 0     1:7682345 2:7618345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234856 8:1657342  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:1823745 7:1823456 8:1453276  
8 0     1:7682345 2:7618345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1675342  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6718234 6:8123745 7:1823456 8:1634257  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:6712384 6:1823745 7:1283456 8:1453726  
8 0     1:7682345 2:7618345 3:7612485 4:6712385 5:8671234 6:1237485 7:1234856 8:1567342  
8 0     1:7623845 2:8761345 3:8761245 4:6718235 5:6718234 6:1237845 7:1238456 8:1234567  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6718234 6:1823745 7:1823456 8:1342576  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:1237485 7:1238456 8:1256473  
8 0     1:7623845 2:8761345 3:7861245 4:6718235 5:6718234 6:1238745 7:1283456 8:1234576  
8 0     1:7682345 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1238456 8:1654723  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6712834 6:8123745 7:8123456 8:1763452  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:1237485 7:1234856 8:1256743  
8 0     1:7623845 2:8761345 3:7681245 4:6718235 5:6718234 6:1283745 7:1283456 8:1234576  
8 0     1:7623845 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1234856 8:1236574  
8 0     1:7623845 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1236754  
8 0     1:7682345 2:7618345 3:6812745 4:7681235 5:7861234 6:7812345 7:1245386 8:1346572  
8 0     1:7682345 2:7618345 3:7681245 4:6781235 5:8671234 6:8123745 7:8123456 8:1347652  
8 0     1:7682345 2:8761345 3:8761245 4:6712385 5:8671234 6:8123745 7:1234586 8:1672354  
8 0     1:7682345 2:8761345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1672453  
8 0     1:7682345 2:8761345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1672543  
8 0     1:7682345 2:8761345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1672534  
8 0     1:7682345 2:7861345 3:8761245 4:6712385 5:8671234 6:8123745 7:1234586 8:1627354  
8 0     1:7682345 2:7861345 3:7861245 4:6712385 5:8671234 6:8123745 7:1234586 8:1623754  
8 0     1:7682345 2:7861345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1627453  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1283456 8:1265437  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1238456 8:1265473  
8 0     1:7628345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234856 8:1265743  
8 0     1:8762345 2:7618345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1534267  
8 0     1:8762345 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1542367  
8 0     1:8762345 2:7613485 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1524367  
8 0     1:8762345 2:7613485 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1523467  
8 0     1:7682345 2:7681345 3:7681245 4:6712385 5:8671234 6:8123745 7:8123456 8:1237654  
8 0     1:7682345 2:7681345 3:7681245 4:6712385 5:8671234 6:8123745 7:1234586 8:1236754  
8 0     1:7682345 2:7681345 3:7681245 4:6712385 5:6871234 6:8123745 7:8123456 8:1237564  
8 0     1:7862345 2:8761345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1724536  
8 0     1:7862345 2:8761345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1725436  
8 0     1:7862345 2:8761345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1725346  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:6712834 6:1823745 7:1823456 8:1345276  
8 0     1:8762345 2:7618345 3:8761245 4:8671235 5:8671234 6:8123745 7:1234586 8:1345267  
8 0     1:8762345 2:7618345 3:8761245 4:6712385 5:8671234 6:8123745 7:1234586 8:1354267  
8 0     1:8762345 2:7618345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1453267  
8 0     1:8762345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1543267  
8 0     1:7623485 2:7861345 3:6812745 4:7681235 5:7618234 6:7128345 7:1824536 8:1234576  
8 0     1:8762345 2:7613845 3:6127845 4:7612385 5:8761234 6:8712345 7:1245836 8:1542376  
8 0     1:7682345 2:7618345 3:6128745 4:7618235 5:7861234 6:7812345 7:1245386 8:1657324  
8 0     1:7682345 2:7681345 3:7612845 4:8671235 5:8671234 6:8123745 7:8123456 8:1276453  
8 0     1:7682345 2:7681345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1267453  
8 0     1:7682345 2:7681345 3:7612845 4:6871235 5:8671234 6:8123745 7:8123456 8:1274653  
8 0     1:7682345 2:7681345 3:7612845 4:6871235 5:6871234 6:8123745 7:8123456 8:1274563  
8 0     1:7682345 2:7681345 3:7612845 4:6781235 5:8671234 6:8123745 7:8123456 8:1247653  
8 0     1:7682345 2:7681345 3:7612845 4:6781235 5:6871234 6:8123745 7:8123456 8:1247563  
8 0     1:7682345 2:7681345 3:7612845 4:6781235 5:6781234 6:8123745 7:8123456 8:1245763  
8 0     1:7682345 2:7681345 3:7612845 4:6712385 5:8671234 6:8123745 7:8123456 8:1276543  
8 0     1:7682345 2:7681345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1267543  
8 0     1:7623845 2:7613845 3:7612845 4:6712385 5:8671234 6:1237485 7:1234856 8:1235674  
8 0     1:7682345 2:7618345 3:7681245 4:6712385 5:8671234 6:8123745 7:8123456 8:1376542  
8 0     1:7682345 2:7618345 3:7681245 4:6712385 5:8671234 6:8123745 7:1234586 8:1367542  
8 0     1:7682345 2:7618345 3:7681245 4:6712385 5:6871234 6:8123745 7:8123456 8:1375642  
8 0     1:7682345 2:7618345 3:7681245 4:6712385 5:6781234 6:8123745 7:8123456 8:1357642  
8 0     1:7682345 2:7618345 3:7618245 4:8671235 5:8671234 6:8123745 7:8123456 8:1764523  
8 0     1:7682345 2:7618345 3:7618245 4:8671235 5:8671234 6:8123745 7:1234586 8:1674523  
8 0     1:7682345 2:7618345 3:6128745 4:7681235 5:7861234 6:7812345 7:1245386 8:1465732  
8 0     1:7682345 2:7618345 3:6128745 4:7681235 5:7681234 6:7812345 7:1245386 8:1456732  
8 0     1:7682345 2:7618345 3:6128745 4:7612835 5:7861234 6:7812345 7:1245386 8:1657342  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:8671234 6:8123745 7:8123456 8:1765342  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:8671234 6:8123745 7:1823456 8:1653427  
8 0     1:7682345 2:7618345 3:7612845 4:6712835 5:8671234 6:8123745 7:1283456 8:1653472  
8 0     1:7862345 2:7861345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1274536  
8 0     1:7862345 2:7861345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1275436  
8 0     1:7862345 2:7861345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1275346  
8 0     1:7862345 2:7618345 3:8761245 4:8671235 5:8671234 6:8123745 7:1234586 8:1734526  
8 0     1:7862345 2:7618345 3:8761245 4:6712385 5:8671234 6:8123745 7:1234586 8:1735426  
8 0     1:7862345 2:7618345 3:7861245 4:8671235 5:8671234 6:8123745 7:1234586 8:1374526  
8 0     1:7862345 2:7618345 3:7861245 4:6712385 5:8671234 6:8123745 7:1234586 8:1375426  
8 0     1:7862345 2:7618345 3:7612845 4:8671235 5:8671234 6:8123745 7:1234586 8:1745326  
8 0     1:7862345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1754326  
8 0     1:7862345 2:7618345 3:7612485 4:6712385 5:8671234 6:8123745 7:1234586 8:1753426  
8 0     1:7862345 2:7613845 3:7612845 4:6712385 5:8671234 6:8123745 7:1234586 8:1754236  
8 0     1:7623845 2:7613485 3:8761245 4:6718235 5:6712834 6:1238745 7:1238456 8:1234576  
8 0     1:7623845 2:7613485 3:8761245 4:6718235 5:6712834 6:1237845 7:1238456 8:1234567  
8 0     1:7682345 2:7618345 3:7618245 4:6718235 5:6871234 6:8123745 7:8123456 8:1756234  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:8123456 8:1765432  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1823456 8:1654327  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1283456 8:1654372  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1238456 8:1654732  
8 0     1:7682345 2:7618345 3:7612845 4:6712385 5:8671234 6:8123745 7:1234856 8:1657432  
8 0     1:7862345 2:7618345 3:6128745 4:7861235 5:7861234 6:7812345 7:1245386 8:1457326  
8 0     1:7623485 2:8761345 3:8612745 4:7681235 5:7618234 6:7123845 7:1284536 8:1234576  
8 0     1:7682345 2:7618345 3:6128745 4:7861235 5:7861234 6:7812345 7:1245386 8:1645732  
8 0     1:8762345 2:8761345 3:8761245 4:6781235 5:6781234 6:1238745 7:1238456 8:1234576  
8 0     1:8762345 2:8761345 3:8761245 4:6781235 5:6781234 6:1237845 7:1238456 8:1234567  
8 0     1:8762345 2:8761345 3:7861245 4:6781235 5:6781234 6:1238745 7:1283456 8:1234576  
8 0     1:8762345 2:8761345 3:7681245 4:6781235 5:6781234 6:1283745 7:1283456 8:1234576  
8 0     1:7682345 2:7618345 3:6128745 4:6182375 5:7861234 6:7812345 7:1254386 8:1657324  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:8761234 6:7123845 7:1254386 8:1754632  
8 0     1:7623485 2:7613845 3:6127845 4:6123875 5:8761234 6:8712345 7:1254836 8:1423765  
8 0     1:7862345 2:7618345 3:6128745 4:6123875 5:7861234 6:7812345 7:1254386 8:1574326  
8 0     1:7682345 2:6817345 3:6127485 4:6123785 5:7861234 6:7812345 7:1543286 8:1265347  
8 0     1:7682345 2:6817345 3:8612745 4:6123785 5:7861234 6:7812345 7:1543286 8:1263547  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:8761234 6:7812345 7:1543286 8:1675432  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7618234 6:7812345 7:1543286 8:1674325  
8 0     1:7623845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:1584326 8:1234756  
8 0     1:7682345 2:7618345 3:6128745 4:6182375 5:7681234 6:7812345 7:8125436 8:1576324  
8 0     1:7862345 2:7618345 3:6128745 4:6123785 5:7861234 6:7812345 7:1254386 8:1547326  
8 0     1:7623485 2:8617345 3:7861245 4:6812375 5:7618234 6:7123845 7:1835426 8:1234576  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:8761234 6:7123485 7:1254386 8:1756432  
8 0     1:7623845 2:7618345 3:6128745 4:6123875 5:8761234 6:7123845 7:1254386 8:1327546  
8 0     1:7682345 2:7618345 3:6128745 4:6182375 5:7681234 6:7812345 7:1254386 8:1567324  
8 0     1:7623485 2:6173845 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1423765  
8 0     1:7862345 2:7618345 3:6127845 4:6123785 5:7861234 6:7812345 7:1254386 8:1543726  
8 0     1:7623485 2:7613485 3:8612745 4:6812375 5:7612834 6:7123845 7:1258436 8:1234756  
8 0     1:7628345 2:7618345 3:6128745 4:6123875 5:8761234 6:7123845 7:1254386 8:1275463  
8 0     1:7682345 2:7681345 3:6812745 4:6123785 5:7861234 6:7812345 7:1254386 8:1236547  
8 0     1:7623845 2:6178345 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1327654  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7612834 6:7812345 7:8125436 8:1763452  
8 0     1:7682345 2:6187345 3:6128745 4:7618235 5:7681234 6:7812345 7:1453286 8:1567324  
8 0     1:7623485 2:7613485 3:6812745 4:6812375 5:7612834 6:7128345 7:1285436 8:1234576  
8 0     1:7682345 2:6187345 3:6128745 4:6123785 5:7861234 6:7812345 7:1543286 8:1654732  
8 0     1:7682345 2:7681345 3:6128745 4:8612375 5:7861234 6:7812345 7:1254386 8:1264573  
8 0     1:7628345 2:7618345 3:6128745 4:6123875 5:8761234 6:7123485 7:1254386 8:1275643  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7861234 6:7812345 7:1254386 8:1657432  
8 0     1:7682345 2:7618345 3:6128745 4:6182375 5:7618234 6:7812345 7:8125436 8:1763245  
8 0     1:7682345 2:6187345 3:7618245 4:8612375 5:7861234 6:7812345 7:1354286 8:1645723  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7612834 6:7812345 7:1825436 8:1634527  
8 0     1:7623845 2:6173485 3:6812745 4:6182375 5:7612834 6:7128345 7:1854326 8:1234576  
8 0     1:8762345 2:6173485 3:6127845 4:6123785 5:7861234 6:8712345 7:1854326 8:1524376  
8 0     1:7682345 2:7613845 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1675423  
8 0     1:7623485 2:7613485 3:6812745 4:6812375 5:7612834 6:7128345 7:1258436 8:1234756  
8 0     1:7682345 2:7681345 3:6128745 4:6812375 5:7861234 6:7812345 7:1254386 8:1246573  
8 0     1:7628345 2:7618345 3:6128745 4:6123875 5:7612834 6:7812345 7:1254386 8:1267435  
8 0     1:7628345 2:6187345 3:6128745 4:6123875 5:8761234 6:7123485 7:1543286 8:1275643  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7612834 6:7812345 7:1285436 8:1634572  
8 0     1:8762345 2:6178345 3:6127845 4:6123785 5:8761234 6:8712345 7:1584326 8:1543276  
8 0     1:7682345 2:7618345 3:6128745 4:6182375 5:7618234 6:7812345 7:1825436 8:1632457  
8 0     1:7682345 2:6187345 3:6182745 4:7681235 5:7861234 6:7812345 7:1453286 8:1465723  
8 0     1:7682345 2:7613845 3:6128745 4:6123875 5:8761234 6:7123845 7:1254386 8:1754623  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7612834 6:7812345 7:1254386 8:1673452  
8 0     1:7862345 2:7618345 3:6127485 4:6123785 5:7861234 6:7812345 7:1254386 8:1534726  
8 0     1:7682345 2:7618345 3:6128745 4:6182375 5:7618234 6:7812345 7:1254386 8:1673245  
8 0     1:7682345 2:8617345 3:8612745 4:6123785 5:7861234 6:7812345 7:1543286 8:1623547  
8 0     1:7623845 2:7618345 3:6128745 4:6123875 5:8761234 6:7123485 7:1254386 8:1327564  
8 0     1:7682345 2:7613845 3:6128745 4:6123875 5:8761234 6:7123485 7:1254386 8:1756423  
8 0     1:7862345 2:7613845 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1754236  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7681234 6:7812345 7:1254386 8:1567432  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7612834 6:7128345 7:1543286 8:1743562  
8 0     1:7682345 2:7613845 3:6128745 4:6123875 5:7612384 6:7812345 7:1254386 8:1674523  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7618234 6:7812345 7:1254386 8:1674325  
8 0     1:7862345 2:7613485 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1752436  
8 0     1:7623845 2:7618345 3:6128745 4:6123875 5:7612384 6:7812345 7:1254386 8:1326745  
8 0     1:7682345 2:8761345 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1762543  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7618234 6:7182345 7:1254386 8:1743256  
8 0     1:7682345 2:8761345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1672543  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7612834 6:7812345 7:1254386 8:1674352  
8 0     1:7682345 2:7861345 3:8612745 4:6123785 5:7861234 6:7812345 7:1254386 8:1623547  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7612834 6:7182345 7:1254386 8:1743526  
8 0     1:7682345 2:7861345 3:6128745 4:8612375 5:7861234 6:7812345 7:1254386 8:1624573  
8 0     1:7682345 2:7861345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1627543  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7612834 6:7128345 7:1254386 8:1743562  
8 0     1:7682345 2:7861345 3:6128745 4:6123875 5:7861234 6:7812345 7:1254386 8:1625743  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7612384 6:7812345 7:1254386 8:1674532  
8 0     1:7682345 2:7861345 3:6128745 4:6123785 5:7861234 6:7812345 7:1254386 8:1625473  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7612384 6:7182345 7:1254386 8:1745326  
8 0     1:7682345 2:7861345 3:6127845 4:6123785 5:7861234 6:7812345 7:1254386 8:1625437  
8 0     1:7682345 2:7861345 3:6127485 4:6123785 5:7861234 6:7812345 7:1254386 8:1625347  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:7612384 6:7128345 7:1254386 8:1745362  
8 0     1:7682345 2:7681345 3:8612745 4:6123785 5:7861234 6:7812345 7:1254386 8:1263547  
8 0     1:7682345 2:7618345 3:6128745 4:6123785 5:7861234 6:7812345 7:1254386 8:1654732  
8 0     1:7682345 2:7618345 3:6127845 4:6123785 5:7861234 6:7812345 7:1254386 8:1654372  
8 0     1:7682345 2:7618345 3:6127485 4:6123785 5:7861234 6:7812345 7:1254386 8:1653472  
8 0     1:7682345 2:7613845 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1765423  
8 0     1:7623845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:1548326 8:1237456  
8 0     1:7862345 2:6173845 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1542376  
8 0     1:7628345 2:7618345 3:6128745 4:6123875 5:7612384 6:7812345 7:1254386 8:1267453  
8 0     1:7623485 2:8617345 3:8612745 4:6812375 5:7618234 6:7123845 7:1854326 8:1234576  
8 0     1:7628345 2:6187345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543286 8:1276543  
8 0     1:7628345 2:6187345 3:6128745 4:6123875 5:7612384 6:7812345 7:1543286 8:1267453  
8 0     1:7682345 2:6817345 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1265437  
8 0     1:7682345 2:6187345 3:8612745 4:6123785 5:7861234 6:7812345 7:1543286 8:1635472  
8 0     1:7623845 2:6187345 3:6128745 4:6123875 5:8761234 6:7123485 7:1543286 8:1327564  
8 0     1:7682345 2:6187345 3:6812745 4:8612375 5:7861234 6:7812345 7:1543286 8:1364572  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7612834 6:7182345 7:1543286 8:1743526  
8 0     1:7682345 2:8617345 3:6127485 4:6123785 5:7861234 6:7812345 7:1543286 8:1625347  
8 0     1:7682345 2:7618345 3:6812745 4:6123785 5:7861234 6:7812345 7:1254386 8:1365472  
8 0     1:7682345 2:7618345 3:6182745 4:8612375 5:7861234 6:7812345 7:1254386 8:1645723  
8 0     1:7682345 2:7618345 3:6182745 4:6812375 5:7861234 6:7812345 7:1254386 8:1465723  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7861234 6:7812345 7:1254386 8:1657342  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7681234 6:7812345 7:8125436 8:1576342  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7681234 6:7812345 7:1254386 8:1567342  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7618234 6:7812345 7:8125436 8:1763425  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7618234 6:7812345 7:1825436 8:1634257  
8 0     1:7682345 2:7618345 3:6128745 4:6128375 5:7618234 6:7812345 7:1254386 8:1673425  
8 0     1:7623845 2:7613485 3:8612745 4:6182375 5:7612834 6:7123845 7:1285436 8:1234576  
8 0     1:7623845 2:7613485 3:8612745 4:6182375 5:7612834 6:7123845 7:1258436 8:1234756  
8 0     1:7623845 2:7613485 3:6812745 4:6182375 5:7612834 6:7128345 7:1285436 8:1234576  
8 0     1:7623845 2:7613485 3:6812745 4:6182375 5:7612834 6:7128345 7:1258436 8:1234756  
8 0     1:7682345 2:6187345 3:6812745 4:6812375 5:7861234 6:7812345 7:1543286 8:1346572  
8 0     1:7628345 2:6187345 3:6128745 4:6123875 5:8761234 6:7812345 7:1543286 8:1267543  
8 0     1:7682345 2:6187345 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1654372  
8 0     1:7682345 2:6187345 3:6812745 4:6123785 5:7861234 6:7812345 7:1543286 8:1365472  
8 0     1:7682345 2:6187345 3:6128745 4:7618235 5:7618234 6:7812345 7:1453286 8:1673245  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7612834 6:7812345 7:1543286 8:1674352  
8 0     1:7623485 2:8761345 3:8612745 4:6812375 5:7618234 6:7123845 7:1285436 8:1234576  
8 0     1:7623485 2:8761345 3:6812745 4:6812375 5:7618234 6:7128345 7:1285436 8:1234576  
8 0     1:7623485 2:7613485 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1243675  
8 0     1:7682345 2:6187345 3:7618245 4:6123785 5:7861234 6:7812345 7:1354286 8:1654723  
8 0     1:7623845 2:6178345 3:6128745 4:6123875 5:8761234 6:7123845 7:1543826 8:1327546  
8 0     1:7682345 2:8617345 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1625437  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7861234 6:7812345 7:1543286 8:1657432  
8 0     1:7623845 2:6178345 3:6128745 4:6123875 5:8761234 6:7123485 7:1543826 8:1327564  
8 0     1:7682345 2:6173485 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1652437  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7612384 6:7182345 7:1543286 8:1745326  
8 0     1:7682345 2:7613485 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1765243  
8 0     1:7682345 2:7613485 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1675243  
8 0     1:7682345 2:7613485 3:6128745 4:6123875 5:8761234 6:7123485 7:1254386 8:1756243  
8 0     1:8762345 2:6173485 3:6127845 4:6123875 5:8761234 6:8712345 7:1548326 8:1524376  
8 0     1:8762345 2:6173845 3:6127845 4:6123785 5:8761234 6:8712345 7:1584326 8:1542376  
8 0     1:8762345 2:6178345 3:7612485 4:6123875 5:8761234 6:8712345 7:1354826 8:1534276  
8 0     1:7623485 2:8617345 3:8761245 4:6812375 5:7618234 6:7123845 7:1385426 8:1234576  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:8761234 6:7128345 7:1543286 8:1754362  
8 0     1:7623485 2:6173845 3:6127845 4:6123785 5:8761234 6:8712345 7:1584326 8:1423765  
8 0     1:7682345 2:6187345 3:6182745 4:8612375 5:7861234 6:7812345 7:1543286 8:1645723  
8 0     1:7682345 2:6187345 3:6128745 4:6128375 5:7681234 6:7812345 7:1543286 8:1567342  
8 0     1:7682345 2:6187345 3:6128745 4:6182375 5:7681234 6:7812345 7:1543286 8:1567324  
8 0     1:7623485 2:8617345 3:8612745 4:7681235 5:7618234 6:7123845 7:1845326 8:1234576  
8 0     1:7623485 2:8617345 3:6812745 4:7681235 5:7618234 6:7128345 7:1845326 8:1234576  
8 0     1:7623485 2:6173485 3:6812745 4:7681235 5:7612834 6:7128345 7:1845326 8:1234576  
8 0     1:8762345 2:6178345 3:6127845 4:6123785 5:7861234 6:8712345 7:1854326 8:1543276  
8 0     1:7623845 2:6178345 3:6127845 4:6123875 5:8761234 6:7123845 7:1548326 8:1327546  
8 0     1:7623485 2:8617345 3:7681245 4:6812375 5:7618234 6:7128345 7:1835426 8:1234576  
8 0     1:7682345 2:8617345 3:7861245 4:6123785 5:7861234 6:7812345 7:1354286 8:1623547  
8 0     1:7682345 2:6817345 3:7861245 4:6123785 5:7861234 6:7812345 7:1354286 8:1263547  
8 0     1:7682345 2:6187345 3:7681245 4:6812375 5:7861234 6:7812345 7:1354286 8:1346572  
8 0     1:8762345 2:6178345 3:6127845 4:8761235 5:8761234 6:8712345 7:1458326 8:1453276  
8 0     1:8762345 2:6178345 3:6127845 4:7612385 5:8761234 6:8712345 7:1458326 8:1543276  
8 0     1:8762345 2:6173845 3:6127845 4:7612385 5:8761234 6:8712345 7:1458326 8:1542376  
8 0     1:8762345 2:6173485 3:6127845 4:7612385 5:8761234 6:8712345 7:1458326 8:1524376  
8 0     1:7862345 2:6173485 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1524376  
8 0     1:7682345 2:6187345 3:6182745 4:6812375 5:7861234 6:7812345 7:1543286 8:1465723  
8 0     1:7682345 2:6187345 3:6128745 4:7681235 5:7861234 6:7812345 7:1453286 8:1465732  
8 0     1:7623845 2:6178345 3:6127845 4:6123875 5:8761234 6:8712345 7:1548326 8:1327654  
8 0     1:7862345 2:6173845 3:6127845 4:6123785 5:7861234 6:8712345 7:8154326 8:1542376  
8 0     1:7682345 2:7681345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1267543  
8 0     1:7682345 2:7681345 3:6128745 4:6123875 5:7861234 6:7812345 7:1254386 8:1265743  
8 0     1:7682345 2:7681345 3:6128745 4:6123875 5:7681234 6:7812345 7:1254386 8:1256743  
8 0     1:7682345 2:7681345 3:6128745 4:6123785 5:7861234 6:7812345 7:1254386 8:1265473  
8 0     1:7682345 2:7681345 3:6127845 4:6123785 5:7861234 6:7812345 7:1254386 8:1265437  
8 0     1:7682345 2:7681345 3:6127485 4:6123785 5:7861234 6:7812345 7:1254386 8:1265347  
8 0     1:7682345 2:7618345 3:8612745 4:8612375 5:7861234 6:7812345 7:1254386 8:1634572  
8 0     1:7682345 2:7618345 3:8612745 4:6123785 5:7861234 6:7812345 7:1254386 8:1635472  
8 0     1:7682345 2:7618345 3:6812745 4:8612375 5:7861234 6:7812345 7:1254386 8:1364572  
8 0     1:7682345 2:7618345 3:6812745 4:6812375 5:7861234 6:7812345 7:1254386 8:1346572  
8 0     1:7628345 2:6178345 3:6128745 4:6123875 5:8761234 6:7123845 7:1543826 8:1275463  
8 0     1:7682345 2:6187345 3:6128745 4:6182375 5:7861234 6:7812345 7:1543286 8:1657324  
8 0     1:7682345 2:7618345 3:6182745 4:6182375 5:7861234 6:7812345 7:1254386 8:1657234  
8 0     1:7623845 2:6173485 3:8761245 4:6182375 5:7612834 6:7123845 7:1385426 8:1234576  
8 0     1:7623845 2:7613845 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1237654  
8 0     1:7623845 2:7613845 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1236754  
8 0     1:7623845 2:6173485 3:6812745 4:6182375 5:7612834 6:7128345 7:1584326 8:1234756  
8 0     1:8762345 2:6187345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543286 8:1543276  
8 0     1:7628345 2:6178345 3:6128745 4:6123875 5:8761234 6:7123485 7:1543826 8:1275643  
8 0     1:7623485 2:6187345 3:6128745 4:6123875 5:8761234 6:7812345 7:1543286 8:1432675  
8 0     1:7623845 2:6173485 3:6812745 4:6182375 5:7612834 6:7128345 7:1548326 8:1237456  
8 0     1:7623485 2:6178345 3:6127845 4:6123875 5:8761234 6:8712345 7:1548326 8:1432765  
8 0     1:8762345 2:6187345 3:6128745 4:6123875 5:8761234 6:7812345 7:1543286 8:1543267  
8 0     1:7623845 2:8617345 3:8612745 4:6182375 5:7618234 6:7123845 7:1854326 8:1234576  
8 0     1:7623845 2:8617345 3:8612745 4:6182375 5:7618234 6:7123845 7:1584326 8:1234756  
8 0     1:7623845 2:8617345 3:8612745 4:6182375 5:7618234 6:7123845 7:1548326 8:1237456  
8 0     1:7623845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:1854326 8:1234576  
8 0     1:7623485 2:7861345 3:8612745 4:6812375 5:7618234 6:7123845 7:1825436 8:1234576  
8 0     1:7623485 2:7861345 3:6812745 4:6812375 5:7618234 6:7128345 7:1825436 8:1234576  
8 0     1:7623485 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1432765  
8 0     1:7623485 2:7618345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1432675  
8 0     1:7623485 2:7613845 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1423765  
8 0     1:7623485 2:7613845 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1423675  
8 0     1:7623485 2:7613485 3:6127845 4:6123785 5:8761234 6:8712345 7:1258436 8:1243765  
8 0     1:7862345 2:6173485 3:6127845 4:6123785 5:7861234 6:8712345 7:8154326 8:1524376  
8 0     1:7623845 2:6187345 3:6128745 4:6123875 5:8761234 6:7812345 7:1543286 8:1326754  
8 0     1:7623845 2:6178345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1327654  
8 0     1:8762345 2:6173845 3:6127845 4:6123785 5:7861234 6:8712345 7:1854326 8:1542376  
8 0     1:7623485 2:6173485 3:8761245 4:6812375 5:7612834 6:7123845 7:1385426 8:1234576  
8 0     1:7623845 2:8617345 3:8761245 4:6182375 5:7618234 6:7123845 7:1385426 8:1234576  
8 0     1:7623845 2:8617345 3:7861245 4:6182375 5:7618234 6:7123845 7:1835426 8:1234576  
8 0     1:7623845 2:8617345 3:7681245 4:6182375 5:7618234 6:7128345 7:1835426 8:1234576  
8 0     1:7623485 2:6178345 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1432765  
8 0     1:7682345 2:6187345 3:7681245 4:6123785 5:7861234 6:7812345 7:1354286 8:1365472  
8 0     1:7862345 2:6187345 3:6127485 4:6123785 5:7861234 6:7812345 7:1543286 8:1534726  
8 0     1:7682345 2:6187345 3:6127485 4:6123785 5:7861234 6:7812345 7:1543286 8:1653472  
8 0     1:7623485 2:6173485 3:6127845 4:6123875 5:8761234 6:8712345 7:1548326 8:1243765  
8 0     1:8762345 2:6173485 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1524376  
8 0     1:7623485 2:8617345 3:8612745 4:6812375 5:7618234 6:7123845 7:1584326 8:1234756  
8 0     1:7623845 2:6178345 3:7612845 4:6123875 5:8761234 6:7123845 7:1354826 8:1327546  
8 0     1:7682345 2:6187345 3:6182745 4:6123785 5:7861234 6:7812345 7:1543286 8:1654723  
8 0     1:7682345 2:7618345 3:6182745 4:6123785 5:7861234 6:7812345 7:1254386 8:1654723  
8 0     1:7682345 2:7618345 3:6128745 4:8612375 5:7861234 6:7812345 7:1254386 8:1645732  
8 0     1:7682345 2:7618345 3:6128745 4:6812375 5:7861234 6:7812345 7:1254386 8:1465732  
8 0     1:7682345 2:7618345 3:6128745 4:6812375 5:7681234 6:7812345 7:8125436 8:1457632  
8 0     1:7682345 2:7618345 3:6128745 4:6812375 5:7681234 6:7812345 7:1254386 8:1456732  
8 0     1:7628345 2:6187345 3:6128745 4:6123875 5:8761234 6:7123845 7:1543286 8:1275463  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7612384 6:7128345 7:1543286 8:1745362  
8 0     1:7623845 2:6178345 3:6127845 4:6123875 5:8761234 6:7123485 7:1548326 8:1327564  
8 0     1:7623845 2:6173485 3:7861245 4:6182375 5:7612834 6:7123845 7:1835426 8:1234576  
8 0     1:7623845 2:6173485 3:7681245 4:6182375 5:7612834 6:7128345 7:1835426 8:1234576  
8 0     1:8762345 2:6173845 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1542376  
8 0     1:7682345 2:6187345 3:6128745 4:6128375 5:7618234 6:7812345 7:1543286 8:1673425  
8 0     1:7623485 2:6173485 3:6812745 4:6812375 5:7612834 6:7128345 7:1584326 8:1234756  
8 0     1:8762345 2:6173485 3:6127845 4:6123785 5:8761234 6:8712345 7:1584326 8:1524376  
8 0     1:7682345 2:6187345 3:6128745 4:8612375 5:7861234 6:7812345 7:1543286 8:1645732  
8 0     1:7682345 2:6187345 3:6128745 4:6812375 5:7861234 6:7812345 7:1543286 8:1465732  
8 0     1:7623485 2:6178345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1432765  
8 0     1:8762345 2:8761345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1254367  
8 0     1:7628345 2:6178345 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1276543  
8 0     1:8762345 2:6173485 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1524376  
8 0     1:7623485 2:6173485 3:6127845 4:6123785 5:8761234 6:8712345 7:1584326 8:1243765  
8 0     1:7682345 2:6178345 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1654327  
8 0     1:8762345 2:8761345 3:6127845 4:6123785 5:8761234 6:8712345 7:1258436 8:1254376  
8 0     1:8762345 2:8761345 3:6127845 4:6123785 5:7861234 6:8712345 7:1285436 8:1254376  
8 0     1:7623485 2:6178345 3:7612485 4:6123875 5:8761234 6:8712345 7:1354826 8:1342765  
8 0     1:7623485 2:6173845 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1423765  
8 0     1:8762345 2:6178345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1543276  
8 0     1:7623845 2:6187345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543286 8:1327654  
8 0     1:8762345 2:6178345 3:6127845 4:6123875 5:8761234 6:8712345 7:1548326 8:1543276  
8 0     1:8762345 2:7861345 3:6127845 4:6123785 5:7861234 6:8712345 7:1825436 8:1254376  
8 0     1:7623485 2:8617345 3:6812745 4:6812375 5:7618234 6:7128345 7:1584326 8:1234756  
8 0     1:7623485 2:6173845 3:6127845 4:6123875 5:8761234 6:8712345 7:1548326 8:1423765  
8 0     1:7628345 2:6178345 3:7612845 4:6123875 5:8761234 6:7123845 7:1354826 8:1275463  
8 0     1:7682345 2:6187345 3:7618245 4:6812375 5:7861234 6:7812345 7:1354286 8:1465723  
8 0     1:7623845 2:8761345 3:8612745 4:6182375 5:7618234 6:7123845 7:1285436 8:1234576  
8 0     1:7623845 2:8761345 3:6812745 4:6182375 5:7618234 6:7128345 7:1285436 8:1234576  
8 0     1:7623845 2:7861345 3:8612745 4:6182375 5:7618234 6:7123845 7:1825436 8:1234576  
8 0     1:7623845 2:7861345 3:6812745 4:6182375 5:7618234 6:7128345 7:1825436 8:1234576  
8 0     1:7623845 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1327654  
8 0     1:7623845 2:7618345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1326754  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543286 8:1765432  
8 0     1:7682345 2:6187345 3:6128745 4:7618235 5:7861234 6:7812345 7:1453286 8:1657324  
8 0     1:7623485 2:8617345 3:6812745 4:6812375 5:7618234 6:7128345 7:1854326 8:1234576  
8 0     1:7623485 2:6173485 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1243765  
8 0     1:7628345 2:6178345 3:7612845 4:6123875 5:8761234 6:7123485 7:1354826 8:1275643  
8 0     1:7623845 2:6178345 3:7612845 4:6123875 5:8761234 6:7123485 7:1354826 8:1327564  
8 0     1:7862345 2:7618345 3:8612745 4:6123785 5:7861234 6:7812345 7:1254386 8:1354726  
8 0     1:7862345 2:7618345 3:6128745 4:8612375 5:7861234 6:7812345 7:1254386 8:1457326  
8 0     1:7862345 2:7618345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1754326  
8 0     1:7623485 2:6173485 3:8612745 4:6812375 5:7612834 6:7123845 7:1584326 8:1234756  
8 0     1:7623485 2:6173485 3:6812745 4:6812375 5:7612834 6:7128345 7:1854326 8:1234576  
8 0     1:7623845 2:6173485 3:8612745 4:6182375 5:7612834 6:7123845 7:1854326 8:1234576  
8 0     1:7623845 2:6173485 3:8612745 4:6182375 5:7612834 6:7123845 7:1584326 8:1234756  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:8761234 6:7182345 7:1543286 8:1754326  
8 0     1:7682345 2:6173845 3:6127845 4:6123785 5:7861234 6:7812345 7:1543286 8:1654237  
8 0     1:7623485 2:6173485 3:8612745 4:6812375 5:7612834 6:7123845 7:1854326 8:1234576  
8 0     1:7682345 2:6187345 3:6128745 4:6182375 5:7618234 6:7812345 7:1543286 8:1673245  
8 0     1:8762345 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1543276  
8 0     1:8762345 2:7618345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1543267  
8 0     1:8762345 2:7613845 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1542376  
8 0     1:8762345 2:7613845 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1542367  
8 0     1:8762345 2:7613845 3:6127845 4:6123875 5:8761234 6:8712345 7:1254836 8:1542376  
8 0     1:8762345 2:7613485 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1524367  
8 0     1:8762345 2:7613485 3:6127845 4:6123875 5:8761234 6:8712345 7:1254836 8:1524376  
8 0     1:8762345 2:7613485 3:6127845 4:6123785 5:8761234 6:8712345 7:1258436 8:1524376  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:8761234 6:7123845 7:1543286 8:1754632  
8 0     1:7623485 2:6178345 3:6127845 4:6123785 5:8761234 6:8712345 7:1584326 8:1432765  
8 0     1:7623485 2:6173485 3:7861245 4:6812375 5:7612834 6:7123845 7:1835426 8:1234576  
8 0     1:7623485 2:6173485 3:7681245 4:6812375 5:7612834 6:7128345 7:1835426 8:1234576  
8 0     1:7623845 2:6173485 3:8612745 4:6182375 5:7612834 6:7123845 7:1548326 8:1237456  
8 0     1:8762345 2:6173845 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1542376  
8 0     1:7623485 2:6173485 3:6128745 4:6123875 5:8761234 6:8712345 7:1543826 8:1243765  
8 0     1:7623485 2:6187345 3:6128745 4:6123875 5:8761234 6:8712345 7:1543286 8:1432765  
8 0     1:7623845 2:6187345 3:6128745 4:6123875 5:8761234 6:7123845 7:1543286 8:1327546  
8 0     1:8762345 2:6173845 3:6127845 4:6123875 5:8761234 6:8712345 7:1548326 8:1542376  
8 0     1:7628345 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1276543  
8 0     1:7628345 2:7618345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1267543  
8 0     1:7628345 2:7618345 3:6128745 4:6123875 5:8761234 6:7128345 7:1254386 8:1275436  
8 0     1:7682345 2:6187345 3:7861245 4:6123785 5:7861234 6:7812345 7:1354286 8:1635472  
8 0     1:7682345 2:6187345 3:7681245 4:8612375 5:7861234 6:7812345 7:1354286 8:1364572  
8 0     1:7682345 2:6187345 3:6128745 4:6128375 5:7861234 6:7812345 7:1543286 8:1657342  
8 0     1:7682345 2:6187345 3:6812745 4:7681235 5:7861234 6:7812345 7:1453286 8:1346572  
8 0     1:7623845 2:8617345 3:8612745 4:7618235 5:7618234 6:7123845 7:1845326 8:1234576  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:1254386 8:1765432  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:8761234 6:7812345 7:1254386 8:1675432  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:8761234 6:7182345 7:1254386 8:1754326  
8 0     1:7682345 2:7618345 3:6128745 4:6123875 5:8761234 6:7128345 7:1254386 8:1754362  
8 0     1:7682345 2:6187345 3:6128745 4:6123875 5:7681234 6:7812345 7:1543286 8:1567432  
8 0     1:8762345 2:6178345 3:7612845 4:6123875 5:8761234 6:8712345 7:1354826 8:1543276  
8 0     1:6872345 2:7613485 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1652437  
8 0     1:6872345 2:8761345 3:7861245 4:6123785 5:7861234 6:8712345 7:1628354 8:1623547  
8 0     1:6782345 2:7618345 3:6812745 4:6123785 5:7861234 6:7812345 7:8162543 8:1365472  
8 0     1:6723845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:1658432 8:1234756  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1765432  
8 0     1:6782345 2:7618345 3:7612845 4:6182375 5:7618234 6:7812345 7:8162354 8:1673245  
8 0     1:6872345 2:6187345 3:6128745 4:6123785 5:7861234 6:7812345 7:1865432 8:1654732  
8 0     1:6872345 2:8761345 3:8761245 4:6123785 5:7861234 6:8712345 7:1623854 8:1623547  
8 0     1:6782345 2:7618345 3:7612845 4:6182375 5:7861234 6:7812345 7:8162354 8:1657324  
8 0     1:7682345 2:8613475 3:8612745 4:6123785 5:7861234 6:7812345 7:1524386 8:1623547  
8 0     1:7623845 2:8613745 3:8612745 4:6182375 5:7618234 6:7123845 7:1854236 8:1234576  
8 0     1:7623845 2:8613745 3:8612745 4:6182375 5:7618234 6:7123845 7:1584236 8:1234756  
8 0     1:6872345 2:6187345 3:6128745 4:6123875 5:8761234 6:7812345 7:1865432 8:1675432  
8 0     1:6872345 2:8761345 3:6127845 4:6123785 5:7861234 6:8712345 7:1628543 8:1625437  
8 0     1:6872345 2:7861345 3:6127845 4:6123785 5:7861234 6:8712345 7:1682543 8:1625437  
8 0     1:6872345 2:7861345 3:6127845 4:6123785 5:7861234 6:7812345 7:1862543 8:1625437  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7681234 6:7812345 7:8154236 8:1576324  
8 0     1:6782345 2:7618345 3:7681245 4:6812375 5:7861234 6:7812345 7:8162354 8:1346572  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:7612834 6:7128345 7:8162354 8:1743562  
8 0     1:7623845 2:8613475 3:6812745 4:6182375 5:7618234 6:7128345 7:1852436 8:1234576  
8 0     1:7623845 2:8613475 3:6812745 4:6182375 5:7618234 6:7128345 7:1582436 8:1234756  
8 0     1:7682345 2:6183475 3:6128745 4:6128375 5:7618234 6:7812345 7:8152436 8:1763425  
8 0     1:7862345 2:6137485 3:6127845 4:6123785 5:7861234 6:7812345 7:1542386 8:1524376  
8 0     1:6782345 2:7618345 3:6128745 4:6812375 5:7861234 6:7812345 7:8162543 8:1465732  
8 0     1:6723485 2:8761345 3:8612745 4:6812375 5:7618234 6:7123845 7:1628543 8:1234576  
8 0     1:6723485 2:8761345 3:6812745 4:6812375 5:7618234 6:7128345 7:1628543 8:1234576  
8 0     1:6723485 2:7861345 3:8612745 4:6812375 5:7618234 6:7123845 7:1682543 8:1234576  
8 0     1:6723485 2:7861345 3:6812745 4:6812375 5:7618234 6:7128345 7:1682543 8:1234576  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7861234 6:7812345 7:1542386 8:1657324  
8 0     1:7682345 2:6137485 3:6128745 4:6123785 5:7861234 6:7812345 7:1542386 8:1652473  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7618234 6:7812345 7:1854236 8:1632457  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7618234 6:7812345 7:1584236 8:1632475  
8 0     1:7682345 2:8617345 3:8612475 4:6123785 5:7861234 6:7812345 7:1534286 8:1623547  
8 0     1:7623845 2:6134785 3:6812745 4:6182375 5:7612834 6:7128345 7:1582436 8:1234756  
8 0     1:6782345 2:7618345 3:6128745 4:6182375 5:7861234 6:7812345 7:8162543 8:1657324  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7681234 6:7812345 7:1542386 8:1567324  
8 0     1:7682345 2:6813745 3:6127485 4:6123785 5:7861234 6:7812345 7:1542386 8:1265347  
8 0     1:7623485 2:8613475 3:8612745 4:6812375 5:7618234 6:7123845 7:1852436 8:1234576  
8 0     1:7623485 2:8613475 3:8612745 4:6812375 5:7618234 6:7123845 7:1582436 8:1234756  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7618234 6:7812345 7:1542386 8:1673245  
8 0     1:6872345 2:6187345 3:6128745 4:6123875 5:8761234 6:8712345 7:8165432 8:1654327  
8 0     1:6723845 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1327654  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1765432  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:8761234 6:7812345 7:8162543 8:1675432  
8 0     1:6782345 2:7618345 3:7681245 4:6123875 5:8761234 6:7812345 7:8162354 8:1367542  
8 0     1:6782345 2:7618345 3:7681245 4:6123875 5:7861234 6:7812345 7:8162354 8:1365742  
8 0     1:7682345 2:6817345 3:8612475 4:6123785 5:7861234 6:7812345 7:1534286 8:1263547  
8 0     1:7623845 2:8617345 3:8612475 4:6182375 5:7618234 6:7123845 7:1853426 8:1234576  
8 0     1:7623845 2:8617345 3:8612475 4:6182375 5:7618234 6:7123845 7:1583426 8:1234756  
8 0     1:7623845 2:8617345 3:6812475 4:6182375 5:7618234 6:7128345 7:1853426 8:1234576  
8 0     1:7682345 2:6183745 3:6128745 4:6182375 5:7618234 6:7812345 7:8154236 8:1763245  
8 0     1:8762345 2:6138745 3:6128745 4:6123875 5:8761234 6:8712345 7:1542386 8:1542376  
8 0     1:7682345 2:6183745 3:6182745 4:8612375 5:7861234 6:7812345 7:1542386 8:1645723  
8 0     1:7623485 2:6138475 3:6128745 4:6123875 5:8761234 6:8712345 7:1524386 8:1423765  
8 0     1:7682345 2:6183745 3:8612745 4:6123785 5:7861234 6:7812345 7:1542386 8:1635472  
8 0     1:7623845 2:6137485 3:8612745 4:6182375 5:7612834 6:7123845 7:1584236 8:1234756  
8 0     1:7682345 2:6187345 3:8612475 4:6123785 5:7861234 6:7812345 7:1534286 8:1635472  
8 0     1:6723485 2:7613485 3:7681245 4:6812375 5:7612834 6:7128345 7:1628354 8:1234576  
8 0     1:7623845 2:6183475 3:6128745 4:6123875 5:8761234 6:7123845 7:1524386 8:1327546  
8 0     1:7682345 2:6183475 3:6128745 4:6182375 5:7861234 6:7812345 7:1524386 8:1657324  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:7612834 6:7812345 7:1524386 8:1674352  
8 0     1:7682345 2:6183475 3:6128745 4:6128375 5:7618234 6:7812345 7:1852436 8:1634257  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:8761234 6:7128345 7:8162543 8:1754362  
8 0     1:7682345 2:6187345 3:6812475 4:8612375 5:7861234 6:7812345 7:1534286 8:1364572  
8 0     1:7682345 2:6187345 3:6812475 4:6812375 5:7861234 6:7812345 7:1534286 8:1346572  
8 0     1:7682345 2:8613475 3:6128745 4:6123875 5:7861234 6:7812345 7:1524386 8:1625743  
8 0     1:7682345 2:8613475 3:6128745 4:6123785 5:7861234 6:7812345 7:1524386 8:1625473  
8 0     1:7682345 2:8613475 3:6127845 4:6123785 5:7861234 6:7812345 7:1524386 8:1625437  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:7861234 6:7812345 7:8162543 8:1657432  
8 0     1:7682345 2:6183745 3:6812745 4:8612375 5:7861234 6:7812345 7:1542386 8:1364572  
8 0     1:7682345 2:6183745 3:6812745 4:6812375 5:7861234 6:7812345 7:1542386 8:1346572  
8 0     1:7682345 2:6183745 3:6812745 4:6123785 5:7861234 6:7812345 7:1542386 8:1365472  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:7612834 6:7812345 7:8162543 8:1674352  
8 0     1:7623845 2:8617345 3:6812475 4:6182375 5:7618234 6:7128345 7:1583426 8:1234756  
8 0     1:8762345 2:6137485 3:6127845 4:6123785 5:8761234 6:8712345 7:1584236 8:1524376  
8 0     1:7682345 2:6183745 3:6182745 4:6812375 5:7861234 6:7812345 7:1542386 8:1465723  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:7861234 6:7812345 7:1542386 8:1657432  
8 0     1:7682345 2:6187345 3:6812475 4:6123785 5:7861234 6:7812345 7:1534286 8:1365472  
8 0     1:7682345 2:6187345 3:6182475 4:8612375 5:7861234 6:7812345 7:1534286 8:1645723  
8 0     1:6238745 2:8761345 3:7681245 4:6178235 5:6178234 6:1283745 7:1283456 8:1234576  
8 0     1:7682345 2:6183475 3:6128745 4:6182375 5:7618234 6:7812345 7:8152436 8:1763245  
8 0     1:7682345 2:6183475 3:6128745 4:6182375 5:7618234 6:7812345 7:1852436 8:1632457  
8 0     1:7623485 2:6137485 3:6812745 4:6812375 5:7612834 6:7128345 7:1584236 8:1234756  
8 0     1:7623485 2:6137485 3:6127845 4:6123785 5:8761234 6:8712345 7:1584236 8:1243765  
8 0     1:7623485 2:8613475 3:6812745 4:6812375 5:7618234 6:7128345 7:1852436 8:1234576  
8 0     1:6238745 2:7613485 3:8671245 4:6178235 5:6172834 6:1273845 7:1238456 8:1234567  
8 0     1:6723845 2:7613485 3:6812745 4:6182375 5:7612834 6:7128345 7:1628543 8:1234576  
8 0     1:6872345 2:7618345 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1654327  
8 0     1:8762345 2:6137485 3:6127845 4:6123785 5:7861234 6:8712345 7:1854236 8:1524376  
8 0     1:7682345 2:6137485 3:6127845 4:6123785 5:7861234 6:7812345 7:1542386 8:1652437  
8 0     1:6782345 2:7861345 3:7612845 4:6123875 5:8761234 6:7812345 7:8162354 8:1627543  
8 0     1:6237485 2:7613485 3:8671245 4:6817235 5:6172834 6:1273845 7:1234856 8:1723456  
8 0     1:7682345 2:6183475 3:6182745 4:6812375 5:7861234 6:7812345 7:1524386 8:1465723  
8 0     1:7682345 2:6183745 3:6128745 4:6128375 5:7681234 6:7812345 7:1542386 8:1567342  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:8761234 6:8712345 7:1542386 8:1765432  
8 0     1:7682345 2:8613745 3:6127845 4:6123785 5:7861234 6:7812345 7:1542386 8:1625437  
8 0     1:7682345 2:6183475 3:8612745 4:6123785 5:7861234 6:7812345 7:1524386 8:1635472  
8 0     1:7682345 2:6183475 3:6812745 4:8612375 5:7861234 6:7812345 7:1524386 8:1364572  
8 0     1:7682345 2:6183475 3:6812745 4:6812375 5:7861234 6:7812345 7:1524386 8:1346572  
8 0     1:7682345 2:6187345 3:6182475 4:6812375 5:7861234 6:7812345 7:1534286 8:1465723  
8 0     1:6723845 2:8761345 3:6812745 4:6182375 5:7618234 6:7128345 7:1628543 8:1234576  
8 0     1:6723845 2:7861345 3:8612745 4:6182375 5:7618234 6:7123845 7:1682543 8:1234576  
8 0     1:6238745 2:7861345 3:7681245 4:6178235 5:6187234 6:1283745 7:1823456 8:1234756  
8 0     1:6872345 2:6187345 3:6128745 4:6123875 5:7861234 6:7812345 7:1865432 8:1657432  
8 0     1:6782345 2:7618345 3:6128745 4:6123875 5:7618234 6:7812345 7:8162543 8:1674325  
8 0     1:6723845 2:8617345 3:8612745 4:6182375 5:7618234 6:7123845 7:1865432 8:1234567  
8 0     1:6723845 2:7613485 3:7681245 4:6182375 5:7612834 6:7128345 7:1628354 8:1234576  
8 0     1:6723485 2:8761345 3:8761245 4:6812375 5:7618234 6:7123845 7:1623854 8:1234576  
8 0     1:6723485 2:8761345 3:7861245 4:6812375 5:7618234 6:7123845 7:1628354 8:1234576  
8 0     1:6723845 2:7613485 3:8612745 4:6182375 5:7612834 6:7123845 7:1628543 8:1234576  
8 0     1:6723845 2:7613485 3:8612745 4:6182375 5:7612834 6:7123845 7:1625843 8:1234756  
8 0     1:7682345 2:6134875 3:6128745 4:6123875 5:8761234 6:8712345 7:1524386 8:1765243  
8 0     1:7682345 2:6813745 3:8612745 4:6123785 5:7861234 6:7812345 7:1542386 8:1263547  
8 0     1:6872345 2:7618345 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1654327  
8 0     1:7682345 2:6183475 3:6812745 4:6123785 5:7861234 6:7812345 7:1524386 8:1365472  
8 0     1:6723845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:8165432 8:1723456  
8 0     1:6872345 2:7613485 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1652437  
8 0     1:6872345 2:7613485 3:6127845 4:6123875 5:8761234 6:8712345 7:1625483 8:1652437  
8 0     1:6872345 2:7613485 3:6127845 4:6123785 5:8761234 6:8712345 7:1625843 8:1652437  
8 0     1:7623485 2:6134785 3:8612745 4:6812375 5:7612834 6:7123845 7:1582436 8:1234756  
8 0     1:7623485 2:6137485 3:8612745 4:6812375 5:7612834 6:7123845 7:1584236 8:1234756  
8 0     1:8762345 2:6138745 3:6128745 4:6123875 5:8761234 6:7812345 7:1542386 8:1542367  
8 0     1:7682345 2:6183475 3:6128745 4:6182375 5:7681234 6:7812345 7:8152436 8:1576324  
8 0     1:6723845 2:7861345 3:6812745 4:6182375 5:7618234 6:7128345 7:1682543 8:1234576  
8 0     1:7623845 2:8613475 3:8612745 4:6182375 5:7618234 6:7123845 7:1852436 8:1234576  
8 0     1:6872345 2:8761345 3:6128745 4:6123875 5:8761234 6:8712345 7:8162543 8:1625437  
8 0     1:6238745 2:7861345 3:6781245 4:6178235 5:6187234 6:1287345 7:1823456 8:1234756  
8 0     1:7623485 2:6134785 3:6812745 4:6812375 5:7612834 6:7128345 7:1582436 8:1234756  
8 0     1:7623485 2:6134785 3:6127845 4:6123785 5:8761234 6:8712345 7:1582436 8:1243765  
8 0     1:7623485 2:6138475 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1423675  
8 0     1:7623845 2:6137485 3:6812745 4:6182375 5:7612834 6:7128345 7:1548236 8:1237456  
8 0     1:7623845 2:6137485 3:8612745 4:6182375 5:7612834 6:7123845 7:1548236 8:1237456  
8 0     1:6782345 2:7861345 3:7612845 4:6123875 5:7861234 6:7812345 7:8162354 8:1625743  
8 0     1:7682345 2:6183475 3:6128745 4:6182375 5:7681234 6:7812345 7:1524386 8:1567324  
8 0     1:7623845 2:6134785 3:8612745 4:6182375 5:7612834 6:7123845 7:1582436 8:1234756  
8 0     1:7628345 2:6183475 3:6128745 4:6123875 5:8761234 6:7123845 7:1524386 8:1275463  
8 0     1:6238745 2:7613485 3:7681245 4:6178235 5:6172834 6:1283745 7:1283456 8:1234576  
8 0     1:6723485 2:7613485 3:8612745 4:6812375 5:7612834 6:7123845 7:1628543 8:1234576  
8 0     1:6723485 2:7613485 3:8612745 4:6812375 5:7612834 6:7123845 7:1625843 8:1234756  
8 0     1:6723485 2:7613485 3:6812745 4:6812375 5:7612834 6:7128345 7:1628543 8:1234576  
8 0     1:6723485 2:7613485 3:6812745 4:6812375 5:7612834 6:7128345 7:1625843 8:1234756  
8 0     1:7682345 2:6134875 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1675243  
8 0     1:7682345 2:6183475 3:6128745 4:6182375 5:7618234 6:7812345 7:1524386 8:1673245  
8 0     1:7623845 2:6137485 3:6812745 4:6182375 5:7612834 6:7128345 7:1584236 8:1234756  
8 0     1:6872345 2:8761345 3:6127845 4:6123875 5:8761234 6:8712345 7:1625483 8:1625437  
8 0     1:6723845 2:8761345 3:8612745 4:6182375 5:7618234 6:7123845 7:1628543 8:1234576  
8 0     1:7623485 2:6134875 3:6127845 4:6123785 5:8761234 6:8712345 7:1528436 8:1243765  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:8761234 6:8712345 7:1524386 8:1765432  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1675432  
8 0     1:6782345 2:7618345 3:8612745 4:6123785 5:7861234 6:7812345 7:8162543 8:1635472  
8 0     1:6723845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:1685432 8:1234576  
8 0     1:6723845 2:8617345 3:8612745 4:6182375 5:7618234 6:7123845 7:8165432 8:1723456  
8 0     1:6723845 2:8617345 3:6812745 4:6182375 5:7618234 6:7128345 7:1865432 8:1234567  
8 0     1:6723845 2:8761345 3:7861245 4:6182375 5:7618234 6:7123845 7:1628354 8:1234576  
8 0     1:7862345 2:6137485 3:6127845 4:6123785 5:7861234 6:8712345 7:8154236 8:1524376  
8 0     1:7682345 2:6183475 3:6128745 4:6128375 5:7618234 6:7812345 7:1524386 8:1673425  
8 0     1:7682345 2:6134875 3:6128745 4:6123875 5:7861234 6:7812345 7:1524386 8:1657243  
8 0     1:8762345 2:6134875 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1524367  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:7612834 6:7182345 7:1524386 8:1743526  
8 0     1:6782345 2:8761345 3:7612845 4:6123875 5:8761234 6:7812345 7:8162354 8:1672543  
8 0     1:7623485 2:6134875 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1243675  
8 0     1:6723845 2:8761345 3:8761245 4:6182375 5:7618234 6:7123845 7:1623854 8:1234576  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:7612834 6:7128345 7:1524386 8:1743562  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:8761234 6:7128345 7:1524386 8:1754362  
8 0     1:7623845 2:8613475 3:8612745 4:6182375 5:7618234 6:7123845 7:1582436 8:1234756  
8 0     1:7623845 2:6134875 3:8612745 4:6182375 5:7612834 6:7123845 7:1528436 8:1234756  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:8761234 6:7123845 7:8162354 8:1754632  
8 0     1:7682345 2:6183745 3:6128745 4:6812375 5:7861234 6:7812345 7:1542386 8:1465732  
8 0     1:7623845 2:6173485 3:8612475 4:6182375 5:7612834 6:7123845 7:1853426 8:1234576  
8 0     1:6723845 2:8761345 3:7681245 4:6182375 5:7618234 6:7128345 7:1628354 8:1234576  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:7618234 6:7812345 7:1524386 8:1674325  
8 0     1:6723485 2:7861345 3:7681245 4:6812375 5:7618234 6:7128345 7:1682354 8:1234576  
8 0     1:6782345 2:7618345 3:6128745 4:6123785 5:7861234 6:7812345 7:8162543 8:1654732  
8 0     1:6782345 2:7618345 3:6127845 4:6123785 5:7861234 6:7812345 7:8162543 8:1654372  
8 0     1:7682345 2:8613745 3:6127485 4:6123785 5:7861234 6:7812345 7:1542386 8:1625347  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:7612834 6:7128345 7:1628354 8:1435762  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:8761234 6:7128345 7:8162354 8:1754362  
8 0     1:6723845 2:7861345 3:7681245 4:6182375 5:7618234 6:7128345 7:1682354 8:1234576  
8 0     1:7623845 2:6173485 3:8612475 4:6182375 5:7612834 6:7123845 7:1583426 8:1234756  
8 0     1:7623845 2:6134875 3:6812745 4:6182375 5:7612834 6:7128345 7:1528436 8:1234756  
8 0     1:6872345 2:8761345 3:6127845 4:6123785 5:8761234 6:8712345 7:1625843 8:1625437  
8 0     1:6238745 2:7613485 3:6781245 4:6178235 5:6172834 6:1287345 7:1283456 8:1234576  
8 0     1:7682345 2:6183475 3:6128745 4:6182375 5:7618234 6:7812345 7:1582436 8:1632475  
8 0     1:6238745 2:8761345 3:6871245 4:6178235 5:6178234 6:1278345 7:1238456 8:1234567  
8 0     1:7682345 2:6183475 3:6128745 4:6123785 5:7861234 6:7812345 7:1524386 8:1654732  
8 0     1:7682345 2:6183475 3:6127845 4:6123785 5:7861234 6:7812345 7:1524386 8:1654372  
8 0     1:6238745 2:8761345 3:8761245 4:6178235 5:6178234 6:1237845 7:1238456 8:1234567  
8 0     1:7682345 2:6134785 3:6128745 4:6123875 5:7861234 6:7812345 7:1524386 8:1652743  
8 0     1:6782345 2:7618345 3:7612845 4:6123875 5:8761234 6:7812345 7:8162354 8:1675432  
8 0     1:7623485 2:8617345 3:8612475 4:6812375 5:7618234 6:7123845 7:1853426 8:1234576  
8 0     1:7623485 2:8617345 3:8612475 4:6812375 5:7618234 6:7123845 7:1583426 8:1234756  
8 0     1:7682345 2:6183745 3:6128745 4:6123875 5:8761234 6:7812345 7:1542386 8:1675432  
8 0     1:8762345 2:6137845 3:6127845 4:6123875 5:8761234 6:8712345 7:1548236 8:1542376  
8 0     1:7623845 2:6183475 3:6128745 4:6123875 5:8761234 6:8712345 7:1524386 8:1327654  
8 0     1:6238745 2:7613485 3:6871245 4:6178235 5:6172834 6:1278345 7:1238456 8:1234567  
8 0     1:8762345 2:6134875 3:6127845 4:6123785 5:8761234 6:8712345 7:1528436 8:1524376  
8 0     1:7623845 2:8613745 3:6812745 4:6182375 5:7618234 6:7128345 7:1854236 8:1234576  
8 0     1:7623485 2:8613475 3:6812745 4:6812375 5:7618234 6:7128345 7:1582436 8:1234756  
8 0     1:6723845 2:7613485 3:6812745 4:6182375 5:7612834 6:7128345 7:1625843 8:1234756  
8 0     1:7862345 2:6137485 3:6128745 4:6123785 5:7861234 6:7812345 7:1542386 8:1524736  
8 0     1:7623845 2:8613745 3:6812745 4:6182375 5:7618234 6:7128345 7:1584236 8:1234756  
8 0     1:7682345 2:8613475 3:6127485 4:6123785 5:7861234 6:7812345 7:1524386 8:1625347  
8 0     1:6723485 2:8761345 3:7681245 4:6812375 5:7618234 6:7128345 7:1628354 8:1234576  
8 0     1:7682345 2:8613745 3:8612745 4:6123785 5:7861234 6:7812345 7:1542386 8:1623547  
8 0     1:7623485 2:6134875 3:8612745 4:6812375 5:7612834 6:7123845 7:1528436 8:1234756  
8 0     1:8762345 2:6137845 3:6127845 4:6123785 5:8761234 6:8712345 7:1584236 8:1542376  
8 0     1:7682345 2:6183475 3:6128745 4:6812375 5:7861234 6:7812345 7:1524386 8:1465732  
8 0     1:7682345 2:6183475 3:6128745 4:6128375 5:7618234 6:7812345 7:1582436 8:1634275  
8 0     1:7682345 2:8613745 3:6128745 4:6123785 5:7861234 6:7812345 7:1542386 8:1625473  
8 0     1:7623485 2:6183475 3:6128745 4:6123875 5:8761234 6:8712345 7:1524386 8:1432765  
8 0     1:7623485 2:6183475 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1432675  
8 0     1:6872345 2:7618345 3:8761245 4:6123875 5:8761234 6:8712345 7:8162354 8:1635427  
8 0     1:7623845 2:6183475 3:6128745 4:6123875 5:8761234 6:7812345 7:1524386 8:1326754  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:8761234 6:7123845 7:1524386 8:1754632  
8 0     1:7682345 2:6134785 3:6128745 4:6123785 5:7861234 6:7812345 7:1524386 8:1652473  
8 0     1:7682345 2:6134785 3:6127845 4:6123785 5:7861234 6:7812345 7:1524386 8:1652437  
8 0     1:6872345 2:8761345 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1625437  
8 0     1:7682345 2:6813475 3:8612745 4:6123785 5:7861234 6:7812345 7:1524386 8:1263547  
8 0     1:7682345 2:6183475 3:6128745 4:6123875 5:7861234 6:7812345 7:1524386 8:1657432  
8 0     1:7623485 2:6134875 3:6812745 4:6812375 5:7612834 6:7128345 7:1528436 8:1234756  
8 0     1:6782345 2:8761345 3:7612845 4:6123875 5:8761234 6:8712345 7:8162354 8:1762543  
8 0     1:8762345 2:6134785 3:6127845 4:6123785 5:8761234 6:8712345 7:1582436 8:1524376  
8 0     1:8762345 2:6134785 3:6127845 4:6123785 5:7861234 6:8712345 7:1852436 8:1524376  
8 0     1:8762345 2:6173845 3:6128475 4:6123875 5:8761234 6:8712345 7:1534826 8:1542376  
8 0     1:8762345 2:6173485 3:6128475 4:6123875 5:8761234 6:8712345 7:1534826 8:1524376  
8 0     1:6782345 2:7618345 3:7612845 4:6812375 5:7861234 6:7812345 7:8162354 8:1465732  
8 0     1:6872345 2:6817345 3:6172485 4:1237865 5:8617234 6:8712354 7:1684235 8:1265347  
8 0     1:6872345 2:8617345 3:6127845 4:1723865 5:8617234 6:8712354 7:1683245 8:1625437  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6781234 6:7812354 7:1856432 8:1567342  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6712384 6:7123584 7:1564832 8:1237465  
8 0     1:7862345 2:7613845 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1754236  
8 0     1:7862345 2:7613485 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1752436  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7612384 6:7123854 7:1635482 8:1745632  
8 0     1:6723485 2:6173845 3:6127845 4:1273865 5:8617234 6:8712354 7:1683425 8:1423765  
8 0     1:6872345 2:8617345 3:6127845 4:1273865 5:8617234 6:8712354 7:1683425 8:1625437  
8 0     1:7623845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:1548326 8:1237456  
8 0     1:7682345 2:6187345 3:7618245 4:1237685 5:7681234 6:7812354 7:1354286 8:1546723  
8 0     1:7682345 2:8761345 3:6128745 4:1238765 5:8761234 6:8712354 7:1254386 8:1762543  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6718234 6:8712354 7:1568432 8:1764325  
8 0     1:6872345 2:8617345 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1625437  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:1235874 7:1846532 8:1746532  
8 0     1:8762345 2:6817345 3:7681245 4:1237685 5:7681234 6:7182354 7:1835426 8:1235476  
8 0     1:7682345 2:6187345 3:7618245 4:1237865 5:7861234 6:7812354 7:1354286 8:1654723  
8 0     1:7682345 2:6187345 3:6812745 4:1237865 5:7861234 6:7812354 7:1543286 8:1365472  
8 0     1:7682345 2:8761345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1672543  
8 0     1:6872345 2:8617345 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1625437  
8 0     1:6872345 2:8617345 3:6127845 4:1237865 5:8761234 6:8712354 7:1658432 8:1625437  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7681234 6:7812354 7:1542386 8:1567432  
8 0     1:6872345 2:6173845 3:6127845 4:1237865 5:6123784 6:8123574 7:1846532 8:1645237  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:1283574 7:1846532 8:1743562  
8 0     1:7682345 2:6187345 3:6812745 4:1237865 5:7681234 6:7812354 7:1543286 8:1356472  
8 0     1:6872345 2:6187345 3:8612745 4:1238765 5:8761234 6:8712354 7:1654832 8:1635472  
8 0     1:7682345 2:7861345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1627543  
8 0     1:6872345 2:6178345 3:6127845 4:1723865 5:6172834 6:8712354 7:1683245 8:1643527  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:7612384 6:7812354 7:8165432 8:1674532  
8 0     1:6872345 2:6187345 3:8612745 4:1237865 5:8761234 6:8712354 7:1658432 8:1635472  
8 0     1:7623845 2:6183745 3:6128745 4:1238765 5:7612384 6:8712354 7:1542386 8:1327645  
8 0     1:7682345 2:7861345 3:6128745 4:1238765 5:7861234 6:7812354 7:1254386 8:1625743  
8 0     1:8672345 2:6173845 3:6127845 4:1237865 5:7861234 6:8712354 7:1685432 8:1542376  
8 0     1:6872345 2:6187345 3:8612745 4:1237865 5:7861234 6:8712354 7:1685432 8:1635472  
8 0     1:7623845 2:6183745 3:6128745 4:1238765 5:7612384 6:7812354 7:1542386 8:1326745  
8 0     1:6872345 2:6187345 3:8612745 4:1237865 5:7861234 6:7812354 7:1865432 8:1635472  
8 0     1:7682345 2:6187345 3:6182475 4:1237685 5:7681234 6:7812354 7:1534286 8:1546723  
8 0     1:6872345 2:6187345 3:6812745 4:8123765 5:7681234 6:7812354 7:1865432 8:1345672  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712384 6:7123854 7:1564823 8:1745632  
8 0     1:7628345 2:6178345 3:6128745 4:1238765 5:7612384 6:7128354 7:1543826 8:1274536  
8 0     1:7623845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:1854326 8:1234576  
8 0     1:7623845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:1584326 8:1234756  
8 0     1:7682345 2:6183745 3:6812745 4:1237865 5:7861234 6:7812354 7:1542386 8:1365472  
8 0     1:6872345 2:6187345 3:6172485 4:1237865 5:8617234 6:8712354 7:1684235 8:1653472  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6172834 6:7128354 7:1648235 8:1743562  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6172834 6:7182354 7:1648235 8:1743526  
8 0     1:6782345 2:6178345 3:6172845 4:1823765 5:6178234 6:7812354 7:1648235 8:1673245  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6172384 6:7128354 7:1648235 8:1745362  
8 0     1:8672345 2:8671345 3:8612745 4:1236875 5:6871234 6:7123854 7:1254863 8:1235467  
8 0     1:6872345 2:6817345 3:6127845 4:1723865 5:8617234 6:8712354 7:1683245 8:1265437  
8 0     1:8672345 2:8617345 3:7681245 4:1237685 5:7681234 6:7128354 7:1863542 8:1235467  
8 0     1:7682345 2:7861345 3:6128745 4:1237865 5:7861234 6:7812354 7:1254386 8:1625473  
8 0     1:7682345 2:7861345 3:6127845 4:1237865 5:7861234 6:7812354 7:1254386 8:1625437  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6781234 6:7812354 7:1564823 8:1567432  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6718234 6:8712354 7:1564823 8:1764325  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6718234 6:7812354 7:8156432 8:1673425  
8 0     1:7682345 2:6187345 3:6182475 4:8123765 5:7681234 6:7812354 7:8153426 8:1457623  
8 0     1:7682345 2:6183745 3:6182745 4:1237865 5:7861234 6:7812354 7:1542386 8:1654723  
8 0     1:7682345 2:6187345 3:6128745 4:1238765 5:7612834 6:7182354 7:1543286 8:1743526  
8 0     1:7623485 2:6173485 3:6812745 4:8123765 5:7612834 6:7128354 7:1584326 8:1234756  
8 0     1:6723485 2:8617345 3:6812745 4:8127365 5:6187234 6:7128354 7:8163425 8:1723456  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:8612374 6:8123574 7:1846532 8:1365472  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6712384 6:7123854 7:1568342 8:1745632  
8 0     1:7623845 2:6138745 3:6127845 4:1238765 5:8761234 6:8712354 7:1542836 8:1237654  
8 0     1:7682345 2:6187345 3:6182475 4:1823765 5:7681234 6:7812354 7:1534286 8:1567234  
8 0     1:8672345 2:8617345 3:6812745 4:1237685 5:6812374 6:1283574 7:1465382 8:1273546  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6182374 6:8123574 7:1846532 8:1674325  
8 0     1:6872345 2:6817345 3:8612745 4:1238765 5:8671234 6:8712354 7:1564832 8:1263547  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6178234 6:8712354 7:1683425 8:1764325  
8 0     1:6723845 2:8617345 3:6812745 4:1872365 5:6178234 6:7128354 7:1632485 8:1723456  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6172384 6:8712354 7:1648235 8:1764532  
8 0     1:7862345 2:8617345 3:8612745 4:1237685 5:7681234 6:7123854 7:8154326 8:1235476  
8 0     1:7862345 2:6817345 3:7681245 4:1237685 5:7681234 6:7182354 7:8135426 8:1235476  
8 0     1:8762345 2:8617345 3:8612475 4:1237685 5:7681234 6:7123854 7:1853426 8:1235476  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7612384 6:7123584 7:1635482 8:1746532  
8 0     1:7682345 2:6187345 3:6128745 4:1283765 5:7612834 6:7182354 7:1543286 8:1734526  
8 0     1:7682345 2:6187345 3:6128745 4:1238765 5:7612384 6:7123854 7:1543286 8:1745632  
8 0     1:7682345 2:6187345 3:6128745 4:1238765 5:7618234 6:7812354 7:1543286 8:1674325  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1276543  
8 0     1:6723845 2:6173485 3:8612745 4:1827365 5:6172834 6:7123854 7:1634825 8:1273456  
8 0     1:8672345 2:8671345 3:6812745 4:1236785 5:6781234 6:7128354 7:1285463 8:1235467  
8 0     1:8672345 2:8617345 3:8612745 4:1237685 5:6871234 6:7123854 7:1586432 8:1235467  
8 0     1:7682345 2:6718345 3:6781245 4:1238675 5:6871234 6:8172354 7:8123546 8:1375642  
8 0     1:6872345 2:6187345 3:6182745 4:1723685 5:6817234 6:8712354 7:1683245 8:1546723  
8 0     1:7682345 2:6187345 3:6128745 4:1283765 5:7612834 6:7128354 7:1543286 8:1734562  
8 0     1:7628345 2:6178345 3:7612845 4:1238765 5:7612384 6:7123854 7:1354826 8:1274563  
8 0     1:7682345 2:6187345 3:6128745 4:1823765 5:7681234 6:7812354 7:1543286 8:1567324  
8 0     1:7628345 2:7613485 3:6182745 4:1823765 5:7612834 6:7128354 7:1258436 8:1234756  
8 0     1:7623845 2:8761345 3:8612745 4:1823765 5:7618234 6:7123854 7:1285436 8:1234576  
8 0     1:7623845 2:8761345 3:6812745 4:1823765 5:7618234 6:7128354 7:1285436 8:1234576  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7812354 7:1254836 8:1637452  
8 0     1:8762345 2:6817345 3:6812475 4:1237685 5:7681234 6:7182354 7:1853426 8:1235476  
8 0     1:7623845 2:7861345 3:8612745 4:1823765 5:7618234 6:7123854 7:1825436 8:1234576  
8 0     1:7623845 2:7861345 3:6812745 4:1823765 5:7618234 6:7128354 7:1825436 8:1234576  
8 0     1:7623845 2:7618345 3:6128745 4:1238765 5:8761234 6:8712354 7:1254386 8:1327654  
8 0     1:7623845 2:7618345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1326754  
8 0     1:7623845 2:7618345 3:6128745 4:1238765 5:7612384 6:8712354 7:1254386 8:1327645  
8 0     1:7623845 2:7618345 3:6128745 4:1238765 5:7612384 6:7812354 7:1254386 8:1326745  
8 0     1:7623845 2:7618345 3:6128745 4:1238765 5:7612384 6:7123584 7:1254386 8:1327465  
8 0     1:7682345 2:7861345 3:6127485 4:1237865 5:7861234 6:7812354 7:1254386 8:1625347  
8 0     1:6872345 2:6178345 3:8617245 4:1238765 5:8671234 6:8712354 7:1564823 8:1635427  
8 0     1:6728345 2:8617345 3:6182745 4:1823765 5:7618234 6:7128354 7:1654832 8:1237456  
8 0     1:6872345 2:6187345 3:6812745 4:1238765 5:8761234 6:8712354 7:1654832 8:1365472  
8 0     1:6782345 2:6187345 3:7618245 4:1237685 5:7681234 6:7812354 7:8163542 8:1546723  
8 0     1:6723845 2:6178345 3:6127845 4:1273865 5:6172384 6:8712354 7:1683425 8:1327645  
8 0     1:7623845 2:8617345 3:7861245 4:1823765 5:7618234 6:7123854 7:1835426 8:1234576  
8 0     1:8672345 2:6817345 3:6817245 4:1237685 5:6781234 6:7182354 7:1856423 8:1235467  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:7612834 6:7128354 7:8165432 8:1734562  
8 0     1:7623845 2:6817345 3:6812745 4:1823765 5:7618234 6:7182354 7:1548326 8:1237456  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:7612384 6:7182354 7:1865432 8:1745326  
8 0     1:7682345 2:6183745 3:6128745 4:1283765 5:7681234 6:7812354 7:1542386 8:1567342  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:8761234 6:8712354 7:1658432 8:1654372  
8 0     1:6782345 2:6187345 3:6128745 4:1237685 5:7681234 6:7812354 7:8165432 8:1546732  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:7681234 6:7812354 7:8165432 8:1567432  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:7612384 6:7128354 7:1865432 8:1745362  
8 0     1:6723485 2:6817345 3:6812745 4:8123765 5:6182374 6:1823574 7:1465382 8:1273456  
8 0     1:6782345 2:6178345 3:8612745 4:1237865 5:7861234 6:7812354 7:1654382 8:1635472  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:7861234 6:8712354 7:1685432 8:1654372  
8 0     1:6782345 2:6178345 3:6182745 4:1237865 5:7681234 6:7812354 7:1654382 8:1564723  
8 0     1:7682345 2:8617345 3:6127845 4:1237865 5:7861234 6:7812354 7:1543286 8:1625437  
8 0     1:6782345 2:6187345 3:6187245 4:1237685 5:6781234 6:7812354 7:8156423 8:1546723  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:7861234 6:7812354 7:1865432 8:1654372  
8 0     1:7682345 2:6183745 3:6128745 4:1237865 5:7681234 6:7812354 7:1542386 8:1564732  
8 0     1:8762345 2:6178345 3:6127845 4:1238765 5:8761234 6:8712354 7:1548326 8:1543276  
8 0     1:7682345 2:6187345 3:6127485 4:1237865 5:7861234 6:7812354 7:1543286 8:1653472  
8 0     1:7682345 2:6187345 3:6128745 4:1283765 5:7618234 6:7182354 7:1543286 8:1734256  
8 0     1:8762345 2:6173485 3:6127845 4:1237865 5:7861234 6:8712354 7:1854326 8:1524376  
8 0     1:7628345 2:8613745 3:6182745 4:1823765 5:7618234 6:7128354 7:1584236 8:1234756  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7812354 7:1254386 8:1673452  
8 0     1:6782345 2:6178345 3:6172845 4:1283765 5:6178234 6:7812354 7:1648235 8:1673425  
8 0     1:6728345 2:8617345 3:6187245 4:1823765 5:6187234 6:7128354 7:8164235 8:1723456  
8 0     1:8762345 2:6178345 3:6127845 4:1237865 5:8761234 6:8712354 7:1584326 8:1543276  
8 0     1:6723845 2:6173845 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1237654  
8 0     1:6872345 2:6178345 3:8761245 4:1238765 5:8761234 6:8712354 7:1635482 8:1635427  
8 0     1:6723845 2:6173485 3:7681245 4:1823765 5:7612834 6:7128354 7:1683542 8:1234576  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:6718234 6:7123854 7:8156432 8:1723456  
8 0     1:7682345 2:6718345 3:6712845 4:1238675 5:6712384 6:1723854 7:1238546 8:1456732  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:8671234 6:8712354 7:1568342 8:1276543  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712384 6:8712354 7:1564832 8:1764532  
8 0     1:6782345 2:6178345 3:6182745 4:1237685 5:7681234 6:7812354 7:1654382 8:1546723  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6172384 6:7182354 7:1648235 8:1745326  
8 0     1:8672345 2:8617345 3:8617245 4:1237685 5:6817234 6:7123854 7:1864235 8:1235467  
8 0     1:7682345 2:6183745 3:6128745 4:1283765 5:7612834 6:7182354 7:1542836 8:1374526  
8 0     1:6872345 2:6178345 3:6128745 4:1238765 5:8761234 6:8712354 7:1654382 8:1654327  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6712834 6:7812354 7:1568342 8:1674352  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712834 6:7812354 7:1564823 8:1674352  
8 0     1:8762345 2:8617345 3:6812475 4:1237685 5:7681234 6:7128354 7:1853426 8:1235476  
8 0     1:6782345 2:6718345 3:6128745 4:1283675 5:6712834 6:7812354 7:8125463 8:1673452  
8 0     1:7682345 2:6187345 3:6128745 4:1283765 5:7612834 6:7812354 7:1543286 8:1673452  
8 0     1:8762345 2:6178345 3:6127845 4:1237865 5:7861234 6:8712354 7:1854326 8:1543276  
8 0     1:7682345 2:6187345 3:6128745 4:1238765 5:7618234 6:7182354 7:1543286 8:1743256  
8 0     1:7682345 2:6187345 3:8612745 4:1237865 5:7861234 6:7812354 7:1543286 8:1635472  
8 0     1:7682345 2:6187345 3:6128745 4:1237685 5:7681234 6:7812354 7:1543286 8:1546732  
8 0     1:8762345 2:6183745 3:6128745 4:1238765 5:8761234 6:8712354 7:1542386 8:1543276  
8 0     1:8762345 2:6183745 3:6128745 4:1238765 5:8761234 6:7812354 7:1542386 8:1543267  
8 0     1:7623845 2:8613745 3:8612745 4:1823765 5:7618234 6:7123854 7:1854236 8:1234576  
8 0     1:7623845 2:6137485 3:6127485 4:1823765 5:7612384 6:7123584 7:1584236 8:1234765  
8 0     1:7623845 2:6183745 3:6128745 4:1238765 5:8761234 6:8712354 7:1542386 8:1327654  
8 0     1:7623845 2:6183745 3:6128745 4:1238765 5:8761234 6:7812354 7:1542386 8:1326754  
8 0     1:6723845 2:6173845 3:8612745 4:1283765 5:6712834 6:7123854 7:1856432 8:1234567  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:1235874 7:1846532 8:1476532  
8 0     1:6782345 2:6178345 3:7618245 4:1238765 5:8761234 6:7812354 7:1635482 8:1675423  
8 0     1:6872345 2:6187345 3:6812745 4:1723865 5:6817234 6:8712354 7:1683245 8:1356472  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6178234 6:7812354 7:1683425 8:1674325  
8 0     1:8672345 2:6817345 3:6817245 4:1237685 5:6871234 6:7182354 7:1586423 8:1235467  
8 0     1:6872345 2:6187345 3:6817245 4:1237865 5:6871234 6:7812354 7:1586423 8:1356472  
8 0     1:6723845 2:6173485 3:8617245 4:1823765 5:6712834 6:7123854 7:1856423 8:1234567  
8 0     1:6723845 2:6173485 3:6172485 4:1823765 5:6712384 6:7123584 7:1586423 8:1234675  
8 0     1:7682345 2:6187345 3:6812475 4:1237865 5:7861234 6:7812354 7:1534286 8:1365472  
8 0     1:7682345 2:6187345 3:6812475 4:1237865 5:7681234 6:7812354 7:1534286 8:1356472  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:7612384 6:7123854 7:1865432 8:1745632  
8 0     1:7862345 2:6813745 3:6812745 4:1237685 5:7681234 6:7182354 7:8154236 8:1235476  
8 0     1:7623845 2:8613745 3:6812745 4:1823765 5:7618234 6:7128354 7:1854236 8:1234576  
8 0     1:6728345 2:8617345 3:6182745 4:1823765 5:7618234 6:7128354 7:1865432 8:1234567  
8 0     1:6782345 2:6718345 3:6128745 4:1283675 5:6712834 6:7182354 7:8125463 8:1734526  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6128374 6:1283574 7:1465382 8:1273456  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:6712384 6:7123854 7:1564283 8:1724563  
8 0     1:6782345 2:6178345 3:6182745 4:8123765 5:7681234 6:7812354 7:1654382 8:1456723  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6178234 6:7182354 7:1648235 8:1743256  
8 0     1:8672345 2:8617345 3:6817245 4:1237685 5:6817234 6:7128354 7:1864235 8:1235467  
8 0     1:6782345 2:6178345 3:6128745 4:1278365 5:6178234 6:7182354 7:1638425 8:1734256  
8 0     1:6872345 2:6173845 3:6127845 4:1273865 5:8617234 6:8712354 7:1683425 8:1654237  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6172834 6:7182354 7:1683425 8:1743526  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6172384 6:7182354 7:1683425 8:1745326  
8 0     1:6723485 2:8617345 3:6812745 4:8127365 5:6178234 6:7128354 7:1634285 8:1723456  
8 0     1:7623845 2:6718345 3:6712845 4:1238675 5:6712384 6:1723584 7:1235846 8:1324675  
8 0     1:7682345 2:6713485 3:6712845 4:1238675 5:8671234 6:8172354 7:8123546 8:1765243  
8 0     1:6782345 2:6187345 3:8612745 4:1237865 5:7861234 6:7812354 7:8165432 8:1635472  
8 0     1:6782345 2:6178345 3:7612845 4:1283765 5:7618234 6:7182354 7:1635482 8:1734256  
8 0     1:6782345 2:6178345 3:7612845 4:1283765 5:7612834 6:7812354 7:1635482 8:1673452  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6182374 6:8123574 7:1846532 8:1673425  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6128374 6:1283574 7:1846532 8:1734562  
8 0     1:8762345 2:8617345 3:8761245 4:1237685 5:7681234 6:7123854 7:1385426 8:1235476  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7182354 7:1825436 8:1345276  
8 0     1:6872345 2:6173845 3:6128745 4:1238765 5:8761234 6:8712354 7:1654382 8:1654237  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7182354 7:1285436 8:1345726  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7182354 7:1258436 8:1347526  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6712384 6:7123584 7:8156432 8:1723465  
8 0     1:6872345 2:6173485 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1652437  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6712384 6:7123584 7:1856432 8:1234657  
8 0     1:7623485 2:6183745 3:6128745 4:1238765 5:8761234 6:8712354 7:1542386 8:1432765  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123784 6:1235784 7:1846532 8:1465732  
8 0     1:6872345 2:8671345 3:6127845 4:1238675 5:8671234 6:8712354 7:1254683 8:1625437  
8 0     1:6872345 2:6187345 3:6128745 4:1287365 5:6781234 6:7812354 7:1856342 8:1567342  
8 0     1:8762345 2:8761345 3:8612745 4:1237685 5:7681234 6:7123854 7:1285436 8:1235476  
8 0     1:7623845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:1548326 8:1237456  
8 0     1:7623845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:1854326 8:1234576  
8 0     1:7628345 2:6178345 3:6128745 4:1238765 5:7612384 6:7123854 7:1543826 8:1274563  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7612834 6:7812354 7:1542386 8:1674352  
8 0     1:7628345 2:6187345 3:6128745 4:1238765 5:8761234 6:7812354 7:1543286 8:1267543  
8 0     1:7682345 2:8617345 3:6127485 4:1237865 5:7861234 6:7812354 7:1543286 8:1625347  
8 0     1:6782345 2:6178345 3:7612845 4:1283765 5:7612834 6:7182354 7:1635482 8:1734526  
8 0     1:6723485 2:8617345 3:6817245 4:8123765 5:6718234 6:7128354 7:1856423 8:1234567  
8 0     1:8672345 2:8617345 3:6812745 4:1237685 5:7681234 6:7128354 7:1865432 8:1235467  
8 0     1:8672345 2:8617345 3:6812745 4:1237685 5:7681234 6:7128354 7:1685432 8:1235476  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7618234 6:7182354 7:1635482 8:1743256  
8 0     1:6723845 2:6173485 3:6812745 4:1827365 5:6172834 6:7128354 7:1634825 8:1273456  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6712834 6:7128354 7:1564382 8:1273456  
8 0     1:6872345 2:6187345 3:6127845 4:1287365 5:6871234 6:8712354 7:1568342 8:1563742  
8 0     1:6872345 2:6178345 3:6127845 4:1273865 5:6187234 6:8712354 7:1683425 8:1643275  
8 0     1:7682345 2:6187345 3:6182745 4:8123765 5:7681234 6:7812354 7:8154326 8:1457623  
8 0     1:8762345 2:8613745 3:6812745 4:1237685 5:7681234 6:7128354 7:1854236 8:1235476  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712384 6:7128354 7:1564823 8:1745362  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:7612384 6:7182354 7:8165432 8:1745326  
8 0     1:6872345 2:8617345 3:6127845 4:1237865 5:7861234 6:8712354 7:1685432 8:1625437  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:6712384 6:7123584 7:1564823 8:1274653  
8 0     1:7682345 2:6183745 3:6128745 4:1283765 5:7612834 6:7182354 7:1542386 8:1734526  
8 0     1:7682345 2:6183745 3:6128745 4:1283765 5:7612834 6:7128354 7:1542836 8:1374562  
8 0     1:8762345 2:6187345 3:6128745 4:1238765 5:8761234 6:7812354 7:1543286 8:1543267  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6812374 6:8123574 7:1846532 8:1456723  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712384 6:7812354 7:1564832 8:1674532  
8 0     1:6872345 2:6173485 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1652437  
8 0     1:6872345 2:6187345 3:6182745 4:1237685 5:6781234 6:7812354 7:1856432 8:1546723  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:7612384 6:7123584 7:1865432 8:1746532  
8 0     1:7623845 2:6178345 3:6127845 4:1238765 5:8761234 6:8712354 7:1548326 8:1327654  
8 0     1:7682345 2:6187345 3:6182475 4:1237685 5:7681234 6:7812354 7:8153426 8:1547623  
8 0     1:7682345 2:6187345 3:6182745 4:1237865 5:7861234 6:7812354 7:1543286 8:1654723  
8 0     1:7623845 2:6173485 3:8612745 4:1823765 5:7612834 6:7123854 7:1548326 8:1237456  
8 0     1:7623845 2:6173485 3:6812745 4:1823765 5:7612834 6:7128354 7:1584326 8:1234756  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7612384 6:7182354 7:1542386 8:1745326  
8 0     1:7682345 2:7681345 3:6128745 4:8123765 5:7681234 6:7812354 7:1254386 8:1245673  
8 0     1:7682345 2:7681345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1267543  
8 0     1:7682345 2:7681345 3:6128745 4:1238765 5:7861234 6:7812354 7:1254386 8:1265743  
8 0     1:7682345 2:7681345 3:6128745 4:1238765 5:7681234 6:7812354 7:1254386 8:1256743  
8 0     1:8672345 2:6173485 3:6127845 4:1723865 5:8617234 6:8712354 7:1632485 8:1572436  
8 0     1:6872345 2:6187345 3:6187245 4:1237685 5:6781234 6:7812354 7:1856423 8:1546723  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:7612834 6:7812354 7:1865432 8:1674352  
8 0     1:6782345 2:6187345 3:6128745 4:1823765 5:7681234 6:7812354 7:8165432 8:1567324  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:7612384 6:7128354 7:8165432 8:1745362  
8 0     1:6872345 2:6187345 3:6182745 4:1238765 5:8761234 6:8712354 7:1654832 8:1654723  
8 0     1:8672345 2:6173845 3:6127845 4:1237865 5:7861234 6:7812354 7:1865432 8:1542376  
8 0     1:8672345 2:8617345 3:6812745 4:1237685 5:6871234 6:7128354 7:1586432 8:1235467  
8 0     1:6872345 2:6817345 3:6812745 4:1238765 5:8671234 6:8712354 7:1564832 8:1236547  
8 0     1:6723845 2:8617345 3:6812745 4:1827365 5:6178234 6:7128354 7:1634285 8:1723456  
8 0     1:6723845 2:8617345 3:7681245 4:1823765 5:7618234 6:7128354 7:1683542 8:1234576  
8 0     1:7682345 2:6183745 3:6128745 4:1283765 5:7612834 6:7128354 7:1542386 8:1734562  
8 0     1:7623845 2:6137485 3:6127485 4:1823765 5:7612384 6:7123584 7:1548236 8:1237465  
8 0     1:7623485 2:8613745 3:6812745 4:8123765 5:7618234 6:7128354 7:1854236 8:1234576  
8 0     1:7682345 2:6187345 3:6182475 4:8123765 5:7681234 6:7812354 7:1534286 8:1456723  
8 0     1:7623845 2:6137485 3:6812745 4:1823765 5:7612834 6:7128354 7:1584236 8:1234756  
8 0     1:7682345 2:6813745 3:6128745 4:1237685 5:7681234 6:7812354 7:1542386 8:1254673  
8 0     1:7682345 2:6813745 3:6127845 4:1237865 5:7861234 6:7812354 7:1542386 8:1265437  
8 0     1:7682345 2:6813745 3:6127485 4:1237865 5:7861234 6:7812354 7:1542386 8:1265347  
8 0     1:7682345 2:6183745 3:8612745 4:1237865 5:7861234 6:7812354 7:1542386 8:1635472  
8 0     1:7623845 2:6137485 3:6812745 4:1823765 5:7612834 6:7128354 7:1548236 8:1237456  
8 0     1:6782345 2:6178345 3:6172845 4:1283765 5:6172834 6:7182354 7:1648235 8:1734526  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712834 6:7812354 7:1564832 8:1674352  
8 0     1:6872345 2:6817345 3:8761245 4:1238765 5:8761234 6:8712354 7:1635482 8:1263547  
8 0     1:6872345 2:6817345 3:8761245 4:1237865 5:8761234 6:8712354 7:1635842 8:1263547  
8 0     1:6782345 2:6187345 3:6812745 4:8123765 5:7681234 6:7812354 7:8165432 8:1345672  
8 0     1:6782345 2:6187345 3:6812745 4:1237865 5:7861234 6:7812354 7:8165432 8:1365472  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7612384 6:7128354 7:1542386 8:1745362  
8 0     1:6872345 2:6817345 3:6127845 4:1273865 5:6817234 6:8712354 7:1683425 8:1256437  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:8671234 6:8712354 7:1568432 8:1365472  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:6871234 6:7812354 7:1586432 8:1356472  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:7612384 6:7128354 7:8163542 8:1724536  
8 0     1:6872345 2:6187345 3:7861245 4:1237865 5:7861234 6:7812354 7:1863542 8:1635472  
8 0     1:8672345 2:8617345 3:8761245 4:1237685 5:7681234 6:7123854 7:1638542 8:1235476  
8 0     1:7682345 2:6187345 3:6812745 4:1237685 5:7681234 6:7812354 7:1543286 8:1354672  
8 0     1:7862345 2:6183745 3:6128745 4:1238765 5:7861234 6:7812354 7:1542386 8:1574326  
8 0     1:7682345 2:6138745 3:6128745 4:1238765 5:8761234 6:8712354 7:1542386 8:1765423  
8 0     1:7862345 2:6183745 3:6128745 4:1237865 5:7861234 6:7812354 7:1542386 8:1547326  
8 0     1:7682345 2:6138745 3:6128745 4:1238765 5:8761234 6:7812354 7:1542386 8:1675423  
8 0     1:7862345 2:6183745 3:6127845 4:1237865 5:7861234 6:7812354 7:1542386 8:1543726  
8 0     1:7623485 2:6178345 3:7612845 4:1238765 5:8761234 6:8712354 7:1354826 8:1432765  
8 0     1:6872345 2:6817345 3:6172485 4:1237865 5:8671234 6:8712354 7:1568423 8:1265347  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:7861234 6:7812354 7:1865432 8:1654732  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:8761234 6:8712354 7:1658432 8:1654723  
8 0     1:8672345 2:6173485 3:6128745 4:1238765 5:8761234 6:8712354 7:1654382 8:1524376  
8 0     1:6872345 2:8617345 3:6127845 4:1237865 5:7861234 6:7812354 7:1865432 8:1625437  
8 0     1:8672345 2:6173485 3:6127845 4:1238765 5:8761234 6:8712354 7:1654832 8:1524376  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:7612384 6:7123854 7:8165432 8:1745632  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:7861234 6:8712354 7:1685432 8:1654723  
8 0     1:6723845 2:6178345 3:6172845 4:1238765 5:6712384 6:7123854 7:1856423 8:1324567  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:7681234 6:7812354 7:1865432 8:1564732  
8 0     1:6872345 2:6817345 3:8612745 4:1238765 5:8761234 6:8712354 7:1654832 8:1263547  
8 0     1:6782345 2:6178345 3:6172845 4:1283765 5:6172834 6:7128354 7:1648235 8:1734562  
8 0     1:6728345 2:6173485 3:6187245 4:1823765 5:6172834 6:7128354 7:1642385 8:1723456  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6712384 6:7128354 7:1568432 8:1274536  
8 0     1:7862345 2:8617345 3:6812745 4:1237685 5:7681234 6:7128354 7:8154326 8:1235476  
8 0     1:7623845 2:6173485 3:6812745 4:1823765 5:7612834 6:7128354 7:1548326 8:1237456  
8 0     1:7623485 2:6173485 3:6812745 4:8123765 5:7612834 6:7128354 7:1854326 8:1234576  
8 0     1:6782345 2:6187345 3:6812745 4:1237865 5:7681234 6:7812354 7:8165432 8:1356472  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7612384 6:7123854 7:1542386 8:1745632  
8 0     1:8672345 2:8671345 3:8612745 4:1236785 5:6781234 6:7123854 7:1285463 8:1235467  
8 0     1:8672345 2:6173485 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1524376  
8 0     1:6872345 2:6178345 3:6187245 4:1238765 5:6871234 6:8712354 7:1564823 8:1564273  
8 0     1:6872345 2:6178345 3:6178245 4:1238765 5:8671234 6:8712354 7:1564823 8:1654237  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6718234 6:7812354 7:1564823 8:1674325  
8 0     1:8672345 2:6178345 3:6172485 4:1238765 5:8671234 6:8712354 7:1564823 8:1534276  
8 0     1:8672345 2:6173845 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1542376  
8 0     1:7682345 2:7681345 3:6128745 4:1237865 5:7861234 6:7812354 7:1254386 8:1265473  
8 0     1:7682345 2:7681345 3:6128745 4:1237865 5:7681234 6:7812354 7:1254386 8:1256473  
8 0     1:6723845 2:6817345 3:6812745 4:1823765 5:6182374 6:1823574 7:1465382 8:1273456  
8 0     1:6872345 2:6187345 3:6182745 4:8127365 5:6817234 6:7812354 7:1863425 8:1456723  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7612384 6:7123584 7:1542386 8:1746532  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:8761234 6:7812354 7:1865432 8:1675432  
8 0     1:6728345 2:6817345 3:6182745 4:1823765 5:7618234 6:7182354 7:1685432 8:1234576  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:8761234 6:8712354 7:1658432 8:1365472  
8 0     1:8762345 2:8761345 3:6812745 4:1237685 5:7681234 6:7128354 7:1285436 8:1235476  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:1658432 8:1234756  
8 0     1:7682345 2:6187345 3:6182475 4:1823765 5:7681234 6:7812354 7:8153426 8:1576234  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6172834 6:8712354 7:1648235 8:1764352  
8 0     1:6723845 2:8617345 3:8617245 4:1823765 5:6187234 6:7123854 7:8164235 8:1723456  
8 0     1:6872345 2:8617345 3:6172485 4:1237865 5:8617234 6:8712354 7:1684235 8:1625347  
8 0     1:7682345 2:6183745 3:6182745 4:1237685 5:7681234 6:7812354 7:1542386 8:1546723  
8 0     1:7623845 2:6173485 3:6812745 4:1823765 5:7612834 6:7128354 7:1854326 8:1234576  
8 0     1:7682345 2:6173845 3:6127845 4:1237865 5:7861234 6:7812354 7:1543286 8:1654237  
8 0     1:6782345 2:6178345 3:7618245 4:1237865 5:7861234 6:7812354 7:1635482 8:1654723  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:6712384 6:7128354 7:1564823 8:1274536  
8 0     1:6782345 2:6187345 3:6812745 4:1237685 5:7681234 6:7812354 7:8165432 8:1354672  
8 0     1:6782345 2:6187345 3:6182745 4:8123765 5:7681234 6:7812354 7:8165432 8:1456723  
8 0     1:7623845 2:6871345 3:6871245 4:1823675 5:6718234 6:1782354 7:1238546 8:1234567  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6712384 6:7123584 7:1564382 8:1273465  
8 0     1:6782345 2:6178345 3:6128745 4:1237685 5:6781234 6:7812354 7:1564382 8:1546732  
8 0     1:7682345 2:6138745 3:6128745 4:1238765 5:7612384 6:7123854 7:1542386 8:1745623  
8 0     1:6872345 2:6187345 3:6182745 4:1237685 5:6812374 6:8123574 7:1846532 8:1546723  
8 0     1:8672345 2:6817345 3:6812745 4:1237685 5:6812374 6:1823574 7:1465832 8:1237546  
8 0     1:6872345 2:6187345 3:6812745 4:8127365 5:6781234 6:7812354 7:1856342 8:1345672  
8 0     1:6872345 2:6187345 3:6127845 4:1278365 5:6187234 6:8712354 7:1683425 8:1634725  
8 0     1:6872345 2:6187345 3:6182745 4:1823765 5:6812374 6:8123574 7:1846532 8:1567234  
8 0     1:6723845 2:8617345 3:8617245 4:1823765 5:6178234 6:7123854 7:1642385 8:1723456  
8 0     1:6723845 2:8617345 3:6817245 4:1823765 5:6187234 6:7128354 7:8164235 8:1723456  
8 0     1:7682345 2:6718345 3:6712845 4:1283675 5:6712834 6:1872354 7:1823546 8:1345276  
8 0     1:7682345 2:6718345 3:6712845 4:1283675 5:6712834 6:1782354 7:1823546 8:1345267  
8 0     1:7682345 2:6718345 3:6712845 4:1283675 5:6712834 6:1728354 7:1823546 8:1345627  
8 0     1:6872345 2:8617345 3:8612745 4:1237865 5:8761234 6:8712354 7:1658432 8:1623547  
8 0     1:6782345 2:6178345 3:6128745 4:1287365 5:6712834 6:7812354 7:1563482 8:1673452  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:1654832 8:1237456  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712834 6:8712354 7:1564832 8:1764352  
8 0     1:6872345 2:6178345 3:6178245 4:1238765 5:6871234 6:8712354 7:1564823 8:1564237  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:8123574 7:1846532 8:1674352  
8 0     1:6872345 2:6173485 3:6127845 4:1273865 5:8617234 6:8712354 7:1683425 8:1652437  
8 0     1:6728345 2:8617345 3:6182745 4:1823765 5:7618234 6:7128354 7:1685432 8:1234576  
8 0     1:6723845 2:6173845 3:7612485 4:1283765 5:7612384 6:7123584 7:1635842 8:1234765  
8 0     1:6723845 2:6173485 3:8761245 4:1823765 5:7612834 6:7123854 7:1638542 8:1234576  
8 0     1:6782345 2:6718345 3:6128745 4:1283675 5:6712834 6:7128354 7:8125463 8:1734562  
8 0     1:6782345 2:6718345 3:6128745 4:1283675 5:6712834 6:7128354 7:1825463 8:1345627  
8 0     1:6872345 2:8617345 3:6127485 4:1273865 5:8671234 6:8712354 7:1568342 8:1625347  
8 0     1:6872345 2:6187345 3:6182745 4:1273865 5:8617234 6:8712354 7:1683425 8:1654723  
8 0     1:6872345 2:6187345 3:6182745 4:8127365 5:6781234 6:7812354 7:1856342 8:1456723  
8 0     1:7682345 2:6187345 3:7618245 4:8123765 5:7681234 6:7812354 7:1354286 8:1456723  
8 0     1:7862345 2:8617345 3:7861245 4:1237685 5:7681234 6:7123854 7:8135426 8:1235476  
8 0     1:7682345 2:6187345 3:7618245 4:1823765 5:7681234 6:7812354 7:8135426 8:1576234  
8 0     1:7682345 2:6187345 3:6128745 4:1238765 5:7612384 6:7812354 7:1543286 8:1674532  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:7618234 6:7812354 7:8165432 8:1674325  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6871234 6:8712354 7:1568432 8:1567432  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128374 6:8123574 7:1846532 8:1647352  
8 0     1:6782345 2:6178345 3:7618245 4:1237685 5:7681234 6:7812354 7:1635482 8:1546723  
8 0     1:7682345 2:6137845 3:6127845 4:1237865 5:7861234 6:7812354 7:1542386 8:1654237  
8 0     1:7682345 2:6137485 3:6128745 4:1237865 5:7861234 6:7812354 7:1542386 8:1652473  
8 0     1:7623845 2:6138745 3:6127485 4:1283765 5:7612384 6:7123584 7:1542836 8:1237465  
8 0     1:7682345 2:6183745 3:6128745 4:8123765 5:7681234 6:7812354 7:8154236 8:1457632  
8 0     1:7623485 2:6183745 3:6128745 4:1238765 5:8761234 6:7812354 7:1542386 8:1432675  
8 0     1:7623845 2:6137845 3:8612745 4:1283765 5:7612834 6:7123854 7:1548236 8:1237456  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7618234 6:7812354 7:1542386 8:1674325  
8 0     1:7682345 2:6183745 3:6128745 4:8123765 5:7681234 6:7812354 7:1542386 8:1456732  
8 0     1:7623845 2:6137845 3:6812745 4:1283765 5:7612834 6:7128354 7:1548236 8:1237456  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7681234 6:7812354 7:8154236 8:1576324  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7681234 6:7812354 7:1542386 8:1567324  
8 0     1:6782345 2:6178345 3:6182745 4:1823765 5:7681234 6:7812354 7:1654382 8:1567234  
8 0     1:6782345 2:6187345 3:6128745 4:1823765 5:7618234 6:7812354 7:8165432 8:1673245  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:7612834 6:7182354 7:1865432 8:1743526  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:7612384 6:7123584 7:8165432 8:1746532  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:7681234 6:7812354 7:8165432 8:1567342  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:7612834 6:7128354 7:1865432 8:1743562  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:7861234 6:7812354 7:1865432 8:1654723  
8 0     1:6872345 2:6817345 3:8612745 4:1237865 5:8761234 6:8712354 7:1658432 8:1263547  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:7618234 6:7812354 7:8165432 8:1673425  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:7612384 6:8712354 7:1865432 8:1764532  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:7681234 6:7812354 7:1865432 8:1564723  
8 0     1:7862345 2:8613745 3:6812745 4:1237685 5:7681234 6:7128354 7:8154236 8:1235476  
8 0     1:6872345 2:6187345 3:6128745 4:1237685 5:7681234 6:7812354 7:1865432 8:1546732  
8 0     1:7682345 2:6187345 3:7618245 4:8123765 5:7681234 6:7812354 7:8135426 8:1457623  
8 0     1:6872345 2:6187345 3:6812745 4:1273685 5:6817234 6:7812354 7:1863425 8:1354672  
8 0     1:6782345 2:6187345 3:6178245 4:1237685 5:6781234 6:7812354 7:1564283 8:1546723  
8 0     1:7623845 2:6173485 3:8612745 4:1823765 5:7612834 6:7123854 7:1584326 8:1234756  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7182354 7:1254836 8:1374526  
8 0     1:7682345 2:6183745 3:6128745 4:1283765 5:7618234 6:7812354 7:1542386 8:1673425  
8 0     1:7623485 2:8617345 3:6812745 4:8123765 5:7618234 6:7128354 7:1584326 8:1234756  
8 0     1:7682345 2:6183745 3:6182745 4:8123765 5:7681234 6:7812354 7:1542386 8:1456723  
8 0     1:7682345 2:6183745 3:6182745 4:1823765 5:7681234 6:7812354 7:8154236 8:1576234  
8 0     1:7623845 2:8617345 3:6812475 4:1823765 5:7618234 6:7128354 7:1583426 8:1234756  
8 0     1:7682345 2:6187345 3:6128745 4:1238765 5:7612834 6:7812354 7:1543286 8:1674352  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6871234 6:8712354 7:1564832 8:1564732  
8 0     1:7862345 2:6183745 3:6128745 4:1238765 5:8761234 6:7812354 7:1542386 8:1754326  
8 0     1:7682345 2:6183745 3:6127485 4:1237865 5:7861234 6:7812354 7:1542386 8:1653472  
8 0     1:6782345 2:6718345 3:6812745 4:8123675 5:6781234 6:7812354 7:8125463 8:1345672  
8 0     1:6728345 2:6173845 3:7618245 4:1283765 5:7612834 6:7128354 7:1683542 8:1234576  
8 0     1:6723845 2:6178345 3:6172845 4:1238765 5:6712384 6:7123584 7:1564823 8:1327465  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:6712384 6:8712354 7:1564823 8:1276453  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:6712384 6:7123584 7:1568342 8:1274653  
8 0     1:7623845 2:6713485 3:6712485 4:1823675 5:6712384 6:1723584 7:1235846 8:1234675  
8 0     1:6872345 2:6173485 3:6128745 4:1238765 5:8761234 6:8712354 7:1654382 8:1652437  
8 0     1:6728345 2:8617345 3:6182745 4:1823765 5:7618234 6:7128354 7:1658432 8:1234756  
8 0     1:7623845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:1584326 8:1234756  
8 0     1:7623485 2:6178345 3:6127845 4:1238765 5:8761234 6:8712354 7:1548326 8:1432765  
8 0     1:7682345 2:6187345 3:6128745 4:1283765 5:7618234 6:7812354 7:1543286 8:1673425  
8 0     1:6723845 2:6173485 3:6817245 4:1823765 5:6712834 6:7128354 7:8156423 8:1723456  
8 0     1:6723845 2:6173485 3:6172485 4:1823765 5:6712384 6:7123584 7:1568423 8:1234765  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712384 6:7123584 7:1564832 8:1746532  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:7612384 6:7123584 7:1635842 8:1247653  
8 0     1:6872345 2:8617345 3:6127485 4:1273865 5:8617234 6:8712354 7:1683425 8:1625347  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6172384 6:7123854 7:1683425 8:1745632  
8 0     1:8672345 2:8617345 3:8612745 4:1723685 5:6817234 6:7123854 7:1863245 8:1235467  
8 0     1:6872345 2:6187345 3:6127845 4:1278365 5:6871234 6:8712354 7:1568342 8:1563472  
8 0     1:8762345 2:8761345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1254367  
8 0     1:7623845 2:6187345 3:6128745 4:1238765 5:7612384 6:7123584 7:1543286 8:1327465  
8 0     1:7623845 2:6178345 3:6128745 4:1238765 5:8761234 6:8712354 7:1543826 8:1327654  
8 0     1:6872345 2:6187345 3:6812745 4:1273685 5:6871234 6:7812354 7:1586342 8:1354672  
8 0     1:7623845 2:6817345 3:6812745 4:1823765 5:7618234 6:7182354 7:1584326 8:1234756  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:7612834 6:7812354 7:8165432 8:1673452  
8 0     1:6872345 2:6187345 3:6127845 4:1238765 5:8761234 6:8712354 7:1654832 8:1654372  
8 0     1:6782345 2:6178345 3:7612845 4:1823765 5:7618234 6:7812354 7:1635482 8:1673245  
8 0     1:6782345 2:6178345 3:7612845 4:1823765 5:7618234 6:7182354 7:1635482 8:1732456  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:7612384 6:7128354 7:1638542 8:1245736  
8 0     1:6782345 2:6178345 3:6182745 4:1237865 5:7861234 6:7812354 7:1654382 8:1654723  
8 0     1:7623845 2:6713845 3:6712485 4:1283675 5:6712384 6:1723584 7:1235846 8:1234675  
8 0     1:6872345 2:6187345 3:6182745 4:1823765 5:6781234 6:7812354 7:1856432 8:1567234  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6123784 6:1235784 7:1846532 8:1274653  
8 0     1:6728345 2:6817345 3:6182745 4:1823765 5:7618234 6:7182354 7:1658432 8:1234756  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:7861234 6:8712354 7:1685432 8:1365472  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6871234 6:8712354 7:1564823 8:1756432  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:7861234 6:7812354 7:1865432 8:1365472  
8 0     1:6872345 2:6817345 3:6127845 4:8127365 5:6871234 6:8712354 7:1568342 8:1245637  
8 0     1:6872345 2:6187345 3:6128745 4:8127365 5:6817234 6:8712354 7:1683425 8:1456732  
8 0     1:6872345 2:6187345 3:6128745 4:8127365 5:6817234 6:7812354 7:1863425 8:1456732  
8 0     1:6872345 2:6187345 3:6128745 4:1827365 5:6817234 6:8712354 7:1683425 8:1567324  
8 0     1:8762345 2:8671345 3:6871245 4:1236785 5:6781234 6:1728354 7:1238546 8:1235467  
8 0     1:8672345 2:8617345 3:7681245 4:1237685 5:7681234 6:7128354 7:1683542 8:1235476  
8 0     1:6782345 2:6718345 3:6182745 4:8123675 5:6781234 6:7812354 7:8125463 8:1456723  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6123874 6:1283574 7:1465382 8:1745362  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6123874 6:1238574 7:1465382 8:1745632  
8 0     1:7682345 2:6187345 3:6182475 4:1237865 5:7861234 6:7812354 7:1534286 8:1654723  
8 0     1:6872345 2:6187345 3:6182745 4:8127365 5:6871234 6:8712354 7:1568342 8:1456723  
8 0     1:6723845 2:6173485 3:8612745 4:1827365 5:6172834 6:7123854 7:1634285 8:1723456  
8 0     1:6723845 2:6173485 3:6127485 4:1827365 5:6172384 6:7123584 7:1634825 8:1273465  
8 0     1:8762345 2:8761345 3:6127845 4:1237865 5:7861234 6:8712354 7:1285436 8:1254376  
8 0     1:6872345 2:6187345 3:6817245 4:8123765 5:6781234 6:7812354 7:1856423 8:1345672  
8 0     1:8672345 2:8617345 3:6817245 4:1237685 5:6781234 6:7128354 7:1856423 8:1235467  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:8165432 8:1723456  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:1865432 8:1234567  
8 0     1:6872345 2:6187345 3:6187245 4:1237865 5:6871234 6:7812354 7:1586423 8:1564723  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:1685432 8:1234576  
8 0     1:6782345 2:6178345 3:6178245 4:1238765 5:8671234 6:8712354 7:1564823 8:1765423  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:1658432 8:1234756  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:7612834 6:7123854 7:1654382 8:1273456  
8 0     1:8672345 2:6173485 3:6127845 4:1237865 5:8761234 6:8712354 7:1658432 8:1524376  
8 0     1:8672345 2:6173485 3:6127845 4:1237865 5:7861234 6:8712354 7:1685432 8:1524376  
8 0     1:8672345 2:6173485 3:6127845 4:1237865 5:7861234 6:7812354 7:1865432 8:1524376  
8 0     1:6782345 2:8617345 3:8612745 4:1237865 5:7861234 6:7812354 7:8165432 8:1623547  
8 0     1:6782345 2:6817345 3:8612745 4:1237865 5:7861234 6:7812354 7:8165432 8:1263547  
8 0     1:6782345 2:6178345 3:7681245 4:1238765 5:7681234 6:7812354 7:1635482 8:1356742  
8 0     1:6782345 2:6178345 3:7681245 4:1237865 5:7861234 6:7812354 7:1635482 8:1365472  
8 0     1:6782345 2:6178345 3:7681245 4:1237865 5:7681234 6:7812354 7:1635482 8:1356472  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123784 6:1235784 7:1486532 8:1274653  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7182354 7:1254386 8:1734526  
8 0     1:7623845 2:6178345 3:6128745 4:1238765 5:7612384 6:8712354 7:1543826 8:1327645  
8 0     1:8672345 2:8617345 3:8612745 4:1273685 5:6871234 6:7123854 7:1586342 8:1235467  
8 0     1:6872345 2:6187345 3:6128745 4:1237685 5:6781234 6:7812354 7:1856432 8:1546732  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:1823574 7:1846532 8:1475326  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:1283574 7:1846532 8:1475362  
8 0     1:6872345 2:6713845 3:6127845 4:1238675 5:8671234 6:8712354 7:1254683 8:1654237  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6172834 6:8712354 7:1683425 8:1764352  
8 0     1:6723845 2:6178345 3:6127845 4:1238765 5:6123784 6:1235784 7:1486532 8:1327465  
8 0     1:6728345 2:6817345 3:6187245 4:1823765 5:6178234 6:7182354 7:1642385 8:1723456  
8 0     1:6723845 2:6178345 3:6172845 4:1238765 5:6712384 6:7123584 7:1564283 8:1372465  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:7612384 6:7128354 7:1863542 8:1245367  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712384 6:7812354 7:1568432 8:1674532  
8 0     1:6782345 2:6178345 3:6128745 4:1823765 5:6781234 6:7812354 7:1564382 8:1567324  
8 0     1:6872345 2:8617345 3:6172485 4:1238765 5:8671234 6:8712354 7:1564823 8:1625347  
8 0     1:6872345 2:6187345 3:6812745 4:1723685 5:6817234 6:7812354 7:1863245 8:1354672  
8 0     1:7623845 2:8671345 3:6871245 4:1823675 5:6718234 6:1728354 7:1238546 8:1234567  
8 0     1:6872345 2:6187345 3:6128745 4:1827365 5:6781234 6:7812354 7:1856342 8:1567324  
8 0     1:6723845 2:8617345 3:6812745 4:1872365 5:6187234 6:7128354 7:8163245 8:1723456  
8 0     1:6872345 2:6187345 3:7681245 4:8123765 5:7681234 6:7812354 7:1863542 8:1345672  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:7612384 6:7123584 7:1635482 8:1274653  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:1654382 8:1273456  
8 0     1:6723845 2:6817345 3:6812745 4:1823765 5:7618234 6:7182354 7:1685432 8:1234576  
8 0     1:6723845 2:6817345 3:6812745 4:1823765 5:7618234 6:7182354 7:1658432 8:1234756  
8 0     1:7628345 2:6178345 3:7612845 4:1238765 5:7612384 6:7128354 7:1354826 8:1274536  
8 0     1:7623485 2:6178345 3:6127845 4:1237865 5:8761234 6:8712354 7:1584326 8:1432765  
8 0     1:7682345 2:6137485 3:6127845 4:1237865 5:7861234 6:7812354 7:1542386 8:1652437  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7612834 6:7128354 7:1542386 8:1743562  
8 0     1:7623845 2:8671345 3:6781245 4:1823675 5:6718234 6:1728354 7:1283546 8:1234567  
8 0     1:7682345 2:6718345 3:6781245 4:1236875 5:6871234 6:8172354 7:8123546 8:1375462  
8 0     1:7682345 2:6718345 3:6781245 4:1236875 5:6781234 6:8172354 7:8123546 8:1357462  
8 0     1:7682345 2:6718345 3:6781245 4:1236785 5:6781234 6:8172354 7:8123546 8:1354762  
8 0     1:6782345 2:6178345 3:6182745 4:1237685 5:6781234 6:7812354 7:1564382 8:1546723  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6871234 6:8712354 7:1568432 8:1564372  
8 0     1:6872345 2:6187345 3:8617245 4:1238765 5:8671234 6:8712354 7:1564823 8:1635472  
8 0     1:7628345 2:6718345 3:6712845 4:1238675 5:6712384 6:1723854 7:1238546 8:1245673  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:8617234 6:8712354 7:1683425 8:1276543  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7612834 6:7812354 7:1635482 8:1674352  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712834 6:7182354 7:1564832 8:1743526  
8 0     1:8672345 2:6817345 3:6812745 4:1237685 5:6812374 6:1823574 7:1465382 8:1273546  
8 0     1:6872345 2:6187345 3:7681245 4:1237685 5:7681234 6:7812354 7:1863542 8:1354672  
8 0     1:7628345 2:6183745 3:6128745 4:1238765 5:7612384 6:7123854 7:1542386 8:1274563  
8 0     1:7623845 2:6173845 3:7612485 4:1283765 5:7612384 6:7123584 7:1358426 8:1234765  
8 0     1:7623845 2:6173485 3:7861245 4:1823765 5:7612834 6:7123854 7:1835426 8:1234576  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7128354 7:1258436 8:1347562  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6712834 6:8712354 7:1568342 8:1764352  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6712384 6:7123854 7:1568432 8:1274563  
8 0     1:6872345 2:6178345 3:6127845 4:1238765 5:6871234 6:8712354 7:1564832 8:1564327  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:7612834 6:7182354 7:8165432 8:1734526  
8 0     1:6872345 2:6817345 3:6127845 4:1238765 5:6871234 6:8712354 7:1564832 8:1256437  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:7612384 6:7812354 7:1865432 8:1674532  
8 0     1:6872345 2:6817345 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1265437  
8 0     1:6723845 2:6173845 3:6172485 4:1283765 5:6712384 6:7123584 7:1586423 8:1234675  
8 0     1:6782345 2:6187345 3:6128745 4:1237865 5:7681234 6:7812354 7:8165432 8:1564732  
8 0     1:6782345 2:6178345 3:7618245 4:8123765 5:7681234 6:7812354 7:1635482 8:1456723  
8 0     1:7682345 2:7681345 3:6128745 4:1237685 5:7681234 6:7812354 7:1254386 8:1254673  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7612384 6:8712354 7:1542386 8:1764532  
8 0     1:8762345 2:8617345 3:7681245 4:1237685 5:7681234 6:7128354 7:1835426 8:1235476  
8 0     1:6872345 2:6187345 3:6182745 4:1237685 5:6871234 6:7812354 7:1586432 8:1546723  
8 0     1:6782345 2:6178345 3:7612845 4:8123765 5:7681234 6:7812354 7:1635482 8:1456732  
8 0     1:7623845 2:6871345 3:6781245 4:1823675 5:6718234 6:1782354 7:1283546 8:1234567  
8 0     1:6872345 2:8617345 3:8612745 4:1238765 5:8761234 6:8712354 7:1654832 8:1623547  
8 0     1:6728345 2:6817345 3:6182745 4:1823765 5:7618234 6:7182354 7:1654832 8:1237456  
8 0     1:6872345 2:6187345 3:6127845 4:1278365 5:6817234 6:8712354 7:1683425 8:1563472  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6781234 6:7812354 7:1564382 8:1567342  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6712384 6:7123584 7:8156432 8:1723465  
8 0     1:6872345 2:6187345 3:6182745 4:1238765 5:8671234 6:8712354 7:1564832 8:1654723  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7618234 6:7812354 7:1542386 8:1673245  
8 0     1:6723845 2:6173845 3:8617245 4:1283765 5:6712834 6:7123854 7:1856423 8:1234567  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712384 6:7123854 7:1564832 8:1745632  
8 0     1:6723845 2:6178345 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1327654  
8 0     1:7628345 2:6183745 3:6128745 4:1238765 5:8761234 6:7812354 7:1542386 8:1267543  
8 0     1:7623845 2:6173485 3:8612475 4:1823765 5:7612834 6:7123854 7:1853426 8:1234576  
8 0     1:7623845 2:6173485 3:8612475 4:1823765 5:7612834 6:7123854 7:1583426 8:1234756  
8 0     1:7682345 2:6187345 3:6128745 4:1238765 5:7612834 6:7128354 7:1543286 8:1743562  
8 0     1:7623845 2:8613745 3:8612745 4:1823765 5:7618234 6:7123854 7:1584236 8:1234756  
8 0     1:6723845 2:8617345 3:7861245 4:1823765 5:7618234 6:7123854 7:1683542 8:1234576  
8 0     1:6872345 2:6817345 3:6127845 4:1237865 5:6871234 6:8712354 7:1568432 8:1256437  
8 0     1:7628345 2:6718345 3:6712845 4:1238675 5:6712384 6:1723584 7:1235846 8:1246753  
8 0     1:6723845 2:6173845 3:6817245 4:1283765 5:6712834 6:7128354 7:1856423 8:1234567  
8 0     1:6723845 2:8617345 3:6817245 4:1823765 5:6718234 6:7128354 7:1856423 8:1234567  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712834 6:7182354 7:1564823 8:1743526  
8 0     1:6782345 2:6178345 3:6172845 4:1237685 5:6781234 6:7812354 7:1564823 8:1546732  
8 0     1:6872345 2:6871345 3:6127845 4:1238675 5:8671234 6:8712354 7:1254683 8:1265437  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712384 6:7123584 7:1564823 8:1746532  
8 0     1:6782345 2:6178345 3:6812745 4:1237865 5:7681234 6:7812354 7:1654382 8:1356472  
8 0     1:8762345 2:6137485 3:6127845 4:1237865 5:8761234 6:8712354 7:1584236 8:1524376  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:8671234 6:8712354 7:1568432 8:1654723  
8 0     1:6872345 2:6187345 3:7861245 4:1237865 5:7861234 6:8712354 7:1683542 8:1635472  
8 0     1:6782345 2:6187345 3:7681245 4:1237865 5:7861234 6:7812354 7:8163542 8:1365472  
8 0     1:8762345 2:8761345 3:6127485 4:1237685 5:7861234 6:7123584 7:1285436 8:1253476  
8 0     1:6782345 2:6187345 3:6128745 4:1827365 5:6781234 6:7812354 7:8156342 8:1567324  
8 0     1:6872345 2:6173845 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1654237  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:7612384 6:7128354 7:1683542 8:1245376  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6712834 6:7812354 7:1564382 8:1674352  
8 0     1:6872345 2:6178345 3:6127845 4:1278365 5:6178234 6:8712354 7:1683425 8:1634257  
8 0     1:6723845 2:6817345 3:6812745 4:1823765 5:7618234 6:7182354 7:1654832 8:1237456  
8 0     1:6723845 2:6817345 3:6812745 4:1823765 5:7618234 6:7182354 7:1654382 8:1273456  
8 0     1:6723845 2:6173845 3:8612745 4:1283765 5:7612834 6:7123854 7:8165432 8:1723456  
8 0     1:6723845 2:6173845 3:8612745 4:1283765 5:7612834 6:7123854 7:1865432 8:1234567  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:1235784 7:1846532 8:1467532  
8 0     1:6782345 2:6178345 3:6128745 4:1823765 5:6718234 6:7812354 7:1564382 8:1673245  
8 0     1:6782345 2:6187345 3:6812745 4:8123765 5:6781234 6:7812354 7:8156432 8:1345672  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6718234 6:8712354 7:1564832 8:1764325  
8 0     1:6872345 2:6187345 3:6127845 4:1238765 5:6871234 6:8712354 7:1564832 8:1564372  
8 0     1:8672345 2:6173485 3:6127845 4:1273865 5:8617234 6:8712354 7:1634825 8:1527436  
8 0     1:8762345 2:6781345 3:6781245 4:1236785 5:6781234 6:1872354 7:1823546 8:1235476  
8 0     1:6872345 2:6187345 3:6128745 4:1237685 5:6812374 6:8123574 7:1846532 8:1546732  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6128374 6:1823574 7:8146532 8:1743526  
8 0     1:7682345 2:7681345 3:6127845 4:1237865 5:7861234 6:7812354 7:1254386 8:1265437  
8 0     1:7682345 2:7681345 3:6127485 4:1237865 5:7861234 6:7812354 7:1254386 8:1265347  
8 0     1:7682345 2:7618345 3:8612745 4:1237865 5:7861234 6:7812354 7:1254386 8:1635472  
8 0     1:7628345 2:6137485 3:6182745 4:1823765 5:7612834 6:7128354 7:1584236 8:1234756  
8 0     1:7628345 2:6178345 3:7612845 4:1238765 5:7612384 6:7128354 7:1835426 8:1245376  
8 0     1:6782345 2:6178345 3:6172845 4:1283765 5:6712834 6:7128354 7:1564823 8:1734562  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7128354 7:1254836 8:1374562  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6871234 6:8712354 7:1568432 8:1564327  
8 0     1:7682345 2:6183745 3:6812745 4:8123765 5:7681234 6:7812354 7:1542386 8:1345672  
8 0     1:6782345 2:6178345 3:7612845 4:1283765 5:7681234 6:7812354 7:1635482 8:1567342  
8 0     1:6782345 2:6178345 3:7612845 4:1283765 5:7618234 6:7812354 7:1635482 8:1673425  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6712834 6:7182354 7:1564382 8:1743526  
8 0     1:6872345 2:6187345 3:6182745 4:1823765 5:6871234 6:8712354 7:1568432 8:1567234  
8 0     1:6872345 2:6187345 3:6182745 4:1823765 5:6871234 6:7812354 7:1586432 8:1567234  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7618234 6:7182354 7:1542836 8:1372456  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6172834 6:7812354 7:1683425 8:1674352  
8 0     1:6872345 2:6187345 3:6182745 4:8172365 5:6817234 6:7812354 7:1863245 8:1456723  
8 0     1:6782345 2:6178345 3:6172845 4:1823765 5:6718234 6:7182354 7:1564823 8:1732456  
8 0     1:6728345 2:8617345 3:7618245 4:1823765 5:7618234 6:7128354 7:1863542 8:1234567  
8 0     1:6872345 2:6187345 3:6182745 4:8127365 5:6817234 6:8712354 7:1683425 8:1456723  
8 0     1:6872345 2:6817345 3:8761245 4:1237865 5:7861234 6:8712354 7:1638542 8:1263547  
8 0     1:6872345 2:6817345 3:6817245 4:1238765 5:8671234 6:8712354 7:1564823 8:1236547  
8 0     1:6723845 2:6178345 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1327654  
8 0     1:6872345 2:6187345 3:6817245 4:1237865 5:8671234 6:8712354 7:1568423 8:1365472  
8 0     1:7862345 2:6713485 3:6712845 4:1238675 5:8671234 6:8172354 7:1235486 8:1752436  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6718234 6:7182354 7:1568432 8:1743256  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712834 6:8712354 7:1568432 8:1764352  
8 0     1:6872345 2:6817345 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1265437  
8 0     1:6723845 2:6178345 3:6172845 4:1238765 5:6712384 6:7123854 7:1564823 8:1327456  
8 0     1:6728345 2:8617345 3:6187245 4:1823765 5:6718234 6:7128354 7:8156423 8:1723456  
8 0     1:7682345 2:7618345 3:6812745 4:8123765 5:7681234 6:7812354 7:8125436 8:1345762  
8 0     1:7682345 2:7618345 3:6812745 4:8123765 5:7681234 6:7812354 7:1254386 8:1345672  
8 0     1:7682345 2:7618345 3:6812745 4:1237865 5:7861234 6:7812354 7:1254386 8:1365472  
8 0     1:7682345 2:7618345 3:6812745 4:1237865 5:7681234 6:7812354 7:1254386 8:1356472  
8 0     1:7682345 2:7618345 3:6812745 4:1237685 5:7681234 6:7812354 7:1254386 8:1354672  
8 0     1:6872345 2:6178345 3:6172845 4:1238765 5:6871234 6:8712354 7:1564823 8:1564327  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:7681234 6:7812354 7:1865432 8:1356472  
8 0     1:7623845 2:7613845 3:6127485 4:1283765 5:7612384 6:7123584 7:1254836 8:1237465  
8 0     1:6723845 2:6817345 3:6812745 4:1827365 5:6178234 6:7182354 7:1634285 8:1723456  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7128354 7:1254386 8:1734562  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:8761234 6:8712354 7:1254386 8:1765432  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1675432  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7861234 6:7812354 7:1254386 8:1657432  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7681234 6:7812354 7:1254386 8:1567432  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7618234 6:7812354 7:1254386 8:1674325  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7618234 6:7182354 7:1254386 8:1743256  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7612834 6:7812354 7:1254386 8:1674352  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7612834 6:7182354 7:1254386 8:1743526  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7612834 6:7128354 7:1254386 8:1743562  
8 0     1:7682345 2:6173485 3:6127845 4:1237865 5:7861234 6:7812354 7:1543286 8:1652437  
8 0     1:6723845 2:8617345 3:8612745 4:1872365 5:6178234 6:7123854 7:1632485 8:1723456  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6871234 6:7812354 7:1586432 8:1567432  
8 0     1:6782345 2:6187345 3:6128745 4:1827365 5:6187234 6:7812354 7:8163425 8:1673245  
8 0     1:6872345 2:8617345 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1625437  
8 0     1:6782345 2:6178345 3:6812745 4:8123765 5:7681234 6:7812354 7:1654382 8:1345672  
8 0     1:7623845 2:7613485 3:8612745 4:1823765 5:7612834 6:7123854 7:1258436 8:1234756  
8 0     1:6723845 2:8617345 3:8612745 4:1827365 5:6718234 6:7123854 7:8156342 8:1723456  
8 0     1:6872345 2:6187345 3:6817245 4:1237685 5:6871234 6:7812354 7:1586423 8:1354672  
8 0     1:6782345 2:6178345 3:6172845 4:1237865 5:6781234 6:7812354 7:1564823 8:1564732  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6712384 6:7123584 7:1568432 8:1274653  
8 0     1:6872345 2:6187345 3:6128745 4:1287365 5:6871234 6:7812354 7:1586342 8:1567342  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712384 6:7128354 7:1564832 8:1745362  
8 0     1:6872345 2:6187345 3:8761245 4:1238765 5:8761234 6:8712354 7:1635482 8:1635472  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6123874 6:1238574 7:8146532 8:1745632  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128374 6:1823574 7:1846532 8:1473526  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6128374 6:1823574 7:1846532 8:1743526  
8 0     1:6723845 2:6173485 3:6812745 4:1827365 5:6712834 6:7128354 7:1563482 8:1273456  
8 0     1:6782345 2:6187345 3:6178245 4:8123765 5:6781234 6:7812354 7:1564283 8:1456723  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1276543  
8 0     1:6723485 2:6178345 3:6172485 4:1238765 5:8671234 6:8712354 7:1564823 8:1342765  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:7612834 6:7123854 7:8165432 8:1723456  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:7612834 6:7123854 7:1865432 8:1234567  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:7612834 6:7123854 7:1685432 8:1234576  
8 0     1:6872345 2:6187345 3:6182745 4:1237685 5:7681234 6:7812354 7:1865432 8:1546723  
8 0     1:6872345 2:6187345 3:6128745 4:8123765 5:7681234 6:7812354 7:1865432 8:1456732  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:7681234 6:7812354 7:1865432 8:1567324  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:7618234 6:7812354 7:1865432 8:1673245  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:7618234 6:7182354 7:1865432 8:1732456  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:7681234 6:7812354 7:1865432 8:1567342  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:7618234 6:7812354 7:1865432 8:1673425  
8 0     1:6782345 2:6187345 3:6812745 4:1237685 5:6781234 6:7812354 7:8156432 8:1354672  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:7618234 6:7182354 7:1865432 8:1734256  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1327654  
8 0     1:6723845 2:6173485 3:6127485 4:1827365 5:6712384 6:7123584 7:1563482 8:1273465  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7612384 6:8712354 7:1254386 8:1764532  
8 0     1:6782345 2:6187345 3:7618245 4:8123765 5:7681234 6:7812354 7:8163542 8:1456723  
8 0     1:6723485 2:8617345 3:6812745 4:8127365 5:6718234 6:7128354 7:1856342 8:1234567  
8 0     1:7682345 2:6183745 3:6128745 4:1283765 5:7618234 6:7182354 7:1542836 8:1374256  
8 0     1:6872345 2:6178345 3:6127845 4:1273865 5:6172834 6:8712354 7:1683425 8:1643527  
8 0     1:6723845 2:6173845 3:8612745 4:1283765 5:7612834 6:7123854 7:1685432 8:1234576  
8 0     1:6872345 2:6187345 3:6187245 4:1237865 5:6781234 6:7812354 7:1856423 8:1564723  
8 0     1:8672345 2:8617345 3:8612745 4:1237685 5:7681234 6:7123854 7:1865432 8:1235467  
8 0     1:6782345 2:6178345 3:6172845 4:1823765 5:6781234 6:7812354 7:1564823 8:1567324  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7618234 6:7812354 7:1584236 8:1632475  
8 0     1:7682345 2:6187345 3:6128745 4:1237865 5:7681234 6:7812354 7:1543286 8:1564732  
8 0     1:7623845 2:8617345 3:8612475 4:1823765 5:7618234 6:7123854 7:1853426 8:1234576  
8 0     1:7623845 2:8617345 3:8612475 4:1823765 5:7618234 6:7123854 7:1583426 8:1234756  
8 0     1:7623845 2:8617345 3:6812475 4:1823765 5:7618234 6:7128354 7:1853426 8:1234576  
8 0     1:7682345 2:6183745 3:6128745 4:1283765 5:7618234 6:7812354 7:1542836 8:1637425  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6718234 6:7182354 7:1564823 8:1743256  
8 0     1:6782345 2:6718345 3:6128745 4:1236785 5:6781234 6:7812354 7:8125463 8:1546732  
8 0     1:7623845 2:7613485 3:6812745 4:1823765 5:7612834 6:7128354 7:1258436 8:1234756  
8 0     1:6872345 2:6178345 3:6127845 4:1278365 5:6871234 6:8712354 7:1568342 8:1563427  
8 0     1:6723845 2:6178345 3:7612845 4:1238765 5:7612384 6:7123584 7:1635842 8:1324765  
8 0     1:6723845 2:6178345 3:7612845 4:1238765 5:7612384 6:7123584 7:1635482 8:1327465  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6712834 6:7128354 7:1564382 8:1743562  
8 0     1:6872345 2:6187345 3:6128745 4:1273865 5:6187234 6:8712354 7:1683425 8:1647325  
8 0     1:6723845 2:6178345 3:6127845 4:1273865 5:8617234 6:8712354 7:1683425 8:1327654  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6718234 6:7128354 7:8156432 8:1723456  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6718234 6:7128354 7:1856432 8:1234567  
8 0     1:6872345 2:8617345 3:8617245 4:1238765 5:8671234 6:8712354 7:1564823 8:1623547  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7612384 6:7812354 7:1254386 8:1674532  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6712384 6:7123854 7:1564832 8:1274563  
8 0     1:6872345 2:6187345 3:6187245 4:1237685 5:6871234 6:7812354 7:1586423 8:1546723  
8 0     1:6782345 2:6178345 3:6128745 4:1287365 5:6178234 6:7182354 7:1634825 8:1734256  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7612834 6:7182354 7:1635482 8:1743526  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7612834 6:7128354 7:1635482 8:1743562  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7612384 6:8712354 7:1635482 8:1764532  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7612384 6:7812354 7:1635482 8:1674532  
8 0     1:6782345 2:6178345 3:6812745 4:1237685 5:7681234 6:7812354 7:1654382 8:1354672  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:7612834 6:7812354 7:8165432 8:1674352  
8 0     1:6723485 2:6817345 3:6812745 4:8123765 5:6182374 6:1823574 7:1465832 8:1237456  
8 0     1:6872345 2:6173485 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1652437  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6128374 6:1283574 7:1465832 8:1237456  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:7612834 6:7812354 7:1865432 8:1673452  
8 0     1:7682345 2:7618345 3:6182745 4:8123765 5:7681234 6:7812354 7:8125436 8:1457623  
8 0     1:7682345 2:7618345 3:6182745 4:8123765 5:7681234 6:7812354 7:1254386 8:1456723  
8 0     1:6723845 2:6173485 3:6127485 4:1827365 5:6172384 6:7123584 7:1634285 8:1723465  
8 0     1:6872345 2:6187345 3:6128745 4:1827365 5:6871234 6:8712354 7:1568342 8:1567324  
8 0     1:7682345 2:6718345 3:6712845 4:1283675 5:6718234 6:8172354 7:8123546 8:1763425  
8 0     1:8672345 2:6817345 3:6812745 4:1237685 5:7681234 6:7182354 7:1865432 8:1235467  
8 0     1:6782345 2:6178345 3:6172845 4:1283765 5:6712834 6:7182354 7:1564823 8:1734526  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7612384 6:7182354 7:1254386 8:1745326  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6781234 6:7812354 7:1856432 8:1567432  
8 0     1:6872345 2:6817345 3:6127845 4:1273865 5:8671234 6:8712354 7:1568342 8:1265437  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6123874 6:1238574 7:1465832 8:1745632  
8 0     1:6782345 2:6178345 3:6172845 4:1283765 5:6781234 6:7812354 7:1564823 8:1567342  
8 0     1:6723845 2:6178345 3:6172845 4:1238765 5:6712384 6:7123584 7:1586423 8:1324675  
8 0     1:8672345 2:6817345 3:6812745 4:1237685 5:7681234 6:7182354 7:1685432 8:1235476  
8 0     1:8672345 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:8165432 8:1543276  
8 0     1:8672345 2:6178345 3:6128745 4:1238765 5:8761234 6:8712354 7:1654382 8:1543276  
8 0     1:8672345 2:6178345 3:6127845 4:1238765 5:8761234 6:8712354 7:1654832 8:1543276  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:8761234 6:8712354 7:1658432 8:1543276  
8 0     1:7628345 2:6183745 3:6128745 4:1238765 5:7612384 6:7128354 7:1542386 8:1274536  
8 0     1:7628345 2:6178345 3:7612845 4:1238765 5:7612384 6:7123584 7:1358426 8:1247653  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7612834 6:7182354 7:1542386 8:1743526  
8 0     1:7682345 2:6187345 3:6128745 4:1238765 5:7612384 6:7123584 7:1543286 8:1746532  
8 0     1:7628345 2:6178345 3:7612845 4:1238765 5:7612384 6:7123584 7:1354826 8:1274653  
8 0     1:7682345 2:6187345 3:6128745 4:1238765 5:7612384 6:7128354 7:1543286 8:1745362  
8 0     1:7682345 2:8613745 3:6128745 4:1237865 5:7861234 6:7812354 7:1542386 8:1625473  
8 0     1:7682345 2:8613745 3:6127845 4:1237865 5:7861234 6:7812354 7:1542386 8:1625437  
8 0     1:7628345 2:6178345 3:6128745 4:1238765 5:7612384 6:7123584 7:1543826 8:1274653  
8 0     1:7623845 2:6817345 3:6812475 4:1823765 5:7618234 6:7182354 7:1583426 8:1234756  
8 0     1:6872345 2:6187345 3:8761245 4:1237865 5:7861234 6:8712354 7:1638542 8:1635472  
8 0     1:6782345 2:6178345 3:6128745 4:1278365 5:6172834 6:7128354 7:1638425 8:1734562  
8 0     1:6782345 2:6187345 3:6128745 4:1237685 5:6781234 6:7812354 7:8156432 8:1546732  
8 0     1:6872345 2:6178345 3:6127845 4:1273865 5:6178234 6:8712354 7:1683425 8:1643257  
8 0     1:6728345 2:6173845 3:6187245 4:1283765 5:6712834 6:7128354 7:8156423 8:1723456  
8 0     1:6782345 2:6178345 3:6812745 4:1237865 5:7861234 6:7812354 7:1654382 8:1365472  
8 0     1:6782345 2:6178345 3:6127845 4:1823765 5:6718234 6:7812354 7:1564832 8:1673245  
8 0     1:8672345 2:8617345 3:6812745 4:1237685 5:6812374 6:1283574 7:1468532 8:1235746  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7612384 6:7128354 7:1254386 8:1745362  
8 0     1:6723845 2:6173845 3:6172485 4:1283765 5:6712384 6:7123584 7:1856423 8:1234657  
8 0     1:6872345 2:6187345 3:6817245 4:1237685 5:6781234 6:7812354 7:1856423 8:1354672  
8 0     1:6872345 2:6713485 3:6127845 4:1238675 5:8671234 6:8712354 7:1254683 8:1652437  
8 0     1:6872345 2:6187345 3:6182745 4:1273685 5:6817234 6:7812354 7:1863425 8:1546723  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7618234 6:7812354 7:1548236 8:1632745  
8 0     1:7623845 2:6173845 3:6127485 4:1283765 5:7612384 6:7123584 7:1584326 8:1234765  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6182374 6:1283574 7:1465382 8:1273456  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6718234 6:7182354 7:1568342 8:1743256  
8 0     1:6872345 2:6178345 3:6127845 4:1278365 5:6187234 6:8712354 7:1683425 8:1634275  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6712384 6:7123584 7:1568432 8:1234765  
8 0     1:6872345 2:6187345 3:6812745 4:1237685 5:7681234 6:7812354 7:1865432 8:1354672  
8 0     1:6782345 2:6187345 3:6182745 4:1237865 5:7861234 6:7812354 7:8165432 8:1654723  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:7861234 6:7812354 7:1865432 8:1657432  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:7681234 6:7812354 7:1865432 8:1456723  
8 0     1:7682345 2:7618345 3:6182745 4:1823765 5:7681234 6:7812354 7:8125436 8:1576234  
8 0     1:6723845 2:6178345 3:6172845 4:1238765 5:6712384 6:7123584 7:1568423 8:1324765  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:7861234 6:8712354 7:1685432 8:1543276  
8 0     1:6872345 2:6187345 3:6128745 4:8127365 5:6871234 6:7812354 7:1586342 8:1456732  
8 0     1:7682345 2:8671345 3:6712845 4:1238675 5:8671234 6:8172354 7:8123546 8:1762543  
8 0     1:6728345 2:6178345 3:6128745 4:1238765 5:6123874 6:1238574 7:1465382 8:1274563  
8 0     1:7623845 2:6173845 3:8612475 4:1283765 5:7612834 6:7123854 7:1853426 8:1234576  
8 0     1:8762345 2:8613745 3:8612745 4:1237685 5:7681234 6:7123854 7:1854236 8:1235476  
8 0     1:6782345 2:6178345 3:6172845 4:1283765 5:6718234 6:7812354 7:1564823 8:1673425  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:7612834 6:7182354 7:8165432 8:1743526  
8 0     1:8672345 2:6178345 3:6127845 4:1237865 5:7861234 6:7812354 7:1865432 8:1543276  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6871234 6:8712354 7:1568432 8:1567324  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6871234 6:7812354 7:1586432 8:1567324  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6781234 6:7812354 7:1856432 8:1567324  
8 0     1:6728345 2:6178345 3:6127845 4:1723865 5:6172384 6:7123854 7:1683245 8:1274563  
8 0     1:6723845 2:6178345 3:6127845 4:1723865 5:8617234 6:8712354 7:1683245 8:1327654  
8 0     1:6872345 2:8617345 3:6127485 4:1237865 5:8612374 6:8123574 7:1846532 8:1625347  
8 0     1:6723845 2:8617345 3:8761245 4:1823765 5:7618234 6:7123854 7:1638542 8:1234576  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7618234 6:7812354 7:1854236 8:1632457  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6712384 6:7182354 7:1568342 8:1745326  
8 0     1:6872345 2:6187345 3:6187245 4:1237865 5:8671234 6:8712354 7:1568423 8:1654723  
8 0     1:6872345 2:6178345 3:6817245 4:1238765 5:8671234 6:8712354 7:1564823 8:1365427  
8 0     1:6872345 2:8617345 3:6128745 4:1238765 5:8761234 6:8712354 7:1654382 8:1625437  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:7612834 6:7128354 7:8165432 8:1743562  
8 0     1:6782345 2:6178345 3:6128745 4:1278365 5:6712834 6:7812354 7:1563842 8:1673452  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:7612834 6:7182354 7:1865432 8:1734526  
8 0     1:7682345 2:6187345 3:7618245 4:1823765 5:7681234 6:7812354 7:1354286 8:1567234  
8 0     1:7862345 2:8617345 3:7681245 4:1237685 5:7681234 6:7128354 7:8135426 8:1235476  
8 0     1:6872345 2:6187345 3:6182745 4:1273865 5:8671234 6:8712354 7:1568342 8:1654723  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7618234 6:7812354 7:1635482 8:1674325  
8 0     1:6872345 2:6187345 3:6128745 4:8127365 5:6781234 6:7812354 7:1856342 8:1456732  
8 0     1:6872345 2:6187345 3:6128745 4:1827365 5:6871234 6:7812354 7:1586342 8:1567324  
8 0     1:6728345 2:6173485 3:6187245 4:1823765 5:6712834 6:7128354 7:8156423 8:1723456  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712834 6:8712354 7:1564823 8:1764352  
8 0     1:6723845 2:8617345 3:8617245 4:1823765 5:6718234 6:7123854 7:1856423 8:1234567  
8 0     1:7862345 2:6137485 3:6127845 4:1237865 5:7861234 6:8712354 7:8154236 8:1524376  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712384 6:7182354 7:1568432 8:1745326  
8 0     1:7862345 2:6173485 3:6127845 4:1237865 5:7861234 6:8712354 7:8154326 8:1524376  
8 0     1:7628345 2:6183745 3:6128745 4:1238765 5:7612384 6:7123584 7:1542386 8:1274653  
8 0     1:7623485 2:6817345 3:6812745 4:8123765 5:7618234 6:7182354 7:1584326 8:1234756  
8 0     1:7623485 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:1543286 8:1432765  
8 0     1:7623485 2:6187345 3:6128745 4:1238765 5:8761234 6:7812354 7:1543286 8:1432675  
8 0     1:7623485 2:6178345 3:6128745 4:1238765 5:8761234 6:8712354 7:1543826 8:1432765  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7612384 6:7123854 7:1254386 8:1745632  
8 0     1:6782345 2:6178345 3:6128745 4:1278365 5:6712834 6:7182354 7:1563842 8:1734526  
8 0     1:6872345 2:6187345 3:6128745 4:1237685 5:6871234 6:8712354 7:1568432 8:1546732  
8 0     1:6872345 2:8617345 3:6127485 4:1237865 5:8612374 6:8123574 7:1486532 8:1625374  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6871234 6:8712354 7:1568432 8:1564732  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6871234 6:7812354 7:1586432 8:1564732  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6781234 6:7812354 7:1856432 8:1564732  
8 0     1:7682345 2:6813745 3:6128745 4:1237865 5:7681234 6:7812354 7:1542386 8:1256473  
8 0     1:7623845 2:6173485 3:6127485 4:1823765 5:7612384 6:7123584 7:1548326 8:1237465  
8 0     1:7682345 2:6817345 3:6127845 4:1237865 5:7861234 6:7812354 7:1543286 8:1265437  
8 0     1:7628345 2:6718345 3:6712845 4:1238675 5:8671234 6:8172354 7:1235486 8:1267543  
8 0     1:8672345 2:6817345 3:7681245 4:1237685 5:7681234 6:7182354 7:1863542 8:1235467  
8 0     1:6872345 2:6187345 3:6812745 4:1238765 5:8671234 6:8712354 7:1564832 8:1365472  
8 0     1:6782345 2:6187345 3:7618245 4:1237865 5:7861234 6:7812354 7:8163542 8:1654723  
8 0     1:6872345 2:6187345 3:7681245 4:1237865 5:7861234 6:7812354 7:1863542 8:1365472  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:7612834 6:7128354 7:1865432 8:1734562  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:8165432 8:1654327  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:1865432 8:1765432  
8 0     1:6782345 2:6178345 3:6172845 4:1283765 5:6718234 6:7182354 7:1564823 8:1734256  
8 0     1:6782345 2:6178345 3:6172845 4:1283765 5:6712834 6:7812354 7:1564823 8:1673452  
8 0     1:7628345 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:1543286 8:1276543  
8 0     1:7682345 2:7618345 3:6182745 4:1823765 5:7681234 6:7812354 7:1254386 8:1567234  
8 0     1:6782345 2:6718345 3:6128745 4:8123675 5:6781234 6:7812354 7:8125463 8:1456732  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6718234 6:7812354 7:1568342 8:1674325  
8 0     1:6872345 2:6187345 3:6182745 4:1823765 5:7681234 6:7812354 7:1865432 8:1567234  
8 0     1:6782345 2:6187345 3:6182745 4:1237865 5:7681234 6:7812354 7:8165432 8:1564723  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:7681234 6:7812354 7:1865432 8:1567432  
8 0     1:8672345 2:6173845 3:6128745 4:1238765 5:8761234 6:8712354 7:1654382 8:1542376  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:7612384 6:8712354 7:8165432 8:1764532  
8 0     1:8672345 2:6173845 3:6127845 4:1238765 5:8761234 6:8712354 7:1654832 8:1542376  
8 0     1:6782345 2:6187345 3:6182745 4:1237685 5:7681234 6:7812354 7:8165432 8:1546723  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:7618234 6:7812354 7:1865432 8:1674325  
8 0     1:8672345 2:6173845 3:6127845 4:1237865 5:8761234 6:8712354 7:1658432 8:1542376  
8 0     1:6872345 2:8617345 3:6127845 4:1238765 5:8761234 6:8712354 7:1654832 8:1625437  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:7618234 6:7182354 7:1865432 8:1743256  
8 0     1:6782345 2:6187345 3:6128745 4:8123765 5:7681234 6:7812354 7:8165432 8:1456732  
8 0     1:7623845 2:6187345 3:6128745 4:1238765 5:8761234 6:8712354 7:1543286 8:1327654  
8 0     1:7623845 2:6187345 3:6128745 4:1238765 5:8761234 6:7812354 7:1543286 8:1326754  
8 0     1:7682345 2:6183745 3:6812745 4:1237865 5:7681234 6:7812354 7:1542386 8:1356472  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712384 6:7128354 7:1568432 8:1745362  
8 0     1:6782345 2:6178345 3:6182745 4:8123765 5:6781234 6:7812354 7:1564382 8:1456723  
8 0     1:7623485 2:8671345 3:6781245 4:8123675 5:6718234 6:1728354 7:1283546 8:1234567  
8 0     1:6872345 2:6817345 3:6127845 4:1273865 5:8617234 6:8712354 7:1683425 8:1265437  
8 0     1:7862345 2:8613745 3:8612745 4:1237685 5:7681234 6:7123854 7:8154236 8:1235476  
8 0     1:7682345 2:6138745 3:6128745 4:1238765 5:7861234 6:7812354 7:1542386 8:1657423  
8 0     1:6872345 2:6817345 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1265437  
8 0     1:6872345 2:6187345 3:6182745 4:8172365 5:6817234 6:8712354 7:1683245 8:1456723  
8 0     1:7623845 2:6713485 3:6871245 4:1823675 5:6712834 6:1728354 7:1238546 8:1234567  
8 0     1:6782345 2:6187345 3:6128745 4:1287365 5:6718234 6:7182354 7:8156342 8:1734256  
8 0     1:6872345 2:6187345 3:6812745 4:1723865 5:8617234 6:8712354 7:1683245 8:1365472  
8 0     1:6872345 2:6173845 3:6127845 4:1723865 5:6172384 6:8712354 7:1683245 8:1645237  
8 0     1:6782345 2:6178345 3:7681245 4:8123765 5:7681234 6:7812354 7:1635482 8:1345672  
8 0     1:6872345 2:8617345 3:8761245 4:1237865 5:7861234 6:8712354 7:1638542 8:1623547  
8 0     1:6782345 2:6178345 3:7681245 4:1238765 5:8761234 6:7812354 7:1635482 8:1367542  
8 0     1:6872345 2:8617345 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1625437  
8 0     1:6782345 2:6178345 3:7681245 4:1238765 5:7861234 6:7812354 7:1635482 8:1365742  
8 0     1:6782345 2:6178345 3:6128745 4:1278365 5:6172834 6:7812354 7:1638425 8:1673452  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6172834 6:7128354 7:1683425 8:1743562  
8 0     1:6872345 2:6173845 3:6127845 4:1273865 5:6172384 6:8712354 7:1683425 8:1645237  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6172384 6:7128354 7:1683425 8:1745362  
8 0     1:7628345 2:6718345 3:6712845 4:1238675 5:6712384 6:1723584 7:1238546 8:1246573  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712384 6:7812354 7:1564823 8:1674532  
8 0     1:7682345 2:6718345 3:6781245 4:8123675 5:6781234 6:8172354 7:8123546 8:1345762  
8 0     1:6872345 2:6187345 3:6127845 4:1827365 5:6817234 6:8712354 7:1683425 8:1563724  
8 0     1:6872345 2:8617345 3:7612485 4:1237865 5:8761234 6:8712354 7:1635842 8:1625347  
8 0     1:8672345 2:6173485 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1524376  
8 0     1:7623845 2:6718345 3:6712845 4:1238675 5:8671234 6:8172354 7:1235486 8:1326754  
8 0     1:6872345 2:6187345 3:6127845 4:1287365 5:6817234 6:8712354 7:1683425 8:1563742  
8 0     1:6782345 2:6178345 3:7612845 4:1823765 5:7681234 6:7812354 7:1635482 8:1567324  
8 0     1:6872345 2:6187345 3:6812745 4:8127365 5:6817234 6:7812354 7:1863425 8:1345672  
8 0     1:8672345 2:8617345 3:6812745 4:1723685 5:6817234 6:7128354 7:1863245 8:1235467  
8 0     1:6723845 2:6173485 3:7681245 4:1823765 5:7612834 6:7128354 7:1863542 8:1234567  
8 0     1:6872345 2:6187345 3:7681245 4:1237865 5:7681234 6:7812354 7:1863542 8:1356472  
8 0     1:6728345 2:6173845 3:7618245 4:1283765 5:7612834 6:7128354 7:1863542 8:1234567  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1276543  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:6781234 6:7812354 7:1856432 8:1356472  
8 0     1:6872345 2:6187345 3:6812745 4:1723685 5:6817234 6:8712354 7:1683245 8:1354672  
8 0     1:8672345 2:8617345 3:8612745 4:1723685 5:6817234 6:7123854 7:8163245 8:1723546  
8 0     1:6723845 2:8617345 3:8612745 4:1827365 5:6187234 6:7123854 7:8163425 8:1723456  
8 0     1:6728345 2:8617345 3:6182745 4:1827365 5:6187234 6:7128354 7:8163425 8:1723456  
8 0     1:6872345 2:6817345 3:6172845 4:1238765 5:6871234 6:8712354 7:1564823 8:1256437  
8 0     1:7682345 2:6138745 3:6128745 4:1238765 5:7612384 6:8712354 7:1542386 8:1764523  
8 0     1:6723845 2:6173845 3:6812745 4:1287365 5:6172834 6:7128354 7:1634825 8:1273456  
8 0     1:6723845 2:6173845 3:6127845 4:1273865 5:8617234 6:8712354 7:1683425 8:1237654  
8 0     1:6723845 2:6173845 3:6127845 4:1273865 5:8617234 6:8712354 7:1638425 8:1273654  
8 0     1:6872345 2:6187345 3:6182745 4:1273685 5:6817234 6:8712354 7:1683425 8:1546723  
8 0     1:7682345 2:7618345 3:6128745 4:1238765 5:7612384 6:7123584 7:1254386 8:1746532  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1327654  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6718234 6:7182354 7:8156432 8:1743256  
8 0     1:7623485 2:8761345 3:6812745 4:8123765 5:7618234 6:7128354 7:1285436 8:1234576  
8 0     1:7623485 2:7861345 3:8612745 4:8123765 5:7618234 6:7123854 7:1825436 8:1234576  
8 0     1:7623485 2:7861345 3:6812745 4:8123765 5:7618234 6:7128354 7:1825436 8:1234576  
8 0     1:7623485 2:7618345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1432675  
8 0     1:7623845 2:6173485 3:6127485 4:1823765 5:7612384 6:7123584 7:1584326 8:1234765  
8 0     1:7682345 2:6718345 3:6781245 4:1238675 5:8671234 6:8172354 7:8123546 8:1376542  
8 0     1:6872345 2:6187345 3:6812745 4:1273865 5:8617234 6:8712354 7:1683425 8:1365472  
8 0     1:6723845 2:8617345 3:8612745 4:1827365 5:6178234 6:7123854 7:1634285 8:1723456  
8 0     1:6782345 2:6178345 3:7612845 4:1237865 5:7681234 6:7812354 7:1635482 8:1564732  
8 0     1:7623845 2:6183745 3:6128745 4:1238765 5:7612384 6:7123584 7:1542386 8:1327465  
8 0     1:7682345 2:6138745 3:6128745 4:1237865 5:7861234 6:7812354 7:1542386 8:1654723  
8 0     1:7682345 2:6137845 3:6128745 4:1237865 5:7861234 6:7812354 7:1542386 8:1654273  
8 0     1:7623845 2:8617345 3:8761245 4:1823765 5:7618234 6:7123854 7:1385426 8:1234576  
8 0     1:6782345 2:6178345 3:6128745 4:1287365 5:6712834 6:7182354 7:1563482 8:1734526  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6718234 6:7182354 7:8156432 8:1734256  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712834 6:7812354 7:1568432 8:1674352  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712834 6:7182354 7:1568432 8:1743526  
8 0     1:7682345 2:6183745 3:6128745 4:1238765 5:7612384 6:7812354 7:1542386 8:1674532  
8 0     1:7682345 2:6187345 3:6182745 4:1237685 5:7681234 6:7812354 7:8154326 8:1547623  
8 0     1:6872345 2:6187345 3:6127845 4:1287365 5:6187234 6:8712354 7:1683425 8:1637425  
8 0     1:7682345 2:6138745 3:6128745 4:1238765 5:7612384 6:7812354 7:1542386 8:1674523  
8 0     1:6872345 2:6187345 3:6128745 4:1287365 5:6817234 6:8712354 7:1683425 8:1567342  
8 0     1:7682345 2:7618345 3:6182745 4:1237865 5:7861234 6:7812354 7:1254386 8:1654723  
8 0     1:6872345 2:6187345 3:6128745 4:8123765 5:6781234 6:7812354 7:1856432 8:1456732  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:6718234 6:7123854 7:1856432 8:1234567  
8 0     1:7682345 2:7618345 3:6128745 4:1237865 5:7861234 6:7812354 7:1254386 8:1654732  
8 0     1:7682345 2:7618345 3:6128745 4:1237865 5:7681234 6:7812354 7:1254386 8:1564732  
8 0     1:6723845 2:6178345 3:6127845 4:1238765 5:6123874 6:1235874 7:1465832 8:1327465  
8 0     1:7623845 2:8671345 3:8671245 4:1823675 5:6718234 6:1723854 7:1238546 8:1234567  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6718234 6:7812354 7:1564832 8:1674325  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123874 6:1235874 7:1465832 8:1274653  
8 0     1:7682345 2:6718345 3:6712845 4:1823675 5:6718234 6:8172354 7:8123546 8:1763245  
8 0     1:7682345 2:6781345 3:6871245 4:1238675 5:8671234 6:8172354 7:8123546 8:1273654  
8 0     1:6723845 2:8617345 3:6812745 4:1827365 5:6718234 6:7128354 7:8156342 8:1723456  
8 0     1:6723845 2:6178345 3:6127845 4:1273865 5:8671234 6:8712354 7:1568342 8:1327654  
8 0     1:6723845 2:6178345 3:6127845 4:1723865 5:6172384 6:8712354 7:1683245 8:1327645  
8 0     1:6872345 2:6187345 3:6127845 4:1827365 5:6871234 6:8712354 7:1568342 8:1563724  
8 0     1:6872345 2:6187345 3:6128745 4:1827365 5:6817234 6:7812354 7:1863425 8:1567324  
8 0     1:8762345 2:7861345 3:8612745 4:1237685 5:7681234 6:7123854 7:1825436 8:1235476  
8 0     1:7682345 2:6813745 3:6128745 4:8123765 5:7681234 6:7812354 7:1542386 8:1245673  
8 0     1:7682345 2:6813745 3:6128745 4:1237865 5:7861234 6:7812354 7:1542386 8:1265473  
8 0     1:7623845 2:6173485 3:7612485 4:1823765 5:7612384 6:7123584 7:1358426 8:1234765  
8 0     1:7682345 2:6187345 3:6128745 4:1238765 5:7612384 6:8712354 7:1543286 8:1764532  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6718234 6:7812354 7:1564382 8:1673425  
8 0     1:6723845 2:6173845 3:6127485 4:1283765 5:6712384 6:7123584 7:1856432 8:1234657  
8 0     1:6872345 2:6817345 3:6812745 4:1238765 5:8761234 6:8712354 7:1654832 8:1236547  
8 0     1:8762345 2:7861345 3:6812745 4:1237685 5:7681234 6:7128354 7:1825436 8:1235476  
8 0     1:8762345 2:7861345 3:6127845 4:1237865 5:7861234 6:8712354 7:1825436 8:1254376  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:1654832 8:1237456  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:7618234 6:7123854 7:1654382 8:1273456  
8 0     1:7682345 2:6183745 3:6128745 4:1283765 5:7612834 6:7812354 7:1542836 8:1637452  
8 0     1:6782345 2:6187345 3:6128745 4:1823765 5:6781234 6:7812354 7:8156432 8:1567324  
8 0     1:7862345 2:8671345 3:8671245 4:1236875 5:6871234 6:1723854 7:1235486 8:1723546  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6123874 6:1238574 7:1846532 8:1475632  
8 0     1:6782345 2:6187345 3:6182745 4:8123765 5:6781234 6:7812354 7:8156432 8:1456723  
8 0     1:6872345 2:8617345 3:6127845 4:1273865 5:8671234 6:8712354 7:1568342 8:1625437  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6718234 6:7812354 7:1564382 8:1674325  
8 0     1:6872345 2:6817345 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1265437  
8 0     1:6723845 2:6178345 3:6127845 4:1238765 5:6123784 6:1235874 7:1468532 8:1327465  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712384 6:7123854 7:1568432 8:1745632  
8 0     1:7682345 2:6183745 3:6128745 4:1283765 5:7612834 6:7812354 7:1542386 8:1673452  
8 0     1:7628345 2:6178345 3:7612845 4:1238765 5:7612384 6:7128354 7:1385426 8:1245736  
8 0     1:7623845 2:6173485 3:8761245 4:1823765 5:7612834 6:7123854 7:1385426 8:1234576  
8 0     1:7682345 2:6187345 3:6128745 4:1238765 5:7681234 6:7812354 7:1543286 8:1567432  
8 0     1:7623845 2:6813745 3:6812745 4:1823765 5:7618234 6:7182354 7:1584236 8:1234756  
8 0     1:7862345 2:8617345 3:8612475 4:1237685 5:7681234 6:7123854 7:8153426 8:1235476  
8 0     1:7628345 2:6187345 3:6128745 4:1238765 5:7612384 6:7123584 7:1543286 8:1274653  
8 0     1:7682345 2:6183745 3:6182745 4:1237685 5:7681234 6:7812354 7:8154236 8:1547623  
8 0     1:7623845 2:6173485 3:8612745 4:1823765 5:7612834 6:7123854 7:1854326 8:1234576  
8 0     1:6728345 2:6173485 3:7618245 4:1823765 5:7612834 6:7128354 7:1863542 8:1234567  
8 0     1:7682345 2:7618345 3:6182745 4:1237865 5:7681234 6:7812354 7:1254386 8:1564723  
8 0     1:7682345 2:7618345 3:6182745 4:1237685 5:7681234 6:7812354 7:1254386 8:1546723  
8 0     1:7682345 2:7618345 3:6128745 4:8123765 5:7681234 6:7812354 7:8125436 8:1457632  
8 0     1:7682345 2:7618345 3:6128745 4:8123765 5:7681234 6:7812354 7:1254386 8:1456732  
8 0     1:6872345 2:6817345 3:6172485 4:1238765 5:8671234 6:8712354 7:1564823 8:1265347  
8 0     1:7682345 2:7618345 3:6128745 4:1823765 5:7681234 6:7812354 7:8125436 8:1576324  
8 0     1:6872345 2:6178345 3:6172485 4:1238765 5:8671234 6:8712354 7:1564823 8:1653427  
8 0     1:7682345 2:7618345 3:6128745 4:1823765 5:7681234 6:7812354 7:1254386 8:1567324  
8 0     1:6872345 2:6173845 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1654237  
8 0     1:7682345 2:7618345 3:6128745 4:1237685 5:7681234 6:7812354 7:8125436 8:1547632  
8 0     1:7682345 2:7618345 3:6128745 4:1237685 5:7681234 6:7812354 7:1254386 8:1546732  
8 0     1:8762345 2:6813745 3:6812745 4:1237685 5:7681234 6:7182354 7:1854236 8:1235476  
8 0     1:6723485 2:6173485 3:6817245 4:8123765 5:6712834 6:7128354 7:1856423 8:1234567  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712834 6:7128354 7:1564823 8:1743562  
8 0     1:7682345 2:6718345 3:6712845 4:1238675 5:6712384 6:1728354 7:1823546 8:1453627  
8 0     1:7682345 2:6718345 3:6712845 4:1238675 5:6712384 6:1728354 7:1283546 8:1453672  
8 0     1:6723845 2:8617345 3:6812745 4:1827365 5:6187234 6:7128354 7:8163425 8:1723456  
8 0     1:6872345 2:6817345 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1265437  
8 0     1:7862345 2:8671345 3:6871245 4:1236875 5:6871234 6:1728354 7:1235486 8:1723546  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6871234 6:8712354 7:1568432 8:1456723  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6871234 6:7812354 7:1586432 8:1456723  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123784 6:1235874 7:1468532 8:1274653  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6128374 6:1283574 7:1846532 8:1473562  
8 0     1:6872345 2:6187345 3:6182745 4:1723685 5:6817234 6:7812354 7:1863245 8:1546723  
8 0     1:6872345 2:6817345 3:6127845 4:1723865 5:6817234 6:8712354 7:1683245 8:1256437  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:6172384 6:7123854 7:1683425 8:1274563  
8 0     1:6872345 2:6173845 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1654237  
8 0     1:6723845 2:6173845 3:6127845 4:1237865 5:8612374 6:8123574 7:1846532 8:1237654  
8 0     1:7623845 2:6178345 3:7612845 4:1238765 5:8761234 6:8712354 7:1354826 8:1327654  
8 0     1:7623845 2:6178345 3:7612845 4:1238765 5:7612384 6:8712354 7:1354826 8:1327645  
8 0     1:6782345 2:6187345 3:6812745 4:1237865 5:6781234 6:7812354 7:8156432 8:1356472  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6182374 6:8123574 7:1846532 8:1647325  
8 0     1:7682345 2:6187345 3:7861245 4:1237865 5:7861234 6:7812354 7:1354286 8:1635472  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7618234 6:7812354 7:8154236 8:1763245  
8 0     1:8762345 2:6137485 3:6127845 4:1237865 5:7861234 6:8712354 7:1854236 8:1524376  
8 0     1:8672345 2:6173485 3:6127845 4:1238765 5:8671234 6:8712354 7:1564832 8:1524376  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6712384 6:7123584 7:1568432 8:1746532  
8 0     1:6723845 2:8617345 3:8612745 4:1782365 5:6178234 6:7123854 7:1632845 8:1723456  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6123784 6:1235784 7:1486532 8:1237465  
8 0     1:6723485 2:8617345 3:6812745 4:8123765 5:6182374 6:1283574 7:1465832 8:1237456  
8 0     1:8762345 2:8671345 3:8671245 4:1236785 5:6781234 6:1723854 7:1238546 8:1235467  
8 0     1:8672345 2:6173485 3:6127845 4:1273865 5:8617234 6:8712354 7:8163425 8:1752436  
8 0     1:8762345 2:6713485 3:6712845 4:1238675 5:8671234 6:8172354 7:1235486 8:1524367  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6712834 6:7123854 7:8156432 8:1723456  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6718234 6:8712354 7:1568342 8:1764325  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6712834 6:7128354 7:8156432 8:1723456  
8 0     1:7628345 2:6813745 3:6182745 4:1823765 5:7618234 6:7182354 7:1584236 8:1234756  
8 0     1:7682345 2:7618345 3:6128745 4:1823765 5:7618234 6:7812354 7:8125436 8:1763245  
8 0     1:7682345 2:7618345 3:6128745 4:1823765 5:7618234 6:7812354 7:1825436 8:1632457  
8 0     1:7628345 2:6817345 3:6182745 4:1823765 5:7618234 6:7182354 7:1584326 8:1234756  
8 0     1:6782345 2:6187345 3:7618245 4:1823765 5:7681234 6:7812354 7:8163542 8:1567234  
8 0     1:6872345 2:6173485 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1652437  
8 0     1:7623485 2:7613485 3:6812745 4:8123765 5:7612834 6:7128354 7:1258436 8:1234756  
8 0     1:6872345 2:6187345 3:6187245 4:1823765 5:6781234 6:7812354 7:1856423 8:1567234  
8 0     1:6872345 2:6187345 3:6172845 4:1238765 5:6871234 6:8712354 7:1564823 8:1564372  
8 0     1:6872345 2:6187345 3:6172485 4:1238765 5:8671234 6:8712354 7:1564823 8:1653472  
8 0     1:6872345 2:6187345 3:6172485 4:1237865 5:8671234 6:8712354 7:1568423 8:1653472  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6781234 6:8712354 7:1564823 8:1576432  
8 0     1:6723845 2:8617345 3:6817245 4:1823765 5:6718234 6:7128354 7:8156423 8:1723456  
8 0     1:7682345 2:7618345 3:6127845 4:1237865 5:7861234 6:7812354 7:1254386 8:1654372  
8 0     1:7682345 2:7618345 3:6127485 4:1237865 5:7861234 6:7812354 7:1254386 8:1653472  
8 0     1:7682345 2:7613845 3:6128745 4:1238765 5:8761234 6:8712354 7:1254386 8:1765423  
8 0     1:7682345 2:7613845 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1675423  
8 0     1:8672345 2:6173485 3:6127845 4:1723865 5:8617234 6:8712354 7:1683245 8:1524376  
8 0     1:6782345 2:6178345 3:7618245 4:1238765 5:7861234 6:7812354 7:1635482 8:1657423  
8 0     1:6872345 2:6173485 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1652437  
8 0     1:7682345 2:6718345 3:6712845 4:1238675 5:6712834 6:1728354 7:1823546 8:1435627  
8 0     1:6723845 2:6173485 3:6812745 4:1827365 5:6712834 6:7128354 7:8156342 8:1723456  
8 0     1:6872345 2:6173845 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1654237  
8 0     1:8672345 2:6173485 3:6127845 4:1273865 5:8617234 6:8712354 7:1634285 8:1572436  
8 0     1:6872345 2:6187345 3:8761245 4:1237865 5:8761234 6:8712354 7:1635842 8:1635472  
8 0     1:6723845 2:6173485 3:7612485 4:1823765 5:7612384 6:7123584 7:1635842 8:1234765  
8 0     1:6782345 2:6178345 3:6127845 4:1283765 5:6781234 6:7812354 7:1564832 8:1567342  
8 0     1:6782345 2:6178345 3:6127845 4:1283765 5:6718234 6:7812354 7:1564832 8:1673425  
8 0     1:6782345 2:6178345 3:6127845 4:1273865 5:6712384 6:7128354 7:1568342 8:1745362  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6781234 6:7812354 7:8156432 8:1567342  
8 0     1:7862345 2:8617345 3:6812475 4:1237685 5:7681234 6:7128354 7:8153426 8:1235476  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:6712384 6:7128354 7:1564283 8:1724536  
8 0     1:7682345 2:7618345 3:6128745 4:1823765 5:7618234 6:7812354 7:1254386 8:1673245  
8 0     1:6723845 2:6173485 3:6127485 4:1827365 5:6712384 6:7123584 7:8156342 8:1723465  
8 0     1:6872345 2:6173845 3:6127845 4:1273865 5:8671234 6:8712354 7:1568342 8:1654237  
8 0     1:6723485 2:6173485 3:6812745 4:8127365 5:6712834 6:7128354 7:8156342 8:1723456  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6712384 6:7182354 7:1564832 8:1745326  
8 0     1:6723485 2:6178345 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1432765  
8 0     1:8762345 2:7861345 3:6127485 4:1237685 5:7861234 6:7123584 7:1825436 8:1253476  
8 0     1:6872345 2:6187345 3:6128745 4:1237685 5:6871234 6:7812354 7:1586432 8:1546732  
8 0     1:7623845 2:6187345 3:6128745 4:1238765 5:7612384 6:8712354 7:1543286 8:1327645  
8 0     1:6872345 2:6187345 3:6187245 4:1238765 5:8671234 6:8712354 7:1564823 8:1654723  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6123874 6:1823574 7:8146532 8:1745326  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7618234 6:7812354 7:1542836 8:1637245  
8 0     1:7682345 2:6183745 3:6128745 4:1237685 5:7681234 6:7812354 7:8154236 8:1547632  
8 0     1:7628345 2:6183745 3:6128745 4:1238765 5:8761234 6:8712354 7:1542386 8:1276543  
8 0     1:7682345 2:6183745 3:6128745 4:1237685 5:7681234 6:7812354 7:1542386 8:1546732  
8 0     1:7628345 2:6178345 3:7612845 4:1238765 5:7612384 6:7123854 7:1385426 8:1245763  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6712384 6:7123584 7:1586432 8:1234675  
8 0     1:7682345 2:7613845 3:6128745 4:1238765 5:7612384 6:8712354 7:1254386 8:1764523  
8 0     1:6872345 2:6187345 3:6128745 4:1287365 5:6817234 6:7812354 7:1863425 8:1567342  
8 0     1:7682345 2:7618345 3:6128745 4:1823765 5:7618234 6:7182354 7:1254386 8:1732456  
8 0     1:7682345 2:6187345 3:7681245 4:1237865 5:7861234 6:7812354 7:1354286 8:1365472  
8 0     1:7623845 2:8613745 3:6812745 4:1823765 5:7618234 6:7128354 7:1584236 8:1234756  
8 0     1:8762345 2:6173485 3:6127845 4:1237865 5:8761234 6:8712354 7:1584326 8:1524376  
8 0     1:7682345 2:6718345 3:6718245 4:8123675 5:6781234 6:8172354 7:8123546 8:1457623  
8 0     1:7862345 2:6817345 3:6812475 4:1237685 5:7681234 6:7182354 7:8153426 8:1235476  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:6712384 6:7123854 7:1564823 8:1274563  
8 0     1:6782345 2:6178345 3:6127845 4:1237685 5:6781234 6:7812354 7:1564832 8:1546732  
8 0     1:6872345 2:6173845 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1654237  
8 0     1:6723845 2:6178345 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1327654  
8 0     1:7682345 2:6718345 3:6718245 4:1238675 5:8671234 6:8172354 7:8123546 8:1765423  
8 0     1:6723485 2:8617345 3:7681245 4:8123765 5:7618234 6:7128354 7:1863542 8:1234567  
8 0     1:6723845 2:6173485 3:7861245 4:1823765 5:7612834 6:7123854 7:1683542 8:1234576  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:8612374 6:8123574 7:1846532 8:1654723  
8 0     1:6723485 2:8617345 3:6812745 4:8123765 5:6182374 6:1283574 7:1465382 8:1273456  
8 0     1:7682345 2:6718345 3:6712845 4:1238675 5:6712834 6:1782354 7:1823546 8:1435267  
8 0     1:8762345 2:7681345 3:6812745 4:1237685 5:7681234 6:7182354 7:1825436 8:1235476  
8 0     1:8762345 2:7618345 3:6128745 4:1238765 5:8761234 6:8712354 7:1254386 8:1543276  
8 0     1:8762345 2:7618345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1543267  
8 0     1:7682345 2:7613845 3:6128745 4:1238765 5:7612384 6:7812354 7:1254386 8:1674523  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7681234 6:7812354 7:1635482 8:1567432  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6712384 6:7123584 7:1564832 8:1274653  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6123874 6:1238574 7:1465832 8:1274563  
8 0     1:8762345 2:7613845 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1542367  
8 0     1:8672345 2:8617345 3:6812745 4:1273685 5:6871234 6:7128354 7:1586342 8:1235467  
8 0     1:7623845 2:6187345 3:6128745 4:1238765 5:7612384 6:7812354 7:1543286 8:1326745  
8 0     1:7682345 2:6187345 3:6128745 4:8123765 5:7681234 6:7812354 7:1543286 8:1456732  
8 0     1:8762345 2:6173845 3:6128475 4:1238765 5:8761234 6:8712354 7:1534826 8:1542376  
8 0     1:6782345 2:6178345 3:6127845 4:8123765 5:6781234 6:7812354 7:1564832 8:1456732  
8 0     1:6782345 2:6178345 3:6127845 4:1823765 5:6781234 6:7812354 7:1564832 8:1567324  
8 0     1:6723845 2:8617345 3:8612745 4:1872365 5:6187234 6:7123854 7:8163245 8:1723456  
8 0     1:8672345 2:8617345 3:8612745 4:1237685 5:7681234 6:7123854 7:1685432 8:1235476  
8 0     1:6723845 2:8617345 3:6817245 4:1823765 5:6178234 6:7128354 7:1642385 8:1723456  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6128374 6:1823574 7:1846532 8:1734526  
8 0     1:6723845 2:6178345 3:7612845 4:1238765 5:7612384 6:8712354 7:1635482 8:1327645  
8 0     1:8672345 2:8617345 3:6812745 4:1237685 5:6812374 6:1283574 7:1465832 8:1237546  
8 0     1:7682345 2:6713845 3:6712845 4:1238675 5:6712384 6:8172354 7:8123546 8:1764523  
8 0     1:6782345 2:6178345 3:6128745 4:1278365 5:6172834 6:7182354 7:1638425 8:1734526  
8 0     1:8672345 2:6178345 3:8617245 4:1238765 5:8671234 6:8712354 7:1564823 8:1354276  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6712834 6:7123854 7:1856432 8:1234567  
8 0     1:6872345 2:6187345 3:6182745 4:1273685 5:6871234 6:8712354 7:1568342 8:1546723  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7618234 6:7182354 7:1584236 8:1324756  
8 0     1:7682345 2:6183745 3:6128745 4:1823765 5:7618234 6:7182354 7:1548236 8:1327456  
8 0     1:7682345 2:8613745 3:6127485 4:1237865 5:7861234 6:7812354 7:1542386 8:1625347  
8 0     1:8762345 2:7613485 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1524367  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7681234 6:7812354 7:8125436 8:1576342  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7681234 6:7812354 7:1254386 8:1567342  
8 0     1:7623485 2:6138745 3:6127845 4:1238765 5:8761234 6:8712354 7:1542836 8:1423765  
8 0     1:7682345 2:6718345 3:6712845 4:1238675 5:6712384 6:1782354 7:1823546 8:1453267  
8 0     1:8672345 2:8617345 3:6812745 4:1273685 5:6817234 6:7128354 7:1863425 8:1235467  
8 0     1:7682345 2:6713845 3:6712845 4:1238675 5:8671234 6:8172354 7:8123546 8:1765423  
8 0     1:6723845 2:6871345 3:6812745 4:1823675 5:6718234 6:7182354 7:1285463 8:1234567  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6718234 6:7182354 7:1564832 8:1743256  
8 0     1:6782345 2:6178345 3:6128745 4:8123765 5:6781234 6:7812354 7:1564382 8:1456732  
8 0     1:6872345 2:6173485 3:6127845 4:1273865 5:8671234 6:8712354 7:1568342 8:1652437  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1276543  
8 0     1:6872345 2:6187345 3:6812745 4:1273865 5:8671234 6:8712354 7:1568342 8:1365472  
8 0     1:6723485 2:6713845 3:6127845 4:1238675 5:8671234 6:8712354 7:1254683 8:1423765  
8 0     1:8672345 2:6178345 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1543276  
8 0     1:6723845 2:6173845 3:7681245 4:1283765 5:7612834 6:7128354 7:1863542 8:1234567  
8 0     1:7623845 2:6713485 3:6781245 4:1823675 5:6712834 6:1728354 7:1283546 8:1234567  
8 0     1:7682345 2:6138745 3:6128745 4:1238765 5:7612384 6:7123584 7:1542386 8:1746523  
8 0     1:7628345 2:6178345 3:7612845 4:1238765 5:8761234 6:8712354 7:1354826 8:1276543  
8 0     1:6872345 2:6817345 3:6127845 4:8127365 5:6817234 6:8712354 7:1683425 8:1245637  
8 0     1:8762345 2:7613485 3:6127845 4:1237865 5:8761234 6:8712354 7:1258436 8:1524376  
8 0     1:7623485 2:6713485 3:6781245 4:8123675 5:6712834 6:1728354 7:1283546 8:1234567  
8 0     1:6723845 2:6173845 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1237654  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7618234 6:7812354 7:8125436 8:1763425  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7618234 6:7812354 7:1825436 8:1634257  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7618234 6:7812354 7:1254386 8:1673425  
8 0     1:6723485 2:6173485 3:6817245 4:8123765 5:6712834 6:7128354 7:8156423 8:1723456  
8 0     1:6782345 2:6817345 3:6812745 4:1237865 5:7861234 6:7812354 7:8165432 8:1236547  
8 0     1:6723845 2:6178345 3:6172845 4:1238765 5:6712384 6:7123584 7:8156423 8:1732465  
8 0     1:6872345 2:6187345 3:6817245 4:1238765 5:8671234 6:8712354 7:1564823 8:1365472  
8 0     1:6723485 2:8617345 3:6817245 4:8123765 5:6718234 6:7128354 7:8156423 8:1723456  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7618234 6:7182354 7:1254386 8:1734256  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7812354 7:8125436 8:1763452  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7812354 7:1825436 8:1634527  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7812354 7:1285436 8:1634572  
8 0     1:7682345 2:7618345 3:6128745 4:1283765 5:7612834 6:7812354 7:1258436 8:1634752  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7612384 6:7182354 7:1635482 8:1745326  
8 0     1:6723485 2:6173485 3:7681245 4:8123765 5:7612834 6:7128354 7:1863542 8:1234567  
8 0     1:6723485 2:6173485 3:7681245 4:8123765 5:7612834 6:7128354 7:1683542 8:1234576  
8 0     1:6782345 2:6718345 3:6128745 4:1823675 5:6781234 6:7812354 7:8125463 8:1567324  
8 0     1:6782345 2:6718345 3:6128745 4:1823675 5:6718234 6:7812354 7:8125463 8:1673245  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:8671234 6:8712354 7:1568432 8:1276543  
8 0     1:6723845 2:6713845 3:6127845 4:1238675 5:8671234 6:8712354 7:1254683 8:1237654  
8 0     1:8672345 2:8617345 3:8612745 4:1273685 5:6817234 6:7123854 7:8163425 8:1723546  
8 0     1:8672345 2:8617345 3:8612745 4:1273685 5:6817234 6:7123854 7:1863425 8:1235467  
8 0     1:6723845 2:6178345 3:6172845 4:1238765 5:6712384 6:7123584 7:1856423 8:1324657  
8 0     1:6723845 2:6173485 3:6817245 4:1823765 5:6712834 6:7128354 7:1856423 8:1234567  
8 0     1:6872345 2:6187345 3:6817245 4:1237865 5:6781234 6:7812354 7:1856423 8:1356472  
8 0     1:6723845 2:6173845 3:6172485 4:1283765 5:6712384 6:7123584 7:8156423 8:1723465  
8 0     1:8672345 2:8617345 3:8617245 4:1237685 5:6781234 6:7123854 7:1856423 8:1235467  
8 0     1:6872345 2:6187345 3:6182745 4:1723865 5:8617234 6:8712354 7:1683245 8:1654723  
8 0     1:6872345 2:6187345 3:6128745 4:8123765 5:6812374 6:8123574 7:1846532 8:1456732  
8 0     1:6872345 2:6187345 3:6127845 4:8127365 5:6871234 6:8712354 7:1568342 8:1456372  
8 0     1:8672345 2:6173485 3:6127845 4:1273865 5:8617234 6:8712354 7:1863425 8:1524367  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6712384 6:7128354 7:1564832 8:1274536  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6128374 6:1283574 7:1465382 8:1273456  
8 0     1:7682345 2:6183745 3:6182745 4:8123765 5:7681234 6:7812354 7:8154236 8:1457623  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6123874 6:1283574 7:8146532 8:1745362  
8 0     1:7682345 2:6718345 3:6712845 4:1238675 5:6712384 6:1723854 7:1823546 8:1456327  
8 0     1:7682345 2:6718345 3:6712845 4:1238675 5:6712384 6:1723854 7:1283546 8:1456372  
8 0     1:6872345 2:6187345 3:6182745 4:8123765 5:6781234 6:7812354 7:1856432 8:1456723  
8 0     1:7862345 2:7861345 3:8612745 4:1237685 5:7681234 6:7123854 7:8125436 8:1235476  
8 0     1:7623485 2:6137485 3:6812745 4:8123765 5:7612834 6:7128354 7:1584236 8:1234756  
8 0     1:8762345 2:6138745 3:6128745 4:1238765 5:8761234 6:7812354 7:1542386 8:1542367  
8 0     1:8762345 2:6173485 3:6128475 4:1238765 5:8761234 6:8712354 7:1534826 8:1524376  
8 0     1:7682345 2:7613845 3:6128745 4:1238765 5:7612384 6:7123854 7:1254386 8:1745623  
8 0     1:6782345 2:6178345 3:6172845 4:1283765 5:6178234 6:7182354 7:1648235 8:1734256  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6812374 6:8123574 7:1846532 8:1567324  
8 0     1:7682345 2:6187345 3:6128745 4:1238765 5:7612384 6:7182354 7:1543286 8:1745326  
8 0     1:8762345 2:6178345 3:6128475 4:1238765 5:8761234 6:8712354 7:1534826 8:1543276  
8 0     1:6872345 2:6187345 3:6182745 4:1273685 5:6871234 6:7812354 7:1586342 8:1546723  
8 0     1:6872345 2:6187345 3:6128745 4:8127365 5:6871234 6:8712354 7:1568342 8:1456732  
8 0     1:6872345 2:8617345 3:6172485 4:1237865 5:8671234 6:8712354 7:1568423 8:1625347  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6178234 6:8712354 7:1648235 8:1764325  
8 0     1:7682345 2:6187345 3:6182745 4:1237685 5:7681234 6:7812354 7:1543286 8:1546723  
8 0     1:8762345 2:6137845 3:6127845 4:1238765 5:8761234 6:8712354 7:1548236 8:1542376  
8 0     1:8762345 2:6137845 3:6127845 4:1237865 5:8761234 6:8712354 7:1584236 8:1542376  
8 0     1:7862345 2:7861345 3:6812745 4:1237685 5:7681234 6:7128354 7:8125436 8:1235476  
8 0     1:6723485 2:8617345 3:6817245 4:8123765 5:6187234 6:7128354 7:8164235 8:1723456  
8 0     1:7682345 2:6718345 3:6718245 4:1236785 5:6781234 6:8172354 7:8123546 8:1547623  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:6172384 6:7123584 7:1683425 8:1274653  
8 0     1:7682345 2:6718345 3:6712845 4:1823675 5:6718234 6:1872354 7:1823546 8:1324576  
8 0     1:7682345 2:6718345 3:6712845 4:1823675 5:6718234 6:1782354 7:1823546 8:1324567  
8 0     1:6872345 2:6187345 3:6127845 4:8127365 5:6817234 6:8712354 7:1683425 8:1456372  
8 0     1:6782345 2:6178345 3:7681245 4:1237685 5:7681234 6:7812354 7:1635482 8:1354672  
8 0     1:6723845 2:6173845 3:6127845 4:1273865 5:8671234 6:8712354 7:1563842 8:1273654  
8 0     1:6728345 2:6178345 3:6127845 4:1273865 5:6712384 6:7123854 7:1568342 8:1274563  
8 0     1:7862345 2:6817345 3:6812745 4:1237685 5:7681234 6:7182354 7:8154326 8:1235476  
8 0     1:8762345 2:6137845 3:6127845 4:1237865 5:7861234 6:8712354 7:1854236 8:1542376  
8 0     1:6782345 2:6718345 3:6128745 4:1283675 5:6718234 6:7812354 7:8125463 8:1673425  
8 0     1:7862345 2:7861345 3:6127485 4:1237685 5:7861234 6:7123584 7:8125436 8:1253476  
8 0     1:6728345 2:6178345 3:7612845 4:1238765 5:7612384 6:7123854 7:1638542 8:1245763  
8 0     1:7682345 2:7613845 3:6128745 4:1238765 5:7612384 6:7123584 7:1254386 8:1746523  
8 0     1:7682345 2:7613485 3:6128745 4:1238765 5:8761234 6:8712354 7:1254386 8:1765243  
8 0     1:7682345 2:7613485 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1675243  
8 0     1:7682345 2:6187345 3:8612475 4:1237865 5:7861234 6:7812354 7:1534286 8:1635472  
8 0     1:7682345 2:6187345 3:6128745 4:1283765 5:7681234 6:7812354 7:1543286 8:1567342  
8 0     1:7628345 2:6178345 3:6128745 4:1238765 5:8761234 6:8712354 7:1543826 8:1276543  
8 0     1:8672345 2:8671345 3:6812745 4:1236875 5:6871234 6:7128354 7:1254863 8:1235467  
8 0     1:7862345 2:7681345 3:6812745 4:1237685 5:7681234 6:7182354 7:8125436 8:1235476  
8 0     1:6723845 2:8617345 3:7681245 4:1823765 5:7618234 6:7128354 7:1863542 8:1234567  
8 0     1:6723485 2:8617345 3:7681245 4:8123765 5:7618234 6:7128354 7:1683542 8:1234576  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6178234 6:7812354 7:1648235 8:1674325  
8 0     1:6782345 2:6178345 3:6172845 4:1283765 5:6172834 6:7812354 7:1648235 8:1673452  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6172834 6:7812354 7:1648235 8:1674352  
8 0     1:6872345 2:6178345 3:6187245 4:1238765 5:8671234 6:8712354 7:1564823 8:1654273  
8 0     1:6782345 2:6178345 3:6172845 4:8123765 5:6781234 6:7812354 7:1564823 8:1456732  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:8165432 8:1723456  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:1865432 8:1234567  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:7618234 6:7128354 7:1685432 8:1234576  
8 0     1:6782345 2:6178345 3:6128745 4:1278365 5:6712834 6:7128354 7:1563842 8:1734562  
8 0     1:7682345 2:8671345 3:6712485 4:1238675 5:8671234 6:8172354 7:8123546 8:1762534  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6812374 6:8123574 7:1846532 8:1567342  
8 0     1:6872345 2:6178345 3:6127845 4:1278365 5:6817234 6:8712354 7:1683425 8:1563427  
8 0     1:6872345 2:6187345 3:6128745 4:1287365 5:6871234 6:8712354 7:1568342 8:1567342  
8 0     1:6782345 2:6187345 3:6182745 4:1237685 5:6781234 6:7812354 7:8156432 8:1546723  
8 0     1:6782345 2:6187345 3:6128745 4:8123765 5:6781234 6:7812354 7:8156432 8:1456732  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6712834 6:7128354 7:8156432 8:1723456  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6712834 6:7128354 7:1564382 8:1273456  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6712834 6:7123854 7:1564382 8:1273456  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6871234 6:8712354 7:1568432 8:1567342  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6871234 6:7812354 7:1586432 8:1567342  
8 0     1:7682345 2:6718345 3:6712845 4:1283675 5:6718234 6:1872354 7:1823546 8:1342576  
8 0     1:7682345 2:6718345 3:6712845 4:1283675 5:6718234 6:1782354 7:1823546 8:1342567  
8 0     1:7682345 2:6718345 3:6712845 4:1283675 5:6712834 6:8172354 7:8123546 8:1763452  
8 0     1:6872345 2:6187345 3:6127845 4:1273865 5:6187234 6:8712354 7:1683425 8:1643725  
8 0     1:7862345 2:7618345 3:8612745 4:1237865 5:7861234 6:7812354 7:1254386 8:1354726  
8 0     1:7862345 2:7618345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1754326  
8 0     1:7862345 2:7618345 3:6128745 4:1238765 5:7861234 6:7812354 7:1254386 8:1574326  
8 0     1:6782345 2:6187345 3:6178245 4:1823765 5:6781234 6:7812354 7:1564283 8:1567234  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6128374 6:1283574 7:1465832 8:1237456  
8 0     1:8672345 2:8617345 3:6817245 4:1237685 5:6871234 6:7128354 7:1586423 8:1235467  
8 0     1:7682345 2:6183745 3:6812745 4:1237685 5:7681234 6:7812354 7:1542386 8:1354672  
8 0     1:6723485 2:6173485 3:6127485 4:8123765 5:6712384 6:7123584 7:8156432 8:1723465  
8 0     1:6723485 2:6173485 3:6127485 4:8123765 5:6712384 6:7123584 7:1564382 8:1273465  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:1823574 7:1846532 8:1745326  
8 0     1:6872345 2:6187345 3:6128745 4:8123765 5:6871234 6:8712354 7:1568432 8:1456732  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:1283574 7:1846532 8:1745362  
8 0     1:6872345 2:6187345 3:6128745 4:8123765 5:6871234 6:7812354 7:1586432 8:1456732  
8 0     1:6872345 2:6187345 3:8617245 4:1237865 5:8671234 6:8712354 7:1568423 8:1635472  
8 0     1:6723845 2:6173485 3:6172485 4:1823765 5:6712384 6:7123584 7:1856423 8:1234657  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6123874 6:1238574 7:1846532 8:1745632  
8 0     1:7862345 2:7618345 3:6128745 4:1237865 5:7861234 6:7812354 7:1254386 8:1547326  
8 0     1:6782345 2:6178345 3:6172845 4:1823765 5:6178234 6:7182354 7:1648235 8:1732456  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:6172834 6:8712354 7:1648235 8:1276435  
8 0     1:7623845 2:6718345 3:6712845 4:1238675 5:6712384 6:8172354 7:1238546 8:1326457  
8 0     1:6782345 2:6187345 3:6128745 4:1287365 5:6178234 6:7182354 7:1634285 8:1734256  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6718234 6:7812354 7:8156432 8:1674325  
8 0     1:7862345 2:7618345 3:6127845 4:1237865 5:7861234 6:7812354 7:1254386 8:1543726  
8 0     1:7862345 2:7618345 3:6127485 4:1237865 5:7861234 6:7812354 7:1254386 8:1534726  
8 0     1:7628345 2:7618345 3:6128745 4:1238765 5:8761234 6:8712354 7:1254386 8:1276543  
8 0     1:7628345 2:7618345 3:6128745 4:1238765 5:8761234 6:7812354 7:1254386 8:1267543  
8 0     1:7628345 2:7618345 3:6128745 4:1238765 5:7612834 6:7812354 7:1254386 8:1267435  
8 0     1:6728345 2:8617345 3:6187245 4:1823765 5:6178234 6:7128354 7:1642385 8:1723456  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6718234 6:7812354 7:1568432 8:1674325  
8 0     1:6872345 2:6187345 3:6128745 4:1283765 5:6128374 6:8123574 7:1846532 8:1673452  
8 0     1:6782345 2:6178345 3:7612845 4:1237685 5:7681234 6:7812354 7:1635482 8:1546732  
8 0     1:6723485 2:6178345 3:7612845 4:1238765 5:8761234 6:8712354 7:1635482 8:1432765  
8 0     1:7628345 2:7618345 3:6128745 4:1238765 5:7612384 6:8712354 7:1254386 8:1276453  
8 0     1:6723845 2:6173845 3:6172485 4:1283765 5:6712384 6:7123584 7:1568423 8:1234765  
8 0     1:6872345 2:8617345 3:6172845 4:1238765 5:8671234 6:8712354 7:1564823 8:1625437  
8 0     1:6782345 2:6187345 3:6187245 4:8123765 5:6781234 6:7812354 7:8156423 8:1456723  
8 0     1:6782345 2:6178345 3:7612845 4:1238765 5:7612384 6:7128354 7:1635482 8:1745362  
8 0     1:7628345 2:7618345 3:6128745 4:1238765 5:7612384 6:7812354 7:1254386 8:1267453  
8 0     1:7628345 2:7618345 3:6128745 4:1238765 5:7612384 6:7128354 7:1254386 8:1274536  
8 0     1:6782345 2:6187345 3:6187245 4:1823765 5:6781234 6:7812354 7:8156423 8:1567234  
8 0     1:7623845 2:6718345 3:6712845 4:1238675 5:6712384 6:8172354 7:1235846 8:1326475  
8 0     1:7623845 2:6718345 3:6712845 4:1238675 5:6712384 6:8172354 7:1235486 8:1326745  
8 0     1:7623845 2:6718345 3:6712845 4:1238675 5:6712384 6:1723584 7:1238546 8:1324657  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6172384 6:7812354 7:1648235 8:1674532  
8 0     1:7628345 2:7618345 3:6128745 4:1238765 5:7612384 6:7123854 7:1254386 8:1274563  
8 0     1:6872345 2:6817345 3:8617245 4:1238765 5:8671234 6:8712354 7:1564823 8:1263547  
8 0     1:6782345 2:6178345 3:6172845 4:1823765 5:6718234 6:7812354 7:1564823 8:1673245  
8 0     1:8672345 2:6173485 3:6127845 4:1273865 5:8671234 6:8712354 7:1586342 8:1524367  
8 0     1:7628345 2:7618345 3:6128745 4:1238765 5:7612384 6:7123584 7:1254386 8:1274653  
8 0     1:7628345 2:7613845 3:6182745 4:1283765 5:7612834 6:7128354 7:1254836 8:1237456  
8 0     1:6723845 2:6178345 3:6172845 4:1238765 5:6712384 6:8712354 7:1564823 8:1327645  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712384 6:8712354 7:1564823 8:1764532  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:6712384 6:7123584 7:1564283 8:1724653  
8 0     1:6872345 2:6187345 3:6187245 4:8123765 5:6781234 6:7812354 7:1856423 8:1456723  
8 0     1:6782345 2:6178345 3:6172845 4:1238765 5:6712384 6:7182354 7:1564823 8:1745326  
8 0     1:8672345 2:8617345 3:8617245 4:1237685 5:6871234 6:7123854 7:1586423 8:1235467  
8 0     1:6872345 2:6817345 3:6812745 4:1237865 5:8761234 6:8712354 7:1658432 8:1236547  
8 0     1:6872345 2:6817345 3:6128745 4:1238765 5:8761234 6:8712354 7:1654382 8:1265437  
8 0     1:6872345 2:6817345 3:6127845 4:1238765 5:8761234 6:8712354 7:1654832 8:1265437  
8 0     1:6872345 2:6817345 3:6127845 4:1237865 5:8761234 6:8712354 7:1658432 8:1265437  
8 0     1:6872345 2:6817345 3:6127845 4:1237865 5:7861234 6:8712354 7:1685432 8:1265437  
8 0     1:6872345 2:6817345 3:6127845 4:1237865 5:7861234 6:7812354 7:1865432 8:1265437  
8 0     1:6872345 2:6187345 3:8127645 4:7123685 5:6871234 6:8712543 7:1456832 8:1354672  
8 0     1:7682345 2:7618345 3:1286745 4:1283675 5:6781234 6:8127543 7:8125436 8:1576342  
8 0     1:7682345 2:6183745 3:1287645 4:1238765 5:7861234 6:7812543 7:1542386 8:1657432  
8 0     1:6872345 2:6871345 3:6127845 4:1237865 5:7861234 6:8712354 7:1268543 8:1265437  
8 0     1:6782345 2:6178345 3:1278645 4:1238765 5:6127384 6:8712543 7:1648352 8:1764532  
8 0     1:6872345 2:6187345 3:8127645 4:1237685 5:6812734 6:7812543 7:1864352 8:1354672  
8 0     1:8672345 2:6817345 3:1276485 4:1237685 5:6812734 6:7182543 7:1643852 8:1257346  
8 0     1:7682345 2:7618345 3:6781245 4:1238675 5:8671234 6:8127354 7:8123546 8:1376542  
8 0     1:6872345 2:6713845 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1654237  
8 0     1:6872345 2:6187345 3:1287645 4:7123685 5:6871234 6:8712543 7:1456832 8:1546732  
8 0     1:6872345 2:6187345 3:1287645 4:7123685 5:6871234 6:7812543 7:1458632 8:1546732  
8 0     1:6872345 2:6173845 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1654237  
8 0     1:7682345 2:7618345 3:8126745 4:1236785 5:6781234 6:8127543 7:8125436 8:1354762  
8 0     1:7682345 2:7618345 3:1826745 4:8123675 5:6781234 6:8127543 7:8125436 8:1457623  
8 0     1:6782345 2:6187345 3:1827645 4:8123675 5:6781234 6:7812543 7:8154632 8:1456723  
8 0     1:6823475 2:6183745 3:1287645 4:1238765 5:7612384 6:7812543 7:1423865 8:1674532  
8 0     1:8762345 2:8761345 3:8761245 4:1236785 5:6781234 6:1237854 7:1238546 8:1235467  
8 0     1:7682345 2:7618345 3:1287645 4:1238765 5:7681234 6:7812543 7:1254386 8:1567432  
8 0     1:7682345 2:6183745 3:1287645 4:1238765 5:7681234 6:7812543 7:1542386 8:1567432  
8 0     1:6872345 2:6187345 3:6817245 4:1237865 5:7861234 6:7812354 7:1865423 8:1365472  
8 0     1:6872345 2:6187345 3:6871245 4:7123865 5:8671234 6:8712354 7:1345682 8:1365472  
8 0     1:6782345 2:6178345 3:1278645 4:1238675 5:6712384 6:8712543 7:1546832 8:1764532  
8 0     1:6872345 2:6817345 3:6712845 4:8712365 5:6871234 6:8712354 7:1345682 8:1245637  
8 0     1:7682345 2:7618345 3:1287645 4:1823765 5:7681234 6:7812543 7:1254386 8:1567324  
8 0     1:6872345 2:8617345 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1625437  
8 0     1:8672345 2:8617345 3:1276845 4:1237865 5:8612734 6:7125483 7:1684352 8:1254376  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:6128734 6:8712543 7:1864352 8:1764352  
8 0     1:8623745 2:6134785 3:7126845 4:1723685 5:8612734 6:1257843 7:1234865 8:1527436  
8 0     1:8672345 2:6817345 3:1726485 4:1236875 5:6871234 6:7182543 7:1548623 8:1253467  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:6812734 6:7128543 7:1643852 8:1257346  
8 0     1:8672345 2:8617345 3:1276845 4:1237685 5:8612734 6:7125843 7:1864352 8:1254367  
8 0     1:6782345 2:6178345 3:6178245 4:7123865 5:8671234 6:8712354 7:1456823 8:1765423  
8 0     1:6728345 2:6173485 3:1827645 4:1823675 5:6712834 6:7125843 7:1854632 8:1234657  
8 0     1:6782345 2:6178345 3:7128645 4:1283675 5:6781234 6:8712543 7:1354682 8:1576342  
8 0     1:6872345 2:6178345 3:6127845 4:1782365 5:6871234 6:8712354 7:1568324 8:1563247  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6172834 6:8712354 7:1684325 8:1643527  
8 0     1:6872345 2:6187345 3:1267485 4:1236785 5:6871234 6:7812543 7:1584362 8:1534672  
8 0     1:6823745 2:7618345 3:6712845 4:1728365 5:6172834 6:1827354 7:1823456 8:1345276  
8 0     1:6782345 2:6781345 3:6128745 4:8123765 5:7681234 6:7812354 7:8126543 8:1245673  
8 0     1:8762345 2:6137845 3:1278645 4:1237865 5:8761234 6:8712543 7:1584236 8:1542376  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6712384 6:8127543 7:1253846 8:1647532  
8 0     1:7628345 2:6183745 3:1286745 4:1238765 5:7612384 6:8125473 7:1542386 8:1267453  
8 0     1:8672345 2:8617345 3:1726485 4:1236785 5:6871234 6:7128543 7:1584623 8:1253467  
8 0     1:6782345 2:6178345 3:1278645 4:1237865 5:8612734 6:8712543 7:1684352 8:1765432  
8 0     1:6823745 2:7618345 3:7618245 4:1723865 5:8617234 6:8123754 7:8123456 8:1765423  
8 0     1:6238475 2:6183745 3:1287645 4:1238765 5:7861234 6:7812543 7:1423865 8:1326574  
8 0     1:7682345 2:7618345 3:1287645 4:1283765 5:7618234 6:7182543 7:1254386 8:1734256  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6187234 6:8712354 7:1684325 8:1647325  
8 0     1:7628345 2:7613485 3:1826475 4:1823675 5:6712834 6:1278543 7:1285346 8:1234567  
8 0     1:8672345 2:7861345 3:6812745 4:1237685 5:7681234 6:7128354 7:1682543 8:1235476  
8 0     1:6723845 2:6173845 3:6712845 4:1238765 5:8671234 6:8712354 7:1356482 8:1237654  
8 0     1:6872345 2:6187345 3:1278645 4:1236875 5:6871234 6:7812543 7:1548632 8:1546372  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6172834 6:8712354 7:1648325 8:1764352  
8 0     1:6728345 2:6178345 3:6127845 4:7123865 5:8671234 6:8712354 7:1456832 8:1276543  
8 0     1:7682345 2:7618345 3:6718245 4:1238675 5:8671234 6:8127354 7:8123546 8:1765423  
8 0     1:6823745 2:7618345 3:6718245 4:1723865 5:8617234 6:8127354 7:8123456 8:1765423  
8 0     1:6872345 2:8671345 3:6127845 4:1238765 5:8671234 6:8712354 7:1256483 8:1625437  
8 0     1:8762345 2:8761345 3:1267485 4:1236785 5:6871234 6:1278543 7:1258436 8:1253467  
8 0     1:6723845 2:6178345 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1327654  
8 0     1:7682345 2:6183745 3:1287645 4:1238765 5:8761234 6:7812543 7:1542386 8:1675432  
8 0     1:6238745 2:6134875 3:8712645 4:1782365 5:6127834 6:1257843 7:1238465 8:1234657  
8 0     1:8672345 2:8617345 3:8671245 4:1237685 5:6781234 6:7123854 7:1385642 8:1235467  
8 0     1:8672345 2:8617345 3:1276845 4:7123865 5:8671234 6:7125483 7:1456832 8:1254376  
8 0     1:6728345 2:6178345 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1276543  
8 0     1:7862345 2:6137485 3:1267845 4:1237865 5:7861234 6:1254873 7:8154236 8:1524376  
8 0     1:7682345 2:7618345 3:1286475 4:1823675 5:6781234 6:8127543 7:8125346 8:1576324  
8 0     1:6872345 2:6187345 3:6182745 4:1237685 5:6817234 6:7812354 7:1864325 8:1546723  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:6812734 6:7128543 7:1648352 8:1253746  
8 0     1:6782345 2:6178345 3:6178245 4:7123685 5:6871234 6:8712354 7:1456823 8:1754623  
8 0     1:7682345 2:7618345 3:1286745 4:1236785 5:6781234 6:8127543 7:8125436 8:1547632  
8 0     1:6872345 2:6173485 3:6127845 4:7123865 5:8671234 6:8712354 7:1456832 8:1652437  
8 0     1:6872345 2:6713485 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1652437  
8 0     1:6723845 2:6178345 3:6127845 4:7123865 5:6712384 6:7123584 7:1456832 8:1327465  
8 0     1:6872345 2:8617345 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1625437  
8 0     1:6872345 2:6187345 3:6128745 4:1237865 5:6187234 6:7812354 7:1864325 8:1647325  
8 0     1:6872345 2:6187345 3:1287645 4:1237865 5:6128734 6:7812543 7:1864352 8:1647352  
8 0     1:6238745 2:6134875 3:7812645 4:1782365 5:6128734 6:1257843 7:1283465 8:1234675  
8 0     1:6823745 2:7618345 3:6718245 4:1723865 5:8617234 6:8127354 7:1823456 8:1654237  
8 0     1:6238745 2:6134785 3:7812645 4:1782365 5:6128734 6:1258743 7:1823465 8:1234765  
8 0     1:6782345 2:6178345 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1765432  
8 0     1:6872345 2:6713485 3:6127845 4:1238765 5:8761234 6:8712354 7:1265483 8:1652437  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:8612734 6:8125743 7:1283465 8:1654372  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:8612734 6:8125743 7:1238465 8:1654732  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:8612734 6:8125743 7:1234865 8:1657432  
8 0     1:8762345 2:8761345 3:1267485 4:1236785 5:6781234 6:1278543 7:1285436 8:1253467  
8 0     1:6728345 2:6178345 3:7128645 4:1238675 5:6712384 6:8712543 7:8135462 8:1726453  
8 0     1:6872345 2:6187345 3:6871245 4:1237865 5:7861234 6:7812354 7:1386542 8:1365472  
8 0     1:6728345 2:6178345 3:7128645 4:1238675 5:6712384 6:8712543 7:1354862 8:1267453  
8 0     1:6782345 2:6178345 3:6172845 4:8712365 5:6871234 6:8712354 7:1456823 8:1745632  
8 0     1:6872345 2:6187345 3:6817245 4:1238765 5:8761234 6:8712354 7:1654823 8:1365472  
8 0     1:6823745 2:7613845 3:7612845 4:1723865 5:8617234 6:8123754 7:1234856 8:1657423  
8 0     1:7623845 2:7618345 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1326754  
8 0     1:8672345 2:6817345 3:1267845 4:1236875 5:6871234 6:7182543 7:1548362 8:1254367  
8 0     1:6872345 2:6781345 3:6812745 4:1237865 5:7861234 6:7812354 7:1826543 8:1236547  
8 0     1:6872345 2:6713485 3:6127845 4:1237865 5:8761234 6:8712354 7:1265843 8:1652437  
8 0     1:8762345 2:7861345 3:1278645 4:1237865 5:7861234 6:8712543 7:1825436 8:1254376  
8 0     1:6723845 2:6173485 3:8617245 4:7182365 5:6712834 6:7123854 7:8145623 8:1723456  
8 0     1:8672345 2:8617345 3:8617245 4:7123685 5:6871234 6:7123854 7:1458623 8:1235467  
8 0     1:8672345 2:6178345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1543276  
8 0     1:7682345 2:7618345 3:1287645 4:1283765 5:7681234 6:7812543 7:1254386 8:1567342  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6172834 6:7812354 7:1648325 8:1674352  
8 0     1:7682345 2:7618345 3:1286745 4:1236875 5:6781234 6:8127543 7:8125436 8:1574632  
8 0     1:6723845 2:6173485 3:6817245 4:7182365 5:6712834 6:7128354 7:8145623 8:1723456  
8 0     1:6823745 2:6183475 3:7126845 4:1723685 5:6812734 6:8125743 7:8123465 8:1754362  
8 0     1:6823745 2:6183475 3:7126845 4:1723685 5:6812734 6:8125743 7:1234685 8:1574362  
8 0     1:6872345 2:6187345 3:1287645 4:1237865 5:6182734 6:7812543 7:1864352 8:1647325  
8 0     1:8762345 2:6134785 3:6127845 4:1237865 5:8761234 6:8712354 7:1582436 8:1524376  
8 0     1:6237485 2:6134785 3:8712645 4:8172365 5:6127834 6:1257843 7:1234865 8:1273465  
8 0     1:6872345 2:6173845 3:6127845 4:1723865 5:8671234 6:8712354 7:1568324 8:1654237  
8 0     1:6823475 2:6183745 3:1287645 4:1823765 5:7681234 6:7812543 7:1842365 8:1563247  
8 0     1:6872345 2:8671345 3:6127845 4:1238765 5:8761234 6:8712354 7:1265483 8:1625437  
8 0     1:6723845 2:6178345 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1327654  
8 0     1:6782345 2:6178345 3:6172845 4:7812365 5:6871234 6:8712354 7:1456823 8:1475632  
8 0     1:6872345 2:6178345 3:1728645 4:1238675 5:6871234 6:8712543 7:1546823 8:1564327  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:6127384 6:7812543 7:1864352 8:1645327  
8 0     1:6872345 2:6173485 3:6127845 4:1723865 5:8671234 6:8712354 7:1568324 8:1652437  
8 0     1:8762345 2:7681345 3:1267845 4:1236785 5:6781234 6:1827543 7:1825436 8:1254376  
8 0     1:6782345 2:6178345 3:1728645 4:1283675 5:6781234 6:8712543 7:1546823 8:1576342  
8 0     1:8672345 2:8617345 3:8671245 4:1236785 5:6781234 6:7123854 7:1385462 8:1235467  
8 0     1:6723485 2:6173845 3:1276845 4:1238675 5:8671234 6:7125483 7:1546832 8:1423765  
8 0     1:6728345 2:6178345 3:1287645 4:1238675 5:6712384 6:8712543 7:1546382 8:1276453  
8 0     1:7682345 2:7618345 3:1286745 4:1238675 5:6718234 6:8127543 7:8125436 8:1764325  
8 0     1:6823745 2:7618345 3:7612845 4:1782365 5:6817234 6:8123754 7:1823456 8:1563247  
8 0     1:7682345 2:7618345 3:1287645 4:1237685 5:7681234 6:7812543 7:1254386 8:1546732  
8 0     1:6723845 2:6173485 3:6812745 4:1823765 5:6172834 6:7128354 7:1643825 8:1273456  
8 0     1:6723845 2:6178345 3:6127845 4:7123865 5:8671234 6:8712354 7:1456832 8:1327654  
8 0     1:6823745 2:6183475 3:7126485 4:1723685 5:6812734 6:8125743 7:8123465 8:1753462  
8 0     1:8672345 2:8671345 3:8612745 4:1237685 5:7681234 6:7123854 7:1268543 8:1235476  
8 0     1:8672345 2:8617345 3:1267485 4:1236785 5:6871234 6:7128543 7:1584362 8:1253467  
8 0     1:6728345 2:6178345 3:1286745 4:1238675 5:6712384 6:8712543 7:1543862 8:1267453  
8 0     1:6782345 2:6178345 3:1286745 4:1236875 5:6781234 6:8712543 7:1543682 8:1574632  
8 0     1:7682345 2:7618345 3:1278645 4:1237685 5:7681234 6:7812543 7:1254386 8:1546372  
8 0     1:6823745 2:7613485 3:6712845 4:1723865 5:8617234 6:8127354 7:1234586 8:1675243  
8 0     1:6823745 2:7618345 3:6718245 4:1723685 5:6817234 6:8127354 7:8123456 8:1754623  
8 0     1:8623745 2:6138475 3:7128645 4:1723865 5:8612734 6:8125743 7:1234865 8:1574236  
8 0     1:8623745 2:6138475 3:7126845 4:1723865 5:8612734 6:1257483 7:1238465 8:1547236  
8 0     1:8623745 2:6138475 3:7126845 4:1723865 5:8612734 6:1257483 7:1234865 8:1574236  
8 0     1:7623845 2:7613485 3:6712485 4:1823675 5:6712384 6:1273584 7:1235846 8:1234675  
8 0     1:6872345 2:6187345 3:6128745 4:8123765 5:6817234 6:8712354 7:1684325 8:1456732  
8 0     1:6872345 2:6173485 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1652437  
8 0     1:7682345 2:7618345 3:1267845 4:1236785 5:6781234 6:8127543 7:8125436 8:1543762  
8 0     1:6782345 2:6178345 3:1728645 4:1236875 5:6781234 6:8712543 7:1546823 8:1574632  
8 0     1:8623745 2:6134875 3:7128645 4:1723865 5:8612734 6:8125743 7:1234865 8:1572436  
8 0     1:8623745 2:6134875 3:7126845 4:1723865 5:8612734 6:1257483 7:1234865 8:1572436  
8 0     1:6823745 2:6134875 3:7128645 4:1723865 5:8612734 6:8125743 7:1234865 8:1657243  
8 0     1:6823745 2:6134785 3:7128645 4:1723865 5:8612734 6:8125743 7:1234865 8:1652743  
8 0     1:6872345 2:6178345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1654327  
8 0     1:6782345 2:6178345 3:7182645 4:1236875 5:6781234 6:8712543 7:1354682 8:1574623  
8 0     1:7682345 2:7618345 3:1287645 4:1283765 5:7618234 6:7812543 7:8125436 8:1763425  
8 0     1:8762345 2:8761345 3:1276485 4:1237685 5:7681234 6:7128543 7:1285436 8:1253476  
8 0     1:7623485 2:7618345 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1432675  
8 0     1:6782345 2:6178345 3:6871245 4:1238675 5:8671234 6:8712354 7:1354682 8:1736542  
8 0     1:8623745 2:6134875 3:7126845 4:1723685 5:8612734 6:1257843 7:1234865 8:1572436  
8 0     1:6728345 2:6173485 3:1826745 4:1823675 5:6712834 6:7125843 7:1584362 8:1234675  
8 0     1:6782345 2:6178345 3:6172845 4:7182365 5:6871234 6:8712354 7:1456823 8:1756324  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6812734 6:8125743 7:8123465 8:1756432  
8 0     1:8672345 2:6173485 3:1726845 4:1236875 5:8671234 6:7125843 7:1548623 8:1524367  
8 0     1:6823745 2:7681345 3:7612845 4:1723865 5:8617234 6:8123754 7:8123456 8:1276543  
8 0     1:6782345 2:6178345 3:6172845 4:7182365 5:6781234 6:7812354 7:1456823 8:1567324  
8 0     1:6782345 2:6178345 3:6172845 4:7182365 5:6718234 6:7182354 7:1456823 8:1732456  
8 0     1:6723845 2:6718345 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1327654  
8 0     1:6283745 2:7618345 3:6712845 4:1723865 5:6172384 6:1273584 7:1283456 8:1246537  
8 0     1:6723485 2:6173485 3:7812645 4:8123675 5:6712834 6:7125843 7:1835462 8:1234657  
8 0     1:6782345 2:6178345 3:1286745 4:1238675 5:6718234 6:8712543 7:1543682 8:1764325  
8 0     1:6872345 2:6187345 3:7812645 4:1236785 5:6781234 6:7812543 7:1835462 8:1354672  
8 0     1:6723845 2:8617345 3:8617245 4:1823675 5:6718234 6:7123854 7:1854623 8:1234567  
8 0     1:6723845 2:6173485 3:6127485 4:1823765 5:6172384 6:7123584 7:1648325 8:1237465  
8 0     1:6823745 2:8761345 3:7612845 4:1723865 5:8617234 6:8123754 7:1234586 8:1672543  
8 0     1:7862345 2:7613485 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1752436  
8 0     1:6872345 2:6817345 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1265437  
8 0     1:6238745 2:6138475 3:7812645 4:1728365 5:6128734 6:1257483 7:1283465 8:1236475  
8 0     1:6723845 2:6178345 3:6712845 4:1238765 5:8761234 6:8712354 7:1365482 8:1327654  
8 0     1:8762345 2:6137485 3:1278645 4:1237865 5:8761234 6:8712543 7:1584236 8:1524376  
8 0     1:6872345 2:8671345 3:6127845 4:1237865 5:8671234 6:8712354 7:1256843 8:1625437  
8 0     1:8672345 2:6817345 3:1276485 4:1237685 5:6812734 6:7182543 7:1648352 8:1253746  
8 0     1:6283745 2:6183475 3:7128645 4:1723865 5:6127384 6:8125743 7:1238465 8:1264573  
8 0     1:6872345 2:6173485 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1652437  
8 0     1:8672345 2:8617345 3:6812745 4:7123685 5:6871234 6:7128354 7:1458632 8:1235467  
8 0     1:8672345 2:6173845 3:1276845 4:1237865 5:8612734 6:7125483 7:1684352 8:1542376  
8 0     1:6723845 2:6178345 3:6172845 4:1238675 5:6712384 6:8712354 7:8154623 8:1732645  
8 0     1:6872345 2:6178345 3:1278645 4:7123865 5:6871234 6:8712543 7:1456832 8:1564327  
8 0     1:6872345 2:6187345 3:1872645 4:1236785 5:6781234 6:7812543 7:1854623 8:1546723  
8 0     1:8762345 2:7618345 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1543267  
8 0     1:8672345 2:6173485 3:1276845 4:1236875 5:8671234 6:7125843 7:1548632 8:1524367  
8 0     1:6782345 2:6178345 3:7128645 4:1236785 5:6781234 6:8712543 7:1354682 8:1547632  
8 0     1:6782345 2:6178345 3:1728645 4:1238675 5:6871234 6:8712543 7:1546823 8:1756432  
8 0     1:6723845 2:8617345 3:8127645 4:1823675 5:6718234 6:7128543 7:1854632 8:1234567  
8 0     1:6782345 2:6178345 3:7128645 4:1823675 5:6781234 6:7812543 7:1354682 8:1567324  
8 0     1:6823745 2:7618345 3:6718245 4:1723685 5:6817234 6:8127354 7:1823456 8:1546237  
8 0     1:6237845 2:6134785 3:8712645 4:1872365 5:6128734 6:1285743 7:8123465 8:1273456  
8 0     1:8762345 2:6137485 3:1267845 4:1237685 5:7861234 6:1258473 7:1854236 8:1524376  
8 0     1:8672345 2:8617345 3:6817245 4:7123685 5:6871234 6:7128354 7:1458623 8:1235467  
8 0     1:6872345 2:6871345 3:6127845 4:1237865 5:7861234 6:7812354 7:1286543 8:1265437  
8 0     1:6872345 2:6187345 3:1267845 4:1236875 5:6871234 6:7812543 7:1548362 8:1543672  
8 0     1:6872345 2:6187345 3:1267845 4:1236785 5:6871234 6:7812543 7:1584362 8:1543672  
8 0     1:6782345 2:6178345 3:1278645 4:1237865 5:6127384 6:7812543 7:1864352 8:1764532  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6172384 6:7128354 7:1648325 8:1745362  
8 0     1:6728345 2:6173485 3:1827645 4:1823765 5:6128734 6:7125843 7:1643582 8:1273465  
8 0     1:8672345 2:8671345 3:8612745 4:1237685 5:7681234 6:7123854 7:1286543 8:1235467  
8 0     1:6823475 2:6183745 3:1287645 4:1283765 5:7618234 6:7812543 7:1428365 8:1637425  
8 0     1:6872345 2:6187345 3:8712645 4:1236875 5:6871234 6:7812543 7:1354862 8:1354672  
8 0     1:6782345 2:6178345 3:1286745 4:1238675 5:6871234 6:8712543 7:1543682 8:1756432  
8 0     1:8623745 2:8613475 3:7126485 4:1723685 5:8612734 6:1258743 7:1234685 8:1257346  
8 0     1:6723845 2:6173485 3:6172485 4:7182365 5:6712384 6:7123584 7:1845623 8:1234657  
8 0     1:6782345 2:6178345 3:6172845 4:7128365 5:6718234 6:7182354 7:1456823 8:1734256  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:8612734 6:7125843 7:1648352 8:1253746  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6817234 6:8712354 7:1684325 8:1567324  
8 0     1:6782345 2:6187345 3:1287645 4:1283765 5:6182734 6:7182543 7:8164352 8:1734256  
8 0     1:7623845 2:6137485 3:1267485 4:1823765 5:7612384 6:1285473 7:1548236 8:1237456  
8 0     1:6782345 2:6178345 3:6172845 4:7128365 5:6712834 6:8712354 7:1456823 8:1763452  
8 0     1:6723845 2:6173485 3:6712485 4:1823765 5:6712384 6:7123584 7:1356842 8:1234765  
8 0     1:6872345 2:6187345 3:6187245 4:1237865 5:7861234 6:7812354 7:1865423 8:1654723  
8 0     1:6872345 2:6187345 3:1287645 4:1236785 5:6871234 6:7812543 7:1584632 8:1546732  
8 0     1:6872345 2:6781345 3:6127845 4:1237865 5:7861234 6:7812354 7:1826543 8:1265437  
8 0     1:6782345 2:6178345 3:6172845 4:7128365 5:6712834 6:7812354 7:1456823 8:1673452  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6187234 6:8712354 7:1684325 8:1674325  
8 0     1:7628345 2:6137485 3:1826745 4:1823765 5:7612834 6:1285473 7:1584236 8:1234756  
8 0     1:6872345 2:6187345 3:6871245 4:1238765 5:8761234 6:8712354 7:1365482 8:1365472  
8 0     1:6872345 2:6817345 3:6712845 4:1238765 5:8671234 6:8712354 7:1356482 8:1265437  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:8671234 6:8127543 7:8125346 8:1765432  
8 0     1:6782345 2:6178345 3:6172845 4:7128365 5:6712834 6:7182354 7:1456823 8:1734526  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:8617234 6:8712354 7:1684325 8:1365472  
8 0     1:6782345 2:6178345 3:1287645 4:1823675 5:6781234 6:7812543 7:1546382 8:1567324  
8 0     1:6872345 2:6178345 3:6187245 4:1238675 5:8671234 6:8712354 7:1546823 8:1654273  
8 0     1:6872345 2:6173845 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1654237  
8 0     1:8672345 2:8617345 3:1276485 4:1236785 5:6871234 6:7128543 7:1584632 8:1253467  
8 0     1:6723485 2:8617345 3:6817245 4:8712365 5:6718234 6:7128354 7:1485623 8:1234567  
8 0     1:6823745 2:6183475 3:7182645 4:1723685 5:6812734 6:8125743 7:8123465 8:1754623  
8 0     1:8762345 2:7681345 3:1267485 4:1236785 5:6781234 6:1827543 7:1825436 8:1253476  
8 0     1:6782345 2:6178345 3:6172845 4:7128365 5:6712834 6:7128354 7:1456823 8:1734562  
8 0     1:7682345 2:6183745 3:1286745 4:1237865 5:7681234 6:8125473 7:1542386 8:1564732  
8 0     1:6723845 2:6713485 3:6127485 4:1823765 5:6712384 6:7123584 7:1256843 8:1234765  
8 0     1:8672345 2:6817345 3:1276485 4:7123685 5:6871234 6:7182543 7:1458632 8:1253467  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6182734 6:8125743 7:1283465 8:1643725  
8 0     1:6782345 2:7618345 3:6182745 4:1237865 5:7861234 6:7812354 7:8162543 8:1654723  
8 0     1:6823745 2:8761345 3:6712845 4:1723865 5:8617234 6:8127354 7:1234586 8:1672543  
8 0     1:7682345 2:7618345 3:1287645 4:1238765 5:7861234 6:7812543 7:1254386 8:1657432  
8 0     1:7623485 2:6183745 3:1286745 4:1238765 5:8761234 6:8125473 7:1542386 8:1432675  
8 0     1:8623745 2:7861345 3:7681245 4:1723685 5:6817234 6:1283754 7:8123456 8:1237546  
8 0     1:8672345 2:6173485 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1524376  
8 0     1:6872345 2:6817345 3:6127845 4:1237865 5:6817234 6:8712354 7:1684325 8:1256437  
8 0     1:6823745 2:8761345 3:6712485 4:1723865 5:8617234 6:8127354 7:1234586 8:1672534  
8 0     1:6823745 2:6183475 3:8712645 4:1723685 5:6812734 6:8125743 7:8123465 8:1735462  
8 0     1:6728345 2:6178345 3:1728645 4:1238675 5:6712384 6:8712543 7:1546283 8:1726453  
8 0     1:6872345 2:6187345 3:1287645 4:1236875 5:6871234 6:7812543 7:1548632 8:1546732  
8 0     1:6782345 2:6178345 3:1286745 4:1238675 5:6712384 6:8712543 7:1543682 8:1764532  
8 0     1:6723845 2:6173485 3:6127485 4:7182365 5:6712384 6:7123584 7:8145632 8:1723465  
8 0     1:6782345 2:6178345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1765432  
8 0     1:6872345 2:6187345 3:7126485 4:1236875 5:6871234 6:7812543 7:1354862 8:1534672  
8 0     1:6782345 2:6713485 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1765243  
8 0     1:6872345 2:6187345 3:6128745 4:1238765 5:6187234 6:7812354 7:1864325 8:1674325  
8 0     1:6782345 2:6178345 3:1278645 4:1237865 5:6127384 6:8712543 7:1684352 8:1764532  
8 0     1:6782345 2:6178345 3:1267485 4:1236785 5:6781234 6:8712543 7:1543682 8:1534762  
8 0     1:7623485 2:6138745 3:1267845 4:1238765 5:8761234 6:1254873 7:1542836 8:1423765  
8 0     1:8762345 2:7861345 3:1267845 4:1236785 5:6781234 6:1287543 7:1825436 8:1254376  
8 0     1:6723485 2:6173845 3:1278645 4:1237865 5:8612734 6:7812543 7:1864352 8:1423765  
8 0     1:6872345 2:8617345 3:6712845 4:1238765 5:8671234 6:8712354 7:1356482 8:1625437  
8 0     1:6823745 2:7861345 3:6712845 4:1723865 5:8617234 6:8127354 7:1234586 8:1627543  
8 0     1:8623745 2:7861345 3:8671245 4:1723685 5:6817234 6:1273854 7:1234586 8:1273546  
8 0     1:6872345 2:6187345 3:1278645 4:1236785 5:6871234 6:7812543 7:1584632 8:1546372  
8 0     1:6723845 2:6173845 3:8127645 4:1283765 5:6127834 6:7125843 7:1643852 8:1273465  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6127384 6:7812543 7:1864352 8:1645372  
8 0     1:6723845 2:6713485 3:6127485 4:1823765 5:7612384 6:7123584 7:1265843 8:1234765  
8 0     1:6237845 2:8613475 3:8712645 4:1872365 5:6182734 6:1285743 7:8123465 8:1273456  
8 0     1:8672345 2:6173485 3:1268745 4:1236875 5:8671234 6:7125843 7:1543862 8:1524367  
8 0     1:6728345 2:8617345 3:6182745 4:7182365 5:6718234 6:7128354 7:1845632 8:1234567  
8 0     1:8762345 2:6137485 3:1267845 4:1237865 5:8761234 6:1254873 7:1584236 8:1524376  
8 0     1:6723845 2:8617345 3:7812645 4:1823675 5:6718234 6:7128543 7:1835462 8:1234567  
8 0     1:6823745 2:7861345 3:6712485 4:1723865 5:8617234 6:8127354 7:1234586 8:1627534  
8 0     1:6782345 2:6178345 3:1728645 4:1283675 5:6718234 6:7182543 7:1546823 8:1734256  
8 0     1:6782345 2:6178345 3:6127845 4:1238765 5:6172384 6:7123854 7:1648325 8:1745632  
8 0     1:8762345 2:7861345 3:1267485 4:1236785 5:6781234 6:1287543 7:1825436 8:1253476  
8 0     1:6723845 2:6178345 3:6127845 4:1238765 5:6172384 6:8712354 7:1648325 8:1327645  
8 0     1:8672345 2:6173485 3:1276845 4:1236785 5:8671234 6:7125843 7:1584632 8:1524367  
8 0     1:6872345 2:8671345 3:6127845 4:1237865 5:7861234 6:8712354 7:1268543 8:1625437  
8 0     1:7628345 2:7613485 3:1826745 4:1823675 5:6712834 6:1275843 7:1285436 8:1234657  
8 0     1:7628345 2:7613485 3:1826745 4:1823675 5:6712834 6:1275843 7:1258436 8:1234675  
8 0     1:7623845 2:8761345 3:8126745 4:1823675 5:6718234 6:1287543 7:1285436 8:1234576  
8 0     1:8672345 2:7861345 3:8612745 4:1237685 5:7681234 6:7123854 7:1682543 8:1235476  
8 0     1:6872345 2:6187345 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1654372  
8 0     1:6823475 2:6183745 3:1287645 4:1238765 5:7861234 6:7812543 7:1423865 8:1657432  
8 0     1:8623745 2:8613475 3:7126845 4:1723685 5:8612734 6:1258743 7:1234685 8:1257436  
8 0     1:8623745 2:8613475 3:7126845 4:1723685 5:8612734 6:1257843 7:1234865 8:1257436  
8 0     1:8623745 2:8613475 3:7126845 4:1723685 5:6812734 6:1285743 7:8123465 8:1275436  
8 0     1:8623745 2:8613475 3:7126845 4:1723685 5:6812734 6:1285743 7:1234685 8:1257436  
8 0     1:6872345 2:6187345 3:6182745 4:1723865 5:8671234 6:8712354 7:1568324 8:1654723  
8 0     1:6728345 2:6178345 3:6127845 4:1238765 5:6172384 6:7123584 7:1648325 8:1274653  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1276543  
8 0     1:6782345 2:6178345 3:6172845 4:7123865 5:6718234 6:8712354 7:1456823 8:1764325  
8 0     1:6782345 2:6178345 3:6172845 4:7123865 5:6718234 6:7812354 7:1456823 8:1674325  
8 0     1:8672345 2:6173485 3:6172845 4:1238675 5:8671234 6:8712354 7:1548623 8:1524367  
8 0     1:6872345 2:6187345 3:6182745 4:7123865 5:8671234 6:8712354 7:1456832 8:1654723  
8 0     1:7682345 2:6183745 3:1287645 4:1823765 5:7681234 6:7812543 7:1542386 8:1567324  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:6127384 6:8712543 7:1684352 8:1645327  
8 0     1:6782345 2:6178345 3:1278645 4:1238675 5:6871234 6:8712543 7:1546832 8:1756432  
8 0     1:6728345 2:6178345 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1276543  
8 0     1:6823475 2:6183745 3:1287645 4:1238765 5:7618234 6:7812543 7:1423865 8:1674325  
8 0     1:7682345 2:6183745 3:1286745 4:1283765 5:7618234 6:8125473 7:1542386 8:1673425  
8 0     1:7628345 2:7618345 3:6712845 4:1238675 5:8671234 6:8127354 7:1235486 8:1267543  
8 0     1:6872345 2:6187345 3:6817245 4:1237865 5:8761234 6:8712354 7:1658423 8:1365472  
8 0     1:6782345 2:6178345 3:6172845 4:7123865 5:6718234 6:7182354 7:1456823 8:1743256  
8 0     1:7682345 2:7618345 3:1287645 4:1237865 5:7861234 6:7812543 7:1254386 8:1654732  
8 0     1:6872345 2:6187345 3:6128745 4:1823765 5:6817234 6:7812354 7:1864325 8:1567324  
8 0     1:8672345 2:8617345 3:6812745 4:1237685 5:6817234 6:7128354 7:1864325 8:1235467  
8 0     1:7682345 2:7618345 3:1827645 4:1237685 5:7681234 6:7812543 7:1254386 8:1546723  
8 0     1:8762345 2:6137845 3:1278645 4:1237865 5:7861234 6:8712543 7:1854236 8:1542376  
8 0     1:7862345 2:7613485 3:1268745 4:1236875 5:8671234 6:1275843 7:1254386 8:1752436  
8 0     1:7862345 2:7861345 3:1268475 4:1236875 5:8671234 6:1275843 7:1253486 8:1275436  
8 0     1:8762345 2:8761345 3:1267845 4:1236785 5:8671234 6:1275843 7:1258436 8:1254367  
8 0     1:8762345 2:8761345 3:1267845 4:1236785 5:6871234 6:1278543 7:1258436 8:1254367  
8 0     1:8762345 2:8761345 3:1267845 4:1236785 5:6781234 6:1287543 7:1285436 8:1254376  
8 0     1:6872345 2:6187345 3:6182745 4:1237865 5:8617234 6:8712354 7:1684325 8:1654723  
8 0     1:6238745 2:7613485 3:6712485 4:1782365 5:6172384 6:1273584 7:1238456 8:1234657  
8 0     1:6872345 2:8671345 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1625437  
8 0     1:6823475 2:6183745 3:1287645 4:1283765 5:7681234 6:7812543 7:1423865 8:1567342  
8 0     1:6782345 2:6178345 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1765432  
8 0     1:7623845 2:7613485 3:1267485 4:1823675 5:6712384 6:1275843 7:1258436 8:1234675  
8 0     1:7682345 2:8613745 3:1287645 4:1237865 5:7861234 6:7812543 7:1542386 8:1625473  
8 0     1:6872345 2:6173845 3:1278645 4:1237865 5:8612734 6:8712543 7:1684352 8:1654237  
8 0     1:6782345 2:6178345 3:7128645 4:1238675 5:6781234 6:8712543 7:1354682 8:1576432  
8 0     1:6782345 2:6178345 3:1826745 4:1236785 5:6781234 6:8712543 7:1543682 8:1547623  
8 0     1:7682345 2:6183745 3:8127645 4:1237685 5:7681234 6:7812543 7:1542386 8:1354672  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:6812734 6:7812543 7:1864352 8:1567432  
8 0     1:7682345 2:7618345 3:1287645 4:1283765 5:7618234 6:7812543 7:1254386 8:1673425  
8 0     1:6237485 2:6134785 3:7812645 4:8172365 5:6128734 6:1258743 7:8123465 8:1237465  
8 0     1:6872345 2:6187345 3:6871245 4:1236785 5:6781234 6:7812354 7:1385462 8:1354672  
8 0     1:6823745 2:7618345 3:6712845 4:1723865 5:6172384 6:1287354 7:1283456 8:1453762  
8 0     1:6782345 2:6178345 3:6172845 4:7123865 5:6712834 6:8712354 7:1456823 8:1764352  
8 0     1:6823745 2:7618345 3:7612845 4:1872365 5:6817234 6:8123754 7:1823456 8:1563274  
8 0     1:7682345 2:7618345 3:7681245 4:1238675 5:8671234 6:8123754 7:1235486 8:1367542  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:6178234 6:7123854 7:1643285 8:1723456  
8 0     1:6728345 2:6178345 3:6127845 4:1723865 5:8671234 6:8712354 7:1568324 8:1276543  
8 0     1:6872345 2:6187345 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1654372  
8 0     1:8672345 2:6178345 3:1278645 4:1237865 5:8612734 6:7812543 7:1864352 8:1543276  
8 0     1:8762345 2:8761345 3:1267485 4:1236785 5:6781234 6:1287543 7:1285436 8:1253476  
8 0     1:6823745 2:7681345 3:6712845 4:1723865 5:8617234 6:8127354 7:8123456 8:1276543  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6172834 6:7812354 7:1684325 8:1674352  
8 0     1:6728345 2:6178345 3:1278645 4:1237865 5:8612734 6:8712543 7:1684352 8:1276543  
8 0     1:8762345 2:6183745 3:1286745 4:1238765 5:8761234 6:8125473 7:1542386 8:1543267  
8 0     1:8762345 2:8613745 3:1267845 4:1237865 5:7861234 6:1254873 7:1854236 8:1254376  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:8671234 6:8127543 7:1253486 8:1675432  
8 0     1:6723845 2:6178345 3:6172845 4:1238675 5:6712384 6:8712354 7:1854623 8:1326457  
8 0     1:6723485 2:6173485 3:6817245 4:8712365 5:6712834 6:7128354 7:1485623 8:1234567  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6812734 6:8125743 7:1283465 8:1564372  
8 0     1:6782345 2:6178345 3:7128645 4:1283675 5:6718234 6:7182543 7:1354682 8:1734256  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6127834 6:8125743 7:1283465 8:1643572  
8 0     1:7628345 2:6137485 3:1827645 4:1823765 5:7612834 6:7125843 7:1584236 8:1234765  
8 0     1:7682345 2:6183745 3:1287645 4:1283765 5:7681234 6:7812543 7:1542386 8:1567342  
8 0     1:6872345 2:6173845 3:1278645 4:1237865 5:6127384 6:7812543 7:1864352 8:1645237  
8 0     1:6872345 2:6817345 3:6127845 4:8712365 5:6871234 6:8712354 7:1456832 8:1245637  
8 0     1:6723485 2:6173485 3:6817245 4:7812365 5:6712834 6:7128354 7:1845623 8:1234567  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6128734 6:8125743 7:1283465 8:1643752  
8 0     1:6823745 2:7618345 3:7681245 4:1723865 5:8617234 6:8123754 7:1234586 8:1367542  
8 0     1:6823745 2:7618345 3:6712845 4:1723865 5:6172384 6:1278354 7:1283456 8:1453672  
8 0     1:6723845 2:8617345 3:8127645 4:1823765 5:6182734 6:7128543 7:8164352 8:1723456  
8 0     1:6872345 2:6187345 3:1827645 4:7123685 5:6871234 6:7812543 7:1458632 8:1546723  
8 0     1:8762345 2:7861345 3:1276845 4:1237865 5:7861234 6:7125483 7:1825436 8:1254376  
8 0     1:6782345 2:6178345 3:6712845 4:1238765 5:6712384 6:7128354 7:1356482 8:1745362  
8 0     1:6782345 2:6178345 3:6712845 4:1238765 5:6712384 6:7123854 7:1356482 8:1745632  
8 0     1:6872345 2:6187345 3:6812745 4:8712365 5:6781234 6:7812354 7:1485632 8:1345672  
8 0     1:7862345 2:7861345 3:7681245 4:1236875 5:6871234 6:1283754 7:8123546 8:1237546  
8 0     1:7623845 2:7861345 3:8126475 4:1823675 5:6718234 6:1287543 7:1825346 8:1234576  
8 0     1:6782345 2:6178345 3:6712845 4:7128365 5:6712834 6:7182354 7:1345682 8:1734526  
8 0     1:6823745 2:7618345 3:6712845 4:1723865 5:6172384 6:1273854 7:1283456 8:1456372  
8 0     1:6872345 2:6178345 3:1728645 4:1238675 5:8671234 6:8712543 7:1546823 8:1654327  
8 0     1:6823745 2:6183475 3:7128645 4:1728365 5:6182734 6:1825743 7:1283465 8:1347256  
8 0     1:7682345 2:7618345 3:1287645 4:1238765 5:7612834 6:8712543 7:1254386 8:1764352  
8 0     1:7682345 2:7618345 3:1286745 4:1238675 5:6781234 6:8127543 7:8125436 8:1576432  
8 0     1:6872345 2:6173845 3:6127845 4:1237865 5:6172384 6:8712354 7:1684325 8:1645237  
8 0     1:6872345 2:6187345 3:6812745 4:1237865 5:6817234 6:7812354 7:1864325 8:1356472  
8 0     1:6723845 2:6173485 3:8127645 4:1823765 5:6128734 6:7128543 7:1643582 8:1273456  
8 0     1:8762345 2:6813745 3:1276485 4:1237685 5:7681234 6:7182543 7:1854236 8:1253476  
8 0     1:6872345 2:6178345 3:1278645 4:1238675 5:6871234 6:8712543 7:1546832 8:1564327  
8 0     1:6728345 2:6178345 3:1278645 4:7123865 5:6712384 6:8712543 7:1456832 8:1276453  
8 0     1:6238745 2:6134875 3:7126485 4:1782365 5:6127384 6:1257843 7:1238465 8:1234657  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6187234 6:7128354 7:8164325 8:1723456  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:8612734 6:7125843 7:1864352 8:1253467  
8 0     1:6728345 2:6173485 3:1782645 4:1823675 5:6712834 6:7125843 7:1546283 8:1723465  
8 0     1:7682345 2:6137485 3:1287645 4:1237865 5:7861234 6:7812543 7:1542386 8:1652473  
8 0     1:6237845 2:6134875 3:7126485 4:1872365 5:6127384 6:1257843 7:1234865 8:1723465  
8 0     1:8623745 2:7861345 3:7861245 4:1723685 5:6817234 6:1238754 7:8123456 8:1237546  
8 0     1:6823745 2:7618345 3:7612845 4:8172365 5:6817234 6:8123754 7:1823456 8:1456327  
8 0     1:8762345 2:8613745 3:1267485 4:1237865 5:7861234 6:1254873 7:1854236 8:1253476  
8 0     1:6872345 2:6817345 3:6127845 4:1723865 5:8671234 6:8712354 7:1568324 8:1265437  
8 0     1:7682345 2:7618345 3:1267485 4:1236785 5:6781234 6:8127543 7:8125436 8:1534762  
8 0     1:6872345 2:6187345 3:6812745 4:7123685 5:6871234 6:7812354 7:1458632 8:1354672  
8 0     1:6238745 2:8761345 3:8671245 4:1782365 5:6178234 6:1273854 7:1238456 8:1234567  
8 0     1:6872345 2:6178345 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1654327  
8 0     1:7682345 2:8613475 3:6128745 4:1238765 5:7861234 6:7812354 7:1524386 8:1625743  
8 0     1:6728345 2:6178345 3:1278645 4:1238765 5:6127384 6:8712543 7:1648352 8:1276453  
8 0     1:7862345 2:8613745 3:1276485 4:1237685 5:7681234 6:7128543 7:8154236 8:1253476  
8 0     1:6872345 2:6178345 3:1287645 4:1238675 5:6871234 6:8712543 7:1546382 8:1564327  
8 0     1:6782345 2:6178345 3:1286745 4:1283675 5:6781234 6:8712543 7:1543682 8:1576342  
8 0     1:6782345 2:6178345 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1765432  
8 0     1:6237845 2:6134785 3:7812645 4:1872365 5:6128734 6:1285743 7:8123465 8:1237456  
8 0     1:6872345 2:6187345 3:1278645 4:7123685 5:6871234 6:7812543 7:1458632 8:1546372  
8 0     1:7682345 2:7618345 3:1287645 4:1238765 5:7612384 6:8712543 7:1254386 8:1764532  
8 0     1:7682345 2:7618345 3:1286475 4:1283675 5:6781234 6:8127543 7:8125346 8:1576342  
8 0     1:6723845 2:6173845 3:8127645 4:1283675 5:6712834 6:7125843 7:1546382 8:1273465  
8 0     1:6872345 2:6173485 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1652437  
8 0     1:6723845 2:6173485 3:6127485 4:1782365 5:6712384 6:7123584 7:1563284 8:1723465  
8 0     1:6723845 2:6713485 3:8612745 4:1823765 5:7612834 6:7123854 7:1265843 8:1234756  
8 0     1:6238745 2:8761345 3:6871245 4:1782365 5:6178234 6:1278354 7:1238456 8:1234567  
8 0     1:6723845 2:8617345 3:8127645 4:1823675 5:6718234 6:7128543 7:8154632 8:1723456  
8 0     1:6872345 2:6187345 3:1872645 4:8123675 5:6781234 6:7812543 7:1854623 8:1456723  
8 0     1:7682345 2:7618345 3:1276485 4:1237685 5:7681234 6:7812543 7:1254386 8:1534672  
8 0     1:6723485 2:6173845 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1423765  
8 0     1:6728345 2:7618345 3:6128745 4:1238765 5:8761234 6:8712354 7:8162543 8:1276543  
8 0     1:8672345 2:6817345 3:1726485 4:1236785 5:6871234 6:7182543 7:1584623 8:1253467  
8 0     1:6723845 2:8617345 3:8126745 4:1823675 5:6718234 6:7128543 7:1854362 8:1234567  
8 0     1:6723845 2:6173485 3:8127645 4:1823675 5:6712834 6:7128543 7:8154632 8:1723456  
8 0     1:7682345 2:7681345 3:1287645 4:1238765 5:7861234 6:7812543 7:1254386 8:1265743  
8 0     1:7682345 2:7618345 3:1287645 4:1238765 5:7612384 6:7812543 7:1254386 8:1674532  
8 0     1:7682345 2:7681345 3:1287645 4:1237865 5:7861234 6:7812543 7:1254386 8:1265473  
8 0     1:7682345 2:7613845 3:1287645 4:1238765 5:7612384 6:7812543 7:1254386 8:1674523  
8 0     1:6872345 2:6173485 3:1278645 4:1237865 5:8612734 6:8712543 7:1684352 8:1652437  
8 0     1:6782345 2:6178345 3:6172845 4:7123865 5:6712384 6:7128354 7:1456823 8:1745362  
8 0     1:6872345 2:6173485 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1652437  
8 0     1:8672345 2:6817345 3:7126485 4:1236785 5:6871234 6:7182543 7:1358462 8:1253467  
8 0     1:6728345 2:6173485 3:1827645 4:1823675 5:6712834 6:7125843 7:1584632 8:1234675  
8 0     1:7682345 2:7618345 3:1286745 4:1238675 5:6712384 6:8127543 7:8125436 8:1764532  
8 0     1:7682345 2:7618345 3:1286745 4:1238675 5:6712384 6:8127543 7:1254386 8:1674532  
8 0     1:6782345 2:6781345 3:6128745 4:1238765 5:7681234 6:7812354 7:8126543 8:1256743  
8 0     1:8672345 2:6173485 3:6172845 4:7123865 5:8671234 6:8712354 7:1458623 8:1524367  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:6812734 6:7128543 7:1643582 8:1275346  
8 0     1:6723845 2:6178345 3:6172845 4:1238765 5:8761234 6:8712354 7:1654823 8:1327654  
8 0     1:8672345 2:8617345 3:6817245 4:1236785 5:6781234 6:7128354 7:1854623 8:1235467  
8 0     1:6782345 2:6187345 3:1287645 4:1283765 5:6182734 6:7812543 7:8164352 8:1673425  
8 0     1:6872345 2:6173845 3:1278645 4:1237865 5:8612734 6:7812543 7:1864352 8:1654237  
8 0     1:7862345 2:7681345 3:1268745 4:1236875 5:6781234 6:1827543 7:8125436 8:1257436  
8 0     1:7628345 2:6137485 3:1827645 4:1823765 5:7612834 6:7128543 7:1584236 8:1234756  
8 0     1:8762345 2:8761345 3:1267845 4:1236875 5:8671234 6:1275843 7:1254836 8:1254367  
8 0     1:6872345 2:6187345 3:1276485 4:1236875 5:6871234 6:7812543 7:1548632 8:1534672  
8 0     1:6823745 2:6183475 3:7182645 4:8172365 5:6812734 6:8125743 7:1823465 8:1456237  
8 0     1:6823745 2:7618345 3:7681245 4:1723685 5:6817234 6:8123754 7:8123456 8:1375462  
8 0     1:6782345 2:7618345 3:6812745 4:1237865 5:7861234 6:7812354 7:8162543 8:1365472  
8 0     1:6782345 2:6178345 3:6172845 4:7123865 5:6712384 6:7123854 7:1456823 8:1745632  
8 0     1:6782345 2:6178345 3:6871245 4:1238765 5:8671234 6:8712354 7:1356482 8:1736542  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6172384 6:7128354 7:1684325 8:1745362  
8 0     1:6782345 2:6187345 3:6128745 4:1283765 5:6178234 6:7182354 7:1643285 8:1734256  
8 0     1:6723845 2:6178345 3:1278645 4:1237865 5:8612734 6:8712543 7:1684352 8:1327654  
8 0     1:6723845 2:8617345 3:8712645 4:1823675 5:6718234 6:7128543 7:1385462 8:1234567  
8 0     1:8672345 2:6817345 3:1276845 4:1236785 5:6871234 6:7182543 7:1584632 8:1254367  
8 0     1:6723845 2:6173845 3:8127645 4:1283675 5:6712834 6:7125843 7:8154632 8:1723465  
8 0     1:8672345 2:8617345 3:1276485 4:1236785 5:6781234 6:7128543 7:1854632 8:1253467  
8 0     1:6872345 2:6817345 3:6127845 4:7123865 5:8671234 6:8712354 7:1456832 8:1265437  
8 0     1:6872345 2:6817345 3:6127845 4:7123865 5:6871234 6:8712354 7:1456832 8:1256437  
8 0     1:6782345 2:6178345 3:1278645 4:1823675 5:6781234 6:8712543 7:1546832 8:1576324  
8 0     1:7623845 2:7613485 3:8126745 4:1823675 5:6712834 6:1278543 7:1285436 8:1234567  
8 0     1:6872345 2:6187345 3:1827645 4:8123765 5:6812734 6:7812543 7:1864352 8:1456723  
8 0     1:6723845 2:6178345 3:6127845 4:1237865 5:8617234 6:8712354 7:1684325 8:1327654  
8 0     1:6782345 2:6187345 3:6128745 4:1238765 5:6178234 6:7182354 7:1643285 8:1743256  
8 0     1:7682345 2:7618345 3:1826745 4:1236785 5:6781234 6:8127543 7:8125436 8:1547623  
8 0     1:7682345 2:7618345 3:1286745 4:1823675 5:6781234 6:8127543 7:8125436 8:1576324  
8 0     1:8672345 2:8617345 3:1276485 4:7123685 5:6871234 6:7128543 7:1458632 8:1253467  
8 0     1:7623845 2:6137485 3:1267485 4:1823765 5:7612384 6:1285473 7:1584236 8:1234756  
8 0     1:6782345 2:6178345 3:1728645 4:1238675 5:6712384 6:8712543 7:1546823 8:1764532  
8 0     1:8762345 2:6137485 3:1267845 4:1237685 5:8761234 6:1258473 7:1584236 8:1524376  
8 0     1:6872345 2:6178345 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1654327  
8 0     1:7682345 2:7613845 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1675423  
8 0     1:8762345 2:6813745 3:1267485 4:1237685 5:7681234 6:1825473 7:1854236 8:1253476  
8 0     1:7628345 2:6137485 3:1826745 4:1823765 5:7612834 6:1258473 7:1584236 8:1234765  
8 0     1:7862345 2:8613745 3:1267485 4:1237685 5:7861234 6:1258473 7:8154236 8:1253476  
8 0     1:6872345 2:7861345 3:6127845 4:1237865 5:7861234 6:8712354 7:1682543 8:1625437  
8 0     1:6872345 2:6178345 3:1286745 4:1238675 5:6871234 6:8712543 7:1543682 8:1564327  
8 0     1:6728345 2:6178345 3:6127845 4:1237865 5:6172384 6:7123584 7:1684325 8:1274653  
8 0     1:6723845 2:8617345 3:8612745 4:1823765 5:6187234 6:7123854 7:8164325 8:1723456  
8 0     1:6728345 2:6178345 3:7128645 4:1238675 5:6712384 6:8712543 7:1358462 8:1264753  
8 0     1:6872345 2:6187345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1654372  
8 0     1:6782345 2:6178345 3:1286745 4:1236875 5:6871234 6:8712543 7:1543682 8:1754632  
8 0     1:6872345 2:6187345 3:8127645 4:7123685 5:6871234 6:7812543 7:1458632 8:1354672  
8 0     1:6782345 2:6718345 3:6812745 4:1237865 5:7861234 6:7812354 7:8126543 8:1365472  
8 0     1:6723845 2:6173485 3:6127485 4:1872365 5:6712384 6:7123584 7:8156324 8:1723465  
8 0     1:6872345 2:6178345 3:6178245 4:1238765 5:8761234 6:8712354 7:1654823 8:1654237  
8 0     1:8623745 2:8613475 3:7126485 4:1723685 5:8612734 6:1257843 7:1234865 8:1257346  
8 0     1:8762345 2:7861345 3:1276845 4:1237685 5:7861234 6:7125843 7:1825436 8:1254376  
8 0     1:8623745 2:6813475 3:7126485 4:1723685 5:6812734 6:1825743 7:8123465 8:1275346  
8 0     1:6872345 2:6178345 3:6817245 4:1238765 5:8761234 6:8712354 7:1654823 8:1365427  
8 0     1:6723845 2:8617345 3:6812745 4:1823765 5:6178234 6:7128354 7:1643285 8:1723456  
8 0     1:6872345 2:6187345 3:6812745 4:1723865 5:8671234 6:8712354 7:1568324 8:1365472  
8 0     1:6723845 2:7618345 3:6128745 4:1238765 5:8761234 6:8712354 7:8162543 8:1327654  
8 0     1:6872345 2:6187345 3:6187245 4:1236785 5:6781234 6:7812354 7:1854623 8:1546723  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6127384 6:8125743 7:1238465 8:1645732  
8 0     1:6782345 2:6178345 3:7128645 4:1283675 5:6781234 6:7812543 7:1354682 8:1567342  
8 0     1:6782345 2:6178345 3:7128645 4:1283675 5:6718234 6:8712543 7:1354682 8:1763425  
8 0     1:6782345 2:6178345 3:1278645 4:7128365 5:6718234 6:7182543 7:1456832 8:1734256  
8 0     1:8672345 2:6173485 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1524376  
8 0     1:6782345 2:6178345 3:1287645 4:1283675 5:6781234 6:8712543 7:1546382 8:1576342  
8 0     1:6237845 2:6138475 3:8712645 4:1728365 5:6127834 6:1257483 7:1238465 8:1723645  
8 0     1:8672345 2:8617345 3:1276845 4:7123685 5:6871234 6:7128543 7:1458632 8:1254367  
8 0     1:6872345 2:8617345 3:6172845 4:7123865 5:8671234 6:8712354 7:1456823 8:1625437  
8 0     1:6782345 2:6178345 3:6127845 4:1237865 5:6172384 6:7123854 7:1684325 8:1745632  
8 0     1:6872345 2:6187345 3:1728645 4:1238675 5:6871234 6:8712543 7:1546823 8:1564372  
8 0     1:6728345 2:6173485 3:1872645 4:1823675 5:6712834 6:7125843 7:8154623 8:1723465  
8 0     1:6872345 2:6187345 3:6127845 4:1237865 5:6187234 6:8712354 7:1684325 8:1643725  
8 0     1:6723845 2:6173485 3:8612745 4:1823765 5:6172834 6:7123854 7:1643825 8:1273456  
8 0     1:6723485 2:8617345 3:6812745 4:8123765 5:6187234 6:7128354 7:8164325 8:1723456  
8 0     1:6872345 2:8617345 3:6172485 4:7123865 5:8671234 6:8712354 7:1456823 8:1625347  
8 0     1:8672345 2:6173485 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1524376  
8 0     1:6723845 2:6178345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1327654  
8 0     1:7682345 2:7618345 3:1827645 4:8123765 5:7681234 6:7812543 7:1254386 8:1456723  
8 0     1:6782345 2:6178345 3:6127845 4:7123865 5:6712384 6:7128354 7:1456832 8:1745362  
8 0     1:6723485 2:6173485 3:6812745 4:8123765 5:6172834 6:7128354 7:1643825 8:1273456  
8 0     1:6872345 2:6178345 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1654327  
8 0     1:6872345 2:8671345 3:6127845 4:1237865 5:8761234 6:8712354 7:1265843 8:1625437  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:8612734 6:7125843 7:1643852 8:1257346  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6128734 6:8712543 7:1684352 8:1643752  
8 0     1:8672345 2:6173485 3:1276845 4:7123685 5:8671234 6:7125843 7:1458632 8:1524367  
8 0     1:8672345 2:8617345 3:7126485 4:1236785 5:6871234 6:7128543 7:1358462 8:1253467  
8 0     1:6782345 2:6178345 3:6127845 4:7123865 5:6712384 6:7123854 7:1456832 8:1745632  
8 0     1:7682345 2:7618345 3:1268745 4:1236785 5:6781234 6:8127543 7:8125436 8:1547362  
8 0     1:8672345 2:6817345 3:1267845 4:1236785 5:6871234 6:7182543 7:1584362 8:1254367  
8 0     1:6872345 2:6187345 3:6187245 4:1237865 5:8761234 6:8712354 7:1658423 8:1654723  
8 0     1:8672345 2:6817345 3:1276485 4:1236785 5:6871234 6:7182543 7:1584632 8:1253467  
8 0     1:6723845 2:8617345 3:8172645 4:1823675 5:6718234 6:7128543 7:8154623 8:1723456  
8 0     1:8672345 2:8671345 3:8612745 4:7123685 5:6871234 6:7123854 7:1245863 8:1235467  
8 0     1:6782345 2:6178345 3:6172845 4:1823675 5:6781234 6:8712354 7:1546823 8:1576324  
8 0     1:6782345 2:6713845 3:6128745 4:1238765 5:7612384 6:7123854 7:8126543 8:1745623  
8 0     1:8623745 2:7613485 3:7612845 4:1723865 5:8617234 6:8123754 7:1234586 8:1752436  
8 0     1:6283745 2:6134785 3:7182645 4:1872365 5:6128734 6:1285743 7:1823465 8:1237456  
8 0     1:6823745 2:7618345 3:6712845 4:1782365 5:6187234 6:1827354 7:1823456 8:1324756  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6812734 6:7812543 7:1864352 8:1564372  
8 0     1:6872345 2:6187345 3:6812745 4:7812365 5:6781234 6:7812354 7:1845632 8:1345672  
8 0     1:6872345 2:6187345 3:6812745 4:7123865 5:8671234 6:8712354 7:1456832 8:1365472  
8 0     1:8672345 2:8617345 3:8671245 4:7123685 5:6871234 6:7123854 7:1345862 8:1235467  
8 0     1:6283745 2:6134785 3:7182645 4:1782365 5:6128734 6:1258743 7:1823465 8:1234765  
8 0     1:6823745 2:6183475 3:7128645 4:1728365 5:6812734 6:8125743 7:1823465 8:1563427  
8 0     1:6872345 2:6187345 3:1728645 4:1238675 5:8671234 6:8712543 7:1546823 8:1654372  
8 0     1:6782345 2:6178345 3:7128645 4:1823675 5:6781234 6:8712543 7:1354682 8:1576324  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6127834 6:7812543 7:1864352 8:1643572  
8 0     1:6782345 2:6178345 3:7182645 4:1236875 5:6871234 6:8712543 7:1354682 8:1754623  
8 0     1:7682345 2:7618345 3:1286745 4:1283675 5:6718234 6:8127543 7:8125436 8:1763425  
8 0     1:6728345 2:6173485 3:1827645 4:7182365 5:6712834 6:7125843 7:8145632 8:1723465  
8 0     1:6723845 2:6713485 3:6127485 4:1823765 5:6712384 6:7123584 7:1285643 8:1234657  
8 0     1:6872345 2:6187345 3:1827645 4:8123675 5:6781234 6:7812543 7:1854632 8:1456723  
8 0     1:7682345 2:7618345 3:1286745 4:1283675 5:6718234 6:8127543 7:1825436 8:1634257  
8 0     1:8623475 2:6183745 3:1287645 4:1237865 5:7861234 6:7812543 7:1423865 8:1547326  
8 0     1:7682345 2:6183745 3:1286745 4:1238765 5:7861234 6:8125473 7:1542386 8:1657432  
8 0     1:7682345 2:6183745 3:1286745 4:1238765 5:7681234 6:8125473 7:1542386 8:1567432  
8 0     1:6872345 2:6187345 3:6128745 4:8123765 5:6817234 6:7812354 7:1864325 8:1456732  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6187234 6:8712354 7:1684325 8:1643275  
8 0     1:6782345 2:6178345 3:6128745 4:1238765 5:6178234 6:7182354 7:1643825 8:1743256  
8 0     1:7682345 2:6183745 3:1286745 4:1283765 5:7618234 6:8125473 7:1542836 8:1637425  
8 0     1:6728345 2:6178345 3:6172845 4:7123865 5:8671234 6:8712354 7:1456283 8:1726543  
8 0     1:8762345 2:6183745 3:1287645 4:1238765 5:8761234 6:7812543 7:1542386 8:1543267  
8 0     1:7682345 2:7618345 3:1287645 4:8123765 5:7681234 6:7812543 7:1254386 8:1456732  
8 0     1:6823745 2:6183475 3:7812645 4:1723685 5:6812734 6:8125743 7:8123465 8:1375462  
8 0     1:8672345 2:6817345 3:1276845 4:1237685 5:6812734 6:7182543 7:1684352 8:1254376  
8 0     1:6723485 2:6173845 3:1278645 4:1237865 5:8612734 6:8712543 7:1684352 8:1423765  
8 0     1:6823745 2:7618345 3:6781245 4:1723865 5:6817234 6:8127354 7:8123456 8:1375642  
8 0     1:6872345 2:6178345 3:6127845 4:1237865 5:6178234 6:8712354 7:1684325 8:1643257  
8 0     1:7682345 2:8761345 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1672543  
8 0     1:6872345 2:6178345 3:6178245 4:1238675 5:8671234 6:8712354 7:1546823 8:1654237  
8 0     1:6782345 2:6178345 3:1728645 4:1236875 5:6871234 6:8712543 7:1546823 8:1754632  
8 0     1:6723845 2:6173845 3:8127645 4:7128365 5:6712834 6:7125843 7:1456382 8:1273465  
8 0     1:7862345 2:7618345 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1754326  
8 0     1:6782345 2:6178345 3:1278645 4:7123865 5:6718234 6:8712543 7:1456832 8:1764325  
8 0     1:6728345 2:6173485 3:1827645 4:1823765 5:6127834 6:7128543 7:1643852 8:1273456  
8 0     1:8762345 2:8613745 3:1276485 4:1237685 5:7681234 6:7128543 7:1854236 8:1253476  
8 0     1:6728345 2:6173485 3:1827645 4:7182365 5:6712834 6:7125843 7:1845632 8:1234657  
8 0     1:6872345 2:6871345 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1265437  
8 0     1:6823475 2:6183745 3:1827645 4:8123765 5:7681234 6:7812543 7:8142365 8:1475623  
8 0     1:6823745 2:7618345 3:6712845 4:8172365 5:6817234 6:8127354 7:8123456 8:1745632  
8 0     1:6872345 2:6187345 3:6128745 4:1872365 5:6871234 6:7812354 7:1586324 8:1567324  
8 0     1:7628345 2:7613485 3:1826745 4:1823675 5:6712834 6:1278543 7:1285436 8:1234567  
8 0     1:8672345 2:6817345 3:7126845 4:1236875 5:6871234 6:7182543 7:1354862 8:1254367  
8 0     1:6823745 2:7618345 3:6712845 4:8172365 5:6817234 6:8127354 7:1823456 8:1456327  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6718234 6:8127543 7:8125346 8:1764325  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6718234 6:8127543 7:1825346 8:1643257  
8 0     1:7623845 2:6137485 3:1267485 4:1823765 5:7612384 6:1258473 7:1584236 8:1234765  
8 0     1:6782345 2:6718345 3:6182745 4:1237865 5:7861234 6:7812354 7:8126543 8:1654723  
8 0     1:8672345 2:8617345 3:8617245 4:1236785 5:6781234 6:7123854 7:1854623 8:1235467  
8 0     1:8762345 2:7861345 3:1276485 4:1237685 5:7861234 6:7125843 7:1825436 8:1253476  
8 0     1:8672345 2:6173485 3:7126845 4:1236875 5:8671234 6:7125843 7:1354862 8:1524367  
8 0     1:6872345 2:6817345 3:6172845 4:7123865 5:8671234 6:8712354 7:1456823 8:1265437  
8 0     1:6238745 2:7618345 3:6712845 4:1723865 5:8617234 6:8127354 7:1238456 8:1326547  
8 0     1:6283745 2:6134875 3:7182645 4:1782365 5:6128734 6:1257843 7:1283465 8:1234675  
8 0     1:6823745 2:7613845 3:6712845 4:1723865 5:8617234 6:8127354 7:1234856 8:1657423  
8 0     1:8672345 2:6173485 3:1267845 4:1236875 5:8671234 6:7125843 7:1548362 8:1524367  
8 0     1:6237845 2:6134785 3:7126485 4:1872365 5:6127384 6:1258743 7:1234685 8:1273465  
8 0     1:8672345 2:6178345 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1543276  
8 0     1:6237845 2:6134785 3:7126485 4:1872365 5:6127384 6:1257843 7:1234865 8:1273465  
8 0     1:7682345 2:6134785 3:6128745 4:1238765 5:7861234 6:7812354 7:1524386 8:1652743  
8 0     1:7682345 2:7618345 3:1286745 4:1238675 5:6871234 6:8127543 7:8125436 8:1756432  
8 0     1:6823745 2:7613845 3:6712845 4:1723865 5:8617234 6:8127354 7:1234586 8:1675423  
8 0     1:8623745 2:6813475 3:7126845 4:1723685 5:6812734 6:1825743 7:8123465 8:1275436  
8 0     1:8623745 2:6813475 3:7126845 4:1723685 5:6812734 6:1825743 7:1234685 8:1257436  
8 0     1:6823475 2:6183745 3:1287645 4:1238765 5:7612384 6:8712543 7:1423865 8:1764532  
8 0     1:6728345 2:6178345 3:7128645 4:1238675 5:6712384 6:8712543 7:1354682 8:1276453  
8 0     1:6823745 2:7618345 3:6712845 4:1872365 5:6817234 6:8127354 7:1823456 8:1563274  
8 0     1:6872345 2:8761345 3:6127845 4:1237865 5:7861234 6:8712354 7:1628543 8:1625437  
8 0     1:6283745 2:7618345 3:6712845 4:1723865 5:8617234 6:8127354 7:1283456 8:1265437  
8 0     1:6238745 2:8613475 3:7812645 4:1782365 5:6182734 6:1285743 7:1823465 8:1234756  
8 0     1:6723845 2:6173845 3:8127645 4:1283765 5:6128734 6:7125843 7:1643582 8:1273465  
8 0     1:7682345 2:7618345 3:1826475 4:8123675 5:6781234 6:8127543 7:8125346 8:1457623  
8 0     1:6823475 2:6813745 3:1287645 4:1237685 5:7681234 6:7812543 7:1423865 8:1254673  
8 0     1:6782345 2:6187345 3:1287645 4:1238765 5:6182734 6:7812543 7:8164352 8:1674325  
8 0     1:6782345 2:6178345 3:1278645 4:1237865 5:8612734 6:7812543 7:1864352 8:1765432  
8 0     1:6728345 2:6178345 3:6172845 4:7123865 5:6712384 6:7123854 7:1456823 8:1274563  
8 0     1:7682345 2:7618345 3:8127645 4:1237685 5:7681234 6:7812543 7:1254386 8:1354672  
8 0     1:7862345 2:7618345 3:1287645 4:1238765 5:7861234 6:7812543 7:1254386 8:1574326  
8 0     1:6823745 2:6183475 3:7128645 4:1723685 5:6812734 6:8125743 7:8123465 8:1754632  
8 0     1:6823745 2:7681345 3:6712845 4:1723865 5:8617234 6:8127354 7:1234586 8:1267543  
8 0     1:6728345 2:6178345 3:6172845 4:7123865 5:6712384 6:7123854 7:1456283 8:1724563  
8 0     1:6872345 2:6871345 3:8612745 4:1237865 5:8761234 6:8712354 7:1265843 8:1263547  
8 0     1:6872345 2:6187345 3:6781245 4:1236785 5:6781234 6:7812354 7:1835462 8:1354672  
8 0     1:6823475 2:8613745 3:1287645 4:1237865 5:7861234 6:7812543 7:1423865 8:1625473  
8 0     1:6723845 2:7613485 3:6127485 4:1823765 5:7612384 6:7123584 7:1625843 8:1234765  
8 0     1:6723845 2:6173845 3:8127645 4:7128365 5:6712834 6:7125843 7:8145632 8:1723465  
8 0     1:7682345 2:7618345 3:1276845 4:1237685 5:7681234 6:7812543 7:1254386 8:1543672  
8 0     1:6872345 2:6187345 3:1278645 4:7123865 5:6871234 6:8712543 7:1456832 8:1564372  
8 0     1:6823745 2:7613485 3:7612845 4:1723865 5:8617234 6:8123754 7:1234586 8:1675243  
8 0     1:6283745 2:7618345 3:6712845 4:1723865 5:8617234 6:8127354 7:1238456 8:1265473  
8 0     1:7628345 2:7618345 3:1286475 4:1238675 5:6712384 6:8127543 7:1253846 8:1264753  
8 0     1:6782345 2:6178345 3:7182645 4:1236785 5:6781234 6:8712543 7:1354682 8:1547623  
8 0     1:6872345 2:6187345 3:1287645 4:1823765 5:6812734 6:7812543 7:1864352 8:1567324  
8 0     1:7682345 2:6183745 3:1286745 4:1237685 5:7681234 6:8125473 7:1542386 8:1546732  
8 0     1:6872345 2:6178345 3:6871245 4:1238765 5:8761234 6:8712354 7:1365482 8:1365427  
8 0     1:6782345 2:6178345 3:6871245 4:7123865 5:8671234 6:8712354 7:1345682 8:1736542  
8 0     1:6872345 2:6187345 3:6128745 4:8712365 5:6871234 6:7812354 7:1458632 8:1456732  
8 0     1:8672345 2:6817345 3:1726845 4:1236875 5:6871234 6:7182543 7:1548623 8:1254367  
8 0     1:8672345 2:6817345 3:1276845 4:1236875 5:6871234 6:7182543 7:1548632 8:1254367  
8 0     1:7682345 2:7618345 3:1287645 4:1238765 5:7612834 6:7812543 7:1254386 8:1674352  
8 0     1:6723845 2:6173845 3:8127645 4:1283675 5:6712834 6:7125483 7:1584632 8:1236475  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6781234 6:8127543 7:8125346 8:1576432  
8 0     1:6782345 2:6178345 3:6128745 4:1283765 5:6178234 6:7182354 7:1643825 8:1734256  
8 0     1:8672345 2:6173485 3:1278645 4:1237865 5:8612734 6:8712543 7:1684352 8:1524376  
8 0     1:7623845 2:8613745 3:8126745 4:1823765 5:7618234 6:1285473 7:1854236 8:1234576  
8 0     1:6782345 2:6178345 3:1278645 4:7128365 5:6718234 6:8712543 7:1456832 8:1763425  
8 0     1:8672345 2:6817345 3:1276845 4:7123685 5:6871234 6:7182543 7:1458632 8:1254367  
8 0     1:6283745 2:6183475 3:7128645 4:1723865 5:8612734 6:8125743 7:1283465 8:1265437  
8 0     1:6283745 2:6183475 3:7128645 4:1723865 5:8612734 6:8125743 7:1238465 8:1265473  
8 0     1:6782345 2:6178345 3:6127845 4:1723865 5:6712384 6:7128354 7:1568324 8:1745362  
8 0     1:6238745 2:6134785 3:7812645 4:1872365 5:6128734 6:1285743 7:1823465 8:1237456  
8 0     1:6872345 2:6871345 3:6127845 4:1237865 5:8761234 6:8712354 7:1265843 8:1265437  
8 0     1:7682345 2:6183745 3:1286745 4:1238765 5:8761234 6:8125473 7:1542386 8:1675432  
8 0     1:6782345 2:6178345 3:1826745 4:8123675 5:6781234 6:8712543 7:1543682 8:1457623  
8 0     1:6237845 2:6813475 3:8712645 4:1872365 5:6182734 6:1825743 7:8123465 8:1273456  
8 0     1:6237845 2:6183475 3:7128645 4:1723865 5:8612734 6:8125743 7:1238465 8:1732654  
8 0     1:6872345 2:6187345 3:6871245 4:1238675 5:8671234 6:8712354 7:1354682 8:1365472  
8 0     1:6723485 2:6173845 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1423765  
8 0     1:6872345 2:6187345 3:1276485 4:1236785 5:6781234 6:7812543 7:1854632 8:1534672  
8 0     1:7623845 2:7861345 3:8127645 4:1823765 5:7618234 6:7128543 7:1825436 8:1234576  
8 0     1:7623845 2:7613845 3:8126745 4:1283675 5:6712834 6:1275483 7:1258436 8:1236475  
8 0     1:7862345 2:6137485 3:1268745 4:1237865 5:7861234 6:1254873 7:8154236 8:1524736  
8 0     1:6723845 2:6173485 3:1276485 4:1823675 5:6712384 6:7125843 7:8154632 8:1723465  
8 0     1:8672345 2:6178345 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1543276  
8 0     1:6823475 2:6183745 3:1287645 4:1823765 5:7681234 6:7812543 7:1482365 8:1563274  
8 0     1:6872345 2:6871345 3:6127845 4:1238765 5:8761234 6:8712354 7:1265483 8:1265437  
8 0     1:6728345 2:6178345 3:6172845 4:1238765 5:8761234 6:8712354 7:1654823 8:1276543  
8 0     1:6782345 2:6178345 3:1728645 4:1283675 5:6718234 6:8712543 7:1546823 8:1763425  
8 0     1:6872345 2:6187345 3:6187245 4:1238765 5:8761234 6:8712354 7:1654823 8:1654723  
8 0     1:6782345 2:6178345 3:1287645 4:7128365 5:6718234 6:7182543 7:1456382 8:1734256  
8 0     1:6723845 2:6173485 3:1276485 4:1823675 5:6712384 6:7125843 7:1584632 8:1234675  
8 0     1:6728345 2:6178345 3:6172845 4:7123865 5:6712384 6:7123584 7:1456283 8:1724653  
8 0     1:6823745 2:7618345 3:6781245 4:1723685 5:6817234 6:8127354 7:8123456 8:1375462  
8 0     1:7682345 2:6813475 3:6128745 4:1238765 5:7681234 6:7812354 7:1524386 8:1256743  
8 0     1:6728345 2:6173485 3:7182645 4:1823675 5:6712834 6:7125843 7:8135462 8:1723465  
8 0     1:6782345 2:6178345 3:1287645 4:7128365 5:6718234 6:8712543 7:1456382 8:1763425  
8 0     1:6723845 2:6173485 3:1276485 4:1823675 5:6712384 6:7128543 7:8154632 8:1723456  
8 0     1:7623845 2:6137485 3:1267485 4:1823765 5:7612384 6:1258473 7:1548236 8:1237465  
8 0     1:6872345 2:6187345 3:1267485 4:1236785 5:6781234 6:7812543 7:1854362 8:1534672  
8 0     1:8762345 2:8761345 3:1267845 4:1236875 5:6871234 6:1278543 7:1254836 8:1254367  
8 0     1:6872345 2:6187345 3:6187245 4:1238675 5:8671234 6:8712354 7:1546823 8:1654723  
8 0     1:8672345 2:6178345 3:1728645 4:1238675 5:8671234 6:8712543 7:1546823 8:1543276  
8 0     1:6728345 2:6173845 3:6187245 4:7128365 5:6712834 6:7128354 7:8145623 8:1723456  
8 0     1:6728345 2:6173485 3:6187245 4:7182365 5:6712834 6:7128354 7:8145623 8:1723456  
8 0     1:6872345 2:6187345 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1654372  
8 0     1:6782345 2:6187345 3:7182645 4:8123675 5:6781234 6:7812543 7:8135462 8:1456723  
8 0     1:6782345 2:6178345 3:1287645 4:1283675 5:6718234 6:7182543 7:1546382 8:1734256  
8 0     1:8623745 2:7613485 3:6712845 4:1723865 5:8617234 6:8127354 7:1234586 8:1752436  
8 0     1:6237485 2:7861345 3:6781245 4:8172365 5:6187234 6:1287354 7:8123456 8:1237456  
8 0     1:7682345 2:6183745 3:1286745 4:1283765 5:7618234 6:1825473 7:1542836 8:1374256  
8 0     1:6782345 2:6178345 3:1278645 4:1283675 5:6718234 6:8712543 7:1546832 8:1763425  
8 0     1:6723845 2:6178345 3:1278645 4:1237865 5:8612734 6:7812543 7:1864352 8:1327654  
8 0     1:7623845 2:6137845 3:8126745 4:1283765 5:7612834 6:1254873 7:1548236 8:1237645  
8 0     1:6723485 2:6178345 3:7128645 4:1238675 5:8671234 6:8712543 7:1354682 8:1432765  
8 0     1:6872345 2:6187345 3:6871245 4:1237865 5:8671234 6:8712354 7:1356842 8:1365472  
8 0     1:6723845 2:6173485 3:1726485 4:1823675 5:6712384 6:7125843 7:1584623 8:1234675  
8 0     1:6823745 2:6183475 3:7128645 4:1728365 5:6812734 6:8125743 7:1283465 8:1563472  
8 0     1:6823745 2:6183475 3:7128645 4:1728365 5:6182734 6:8125743 7:1823465 8:1634275  
8 0     1:6872345 2:6187345 3:7128645 4:1238675 5:6871234 6:8712543 7:1354682 8:1564372  
8 0     1:6723845 2:6173845 3:6127845 4:7123865 5:8671234 6:8712354 7:8145632 8:1723654  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6712384 6:8127543 7:8125346 8:1764532  
8 0     1:6728345 2:6178345 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1276543  
8 0     1:6823745 2:6138475 3:7128645 4:1723865 5:8612734 6:8125743 7:1238465 8:1654723  
8 0     1:6782345 2:6178345 3:7128645 4:1238675 5:6871234 6:8712543 7:1354682 8:1756432  
8 0     1:6237845 2:7618345 3:6712845 4:1723865 5:8617234 6:8127354 7:1238456 8:1732654  
8 0     1:7682345 2:7618345 3:7618245 4:1238675 5:8671234 6:8123754 7:1235486 8:1675423  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6182734 6:8712543 7:1684352 8:1643725  
8 0     1:6723845 2:8617345 3:8617245 4:7182365 5:6718234 6:7123854 7:8145623 8:1723456  
8 0     1:6728345 2:6178345 3:1278645 4:1237865 5:8612734 6:7812543 7:1864352 8:1276543  
8 0     1:7628345 2:7618345 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1267543  
8 0     1:6823475 2:6183745 3:1276485 4:1237685 5:7681234 6:7812543 7:1423865 8:1534672  
8 0     1:7682345 2:7613485 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1675243  
8 0     1:8672345 2:8617345 3:8612745 4:7123685 5:6871234 6:7123854 7:1458632 8:1235467  
8 0     1:6723845 2:8617345 3:8617245 4:7182365 5:6718234 6:7123854 7:1845623 8:1234567  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:6812734 6:7128543 7:1684352 8:1253476  
8 0     1:8762345 2:8761345 3:1267485 4:1236785 5:8671234 6:1275843 7:1258436 8:1253467  
8 0     1:6872345 2:6178345 3:6127845 4:1872365 5:6871234 6:8712354 7:1568324 8:1563274  
8 0     1:6872345 2:6187345 3:6817245 4:1237865 5:7861234 6:8712354 7:1685423 8:1365472  
8 0     1:7623845 2:6137845 3:8126745 4:1283765 5:7612834 6:1258473 7:1548236 8:1237465  
8 0     1:8762345 2:6134785 3:6127845 4:1237865 5:7861234 6:8712354 7:1852436 8:1524376  
8 0     1:6782345 2:6187345 3:1826745 4:8123675 5:6781234 6:7812543 7:8154362 8:1456723  
8 0     1:7628345 2:7618345 3:1286475 4:1238675 5:8671234 6:8127543 7:1253486 8:1267543  
8 0     1:8762345 2:6137485 3:1276845 4:1237865 5:8761234 6:7125483 7:1584236 8:1524376  
8 0     1:6872345 2:6187345 3:6817245 4:7123865 5:8671234 6:8712354 7:1456823 8:1365472  
8 0     1:6283745 2:7618345 3:7612845 4:1723865 5:8617234 6:8123754 7:1283456 8:1265437  
8 0     1:6823745 2:7681345 3:6781245 4:1723865 5:8617234 6:8127354 7:8123456 8:1237654  
8 0     1:6823475 2:6183745 3:1287645 4:1823765 5:7681234 6:7812543 7:1423865 8:1567324  
8 0     1:6723845 2:6178345 3:6127845 4:1723865 5:8671234 6:8712354 7:1568324 8:1327654  
8 0     1:6782345 2:6178345 3:6712845 4:1283765 5:6712834 6:7182354 7:1356482 8:1734526  
8 0     1:6872345 2:6187345 3:6871245 4:1237865 5:6781234 6:7812354 7:1385642 8:1356472  
8 0     1:8672345 2:8617345 3:1276845 4:1237685 5:6812734 6:7128543 7:1684352 8:1254376  
8 0     1:6823475 2:6183745 3:1287645 4:1283765 5:7681234 6:7812543 7:1428365 8:1563742  
8 0     1:6723845 2:8617345 3:6817245 4:7182365 5:6718234 6:7128354 7:8145623 8:1723456  
8 0     1:6723845 2:8617345 3:6817245 4:7182365 5:6718234 6:7128354 7:1845623 8:1234567  
8 0     1:6728345 2:6178345 3:7128645 4:1238675 5:6712384 6:8712543 7:1385462 8:1264573  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:6127834 6:7812543 7:1864352 8:1643527  
8 0     1:8672345 2:8617345 3:1276845 4:1237685 5:8612734 6:7125843 7:1684352 8:1254376  
8 0     1:6728345 2:6718345 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1276543  
8 0     1:6782345 2:6178345 3:1728645 4:1238675 5:8671234 6:8712543 7:1546823 8:1765432  
8 0     1:7682345 2:6183745 3:1287645 4:1283765 5:7618234 6:7812543 7:1542386 8:1673425  
8 0     1:7682345 2:6183745 3:1287645 4:1283765 5:7618234 6:7182543 7:1542836 8:1374256  
8 0     1:7862345 2:7618345 3:1286475 4:1238675 5:8671234 6:8127543 7:1253486 8:1754326  
8 0     1:7623845 2:7618345 3:6712845 4:1238675 5:8671234 6:8127354 7:1235486 8:1326754  
8 0     1:8672345 2:6173845 3:1276845 4:7123865 5:8671234 6:7125483 7:1456832 8:1542376  
8 0     1:7682345 2:7618345 3:1286745 4:1238675 5:8671234 6:8127543 7:8125436 8:1765432  
8 0     1:6723845 2:6173485 3:6127485 4:7182365 5:6712384 6:7123584 7:1845632 8:1234657  
8 0     1:7682345 2:7618345 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1675432  
8 0     1:6728345 2:6178345 3:7128645 4:1238675 5:6712384 6:8712543 7:1835462 8:1264537  
8 0     1:6728345 2:6173485 3:1826745 4:1823675 5:6712834 6:7125843 7:8154362 8:1723465  
8 0     1:6823745 2:7618345 3:6781245 4:1723865 5:8617234 6:8127354 7:8123456 8:1376542  
8 0     1:6728345 2:6178345 3:6172845 4:1238675 5:6712384 6:7123584 7:1546283 8:1724653  
8 0     1:6823745 2:7613845 3:7612845 4:1723865 5:8617234 6:8123754 7:1234586 8:1675423  
8 0     1:6728345 2:6178345 3:6172845 4:1238675 5:6712384 6:7123584 7:1546823 8:1274653  
8 0     1:6723845 2:6178345 3:6172845 4:7123865 5:8671234 6:8712354 7:8145623 8:1732654  
8 0     1:6238745 2:6138475 3:7812645 4:1728365 5:6128734 6:1258743 7:1283465 8:1234765  
8 0     1:6238745 2:6138475 3:7812645 4:1728365 5:6128734 6:1257843 7:1283465 8:1234675  
8 0     1:6823745 2:7618345 3:6712845 4:1782365 5:6817234 6:8127354 7:1823456 8:1563247  
8 0     1:6872345 2:8617345 3:6712485 4:1237865 5:8671234 6:8712354 7:1356842 8:1625347  
8 0     1:6823475 2:6183745 3:1287645 4:1283765 5:7618234 6:7182543 7:1428365 8:1374256  
8 0     1:6872345 2:6187345 3:1287645 4:1236785 5:6781234 6:7812543 7:1854632 8:1546732  
8 0     1:8762345 2:7861345 3:1276485 4:1237685 5:7681234 6:7128543 7:1825436 8:1253476  
8 0     1:6872345 2:6187345 3:6187245 4:1237865 5:7861234 6:8712354 7:1685423 8:1654723  
8 0     1:6238745 2:6813475 3:7812645 4:1782365 5:6182734 6:1825743 7:1823465 8:1234756  
8 0     1:6238745 2:6138475 3:8712645 4:1728365 5:6127834 6:1257843 7:1238465 8:1234657  
8 0     1:6872345 2:6187345 3:1872645 4:1236785 5:6871234 6:7812543 7:1584623 8:1546723  
8 0     1:7623845 2:6813745 3:8126745 4:1823765 5:7618234 6:1825473 7:1584236 8:1234756  
8 0     1:6823745 2:6183475 3:7182645 4:8172365 5:6812734 6:8125743 7:8123465 8:1745623  
8 0     1:8672345 2:8617345 3:6812745 4:1723685 5:6871234 6:7128354 7:1586324 8:1235467  
8 0     1:7682345 2:7618345 3:1264875 4:1236875 5:6781234 6:8127543 7:8125346 8:1573462  
8 0     1:6728345 2:6178345 3:1728645 4:1238675 5:6712384 6:8712543 7:1546823 8:1276453  
8 0     1:6723845 2:8617345 3:8172645 4:1823675 5:6718234 6:7128543 7:1854623 8:1234567  
8 0     1:6872345 2:6187345 3:1287645 4:1237865 5:6812734 6:7812543 7:1864352 8:1564732  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6812734 6:8712543 7:1684352 8:1564372  
8 0     1:6782345 2:6178345 3:7128645 4:1236875 5:6781234 6:8712543 7:1354682 8:1574632  
8 0     1:8623745 2:7861345 3:6871245 4:1723685 5:6817234 6:1278354 7:1234586 8:1273546  
8 0     1:6872345 2:6187345 3:6187245 4:7812365 5:6781234 6:7812354 7:1845623 8:1456723  
8 0     1:6238745 2:8613475 3:7812645 4:1872365 5:6182734 6:1285743 7:1823465 8:1237456  
8 0     1:6782345 2:6178345 3:6128745 4:1728365 5:6712834 6:7182354 7:1563824 8:1734526  
8 0     1:7623485 2:6138745 3:1267845 4:1238765 5:8761234 6:1254783 7:1542836 8:1423675  
8 0     1:6782345 2:6178345 3:6172845 4:8123675 5:6781234 6:8712354 7:1546823 8:1457632  
8 0     1:6872345 2:6187345 3:1268745 4:1236875 5:6871234 6:7812543 7:1543862 8:1543672  
8 0     1:8623745 2:8613475 3:7126485 4:1723685 5:6812734 6:1285743 7:8123465 8:1275346  
8 0     1:6723845 2:6178345 3:6172845 4:7123865 5:8671234 6:8712354 7:1845623 8:1326547  
8 0     1:6782345 2:6178345 3:7126845 4:1236875 5:6871234 6:8712543 7:1354682 8:1754362  
8 0     1:6782345 2:6178345 3:1728645 4:1238675 5:6781234 6:8712543 7:1546823 8:1576432  
8 0     1:6723845 2:6178345 3:6127845 4:1723865 5:6712384 6:7123584 7:1568324 8:1327465  
8 0     1:7682345 2:7618345 3:1278645 4:1237865 5:7681234 6:7812543 7:1254386 8:1564372  
8 0     1:7682345 2:7861345 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1627543  
8 0     1:7682345 2:7618345 3:1287645 4:1238765 5:7618234 6:7812543 7:1254386 8:1674325  
8 0     1:7682345 2:7613845 3:1287645 4:1238765 5:7612384 6:8712543 7:1254386 8:1764523  
8 0     1:7682345 2:6183745 3:1276485 4:1237685 5:7681234 6:7812543 7:1542386 8:1534672  
8 0     1:6782345 2:6178345 3:6128745 4:7128365 5:6712834 6:7182354 7:1456382 8:1734526  
8 0     1:6782345 2:6178345 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1765432  
8 0     1:6782345 2:6178345 3:1287645 4:1238675 5:6871234 6:8712543 7:1546382 8:1756432  
8 0     1:6872345 2:6187345 3:6187245 4:7123865 5:8671234 6:8712354 7:1456823 8:1654723  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:8612734 6:7125843 7:1684352 8:1253476  
8 0     1:8672345 2:6173845 3:1276845 4:7123865 5:8671234 6:7125483 7:1458632 8:1542367  
8 0     1:7623845 2:8761345 3:8126475 4:1823675 5:6718234 6:1287543 7:1285346 8:1234576  
8 0     1:6782345 2:6178345 3:7128645 4:1238675 5:6718234 6:8712543 7:1354682 8:1764325  
8 0     1:6872345 2:8761345 3:6127845 4:1237865 5:8761234 6:8712354 7:1625843 8:1625437  
8 0     1:6823745 2:6183475 3:7182645 4:1723685 5:6812734 6:8125743 7:1823465 8:1546237  
8 0     1:7862345 2:7613845 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1754236  
8 0     1:8623745 2:7861345 3:6871245 4:1723685 5:6817234 6:1287354 7:8123456 8:1273546  
8 0     1:6723485 2:6173845 3:1268745 4:1238675 5:8671234 6:7125483 7:1543862 8:1423675  
8 0     1:7682345 2:6183745 3:1827645 4:8123765 5:7681234 6:7812543 7:8154236 8:1457623  
8 0     1:8762345 2:8613745 3:1276845 4:1237685 5:7861234 6:7125843 7:1854236 8:1254376  
8 0     1:7862345 2:8613745 3:1268745 4:1237865 5:7861234 6:1254873 7:8154236 8:1254736  
8 0     1:6872345 2:6178345 3:6187245 4:1238765 5:8761234 6:8712354 7:1654823 8:1654273  
8 0     1:7623845 2:7861345 3:8126745 4:1823675 5:6718234 6:1287543 7:1825436 8:1234576  
8 0     1:6872345 2:6187345 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1654372  
8 0     1:6782345 2:6178345 3:6127845 4:7182365 5:6871234 6:8712354 7:1456832 8:1756324  
8 0     1:6723845 2:6173845 3:8127645 4:1283765 5:6128734 6:7125483 7:1643582 8:1273645  
8 0     1:7862345 2:8613745 3:1276485 4:1237685 5:7861234 6:7125843 7:8154236 8:1253476  
8 0     1:6782345 2:6178345 3:6127845 4:7182365 5:6781234 6:8712354 7:1456832 8:1576324  
8 0     1:6782345 2:6713845 3:6128745 4:1238765 5:7612384 6:8712354 7:8126543 8:1764523  
8 0     1:7628345 2:7613485 3:1826475 4:1823675 5:6712834 6:1275843 7:1285346 8:1234657  
8 0     1:6823745 2:6183475 3:7128645 4:1723685 5:6812734 6:8125743 7:1823465 8:1546327  
8 0     1:6823745 2:6183475 3:7128645 4:1723685 5:6812734 6:8125743 7:1234685 8:1574632  
8 0     1:6872345 2:6187345 3:6172845 4:8712365 5:6871234 6:8712354 7:1456823 8:1456372  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6127834 6:8712543 7:1684352 8:1643572  
8 0     1:6782345 2:6178345 3:1278645 4:1283675 5:6781234 6:8712543 7:1546832 8:1576342  
8 0     1:7623845 2:6183745 3:1286745 4:1238765 5:8761234 6:8125473 7:1542386 8:1326754  
8 0     1:6782345 2:6178345 3:1286745 4:1823675 5:6781234 6:8712543 7:1543682 8:1576324  
8 0     1:8672345 2:6817345 3:1276845 4:1237685 5:6812734 6:7182543 7:1864352 8:1254367  
8 0     1:8672345 2:6817345 3:1276485 4:1237685 5:6812734 6:7182543 7:1643582 8:1275346  
8 0     1:8762345 2:6138745 3:1267845 4:1238765 5:8761234 6:1254783 7:1542836 8:1542367  
8 0     1:6238475 2:6138745 3:8127645 4:1283765 5:7612834 6:7125843 7:1428365 8:1237465  
8 0     1:6237485 2:6138475 3:7128645 4:1723865 5:8612734 6:8125743 7:1238465 8:1472365  
8 0     1:7628345 2:7618345 3:1286745 4:1238675 5:6712384 6:8127543 7:1254386 8:1267453  
8 0     1:6823745 2:7618345 3:6712845 4:1728365 5:6187234 6:1827354 7:1823456 8:1342756  
8 0     1:7862345 2:7681345 3:1268745 4:1236785 5:6781234 6:1827543 7:8125436 8:1254736  
8 0     1:8672345 2:6178345 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1543276  
8 0     1:6823745 2:6183475 3:7128645 4:1728365 5:6182734 6:8125743 7:1283465 8:1634725  
8 0     1:6238745 2:7618345 3:7612845 4:1723865 5:8617234 6:8123754 7:1238456 8:1326547  
8 0     1:6782345 2:6178345 3:6172845 4:1238675 5:6712384 6:7128354 7:1546823 8:1745362  
8 0     1:6782345 2:6178345 3:6172845 4:1238675 5:6712384 6:7123854 7:1546823 8:1745632  
8 0     1:6872345 2:6178345 3:6127845 4:8712365 5:6871234 6:8712354 7:1456832 8:1456327  
8 0     1:6723485 2:8617345 3:6812745 4:8172365 5:6718234 6:7128354 7:1856324 8:1234567  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6812734 6:8125743 7:1238465 8:1564732  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6812734 6:8125743 7:1234865 8:1567432  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6812734 6:8125743 7:1234685 8:1576432  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6182734 6:8125743 7:1823465 8:1643275  
8 0     1:8762345 2:8613745 3:1267485 4:1237685 5:7681234 6:1285473 7:1854236 8:1253476  
8 0     1:7623845 2:8761345 3:8126745 4:1823675 5:6718234 6:1278543 7:1285436 8:1234567  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6712384 6:8127543 7:1253486 8:1674532  
8 0     1:6782345 2:6178345 3:1278645 4:7123865 5:6712834 6:8712543 7:1456832 8:1764352  
8 0     1:7862345 2:8613745 3:1268745 4:1237685 5:7861234 6:1258473 7:8154236 8:1254736  
8 0     1:7682345 2:6183745 3:1286745 4:1283765 5:7681234 6:8125473 7:1542386 8:1567342  
8 0     1:8672345 2:6817345 3:1267485 4:1236785 5:6871234 6:7182543 7:1584362 8:1253467  
8 0     1:6823745 2:7618345 3:6712845 4:1728365 5:6172834 6:8127354 7:1823456 8:1634527  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:6127834 6:8712543 7:1684352 8:1643527  
8 0     1:6723845 2:8617345 3:8127645 4:7182365 5:6718234 6:7128543 7:8145632 8:1723456  
8 0     1:6782345 2:6178345 3:1278645 4:7123865 5:6712384 6:8712543 7:1456832 8:1764532  
8 0     1:6872345 2:6187345 3:1827645 4:7123685 5:6871234 6:8712543 7:1456832 8:1546723  
8 0     1:6782345 2:8671345 3:6128745 4:1238765 5:8761234 6:8712354 7:8126543 8:1762543  
8 0     1:6872345 2:6187345 3:6128745 4:8712365 5:6781234 6:7812354 7:1485632 8:1456732  
8 0     1:6872345 2:6187345 3:6781245 4:1237865 5:7861234 6:7812354 7:1836542 8:1365472  
8 0     1:8672345 2:6817345 3:1276485 4:1236875 5:6871234 6:7182543 7:1548632 8:1253467  
8 0     1:6823745 2:6183475 3:7128645 4:8172365 5:6812734 6:8125743 7:8123465 8:1745632  
8 0     1:6823745 2:6183475 3:7128645 4:1723865 5:6812734 6:8125743 7:1823465 8:1564327  
8 0     1:6872345 2:6187345 3:6128745 4:7812365 5:6781234 6:7812354 7:1845632 8:1456732  
8 0     1:6823745 2:6183475 3:7128645 4:8172365 5:6812734 6:8125743 7:1823465 8:1456327  
8 0     1:6728345 2:6173485 3:1827645 4:1823675 5:6712834 6:7125843 7:8154632 8:1723465  
8 0     1:8623745 2:6134785 3:7126845 4:1723685 5:8612734 6:1258743 7:1234685 8:1527436  
8 0     1:8672345 2:6173485 3:1276845 4:1237865 5:8612734 6:7125483 7:1684352 8:1524376  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6128734 6:7812543 7:1864352 8:1643752  
8 0     1:8672345 2:6173485 3:1276845 4:1237685 5:8612734 6:7125843 7:1684352 8:1524376  
8 0     1:6723845 2:6178345 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1327654  
8 0     1:6782345 2:6178345 3:7128645 4:1236875 5:6871234 6:8712543 7:1354682 8:1754632  
8 0     1:6237845 2:8613475 3:7812645 4:1872365 5:6182734 6:1285743 7:8123465 8:1237456  
8 0     1:8672345 2:6817345 3:1276485 4:1237685 5:6812734 6:7182543 7:8164352 8:1725346  
8 0     1:7862345 2:6183745 3:1286745 4:1238765 5:8761234 6:8125473 7:1542386 8:1754326  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:6812734 6:7128543 7:1864352 8:1253467  
8 0     1:6872345 2:6187345 3:1287645 4:1237685 5:6812734 6:7812543 7:1864352 8:1546732  
8 0     1:8672345 2:8617345 3:1276845 4:1237685 5:6812734 6:7128543 7:1864352 8:1254367  
8 0     1:6872345 2:6173485 3:1278645 4:1237865 5:8612734 6:7812543 7:1864352 8:1652437  
8 0     1:8672345 2:6173485 3:1276845 4:7123865 5:8671234 6:7125483 7:1456832 8:1524376  
8 0     1:8672345 2:6713485 3:6127845 4:1237865 5:8761234 6:8712354 7:1265843 8:1524376  
8 0     1:8762345 2:8613745 3:1276845 4:1237865 5:7861234 6:7125483 7:1854236 8:1254376  
8 0     1:6872345 2:6713845 3:6127845 4:1238765 5:8761234 6:8712354 7:1265483 8:1654237  
8 0     1:8762345 2:8613745 3:1267845 4:1237685 5:7861234 6:1258473 7:1854236 8:1254376  
8 0     1:6728345 2:6178345 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1276543  
8 0     1:7682345 2:6183745 3:1286745 4:1238765 5:7618234 6:8125473 7:1542386 8:1674325  
8 0     1:6823745 2:6183475 3:7128645 4:1782365 5:6812734 6:8125743 7:1823465 8:1563247  
8 0     1:6872345 2:6187345 3:1827645 4:1237685 5:6812734 6:7812543 7:1864352 8:1546723  
8 0     1:6782345 2:6178345 3:1286745 4:1283675 5:6718234 6:8712543 7:1543682 8:1763425  
8 0     1:6872345 2:6187345 3:1276845 4:1237685 5:6812734 6:7812543 7:1864352 8:1543672  
8 0     1:6723845 2:6817345 3:8712645 4:1823675 5:6718234 6:7182543 7:1385462 8:1234567  
8 0     1:8672345 2:8671345 3:6812745 4:1237685 5:7681234 6:7128354 7:1286543 8:1235467  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6182734 6:7812543 7:1864352 8:1643725  
8 0     1:6782345 2:6178345 3:1287645 4:7128365 5:6718234 6:7812543 7:1456382 8:1673425  
8 0     1:6872345 2:6713485 3:6127845 4:1238765 5:8671234 6:8712354 7:1256483 8:1652437  
8 0     1:6872345 2:6713485 3:6127845 4:1237865 5:8671234 6:8712354 7:1256843 8:1652437  
8 0     1:7628345 2:6137485 3:1826745 4:1823765 5:7612834 6:1258473 7:1548236 8:1237465  
8 0     1:7862345 2:7613485 3:1268475 4:1236875 5:8671234 6:1275843 7:1253486 8:1752436  
8 0     1:6823745 2:7618345 3:7618245 4:1723865 5:8617234 6:8123754 7:1234586 8:1675423  
8 0     1:6872345 2:6173845 3:1278645 4:1237865 5:6127384 6:8712543 7:1684352 8:1645237  
8 0     1:7682345 2:6183745 3:1826745 4:8123765 5:7681234 6:8125473 7:8154236 8:1457623  
8 0     1:6872345 2:6178345 3:6817245 4:7123865 5:8671234 6:8712354 7:1456823 8:1365427  
8 0     1:6723845 2:6178345 3:6172845 4:7123865 5:8671234 6:8712354 7:1456283 8:1372654  
8 0     1:6723485 2:6178345 3:1278645 4:1237865 5:8612734 6:8712543 7:1684352 8:1432765  
8 0     1:7682345 2:7618345 3:1268745 4:1236875 5:6781234 6:8127543 7:8125436 8:1574362  
8 0     1:6782345 2:6178345 3:1827645 4:8123675 5:6781234 6:7812543 7:1546382 8:1456723  
8 0     1:6782345 2:6178345 3:1287645 4:1238675 5:6718234 6:8712543 7:1546382 8:1764325  
8 0     1:6872345 2:6173485 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1652437  
8 0     1:8672345 2:8617345 3:6817245 4:1236875 5:6871234 6:7128354 7:1548623 8:1235467  
8 0     1:8672345 2:6817345 3:1267485 4:1236785 5:6781234 6:7182543 7:1854362 8:1253467  
8 0     1:8672345 2:6817345 3:1276485 4:1237685 5:6812734 6:7182543 7:1864352 8:1253467  
8 0     1:7628345 2:7618345 3:1287645 4:1238765 5:7612384 6:7812543 7:1254386 8:1267453  
8 0     1:6872345 2:6178345 3:6187245 4:8712365 5:6871234 6:8712354 7:1456823 8:1456273  
8 0     1:7682345 2:6183745 3:1287645 4:1237865 5:7861234 6:7812543 7:1542386 8:1654732  
8 0     1:8623745 2:6183475 3:7128645 4:1723865 5:8612734 6:8125743 7:1238465 8:1547326  
8 0     1:8672345 2:6178345 3:1278645 4:1237865 5:8612734 6:8712543 7:1684352 8:1543276  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6127384 6:8712543 7:1684352 8:1645372  
8 0     1:6872345 2:6187345 3:8712645 4:1236785 5:6871234 6:7812543 7:1358462 8:1354672  
8 0     1:6723845 2:6173485 3:1267485 4:1823675 5:6712384 6:7125843 7:1584362 8:1234675  
8 0     1:6782345 2:6178345 3:6178245 4:1238675 5:8671234 6:8712354 7:1546823 8:1765423  
8 0     1:7623845 2:6183475 3:6128745 4:1238765 5:8761234 6:7812354 7:1524386 8:1326754  
8 0     1:6723845 2:6173485 3:1276485 4:1823765 5:6127384 6:7125843 7:1648352 8:1237465  
8 0     1:8762345 2:6137845 3:1267845 4:1237865 5:8761234 6:1254873 7:1584236 8:1542376  
8 0     1:6823745 2:7681345 3:7612845 4:1723865 5:8617234 6:8123754 7:1234586 8:1267543  
8 0     1:6283745 2:6134875 3:7182645 4:1782365 5:6128734 6:1258743 7:1283465 8:1234765  
8 0     1:7682345 2:7618345 3:1286475 4:1283675 5:6718234 6:8127543 7:8125346 8:1763425  
8 0     1:6723485 2:6178345 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1432765  
8 0     1:6237485 2:6134785 3:7812645 4:8172365 5:6128734 6:1285743 7:8123465 8:1237456  
8 0     1:6237485 2:8761345 3:6871245 4:8172365 5:6178234 6:1278354 7:1234856 8:1723456  
8 0     1:7682345 2:7681345 3:1287645 4:1238765 5:8761234 6:7812543 7:1254386 8:1267543  
8 0     1:8672345 2:6178345 3:1286745 4:1238675 5:8671234 6:8712543 7:1543682 8:1543276  
8 0     1:6782345 2:6187345 3:6128745 4:7182365 5:6781234 6:7812354 7:8145632 8:1567324  
8 0     1:7862345 2:6137485 3:1268745 4:1237685 5:7861234 6:1258473 7:8154236 8:1524736  
8 0     1:7682345 2:7613845 3:1286745 4:1238675 5:6712384 6:8127543 7:1254386 8:1674523  
8 0     1:6782345 2:6178345 3:1287645 4:1238675 5:6781234 6:8712543 7:1546382 8:1576432  
8 0     1:8623745 2:6183475 3:7128645 4:1723865 5:8612734 6:8125743 7:1234865 8:1574326  
8 0     1:6872345 2:7613485 3:6128745 4:1238765 5:8761234 6:8712354 7:8162543 8:1652437  
8 0     1:8623745 2:6138475 3:7128645 4:1723865 5:8612734 6:8125743 7:1238465 8:1547236  
8 0     1:8762345 2:8761345 3:6781245 4:1236785 5:6781234 6:1287354 7:1283546 8:1235476  
8 0     1:6872345 2:6178345 3:6187245 4:7123865 5:8671234 6:8712354 7:1456823 8:1654273  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:6182734 6:7812543 7:1864352 8:1674325  
8 0     1:6782345 2:6178345 3:1287645 4:1283675 5:6781234 6:7812543 7:1546382 8:1567342  
8 0     1:6782345 2:6178345 3:1287645 4:1283675 5:6718234 6:8712543 7:1546382 8:1763425  
8 0     1:6723485 2:6173845 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1423765  
8 0     1:6872345 2:6187345 3:1276485 4:1236785 5:6871234 6:7812543 7:1584632 8:1534672  
8 0     1:8672345 2:8617345 3:8671245 4:1237685 5:6871234 6:7123854 7:1358642 8:1235467  
8 0     1:7862345 2:8613745 3:1267485 4:1237865 5:7861234 6:1254873 7:8154236 8:1253476  
8 0     1:6872345 2:7613485 3:6127845 4:1238765 5:8761234 6:8712354 7:1625483 8:1652437  
8 0     1:6237485 2:7861345 3:6871245 4:8172365 5:6187234 6:1287354 7:8123456 8:1273456  
8 0     1:6723485 2:6178345 3:1278645 4:1237865 5:8612734 6:7812543 7:1864352 8:1432765  
8 0     1:6782345 2:6178345 3:1278645 4:1238675 5:6781234 6:8712543 7:1546832 8:1576432  
8 0     1:6782345 2:6178345 3:1287645 4:1238675 5:6712384 6:8712543 7:1546382 8:1764532  
8 0     1:6782345 2:6178345 3:1278645 4:1238675 5:6718234 6:8712543 7:1546832 8:1764325  
8 0     1:8672345 2:6817345 3:1268745 4:1236875 5:6871234 6:7182543 7:1543862 8:1254367  
8 0     1:6237485 2:7861345 3:6871245 4:8172365 5:6187234 6:1278354 7:1234586 8:1273456  
8 0     1:6283475 2:6183745 3:1287645 4:1238765 5:7612384 6:8712543 7:1423865 8:1276453  
8 0     1:6872345 2:6178345 3:6817245 4:1238675 5:8671234 6:8712354 7:1546823 8:1365427  
8 0     1:6872345 2:6178345 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1654327  
8 0     1:6238745 2:6134785 3:7812645 4:1782365 5:6128734 6:1285743 7:1823465 8:1234756  
8 0     1:6238745 2:6134875 3:7812645 4:1782365 5:6128734 6:1258743 7:1283465 8:1234765  
8 0     1:6782345 2:6178345 3:7126485 4:1236875 5:6871234 6:8712543 7:1354682 8:1753462  
8 0     1:6723845 2:6178345 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1327654  
8 0     1:8672345 2:8671345 3:6812745 4:1237685 5:7681234 6:7128354 7:1268543 8:1235476  
8 0     1:6872345 2:6187345 3:6871245 4:1237865 5:7861234 6:8712354 7:1368542 8:1365472  
8 0     1:6872345 2:6187345 3:6781245 4:8123765 5:6781234 6:7812354 7:1835642 8:1345672  
8 0     1:7862345 2:7681345 3:1268475 4:1236875 5:6781234 6:1827543 7:8125346 8:1257436  
8 0     1:6872345 2:8617345 3:6127845 4:7123865 5:8671234 6:8712354 7:1456832 8:1625437  
8 0     1:6723845 2:6178345 3:6172845 4:7123865 5:6712384 6:7123584 7:1456283 8:1372465  
8 0     1:6728345 2:6178345 3:1278645 4:1238675 5:6712384 6:8712543 7:1546832 8:1276453  
8 0     1:6872345 2:8617345 3:6127845 4:1723865 5:8671234 6:8712354 7:1568324 8:1625437  
8 0     1:6237845 2:7618345 3:7612845 4:1723865 5:8617234 6:8123754 7:1238456 8:1732654  
8 0     1:6872345 2:6178345 3:6187245 4:7123685 5:6871234 6:8712354 7:1456823 8:1546273  
8 0     1:6872345 2:6178345 3:6178245 4:8712365 5:6871234 6:8712354 7:1456823 8:1456237  
8 0     1:6823745 2:6183475 3:7128645 4:1872365 5:6812734 6:8125743 7:1823465 8:1563274  
8 0     1:6872345 2:6187345 3:7126485 4:1236785 5:6871234 6:7812543 7:1358462 8:1534672  
8 0     1:6782345 2:6187345 3:6128745 4:7182365 5:6718234 6:7182354 7:8145632 8:1732456  
8 0     1:7682345 2:6813745 3:1287645 4:1237685 5:7681234 6:7812543 7:1542386 8:1254673  
8 0     1:6872345 2:6178345 3:6178245 4:7123865 5:8671234 6:8712354 7:1456823 8:1654237  
8 0     1:6872345 2:6187345 3:8712645 4:1236785 5:6781234 6:7812543 7:1385462 8:1354672  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:6812734 6:7128543 7:8164352 8:1725346  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:8612734 6:7812543 7:1864352 8:1654372  
8 0     1:6872345 2:6187345 3:1278645 4:7123685 5:6871234 6:8712543 7:1456832 8:1546372  
8 0     1:7862345 2:6813745 3:1267485 4:1237685 5:7681234 6:1825473 7:8154236 8:1253476  
8 0     1:7682345 2:7618345 3:1286475 4:1238675 5:6871234 6:8127543 7:8125346 8:1756432  
8 0     1:6872345 2:6173485 3:1287645 4:1238675 5:8671234 6:8712543 7:1546382 8:1652437  
8 0     1:6782345 2:6178345 3:1286745 4:1236785 5:6781234 6:8712543 7:1543682 8:1547632  
8 0     1:8672345 2:6817345 3:1276485 4:1236785 5:6781234 6:7182543 7:1854632 8:1253467  
8 0     1:6823745 2:7618345 3:7612845 4:8172365 5:6817234 6:8123754 7:8123456 8:1745632  
8 0     1:6723845 2:6173845 3:6172845 4:7123865 5:8671234 6:8712354 7:1485623 8:1236574  
8 0     1:6872345 2:6187345 3:6812745 4:1723685 5:6871234 6:7812354 7:1586324 8:1354672  
8 0     1:8672345 2:6817345 3:1276485 4:1237685 5:6812734 6:7182543 7:1684352 8:1253476  
8 0     1:6872345 2:6187345 3:6128745 4:1872365 5:6781234 6:7812354 7:1856324 8:1567324  
8 0     1:6283745 2:7618345 3:7612845 4:1723865 5:8617234 6:8123754 7:1238456 8:1265473  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:8612734 6:8712543 7:1684352 8:1654372  
8 0     1:6872345 2:6178345 3:6178245 4:7123685 5:6871234 6:8712354 7:1456823 8:1546237  
8 0     1:6872345 2:6187345 3:1276485 4:1237685 5:6812734 6:7812543 7:1864352 8:1534672  
8 0     1:6872345 2:6173845 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1654237  
8 0     1:6872345 2:6178345 3:6172845 4:8712365 5:6871234 6:8712354 7:1456823 8:1456327  
8 0     1:8672345 2:6173845 3:1278645 4:7123865 5:8671234 6:8712543 7:1458632 8:1542367  
8 0     1:6237485 2:6134875 3:8712645 4:8172365 5:6127834 6:1257843 7:1234865 8:1723465  
8 0     1:6872345 2:6187345 3:6871245 4:1237865 5:8761234 6:8712354 7:1365842 8:1365472  
8 0     1:6872345 2:8617345 3:6127485 4:1723865 5:8671234 6:8712354 7:1568324 8:1625347  
8 0     1:6237845 2:7613485 3:6712485 4:1872365 5:6172384 6:1273584 7:1234856 8:1723465  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:8612734 6:8712543 7:1684352 8:1654327  
8 0     1:7682345 2:7618345 3:1286475 4:1283675 5:6718234 6:8127543 7:1825346 8:1634257  
8 0     1:6237845 2:7613485 3:6712485 4:1782365 5:6172384 6:1273584 7:1238456 8:1723465  
8 0     1:6872345 2:6187345 3:1287645 4:1238675 5:6871234 6:8712543 7:1546382 8:1564372  
8 0     1:8762345 2:6137845 3:1267845 4:1237865 5:7861234 6:1254873 7:1854236 8:1542376  
8 0     1:8672345 2:6173485 3:1278645 4:1238675 5:8671234 6:8712543 7:1546832 8:1524376  
8 0     1:6728345 2:6178345 3:1286745 4:1238675 5:6712384 6:8712543 7:1543682 8:1276453  
8 0     1:8672345 2:8617345 3:1267485 4:1236785 5:6781234 6:7128543 7:1854362 8:1253467  
8 0     1:6728345 2:6178345 3:1728645 4:1238675 5:8671234 6:8712543 7:1546823 8:1276543  
8 0     1:6872345 2:6187345 3:1278645 4:1238675 5:6871234 6:8712543 7:1546832 8:1564372  
8 0     1:6872345 2:6781345 3:8612745 4:1237865 5:7861234 6:7812354 7:1826543 8:1263547  
8 0     1:7628345 2:6183745 3:1286745 4:1238765 5:8761234 6:8125473 7:1542386 8:1267543  
8 0     1:6823475 2:6183745 3:1287645 4:1237865 5:7681234 6:7812543 7:1423865 8:1564732  
8 0     1:8672345 2:8617345 3:1276485 4:1237685 5:8612734 6:7125843 7:8164352 8:1725346  
8 0     1:8672345 2:6173845 3:1278645 4:7123865 5:8671234 6:8712543 7:1456832 8:1542376  
8 0     1:6872345 2:7613485 3:6127845 4:1237865 5:8761234 6:8712354 7:1625843 8:1652437  
8 0     1:6872345 2:6173845 3:6172845 4:7123865 5:8671234 6:8712354 7:1456823 8:1654237  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:8612734 6:7812543 7:1864352 8:1654327  
8 0     1:6723845 2:6178345 3:6172845 4:1238675 5:8671234 6:8712354 7:1548623 8:1326754  
8 0     1:7682345 2:8761345 3:1286475 4:1238675 5:8671234 6:8127543 7:1253486 8:1672543  
8 0     1:6872345 2:6187345 3:1278645 4:1237685 5:6812734 6:7812543 7:1864352 8:1546372  
8 0     1:6728345 2:6173485 3:1826745 4:1823675 5:6712834 6:7125843 7:1854362 8:1234657  
8 0     1:8762345 2:7613485 3:1267845 4:1236785 5:8671234 6:1275843 7:1258436 8:1524367  
8 0     1:6782345 2:6178345 3:6712845 4:7123865 5:6712384 6:7128354 7:1345682 8:1745362  
8 0     1:6872345 2:6187345 3:1287645 4:1283765 5:6812734 6:7812543 7:1864352 8:1567342  
8 0     1:6782345 2:6178345 3:1286745 4:1238675 5:6781234 6:8712543 7:1543682 8:1576432  
8 0     1:8623745 2:7861345 3:6781245 4:1723685 5:6817234 6:1287354 7:8123456 8:1237546  
8 0     1:6238745 2:7613485 3:6871245 4:1782365 5:6172834 6:1278354 7:1238456 8:1234567  
8 0     1:6238745 2:7613485 3:6781245 4:1782365 5:6172834 6:1287354 7:1283456 8:1234576  
8 0     1:6823745 2:7618345 3:6712845 4:1723865 5:6187234 6:1827354 7:1823456 8:1432756  
8 0     1:6872345 2:6173845 3:6127845 4:7123865 5:8671234 6:8712354 7:1456832 8:1654237  
8 0     1:6872345 2:6187345 3:1286745 4:1238675 5:6871234 6:8712543 7:1543682 8:1564372  
8 0     1:6823745 2:8761345 3:7612485 4:1723865 5:8617234 6:8123754 7:1234586 8:1672534  
8 0     1:6782345 2:6178345 3:1287645 4:1823675 5:6781234 6:8712543 7:1546382 8:1576324  
8 0     1:6872345 2:6173485 3:6172845 4:7123865 5:8671234 6:8712354 7:1456823 8:1652437  
8 0     1:7682345 2:7618345 3:1287645 4:1237865 5:7681234 6:7812543 7:1254386 8:1564732  
8 0     1:6237485 2:7613485 3:6871245 4:8172365 5:6172834 6:1278354 7:1234856 8:1723456  
8 0     1:6823745 2:7618345 3:6871245 4:1723865 5:8617234 6:8127354 7:8123456 8:1736542  
8 0     1:6237845 2:7613485 3:7612485 4:1782365 5:6172384 6:1237584 7:1238456 8:1723465  
8 0     1:6823745 2:7618345 3:6871245 4:1723865 5:6817234 6:8127354 7:8123456 8:1735642  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:6128734 6:7812543 7:1864352 8:1674352  
8 0     1:6872345 2:6173485 3:1728645 4:1238675 5:8671234 6:8712543 7:1546823 8:1652437  
8 0     1:6283745 2:6183475 3:7128645 4:1723865 5:6127384 6:8125743 7:1283465 8:1264537  
8 0     1:6872345 2:6187345 3:6187245 4:1236785 5:6871234 6:7812354 7:1584623 8:1546723  
8 0     1:6823745 2:7861345 3:7612845 4:1723865 5:8617234 6:8123754 7:1234586 8:1627543  
8 0     1:6872345 2:6187345 3:7126845 4:1236875 5:6871234 6:7812543 7:1354862 8:1543672  
8 0     1:6823475 2:6183745 3:1287645 4:1238765 5:7681234 6:7812543 7:1423865 8:1567432  
8 0     1:7682345 2:7613485 3:1286475 4:1238675 5:8671234 6:8127543 7:1253486 8:1675243  
8 0     1:6823475 2:6183745 3:1287645 4:1238765 5:8761234 6:7812543 7:1423865 8:1675432  
8 0     1:6872345 2:6173485 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1652437  
8 0     1:6723845 2:6173485 3:6172485 4:1823675 5:6712384 6:7123584 7:1584623 8:1234675  
8 0     1:6872345 2:6817345 3:6172845 4:1238675 5:8671234 6:8712354 7:1546823 8:1265437  
8 0     1:6723485 2:8617345 3:6817245 4:8123675 5:6718234 6:7128354 7:1854623 8:1234567  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:6871234 6:8712543 7:1568432 8:1564327  
8 0     1:8672345 2:1675834 3:1627854 4:6172385 5:7614382 6:1458723 7:1658324 8:1543276  
8 0     1:7628345 2:1675384 3:1862574 4:7612835 5:6714382 6:8147523 7:1483526 8:1625374  
8 0     1:7682345 2:1678534 3:1628574 4:8761235 5:8671432 6:1475823 7:1435826 8:1674532  
8 0     1:7682345 2:6183475 3:1286745 4:6182375 5:7681234 6:8124573 7:8152436 8:1576324  
8 0     1:8762345 2:1673485 3:6127845 4:1237865 5:7861234 6:1354872 7:1854326 8:1524376  
8 0     1:8672345 2:1678534 3:1627854 4:6172385 5:8761432 6:1458723 7:1658324 8:1543276  
8 0     1:6872345 2:6178345 3:1278645 4:1238765 5:6871234 6:8712543 7:1564832 8:1564327  
8 0     1:8672345 2:6178345 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1543276  
8 0     1:6872345 2:6187345 3:1287645 4:1237865 5:6871234 6:7812543 7:1586432 8:1564732  
8 0     1:6823745 2:7618345 3:7128645 4:1728365 5:6178234 6:8127543 7:1823456 8:1634257  
8 0     1:7862345 2:1786345 3:1287645 4:1238675 5:8671234 6:1875432 7:1546382 8:1765432  
8 0     1:8623745 2:8613475 3:1268475 4:1723685 5:8612374 6:1258743 7:1234685 8:1257436  
8 0     1:8623745 2:1683475 3:7126845 4:1723865 5:8612734 6:7154832 7:1682345 8:1543276  
8 0     1:8623745 2:8613475 3:1268475 4:1723685 5:8612374 6:1257843 7:1234865 8:1257436  
8 0     1:8623745 2:1683475 3:7126845 4:1723865 5:8612734 6:7154832 7:1623845 8:1547326  
8 0     1:8762345 2:1867534 3:8162754 4:7681235 5:6781432 6:1847523 7:1845326 8:1345762  
8 0     1:8762345 2:1876345 3:1287645 4:1237865 5:6871234 6:1785432 7:1586432 8:1564732  
8 0     1:7623845 2:1763485 3:8761245 4:1823675 5:6712834 6:1378542 7:1385462 8:1234567  
8 0     1:8762345 2:7613485 3:1267845 4:1236785 5:8761234 6:1257843 7:1258436 8:1524367  
8 0     1:6728345 2:6178345 3:1278645 4:1273865 5:6172384 6:8172543 7:1834256 8:1276453  
8 0     1:6872345 2:6173485 3:1278465 4:1237865 5:8612734 6:8127534 7:1843562 8:1652437  
8 0     1:8627345 2:6178345 3:1278645 4:1237865 5:7861234 6:8712543 7:1268543 8:1543276  
8 0     1:8672345 2:6817345 3:1276485 4:1723685 5:6871234 6:7182543 7:1586324 8:1253467  
8 0     1:8672345 2:1687534 3:1627854 4:8617235 5:7681432 6:1485723 7:1685324 8:1453726  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:7861234 6:8712543 7:1685432 8:1654372  
8 0     1:8762345 2:6713485 3:1267845 4:1236875 5:8671234 6:1725843 7:1254836 8:1524367  
8 0     1:6827345 2:6187345 3:1287645 4:1237865 5:6812374 6:7812543 7:1286453 8:1564732  
8 0     1:8672345 2:6178345 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1543276  
8 0     1:8762345 2:1876345 3:1287645 4:1237685 5:6781234 6:1785432 7:1856432 8:1546732  
8 0     1:8762345 2:1876345 3:8127645 4:1237685 5:6781234 6:1785432 7:1856432 8:1354672  
8 0     1:8623745 2:1863475 3:8712645 4:1723685 5:6812734 6:7185432 7:8162345 8:1735462  
8 0     1:8762345 2:1876345 3:1278645 4:1237685 5:8671234 6:1758432 7:1586432 8:1546372  
8 0     1:8762345 2:8176345 3:6127485 4:1237685 5:7861234 6:1358472 7:1854362 8:1253476  
8 0     1:7682345 2:7618345 3:1286745 4:1283765 5:7618234 6:8125473 7:8125436 8:1763425  
8 0     1:7628345 2:1675384 3:1862574 4:7612835 5:6714382 6:8147523 7:8143526 8:1762534  
8 0     1:8762345 2:1876345 3:1278645 4:1237865 5:6871234 6:1785432 7:1586432 8:1564372  
8 0     1:7682345 2:1683475 3:6128745 4:1238765 5:7612834 6:1354782 7:1524386 8:1674352  
8 0     1:6872345 2:1875634 3:1827564 4:6781235 5:7861432 6:7814325 7:1846532 8:1465723  
8 0     1:6723845 2:6173485 3:8127645 4:1823765 5:6712834 6:7128543 7:8156432 8:1723456  
8 0     1:6872345 2:6187345 3:1278645 4:1273865 5:6817234 6:8172543 7:1834256 8:1564372  
8 0     1:7263485 2:6817534 3:7162584 4:8716235 5:7184632 6:8172354 7:1348526 8:1264357  
8 0     1:6872345 2:6187345 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1654372  
8 0     1:6823745 2:7618345 3:7128645 4:1723865 5:8617234 6:8127543 7:1238456 8:1654732  
8 0     1:8623745 2:8613475 3:1264785 4:1723685 5:8612374 6:1258743 7:1234685 8:1253746  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6817234 6:8712543 7:1684325 8:1564372  
8 0     1:8627345 2:1856734 3:8612754 4:6812375 5:8143762 6:1384752 7:1256483 8:1374562  
8 0     1:6872345 2:6173485 3:7128465 4:1238765 5:8671234 6:8712534 7:1356482 8:1652437  
8 0     1:7682345 2:7618345 3:1286745 4:1283765 5:7618234 6:8125473 7:1254386 8:1673425  
8 0     1:8623745 2:1863475 3:7126845 4:1723685 5:6812734 6:7185432 7:8162345 8:1754362  
8 0     1:8623745 2:8613475 3:1264785 4:1723685 5:8612374 6:1257843 7:1234865 8:1253746  
8 0     1:8672345 2:1687345 3:6127845 4:1237865 5:7861234 6:1354872 7:1685432 8:1543726  
8 0     1:8672345 2:1867345 3:6127845 4:1237865 5:7861234 6:1354872 7:1685432 8:1543762  
8 0     1:7682345 2:1876345 3:1827645 4:8123675 5:6781234 6:8175432 7:8154632 8:1457623  
8 0     1:7682345 2:7618345 3:1286745 4:1238675 5:8761234 6:8125743 7:1254386 8:1675432  
8 0     1:6782345 2:6183475 3:1287645 4:1238765 5:7612384 6:7812543 7:8165243 8:1674532  
8 0     1:7623845 2:1763485 3:1276485 4:1823675 5:6712384 6:1754832 7:8154632 8:1723645  
8 0     1:7682345 2:1786345 3:1287645 4:1283675 5:6718234 6:8175432 7:1546382 8:1763425  
8 0     1:6782345 2:6178345 3:1278645 4:1723865 5:6871234 6:8712543 7:1568324 8:1756432  
8 0     1:7682345 2:1687534 3:1628574 4:7861235 5:8671432 6:1475823 7:1435286 8:1647532  
8 0     1:6872345 2:1875634 3:1287564 4:6871235 5:7861432 6:7814325 7:1486532 8:1465732  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:6712384 6:1375482 7:1385462 8:1264573  
8 0     1:8762345 2:1867534 3:8167254 4:7681235 5:6781432 6:1847523 7:1845236 8:1345762  
8 0     1:8276345 2:6718534 3:1672584 4:8176235 5:8147632 6:1872354 7:1823654 8:1435276  
8 0     1:7628345 2:8167534 3:1862574 4:7618235 5:6714382 6:8147523 7:1843526 8:1625347  
8 0     1:6872345 2:6134875 3:1278645 4:1237865 5:8761234 6:8712543 7:1652843 8:1652437  
8 0     1:8762345 2:1867534 3:8162574 4:7681235 5:6781432 6:1847523 7:1843526 8:1345762  
8 0     1:6723845 2:8617345 3:8127645 4:1823765 5:6718234 6:7128543 7:8156432 8:1723456  
8 0     1:8627345 2:6134875 3:1726845 4:1723685 5:8612734 6:1257843 7:1234865 8:1572436  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6871234 6:7812543 7:1586432 8:1564372  
8 0     1:8672345 2:6173485 3:1276845 4:1273685 5:8617234 6:1725843 7:1342856 8:1572436  
8 0     1:6782345 2:6178345 3:1728645 4:7123865 5:8671234 6:8712543 7:1456823 8:1765432  
8 0     1:7682345 2:7618345 3:1286745 4:1238675 5:7861234 6:8125743 7:1254386 8:1657432  
8 0     1:8276345 2:6718534 3:1672854 4:8176235 5:8147632 6:1723854 7:1236854 8:1457632  
8 0     1:8672345 2:1867345 3:8612745 4:1237865 5:7861234 6:1354872 7:1685432 8:1354762  
8 0     1:6872345 2:1875634 3:1827564 4:6871235 5:7861432 6:7814325 7:1486532 8:1465723  
8 0     1:7682345 2:6183475 3:1286745 4:1283675 5:7618234 6:8125743 7:8152436 8:1763425  
8 0     1:7682345 2:6183475 3:1286745 4:1238765 5:7861234 6:8125473 7:1524386 8:1657432  
8 0     1:6872345 2:1687345 3:6128745 4:1238765 5:7612834 6:1354782 7:1865432 8:1674352  
8 0     1:6872345 2:6187345 3:1287645 4:1237865 5:7861234 6:7812543 7:1865432 8:1654732  
8 0     1:8762345 2:1876345 3:1287645 4:1237685 5:6871234 6:1785432 7:1586432 8:1546732  
8 0     1:6782345 2:6178345 3:1286475 4:1238675 5:8671234 6:8712543 7:1534682 8:1765432  
8 0     1:6782345 2:6178345 3:1278645 4:1238765 5:6712384 6:8712543 7:1564832 8:1764532  
8 0     1:8726345 2:6178534 3:1672854 4:8716235 5:7814632 6:1728354 7:1485236 8:1453627  
8 0     1:8623745 2:6813475 3:1268475 4:1723685 5:6812374 6:1825743 7:1234685 8:1257436  
8 0     1:8672345 2:1687534 3:8162754 4:8617235 5:7681432 6:1485723 7:1685324 8:1345726  
8 0     1:8276345 2:6718534 3:1687254 4:8176235 5:8147632 6:1872354 7:1823654 8:1452736  
8 0     1:8672345 2:1687534 3:1628754 4:8617235 5:7681432 6:1485723 7:1685324 8:1457326  
8 0     1:7623485 2:1763485 3:8127645 4:8123765 5:6712834 6:1875432 7:1856432 8:1234576  
8 0     1:6723845 2:6178345 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1327654  
8 0     1:6283745 2:6183475 3:1286475 4:1723865 5:8612374 6:8125743 7:1238465 8:1265473  
8 0     1:7682345 2:1867345 3:6182745 4:8123765 5:7681234 6:8135472 7:8154326 8:1457623  
8 0     1:7628345 2:1576834 3:7612854 4:6712385 5:1438672 6:8137452 7:1384562 8:1625473  
8 0     1:7682345 2:6183475 3:1287645 4:1238765 5:8761234 6:7812543 7:1524386 8:1675432  
8 0     1:6872345 2:6187345 3:1278645 4:1238765 5:8671234 6:8712543 7:1564832 8:1654372  
8 0     1:6782345 2:6178345 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1765432  
8 0     1:7682345 2:1678534 3:1672854 4:7681235 5:8671432 6:1475823 7:1458236 8:1467532  
8 0     1:8762345 2:1876345 3:1287645 4:1238765 5:8671234 6:1758432 7:1586432 8:1567432  
8 0     1:6782345 2:6178345 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1765432  
8 0     1:8762345 2:1687345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543286 8:1543267  
8 0     1:8276345 2:6718534 3:1672854 4:1762835 5:8147632 6:1782354 7:1823654 8:1534267  
8 0     1:8672345 2:1678345 3:6127845 4:1238765 5:8761234 6:1354872 7:1654832 8:1543276  
8 0     1:6723845 2:8167345 3:6812745 4:1823765 5:7618234 6:1835472 7:1654832 8:1237456  
8 0     1:6723845 2:6173485 3:1274865 4:1823765 5:6127384 6:1275384 7:1483562 8:1237465  
8 0     1:6872345 2:1687534 3:1628754 4:6817235 5:7861432 6:1457823 7:1865324 8:1465732  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:6812734 6:8125743 7:1234685 8:1576432  
8 0     1:6723845 2:6178345 3:1728645 4:7123865 5:8671234 6:8712543 7:1845623 8:1326547  
8 0     1:8762345 2:1786345 3:1276845 4:1236785 5:8671234 6:1758432 7:1584632 8:1543627  
8 0     1:6723845 2:6173485 3:8127645 4:1782365 5:6712834 6:7128543 7:1563284 8:1723456  
8 0     1:6728345 2:6178345 3:1728645 4:7123865 5:6712384 6:8712543 7:1456283 8:1726453  
8 0     1:8762345 2:1876345 3:1827645 4:8123675 5:6781234 6:1875432 7:1854632 8:1457623  
8 0     1:8672345 2:6173485 3:1276845 4:1723865 5:8671234 6:7125483 7:1586324 8:1524367  
8 0     1:7682345 2:1768345 3:6128745 4:1823765 5:7681234 6:1354782 7:1543862 8:1567324  
8 0     1:6872345 2:6178345 3:1287645 4:1238765 5:8671234 6:8712543 7:1564382 8:1654327  
8 0     1:6723845 2:6178345 3:7128465 4:1238765 5:8671234 6:8712534 7:1356482 8:1327654  
8 0     1:6872345 2:6187345 3:1278645 4:1723865 5:6871234 6:8712543 7:1568324 8:1564372  
8 0     1:6782345 2:6178345 3:1287645 4:1283765 5:6781234 6:8712543 7:1564382 8:1576342  
8 0     1:7623845 2:1687534 3:1628574 4:7612385 5:8671432 6:1475823 7:1435286 8:1326754  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:6712384 6:1837542 7:1835462 8:1245376  
8 0     1:6723845 2:8167345 3:6812745 4:1823765 5:7618234 6:1835472 7:1685432 8:1234576  
8 0     1:6872345 2:1657834 3:1627584 4:6187235 5:6148372 6:1458723 7:1658324 8:1653274  
8 0     1:7862345 2:1786345 3:1287645 4:1238765 5:6712834 6:1875432 7:1564382 8:1764352  
8 0     1:8623745 2:1683475 3:7126845 4:1723865 5:8612734 6:7154832 7:1862345 8:1543267  
8 0     1:8762345 2:1587634 3:7612584 4:8671235 5:1436782 6:1374852 7:1348562 8:1435672  
8 0     1:8623745 2:6183475 3:1286475 4:1723865 5:8612374 6:8125743 7:1238465 8:1547326  
8 0     1:8672345 2:8617345 3:1276845 4:1237685 5:8617234 6:7125843 7:1684325 8:1254376  
8 0     1:6723845 2:6178345 3:1278645 4:1273865 5:8617234 6:8712543 7:1683425 8:1327654  
8 0     1:6872345 2:6187345 3:1278645 4:1273865 5:8671234 6:8712543 7:1568342 8:1654372  
8 0     1:8276345 2:6718534 3:8167254 4:8176235 5:8147632 6:1872354 7:1823654 8:1345276  
8 0     1:6728345 2:6178345 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1276543  
8 0     1:7862345 2:1786345 3:1278645 4:1238765 5:8671234 6:1875432 7:1564832 8:1765432  
8 0     1:7623845 2:1634875 3:6812745 4:1823765 5:7612834 6:1835472 7:1528436 8:1234756  
8 0     1:7862345 2:1786345 3:1287645 4:1823675 5:6781234 6:1875432 7:1546382 8:1576324  
8 0     1:7862345 2:6713485 3:1268475 4:1236875 5:8671234 6:1725843 7:1253486 8:1752436  
8 0     1:6872345 2:1657834 3:1627854 4:6187235 5:6143872 6:1458723 7:1658324 8:1653274  
8 0     1:8276345 2:6718534 3:1672854 4:8176235 5:8147632 6:8172354 7:1823654 8:1645327  
8 0     1:6283745 2:6183475 3:1286475 4:1723865 5:6123874 6:8125743 7:1238465 8:1264753  
8 0     1:6278345 2:6183475 3:1728645 4:1723865 5:6127384 6:8125743 7:1283465 8:1726453  
8 0     1:6872345 2:6187345 3:1287645 4:1872365 5:6871234 6:7812543 7:1586324 8:1567324  
8 0     1:6872345 2:6178345 3:1278645 4:1273865 5:8617234 6:8712543 7:1683425 8:1654327  
8 0     1:6782345 2:1687345 3:6128745 4:1283765 5:7618234 6:1354782 7:8165432 8:1673425  
8 0     1:8762345 2:8176345 3:1276485 4:1237685 5:6871234 6:1785432 7:1586432 8:1253467  
8 0     1:7623845 2:8167345 3:6812745 4:1823765 5:7618234 6:1835472 7:1548326 8:1237456  
8 0     1:6872345 2:6134785 3:1278645 4:1237865 5:8761234 6:8712543 7:1658243 8:1652437  
8 0     1:6827345 2:6183475 3:1872645 4:8172365 5:6812734 6:8125743 7:1823465 8:1456273  
8 0     1:8762345 2:1876345 3:1287645 4:1238765 5:6871234 6:1785432 7:1586432 8:1567432  
8 0     1:8627345 2:6813475 3:1726845 4:1723685 5:6812734 6:1825743 7:1234685 8:1257436  
8 0     1:7623845 2:6134785 3:1267485 4:1823765 5:7612384 6:1285473 7:1582436 8:1234756  
8 0     1:6723845 2:1673485 3:8612745 4:1823765 5:6128734 6:1385472 7:1643582 8:1273456  
8 0     1:7268345 2:6175384 3:7186254 4:7162835 5:7148632 6:1723584 7:8134526 8:1762354  
8 0     1:8762345 2:1876345 3:1276845 4:1237685 5:6871234 6:1785432 7:1586432 8:1543672  
8 0     1:8623745 2:1863475 3:7812645 4:1723685 5:6812734 6:7185432 7:8162345 8:1375462  
8 0     1:7682345 2:7618345 3:1286745 4:1238765 5:7612384 6:8125473 7:1254386 8:1674532  
8 0     1:8276345 2:6718534 3:1672854 4:8176235 5:8147632 6:1723854 7:1236584 8:1475632  
8 0     1:7682345 2:6187345 3:1287645 4:1237865 5:7861234 6:7812543 7:1543286 8:1654732  
8 0     1:7263485 2:6178534 3:7162584 4:8716235 5:7184632 6:8172354 7:1348526 8:1643527  
8 0     1:6782345 2:6178345 3:1287645 4:1728365 5:6718234 6:8712543 7:1563824 8:1763425  
8 0     1:6723845 2:8617345 3:8127645 4:1872365 5:6718234 6:7128543 7:8156324 8:1723456  
8 0     1:8672345 2:6134875 3:1278645 4:1237865 5:8761234 6:8712543 7:1652843 8:1524376  
8 0     1:8762345 2:1876345 3:1287645 4:1238765 5:6781234 6:1785432 7:1856432 8:1567432  
8 0     1:8627345 2:6813475 3:1726485 4:1723685 5:6812734 6:1825743 7:8123465 8:1275346  
8 0     1:8276345 2:6718534 3:1672854 4:8176235 5:8147632 6:1782354 7:1823654 8:1453267  
8 0     1:6872345 2:1875634 3:8127564 4:6781235 5:7861432 6:7814325 7:1846532 8:1346572  
8 0     1:7862345 2:6173485 3:1278645 4:1237865 5:7861234 6:8712543 7:8154326 8:1524376  
8 0     1:8672345 2:8167345 3:6127485 4:1237685 5:8761234 6:1358472 7:1658432 8:1253476  
8 0     1:7682345 2:6183475 3:1286745 4:1283675 5:7618234 6:8125743 7:1582436 8:1634275  
8 0     1:7682345 2:1786345 3:1278645 4:1238765 5:6871234 6:8175432 7:1564832 8:1756432  
8 0     1:7623485 2:1578634 3:6712854 4:6712385 5:1438672 6:1734582 7:1345862 8:1436275  
8 0     1:8672345 2:1678345 3:6127845 4:1237865 5:8761234 6:1354872 7:1658432 8:1543276  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:8671234 6:8712543 7:1568432 8:1654372  
8 0     1:7682345 2:6718345 3:1826745 4:8123675 5:6781234 6:8172543 7:8125436 8:1457623  
8 0     1:6782345 2:6178345 3:1728645 4:7182365 5:6871234 6:8712543 7:1456823 8:1756324  
8 0     1:6723485 2:1756834 3:1275864 4:8671235 5:7618432 6:7143825 7:1468532 8:1432576  
8 0     1:8762345 2:1876345 3:1276845 4:1236785 5:6871234 6:1785432 7:1584632 8:1543672  
8 0     1:7623845 2:8176345 3:8127645 4:1823765 5:6718234 6:1754832 7:8156432 8:1723645  
8 0     1:8276345 2:6718534 3:1672854 4:8176235 5:8147632 6:1728354 7:1823654 8:1453627  
8 0     1:6782345 2:6178345 3:1278645 4:1723865 5:6781234 6:8712543 7:1568324 8:1576432  
8 0     1:6782345 2:6178345 3:1728645 4:7123865 5:6712384 6:8712543 7:1456823 8:1764532  
8 0     1:8762345 2:6781345 3:1267485 4:1236785 5:6781234 6:1872543 7:1825436 8:1253476  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:6871234 6:7812543 7:1586432 8:1567432  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:6781234 6:7812543 7:1856432 8:1567432  
8 0     1:7628345 2:1678345 3:6128745 4:1238765 5:7612384 6:1835472 7:1543826 8:1274536  
8 0     1:8672345 2:1673485 3:6127845 4:1237865 5:7861234 6:1354872 7:1685432 8:1524376  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:6712384 6:1378542 7:1385462 8:1245673  
8 0     1:8762345 2:1876345 3:8761245 4:1236785 5:6781234 6:1378542 7:1385462 8:1354672  
8 0     1:8276345 2:6718534 3:1672854 4:1762385 5:8147632 6:1782354 7:1823654 8:1543267  
8 0     1:6728345 2:1678345 3:6128745 4:1238765 5:7612384 6:1354872 7:1654382 8:1276453  
8 0     1:7286345 2:6817534 3:7168254 4:7186235 5:8714632 6:1782354 7:1345286 8:1752364  
8 0     1:6872345 2:6178345 3:1728465 4:7123865 5:8671234 6:8712534 7:1456823 8:1654327  
8 0     1:8762345 2:1675834 3:1672584 4:8761235 5:6781432 6:1478523 7:1485236 8:1432567  
8 0     1:8762345 2:8176345 3:1276485 4:1236785 5:8671234 6:1758432 7:1584632 8:1253467  
8 0     1:8762345 2:6713485 3:1268745 4:1236875 5:8671234 6:1725843 7:1254386 8:1524367  
8 0     1:7628345 2:1678345 3:6128745 4:1238765 5:7612384 6:1385472 7:1543826 8:1274563  
8 0     1:8762345 2:1587634 3:6712584 4:8671235 5:1436782 6:1734852 7:1348562 8:1435672  
8 0     1:8627345 2:6183475 3:1728645 4:1723865 5:8612734 6:8125743 7:1283465 8:1543726  
8 0     1:6782345 2:6178345 3:1287645 4:1728365 5:6718234 6:7812543 7:1563824 8:1673425  
8 0     1:8623745 2:6134785 3:1268475 4:1723685 5:8612374 6:1258743 7:1234685 8:1527436  
8 0     1:8623745 2:6134785 3:1268475 4:1723685 5:8612374 6:1257843 7:1234865 8:1527436  
8 0     1:6872345 2:8617345 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1625437  
8 0     1:8762345 2:1763485 3:1276845 4:1236875 5:6871234 6:1785432 7:1548632 8:1524367  
8 0     1:8672345 2:1673485 3:6127845 4:1237865 5:8761234 6:1354872 7:1658432 8:1524376  
8 0     1:7623845 2:1678345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543826 8:1326754  
8 0     1:6872345 2:6187345 3:1287645 4:1237865 5:6781234 6:7812543 7:1856432 8:1564732  
8 0     1:8762345 2:1876345 3:7612845 4:1238675 5:8671234 6:1375482 7:1354862 8:1543672  
8 0     1:6782345 2:6178345 3:1287645 4:1283765 5:6781234 6:7812543 7:1564382 8:1567342  
8 0     1:6723845 2:6173845 3:8127645 4:1283765 5:6712834 6:7125843 7:1564832 8:1237465  
8 0     1:8762345 2:7618345 3:1286745 4:1238765 5:8761234 6:8125473 7:1254386 8:1543267  
8 0     1:7682345 2:6183475 3:1286745 4:1238675 5:8761234 6:8125743 7:1524386 8:1675432  
8 0     1:8672345 2:1675384 3:1627584 4:8617235 5:7681432 6:1485723 7:1685324 8:1423576  
8 0     1:7628345 2:1675384 3:1862574 4:7612835 5:6871432 6:8147523 7:8143526 8:1756234  
8 0     1:7682345 2:6718345 3:1286745 4:1238675 5:6712384 6:8172543 7:8125436 8:1764532  
8 0     1:7682345 2:1678534 3:1627854 4:8761235 5:8671432 6:1475823 7:1458326 8:1674532  
8 0     1:6823745 2:1863475 3:7128645 4:1872365 5:6812734 6:7815432 7:1862345 8:1563274  
8 0     1:8762345 2:8176345 3:1276485 4:1236785 5:6871234 6:1785432 7:1584632 8:1253467  
8 0     1:8762345 2:1876534 3:7162584 4:8671235 5:6781432 6:1748523 7:1348562 8:1435672  
8 0     1:7263485 2:6178534 3:1672584 4:8716235 5:7184632 6:8172354 7:1485236 8:1643527  
8 0     1:6728345 2:1678345 3:6128745 4:1238765 5:7612384 6:1385472 7:1654382 8:1274563  
8 0     1:6782345 2:6178345 3:1287645 4:1238765 5:8671234 6:8712543 7:1564382 8:1765432  
8 0     1:7682345 2:1687345 3:6128745 4:1283765 5:7618234 6:1354782 7:1543286 8:1673425  
8 0     1:6782345 2:6178345 3:1286475 4:1238675 5:6871234 6:8712543 7:1534682 8:1756432  
8 0     1:8623745 2:1634875 3:7126845 4:1723865 5:8612734 6:7154832 7:1623485 8:1572436  
8 0     1:8276345 2:6718534 3:1672854 4:1768235 5:8147632 6:1782354 7:1823654 8:1532467  
8 0     1:6872345 2:1678345 3:6127845 4:1237865 5:8761234 6:1354872 7:1658432 8:1654327  
8 0     1:8623745 2:1863475 3:7126845 4:1723685 5:8612734 6:7158432 7:8162345 8:1754362  
8 0     1:6782345 2:6178345 3:1728645 4:7123865 5:6871234 6:8712543 7:1456823 8:1756432  
8 0     1:7623845 2:1673485 3:6127485 4:1823765 5:7612384 6:1358472 7:1548326 8:1237465  
8 0     1:8623745 2:1863475 3:7128645 4:1723685 5:6812734 6:7185432 7:8162345 8:1754632  
8 0     1:8762345 2:6781345 3:1267845 4:1236785 5:6781234 6:1872543 7:1825436 8:1254376  
8 0     1:6872345 2:6178345 3:1278645 4:1723865 5:8671234 6:8712543 7:1568324 8:1654327  
8 0     1:8623745 2:1634785 3:7126845 4:1723865 5:8612734 6:7154832 7:1623485 8:1527436  
8 0     1:6782345 2:6178345 3:1286475 4:1823675 5:6781234 6:8712543 7:1534682 8:1576324  
8 0     1:6827345 2:6187345 3:1287645 4:1823765 5:6812374 6:7812543 7:1286453 8:1567324  
8 0     1:6872345 2:1875634 3:1275684 4:6871235 5:7861432 6:7814325 7:1486532 8:1436572  
8 0     1:6872345 2:6187345 3:1287465 4:1823765 5:6812734 6:8127534 7:1843562 8:1567324  
8 0     1:7682345 2:7618345 3:1286745 4:1238765 5:8761234 6:8125473 7:1254386 8:1675432  
8 0     1:6723845 2:6817345 3:8127645 4:1827365 5:6187234 6:1782543 7:1342586 8:1723456  
8 0     1:6872345 2:6178345 3:1728645 4:7123865 5:8671234 6:8712543 7:1456823 8:1654327  
8 0     1:8762345 2:1876345 3:8127645 4:1237685 5:6871234 6:1785432 7:1586432 8:1354672  
8 0     1:8762345 2:1876345 3:8127645 4:1237685 5:8671234 6:1758432 7:1586432 8:1354672  
8 0     1:8762345 2:1786345 3:1278645 4:1237685 5:6871234 6:1785432 7:1586432 8:1546327  
8 0     1:6723845 2:6173845 3:8127645 4:1283765 5:6712834 6:7125843 7:1564382 8:1273465  
8 0     1:6782345 2:6178345 3:1278465 4:1237865 5:7681234 6:7812534 7:1654382 8:1564372  
8 0     1:8672345 2:1867345 3:6127845 4:1237865 5:8761234 6:1354872 7:1658432 8:1543762  
8 0     1:6827345 2:6187345 3:1287645 4:1283765 5:6182374 6:7812543 7:1286453 8:1673425  
8 0     1:8276345 2:6718534 3:1672854 4:8176235 5:8147632 6:1723854 7:1823654 8:1456327  
8 0     1:7628345 2:1576834 3:6712854 4:6712385 5:1438672 6:1734582 7:1834562 8:1265437  
8 0     1:7682345 2:7618345 3:1286745 4:1238765 5:7861234 6:8125473 7:1254386 8:1657432  
8 0     1:7682345 2:6718345 3:1286745 4:1823675 5:6781234 6:8172543 7:8125436 8:1576324  
8 0     1:7623845 2:1675834 3:1625874 4:7612385 5:6714832 6:1847523 7:1438526 8:1325746  
8 0     1:7623845 2:1675834 3:1627584 4:7612385 5:6714832 6:1847523 7:1485326 8:1325746  
8 0     1:8762345 2:1876345 3:1287645 4:1823765 5:6781234 6:1785432 7:1856432 8:1567324  
8 0     1:7682345 2:1768345 3:6128745 4:1238765 5:7681234 6:1354782 7:1543862 8:1567432  
8 0     1:6273845 2:6187345 3:1278645 4:1237865 5:8612374 6:7812543 7:1286453 8:1372654  
8 0     1:8623745 2:1634785 3:7126845 4:1723685 5:8612734 6:7158432 7:1623485 8:1527436  
8 0     1:8762345 2:1857634 3:7612584 4:8671235 5:8143672 6:1374852 7:1348562 8:1435672  
8 0     1:6782345 2:6178345 3:1728645 4:7128365 5:6718234 6:8712543 7:1456823 8:1763425  
8 0     1:6872345 2:1785634 3:1278564 4:6712385 5:8761432 6:8714325 7:1465832 8:1654327  
8 0     1:8762345 2:6178345 3:1278645 4:1237865 5:7861234 6:8712543 7:1854326 8:1543276  
8 0     1:8762345 2:1876345 3:1827645 4:8123675 5:6781234 6:1785432 7:1854632 8:1456723  
8 0     1:6782345 2:6178345 3:1278645 4:1723865 5:6712384 6:8712543 7:1568324 8:1764532  
8 0     1:7286345 2:6817534 3:1687254 4:7186235 5:7184632 6:1782354 7:1452386 8:1723645  
8 0     1:8762345 2:1876345 3:1287645 4:1237865 5:8671234 6:1758432 7:1586432 8:1564732  
8 0     1:8762345 2:1876345 3:1287645 4:1823765 5:8671234 6:1758432 7:1586432 8:1567324  
8 0     1:6782345 2:6178345 3:1286475 4:1283675 5:6781234 6:8712543 7:1534682 8:1576342  
8 0     1:8672345 2:6173485 3:1276845 4:1723685 5:8671234 6:7125843 7:1586324 8:1524367  
8 0     1:8762345 2:1687534 3:1682754 4:7861235 5:6781432 6:1487523 7:1845326 8:1457236  
8 0     1:7628345 2:1576834 3:6712854 4:6712385 5:1438672 6:1783452 7:1834562 8:1254367  
8 0     1:6782345 2:6138475 3:1287645 4:1238765 5:7612384 6:7812543 7:8165243 8:1674523  
8 0     1:6823745 2:6187345 3:1287645 4:1237865 5:7861234 6:7812543 7:1328654 8:1654732  
8 0     1:7623485 2:1763485 3:8127645 4:8123765 5:6712834 6:1754382 7:1564382 8:1276345  
8 0     1:7682345 2:6718345 3:1286745 4:1238675 5:8671234 6:8172543 7:8125436 8:1765432  
8 0     1:6823745 2:7618345 3:7128645 4:1723865 5:8617234 6:8127543 7:1283456 8:1654372  
8 0     1:8762345 2:1876345 3:8127645 4:1236785 5:8671234 6:1758432 7:1584632 8:1354672  
8 0     1:6872345 2:6187345 3:1287645 4:1283765 5:6817234 6:7812543 7:1864325 8:1567342  
8 0     1:7263845 2:8617534 3:8716254 4:7168235 5:7146832 6:1723854 7:1384526 8:1623547  
8 0     1:8672345 2:6134785 3:1276845 4:1237685 5:8761234 6:7125843 7:1658243 8:1524376  
8 0     1:6283745 2:6134785 3:1826475 4:1782365 5:6128374 6:1258743 7:1823465 8:1234765  
8 0     1:6823745 2:6183475 3:1826475 4:8172365 5:6812374 6:8125743 7:8123465 8:1745623  
8 0     1:7623845 2:1765384 3:8716254 4:6712835 5:6714832 6:1784523 7:1384562 8:1235467  
8 0     1:8762345 2:1876345 3:1827645 4:8123765 5:6781234 6:1785432 7:1856432 8:1456723  
8 0     1:8726345 2:6178534 3:7162584 4:8716235 5:7814632 6:1872354 7:1348526 8:1435276  
8 0     1:8627345 2:6173485 3:1276845 4:1237685 5:7861234 6:7125843 7:1268543 8:1524376  
8 0     1:8762345 2:6134875 3:1267845 4:1236785 5:8761234 6:1257843 7:1528436 8:1524367  
8 0     1:6827345 2:6187345 3:1278645 4:1237865 5:6812374 6:7812543 7:1286453 8:1564372  
8 0     1:8623745 2:6183745 3:7128645 4:1273865 5:8612734 6:8125743 7:1234865 8:1574326  
8 0     1:8672345 2:1675384 3:1627584 4:8617235 5:7681432 6:1485723 7:1653824 8:1427356  
8 0     1:7682345 2:7618345 3:1286745 4:1283675 5:7618234 6:8125743 7:8125436 8:1763425  
8 0     1:8627345 2:6134785 3:1726845 4:1723685 5:8612734 6:1258743 7:1234685 8:1527436  
8 0     1:6238745 2:8613475 3:8126475 4:1872365 5:6182374 6:1285743 7:1823465 8:1237456  
8 0     1:8627345 2:6134785 3:1726845 4:1723685 5:8612734 6:1257843 7:1234865 8:1527436  
8 0     1:7623845 2:1763485 3:7681245 4:1823675 5:6712834 6:1837542 7:1835462 8:1234576  
8 0     1:7286345 2:6817534 3:7168254 4:7186235 5:7146382 6:1782354 7:1345286 8:1725364  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:8761234 6:8712543 7:1658432 8:1654372  
8 0     1:6782345 2:6183475 3:1287645 4:1283765 5:7618234 6:7812543 7:8165243 8:1673425  
8 0     1:7682345 2:6183475 3:1286745 4:1283675 5:7618234 6:8125743 7:1528436 8:1634725  
8 0     1:8726345 2:6178534 3:7162854 4:7162385 5:8714632 6:1782354 7:1345826 8:1543267  
8 0     1:8276345 2:6718534 3:1672854 4:8176235 5:8147632 6:1723584 7:1823654 8:1465327  
8 0     1:7826345 2:6175834 3:7162854 4:7162385 5:7146382 6:1728354 7:1345826 8:1754362  
8 0     1:6723845 2:6178345 3:1728645 4:7123865 5:8671234 6:8712543 7:1456823 8:1327654  
8 0     1:6823745 2:6187345 3:1287645 4:1238765 5:7861234 6:7812543 7:1328654 8:1657432  
8 0     1:6723845 2:6173845 3:8127645 4:1278365 5:6172834 6:1725843 7:1384256 8:1273465  
8 0     1:6872345 2:6173845 3:1278645 4:1237865 5:6172384 6:8712543 7:1684325 8:1645237  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:6712384 6:1375482 7:1354682 8:1276453  
8 0     1:7682345 2:6718345 3:1286475 4:1238675 5:8671234 6:8172543 7:8125346 8:1765432  
8 0     1:8276345 2:6718534 3:1672854 4:8176235 5:8147632 6:1723854 7:1283654 8:1456372  
8 0     1:6723845 2:6178345 3:1278645 4:1237865 5:8671234 6:8712543 7:1568432 8:1327654  
8 0     1:2786345 2:6781534 3:1687254 4:1876235 5:1847632 6:1872354 7:8123654 8:1273645  
8 0     1:6782345 2:6178345 3:1278645 4:1237865 5:6712384 6:8712543 7:1568432 8:1764532  
8 0     1:6723845 2:1673485 3:6812745 4:1823765 5:6128734 6:1835472 7:1643582 8:1273456  
8 0     1:7682345 2:1786345 3:1287645 4:1283765 5:6718234 6:8175432 7:1564382 8:1763425  
8 0     1:8762345 2:6187345 3:1287645 4:1238765 5:8761234 6:7812543 7:1543286 8:1543267  
8 0     1:6723845 2:6173485 3:1276485 4:1823765 5:6712384 6:7128543 7:8156432 8:1723456  
8 0     1:6723845 2:1673485 3:6127485 4:1823765 5:6127384 6:1358472 7:1648352 8:1237465  
8 0     1:7628345 2:1768345 3:6128745 4:1238765 5:7612384 6:1835472 7:1543862 8:1274536  
8 0     1:7862345 2:1786345 3:1287645 4:1238765 5:8671234 6:1875432 7:1564382 8:1765432  
8 0     1:6723845 2:8617345 3:8127645 4:1823765 5:6178234 6:7128543 7:1643285 8:1723456  
8 0     1:6872345 2:6187345 3:1827465 4:8123765 5:6812734 6:8127534 7:1843562 8:1456723  
8 0     1:6273845 2:8617345 3:8127645 4:1823765 5:6182374 6:7128543 7:8126453 8:1273456  
8 0     1:8762345 2:1876345 3:1278645 4:1237685 5:6871234 6:1785432 7:1586432 8:1546372  
8 0     1:6782345 2:6178345 3:1287645 4:1283765 5:6718234 6:8712543 7:1564382 8:1763425  
8 0     1:6823745 2:7618345 3:7128645 4:1723865 5:8617234 6:8127543 7:8123456 8:1765432  
8 0     1:8762345 2:1876345 3:1276845 4:1237685 5:8671234 6:1758432 7:1586432 8:1543672  
8 0     1:8276345 2:6718534 3:1672854 4:8176235 5:8147632 6:1723854 7:8123654 8:1745632  
8 0     1:6238745 2:6187345 3:1287645 4:1237865 5:7861234 6:7812543 7:1328654 8:1326547  
8 0     1:8672345 2:1687534 3:1627584 4:8617235 5:7681432 6:1485723 7:1685324 8:1435726  
8 0     1:7682345 2:6187345 3:1287645 4:1238765 5:8761234 6:7812543 7:1543286 8:1675432  
8 0     1:6782345 2:6178345 3:1287645 4:1283765 5:6718234 6:7812543 7:1564382 8:1673425  
8 0     1:8762345 2:8176345 3:7612485 4:1236785 5:8671234 6:1375842 7:1358462 8:1253467  
8 0     1:6827345 2:6183475 3:1728645 4:1872365 5:6812734 6:8125743 7:1823465 8:1563274  
8 0     1:6872345 2:6173485 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1652437  
8 0     1:8672345 2:6178345 3:1278645 4:1238765 5:8671234 6:8712543 7:1564832 8:1543276  
8 0     1:7286345 2:6817534 3:1678254 4:7186235 5:7146382 6:1782354 7:1452836 8:1725364  
8 0     1:6723845 2:6173485 3:1276485 4:1782365 5:6712384 6:7128543 7:1563284 8:1723456  
8 0     1:7682345 2:1678534 3:1627854 4:7612835 5:8671432 6:1475823 7:1458326 8:1675342  
8 0     1:8276345 2:6718534 3:1867254 4:8176235 5:8147632 6:1872354 7:1823654 8:1452763  
8 0     1:6723845 2:8617345 3:8127645 4:1827365 5:6187234 6:1728543 7:1342586 8:1723456  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6781234 6:7812543 7:1856432 8:1564372  
8 0     1:7286345 2:6175834 3:7162854 4:7162385 5:7146382 6:1728354 7:1345826 8:1275436  
8 0     1:6728345 2:1678345 3:6128745 4:1238765 5:7612384 6:1835472 7:1654382 8:1274536  
8 0     1:7628345 2:1576834 3:7612854 4:6712385 5:1438672 6:1374582 7:1384562 8:1265473  
8 0     1:8672345 2:1687534 3:1682754 4:8617235 5:7681432 6:1485723 7:1685324 8:1457236  
8 0     1:8762345 2:6134785 3:1278645 4:1237865 5:8761234 6:8712543 7:1582436 8:1524376  
8 0     1:7682345 2:1786345 3:1278645 4:1238765 5:6712834 6:8175432 7:1564832 8:1764352  
8 0     1:8623745 2:1863475 3:7812645 4:1723685 5:8612734 6:7158432 7:8162345 8:1375462  
8 0     1:8672345 2:1687534 3:1862754 4:8617235 5:7681432 6:1485723 7:1685324 8:1457263  
8 0     1:8672345 2:1675384 3:1627584 4:8617235 5:7681432 6:1485723 7:1653284 8:1472356  
8 0     1:8726345 2:6178534 3:1672854 4:8716235 5:7814632 6:1872354 7:1485236 8:1453276  
8 0     1:6723845 2:1673485 3:8612745 4:1823765 5:6127834 6:1385472 7:1643852 8:1273456  
8 0     1:7682345 2:6718345 3:1286745 4:1238675 5:6871234 6:8172543 7:8125436 8:1756432  
8 0     1:7628345 2:1768345 3:6128745 4:1238765 5:7612384 6:1385472 7:1543862 8:1274563  
8 0     1:7628345 2:1673485 3:6182745 4:1823765 5:7612834 6:8135472 7:1584326 8:1623475  
8 0     1:6872345 2:6187345 3:1278645 4:1273865 5:8617234 6:8712543 7:1683425 8:1654372  
8 0     1:7263485 2:6175834 3:7162854 4:7162385 5:7146382 6:1728354 7:1345826 8:1436275  
8 0     1:6782345 2:6178345 3:1278645 4:1237865 5:8671234 6:8712543 7:1568432 8:1765432  
8 0     1:7628345 2:1768345 3:6128745 4:1238765 5:7612384 6:1354872 7:1543862 8:1276453  
8 0     1:8672345 2:6134875 3:1276845 4:1237865 5:8761234 6:7125483 7:1652843 8:1524376  
8 0     1:8672345 2:6173485 3:1276845 4:1237685 5:8671234 6:7125843 7:1568432 8:1524376  
8 0     1:7623845 2:1763485 3:8127645 4:1823765 5:6712834 6:1754832 7:8156432 8:1723645  
8 0     1:7682345 2:6183475 3:1286745 4:1283675 5:7618234 6:8125743 7:1524386 8:1673425  
8 0     1:6238745 2:6183475 3:1286475 4:1723865 5:8612374 6:8125743 7:1238465 8:1326547  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:6712384 6:1375482 7:1354862 8:1267453  
8 0     1:6782345 2:6178345 3:1728465 4:7123865 5:6712834 6:8712534 7:1456823 8:1764352  
8 0     1:7682345 2:1768345 3:6128745 4:1283765 5:7618234 6:1354782 7:1543862 8:1673425  
8 0     1:8276345 2:6718534 3:1672854 4:8176235 5:8147632 6:1872354 7:1823654 8:1453276  
8 0     1:6782345 2:8613475 3:1287645 4:1238765 5:7861234 6:7812543 7:8165243 8:1625743  
8 0     1:6823745 2:6183745 3:7128645 4:1273865 5:8612734 6:8125743 7:1238465 8:1654732  
8 0     1:7826345 2:6175834 3:1672854 4:7162385 5:7146382 6:1728354 7:1458236 8:1754362  
8 0     1:7682345 2:6718345 3:1286475 4:1238675 5:6712384 6:8172543 7:8125346 8:1764532  
8 0     1:6823745 2:6183475 3:1286475 4:1872365 5:6812374 6:8125743 7:1823465 8:1563274  
8 0     1:7682345 2:6718345 3:1267485 4:1236785 5:6781234 6:8172543 7:8125436 8:1534762  
8 0     1:7682345 2:1876345 3:7618245 4:8123675 5:6781234 6:8137542 7:8135462 8:1457623  
8 0     1:6872345 2:1657834 3:1627584 4:6172835 5:6148372 6:1458723 7:1658324 8:1653427  
8 0     1:7682345 2:6187345 3:1287645 4:1238765 5:7861234 6:7812543 7:1543286 8:1657432  
8 0     1:7286345 2:6817534 3:1678254 4:7186235 5:8714632 6:1782354 7:1452836 8:1752364  
8 0     1:8726345 2:6178534 3:1672584 4:8716235 5:7814632 6:1872354 7:1485236 8:1435276  
8 0     1:8672345 2:6178345 3:1278645 4:1237865 5:8671234 6:8712543 7:1568432 8:1543276  
8 0     1:6823745 2:6183475 3:1286475 4:1782365 5:6812374 6:8125743 7:1823465 8:1563247  
8 0     1:8762345 2:1876345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543862 8:1543672  
8 0     1:8762345 2:1876345 3:1287645 4:1823765 5:6871234 6:1785432 7:1586432 8:1567324  
8 0     1:8627345 2:1586734 3:6812754 4:6812375 5:1437682 6:1834752 7:8125643 8:1734562  
8 0     1:6728345 2:1678345 3:6128745 4:1238765 5:7612384 6:1354782 7:1654382 8:1267453  
8 0     1:6238745 2:6138475 3:8126475 4:1728365 5:6128374 6:1258743 7:1283465 8:1234765  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:8612734 6:8125743 7:1283465 8:1654372  
8 0     1:6872345 2:6178345 3:1278645 4:1238765 5:8671234 6:8712543 7:1564832 8:1654327  
8 0     1:7286345 2:6817534 3:1678254 4:7186235 5:7184632 6:1782354 7:1452836 8:1723645  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:7861234 6:8712543 7:1685432 8:1654327  
8 0     1:7623845 2:1763485 3:7861245 4:1823675 5:6712834 6:1387542 7:1835462 8:1234576  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:6712384 6:1837542 7:1385462 8:1245736  
8 0     1:6237485 2:7613485 3:8712645 4:6817235 5:6172834 6:1278453 7:1234856 8:1723456  
8 0     1:8762345 2:8176345 3:1276485 4:1237685 5:8671234 6:1758432 7:1586432 8:1253467  
8 0     1:6782345 2:6183475 3:1827645 4:8123765 5:7681234 6:7812543 7:8165243 8:1456723  
8 0     1:8726345 2:6175834 3:7162854 4:7162385 5:7146382 6:1728354 7:1345826 8:1543627  
8 0     1:8762345 2:1876345 3:1287645 4:1236875 5:6871234 6:1785432 7:1548632 8:1546732  
8 0     1:8672345 2:1675384 3:1627584 4:8617235 5:7681432 6:1485723 7:1865324 8:1423567  
8 0     1:8276345 2:6718534 3:1672854 4:1786235 5:8147632 6:1782354 7:1823654 8:1532647  
8 0     1:7286345 2:6817534 3:7168254 4:7186235 5:7184632 6:1782354 7:1345286 8:1723645  
8 0     1:7623485 2:1763485 3:8127645 4:8123765 5:6712834 6:1758432 7:1564382 8:1273465  
8 0     1:8762345 2:6183475 3:1286745 4:1238675 5:8761234 6:8125743 7:1524386 8:1543267  
8 0     1:7623845 2:8617345 3:8127645 4:1823765 5:7618234 6:7128543 7:1548326 8:1237456  
8 0     1:7682345 2:6187345 3:1287645 4:1283765 5:7618234 6:7812543 7:1543286 8:1673425  
8 0     1:8762345 2:1876345 3:1287645 4:1237865 5:6781234 6:1785432 7:1856432 8:1564732  
8 0     1:8762345 2:8167345 3:6127485 4:1237685 5:7861234 6:1358472 7:1854326 8:1253476  
8 0     1:7263485 2:6817534 3:1672584 4:8716235 5:7184632 6:8172354 7:1485236 8:1264357  
8 0     1:6723845 2:6173485 3:7124865 4:1823765 5:6712384 6:7125384 7:1356842 8:1234765  
8 0     1:8762345 2:1876345 3:1287645 4:1236785 5:6781234 6:1785432 7:1854632 8:1546732  
8 0     1:7862345 2:1786345 3:1278645 4:1237865 5:6712834 6:1875432 7:1568432 8:1764352  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:6712384 6:1375482 7:1835462 8:1264537  
8 0     1:8762345 2:1876345 3:7861245 4:1236785 5:6781234 6:1387542 7:1835462 8:1354762  
8 0     1:8672345 2:6173485 3:1276845 4:1237685 5:8671234 6:7125843 7:1586432 8:1524367  
8 0     1:6872345 2:6187345 3:8127465 4:1237865 5:6812734 6:8127534 7:1843562 8:1356472  
8 0     1:6273845 2:8613475 3:8172645 4:1872365 5:6182734 6:1285743 7:8123465 8:1273456  
8 0     1:8762345 2:6134785 3:1267845 4:1236785 5:8761234 6:1258743 7:1582436 8:1524376  
8 0     1:7682345 2:1678534 3:1628574 4:7861235 5:8671432 6:1475823 7:1435826 8:1647532  
8 0     1:7623485 2:1687534 3:1628574 4:7612385 5:8671432 6:1475823 7:1435286 8:1432675  
8 0     1:7682345 2:6718345 3:1286745 4:1238675 5:6781234 6:8172543 7:8125436 8:1576432  
8 0     1:6823745 2:6183475 3:1286475 4:1728365 5:6812374 6:8125743 7:1823465 8:1563427  
8 0     1:7286345 2:6817534 3:7168254 4:7186235 5:7814632 6:1782354 7:1345286 8:1572364  
8 0     1:7862345 2:7618345 3:1286745 4:1238675 5:7861234 6:8125743 7:1254386 8:1574326  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:8761234 6:8712543 7:1658432 8:1654327  
8 0     1:7286345 2:6817534 3:1687254 4:7186235 5:8714632 6:1782354 7:1452386 8:1752364  
8 0     1:6273845 2:6183475 3:1728645 4:1723865 5:8612734 6:8125743 7:1283465 8:1372654  
8 0     1:7682345 2:6718345 3:1286745 4:1238675 5:6718234 6:8172543 7:8125436 8:1764325  
8 0     1:8672345 2:6173485 3:1276845 4:1237865 5:8671234 6:7125483 7:1568432 8:1524376  
8 0     1:6872345 2:6187345 3:1278645 4:1827365 5:6817234 6:8172543 7:1834256 8:1563724  
8 0     1:8672345 2:6817345 3:1276485 4:1237685 5:6871234 6:7182543 7:1586432 8:1253467  
8 0     1:8276345 2:6718534 3:1678254 4:8176235 5:8147632 6:1872354 7:1823654 8:1452376  
8 0     1:8276345 2:6718534 3:1672854 4:1876235 5:8147632 6:1782354 7:1823654 8:1532674  
8 0     1:8672345 2:6817345 3:1276485 4:1237685 5:6817234 6:7182543 7:1864325 8:1253467  
8 0     1:7862345 2:1786345 3:1278645 4:1238765 5:6712834 6:1875432 7:1564832 8:1764352  
8 0     1:6723845 2:6178345 3:1278645 4:1238765 5:8671234 6:8712543 7:1564832 8:1327654  
8 0     1:8623745 2:1863475 3:7126845 4:1723685 5:8612734 6:7158432 7:1623485 8:1574362  
8 0     1:8672345 2:1687345 3:6127845 4:1237865 5:8761234 6:1354872 7:1658432 8:1543726  
8 0     1:6823745 2:6183475 3:1286475 4:1728365 5:6812374 6:8125743 7:1283465 8:1563472  
8 0     1:7682345 2:1678534 3:1627854 4:7612385 5:8671432 6:1475823 7:1458326 8:1675432  
8 0     1:7682345 2:1678345 3:6128745 4:1283765 5:7618234 6:1354782 7:1543826 8:1673425  
8 0     1:6872345 2:6173485 3:1278645 4:1273865 5:8617234 6:8172543 7:1348256 8:1652743  
8 0     1:6823745 2:6183475 3:1286475 4:1728365 5:6182374 6:8125743 7:1283465 8:1634725  
8 0     1:6273845 2:6173485 3:8127645 4:1823765 5:6128374 6:7128543 7:8126453 8:1273456  
8 0     1:7682345 2:6713845 3:1286745 4:1238675 5:6712384 6:8172543 7:8125436 8:1764523  
8 0     1:6823745 2:6183475 3:1286475 4:1728365 5:6182374 6:1825743 7:1283465 8:1347256  
8 0     1:6872345 2:6187345 3:1728645 4:7123865 5:6871234 6:8712543 7:1456823 8:1564372  
8 0     1:7682345 2:6183475 3:1287645 4:1283765 5:7618234 6:7812543 7:1524386 8:1673425  
8 0     1:7623845 2:1576384 3:8761254 4:6712835 5:1483672 6:1378452 7:1384562 8:1235467  
8 0     1:7826345 2:6187534 3:7168254 4:7816235 5:8714632 6:1782354 7:1345286 8:1475236  
8 0     1:7682345 2:6718345 3:1286745 4:1283675 5:6781234 6:8172543 7:8125436 8:1576342  
8 0     1:7623845 2:6178345 3:1278645 4:1238765 5:8761234 6:8712543 7:1548326 8:1327654  
8 0     1:6723845 2:6178345 3:1278465 4:1237865 5:8612734 6:8127534 7:1843562 8:1327654  
8 0     1:7682345 2:6183475 3:1287645 4:1283765 5:7618234 6:7812543 7:1582436 8:1634275  
8 0     1:8627345 2:1586734 3:8612754 4:6812375 5:1437682 6:1384752 7:1256483 8:1374562  
8 0     1:6872345 2:6187345 3:1827465 4:8127365 5:6817234 6:8172534 7:1834256 8:1456723  
8 0     1:7862345 2:1867345 3:8612745 4:1237865 5:7861234 6:1354872 7:8154326 8:1354762  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:6812734 6:8125743 7:1823465 8:1564327  
8 0     1:6238745 2:6134785 3:8126475 4:1872365 5:6128374 6:1285743 7:1823465 8:1237456  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6871234 6:8712543 7:1568432 8:1564372  
8 0     1:8623745 2:1634875 3:7126845 4:1723685 5:8612734 6:7158432 7:1623485 8:1572436  
8 0     1:8672345 2:6178345 3:1287645 4:1238765 5:8671234 6:8712543 7:1564382 8:1543276  
8 0     1:6827345 2:6187345 3:1287645 4:1238765 5:6812374 6:7812543 7:1286453 8:1567432  
8 0     1:6237845 2:7618345 3:7128645 4:1723865 5:8617234 6:8127543 7:1238456 8:1732654  
8 0     1:6782345 2:6178345 3:1728465 4:7123865 5:8671234 6:8712534 7:1456823 8:1765432  
8 0     1:7682345 2:6718345 3:1286745 4:1283675 5:6718234 6:8172543 7:8125436 8:1763425  
8 0     1:7862345 2:1876345 3:1827645 4:8123675 5:6781234 6:1875432 7:8154632 8:1457623  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:8761234 6:7812543 7:1865432 8:1675432  
8 0     1:6238745 2:6134785 3:8126475 4:1782365 5:6128374 6:1285743 7:1823465 8:1234756  
8 0     1:7628345 2:1675384 3:1867254 4:7612835 5:6718432 6:8147523 7:8145236 8:1762345  
8 0     1:7263485 2:6175834 3:1672584 4:8716235 5:7184632 6:8172354 7:1485236 8:1643257  
8 0     1:7623845 2:8671345 3:8126745 4:1823675 5:6718234 6:1728543 7:1285436 8:1234567  
8 0     1:6872345 2:1687345 3:6128745 4:1238765 5:8761234 6:1354782 7:1865432 8:1675432  
8 0     1:8672345 2:6817345 3:1276485 4:1237685 5:6781234 6:7182543 7:1856432 8:1253467  
8 0     1:6782345 2:6178345 3:1278645 4:1728365 5:6871234 6:8712543 7:1568324 8:1756342  
8 0     1:8276345 2:6718534 3:1672854 4:8176235 5:8147632 6:1723854 7:1238654 8:1456732  
8 0     1:6827345 2:6187345 3:1287645 4:1237865 5:8612374 6:7812543 7:1286453 8:1654732  
8 0     1:6782345 2:6178345 3:1278645 4:1728365 5:6781234 6:8712543 7:1568324 8:1576342  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:8671234 6:8712543 7:1568432 8:1654327  
8 0     1:6723845 2:6134785 3:8127645 4:1823765 5:7612834 6:7128543 7:1658243 8:1234756  
8 0     1:7862345 2:1786345 3:7681245 4:1236785 5:6781234 6:1837542 7:1354682 8:1354762  
8 0     1:7682345 2:6183475 3:1287645 4:1238765 5:7861234 6:7812543 7:1524386 8:1657432  
8 0     1:8672345 2:6173485 3:1276845 4:1273685 5:8617234 6:1725843 7:1348256 8:1527436  
8 0     1:7862345 2:1786345 3:8612745 4:1237865 5:7861234 6:1354872 7:1543682 8:1354762  
8 0     1:6827345 2:6187345 3:1287645 4:1237865 5:7861234 6:7812543 7:1286543 8:1654732  
8 0     1:6827345 2:6187345 3:1287645 4:1237865 5:7681234 6:7812543 7:1286543 8:1564732  
8 0     1:8672345 2:1675384 3:1627584 4:8617235 5:7681432 6:1485723 7:8165324 8:1742356  
8 0     1:8672345 2:6173485 3:1276845 4:1273865 5:8617234 6:1725483 7:1348256 8:1527436  
8 0     1:6872345 2:1687345 3:6128745 4:1237865 5:7861234 6:1354782 7:1865432 8:1654732  
8 0     1:6287345 2:6183475 3:1728645 4:1723865 5:8612734 6:8125743 7:1283465 8:1265437  
8 0     1:8762345 2:1876345 3:8761245 4:1238675 5:8671234 6:1375482 7:1354862 8:1354672  
8 0     1:7263485 2:6175834 3:7162584 4:8716235 5:7184632 6:8172354 7:1348526 8:1643257  
8 0     1:6827345 2:6187345 3:1287645 4:1823765 5:7681234 6:7812543 7:1286543 8:1567324  
8 0     1:7682345 2:1683475 3:6128745 4:1823765 5:7681234 6:1354782 7:1524386 8:1567324  
8 0     1:6238745 2:7618345 3:7128645 4:1723865 5:8617234 6:8127543 7:1238456 8:1326547  
8 0     1:6782345 2:6178345 3:1278645 4:1238765 5:8671234 6:8712543 7:1564832 8:1765432  
8 0     1:6823745 2:1863475 3:7128645 4:1872365 5:6812734 6:8715432 7:1682345 8:1563274  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:6812734 6:8125743 7:8123465 8:1756432  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:6812734 6:8125743 7:1283465 8:1564372  
8 0     1:7826345 2:6178534 3:7162854 4:8716235 5:8714632 6:1728354 7:1345826 8:1745362  
8 0     1:6782345 2:6183475 3:1287645 4:1238765 5:8761234 6:7812543 7:8165243 8:1675432  
8 0     1:6872345 2:6187345 3:1287645 4:1238765 5:7861234 6:7812543 7:1865432 8:1657432  
8 0     1:7628345 2:1576834 3:6712854 4:6712385 5:1438672 6:8173452 7:1834562 8:1625437  
8 0     1:6872345 2:6187345 3:1827645 4:8127365 5:6817234 6:8172543 7:1834256 8:1456723  
8 0     1:6823745 2:6187345 3:1287645 4:1238765 5:8761234 6:7812543 7:1328654 8:1675432  
8 0     1:6723845 2:6178345 3:1278645 4:1237865 5:8617234 6:8712543 7:1684325 8:1327654  
8 0     1:8672345 2:1675384 3:1627584 4:8617235 5:7681432 6:1485723 7:1658324 8:1423756  
8 0     1:7862345 2:6183475 3:1286745 4:1238675 5:8761234 6:8125743 7:1524386 8:1754326  
8 0     1:8672345 2:8617345 3:1276845 4:1237685 5:8617234 6:7125843 7:1864325 8:1254367  
8 0     1:6823745 2:6183475 3:1286475 4:1723865 5:8612374 6:8125743 7:1238465 8:1654732  
8 0     1:8762345 2:1876345 3:1287645 4:1238765 5:8761234 6:7815432 7:1543286 8:1543267  
8 0     1:8726345 2:6178534 3:1672854 4:8716235 5:7814632 6:8172354 7:1485236 8:1645327  
8 0     1:7623485 2:1576834 3:6712854 4:6712385 5:1438672 6:1734582 7:1345862 8:1432675  
8 0     1:7263845 2:8617534 3:8167254 4:7168235 5:7146832 6:1723854 7:1845236 8:1623547  
8 0     1:8672345 2:1785634 3:1278564 4:6712385 5:8761432 6:8714325 7:1465832 8:1543276  
8 0     1:6782345 2:6187345 3:1287645 4:1283765 5:6718234 6:7812543 7:8156432 8:1673425  
8 0     1:8726345 2:6178534 3:1678254 4:8716235 5:7814632 6:1872354 7:1485236 8:1452376  
8 0     1:8672345 2:6817345 3:1264875 4:1236785 5:6871234 6:7182543 7:1538462 8:1253467  
8 0     1:8762345 2:1763485 3:6128745 4:1238765 5:8761234 6:1354782 7:1543862 8:1524367  
8 0     1:8672345 2:8613475 3:1276845 4:1237685 5:7861234 6:7125843 7:1685243 8:1254376  
8 0     1:6823745 2:7618345 3:7128645 4:1723865 5:8617234 6:8127543 7:1234586 8:1675432  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:6812734 6:8125743 7:1238465 8:1564732  
8 0     1:6872345 2:1875634 3:1278564 4:6781235 5:7861432 6:7814325 7:1846532 8:1465372  
8 0     1:7682345 2:1687345 3:6128745 4:1238765 5:7612834 6:1354782 7:1543286 8:1674352  
8 0     1:7682345 2:6183475 3:1286745 4:1238765 5:8761234 6:8125473 7:1524386 8:1675432  
8 0     1:6823745 2:7618345 3:7128645 4:1723865 5:8617234 6:8127543 7:1823456 8:1654327  
8 0     1:8762345 2:1786345 3:1276845 4:1236875 5:8671234 6:1758432 7:1548632 8:1543627  
8 0     1:6823745 2:6183475 3:1286475 4:1723865 5:6812374 6:8125743 7:1823465 8:1564327  
8 0     1:6782345 2:1687345 3:6128745 4:1238765 5:7612834 6:1354782 7:8165432 8:1674352  
8 0     1:6872345 2:6178345 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1654327  
8 0     1:6823745 2:6183475 3:1286475 4:1723865 5:6812374 6:8125743 7:1283465 8:1564372  
8 0     1:6827345 2:6183475 3:1728645 4:1723865 5:6812734 6:8125743 7:1234865 8:1567432  
8 0     1:8672345 2:1586734 3:8612754 4:6812375 5:1437682 6:1384572 7:1685432 8:1345762  
8 0     1:6823745 2:6183475 3:1286475 4:1723865 5:6812374 6:8125743 7:1238465 8:1564732  
8 0     1:7682345 2:1678534 3:1628574 4:7612385 5:8671432 6:1475823 7:1435826 8:1675432  
8 0     1:7628345 2:1576834 3:6712854 4:6712385 5:1438672 6:1738452 7:1834562 8:1254637  
8 0     1:6782345 2:6183475 3:1287645 4:1238765 5:7861234 6:7812543 7:8165243 8:1657432  
8 0     1:7286345 2:6817534 3:1687254 4:7186235 5:7814632 6:1782354 7:1452386 8:1572364  
8 0     1:6723845 2:1657834 3:1627854 4:6123875 5:6143872 6:1458723 7:1654832 8:1327654  
8 0     1:6782345 2:6183475 3:1287645 4:1238765 5:7681234 6:7812543 7:8165243 8:1567432  
8 0     1:7628345 2:1763485 3:6182745 4:1823765 5:7612834 6:8135472 7:1584362 8:1623475  
8 0     1:7623845 2:6134875 3:1267485 4:1823675 5:7612384 6:1285743 7:1528436 8:1234756  
8 0     1:8672345 2:8167345 3:6127485 4:1237685 5:7861234 6:1358472 7:1685432 8:1253476  
8 0     1:8726345 2:6175834 3:1672854 4:7162385 5:7146382 6:1728354 7:1458236 8:1543627  
8 0     1:6782345 2:1875634 3:1827564 4:6781235 5:8761432 6:8714325 7:8146532 8:1476523  
8 0     1:6823745 2:6183475 3:1286475 4:1723865 5:6812374 6:8125743 7:1234865 8:1567432  
8 0     1:6278345 2:6183475 3:1728645 4:1723865 5:8612734 6:8125743 7:1283465 8:1726543  
8 0     1:7628345 2:8167534 3:1682574 4:7618235 5:6714382 6:1475283 7:1843526 8:1625347  
8 0     1:7628345 2:1768345 3:7612845 4:1238675 5:6712384 6:1387542 7:1385462 8:1245763  
8 0     1:6823745 2:6183475 3:1286475 4:1723865 5:6182374 6:8125743 7:1283465 8:1643725  
8 0     1:6823745 2:6183475 3:1286475 4:1723865 5:6182374 6:8125743 7:1238465 8:1647325  
8 0     1:8672345 2:6173485 3:1278645 4:1273865 5:8617234 6:8172543 7:1348256 8:1527436  
8 0     1:8672345 2:1756384 3:1275684 4:8671235 5:7681432 6:7148325 7:1468532 8:1423576  
8 0     1:8672345 2:1758634 3:1275864 4:8671235 5:7681432 6:7143285 7:1468532 8:1432576  
8 0     1:6872345 2:1756384 3:1275684 4:6871235 5:7861432 6:7814325 7:1486532 8:1423657  
8 0     1:8762345 2:1876345 3:1278645 4:1236785 5:6871234 6:1785432 7:1584632 8:1546372  
8 0     1:6782345 2:1658734 3:1628754 4:6182375 5:6143782 6:1457823 7:8165432 8:1657324  
8 0     1:8762345 2:1678534 3:1627854 4:7612385 5:8671432 6:1475823 7:1458326 8:1543267  
8 0     1:6723845 2:8613475 3:8127645 4:1823765 5:7618234 6:7128543 7:1685243 8:1234576  
8 0     1:6723845 2:6138475 3:8127645 4:1283765 5:7612834 6:7125843 7:1652483 8:1237465  
8 0     1:7862345 2:1768345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543862 8:1754326  
8 0     1:7623845 2:1768345 3:6128745 4:1238765 5:8761234 6:1354782 7:1543862 8:1326754  
8 0     1:8672345 2:6817345 3:1726485 4:7123685 5:6871234 6:7182543 7:1458623 8:1253467  
8 0     1:6723845 2:6173845 3:8127645 4:1728365 5:6712834 6:7125843 7:1563824 8:1273465  
8 0     1:8672345 2:6178345 3:1728645 4:7123865 5:8671234 6:8712543 7:1456823 8:1543276  
8 0     1:6872345 2:6178345 3:1278645 4:1237865 5:8617234 6:8712543 7:1684325 8:1654327  
8 0     1:8672345 2:6813475 3:1276845 4:1237685 5:7681234 6:7182543 7:1865243 8:1254367  
8 0     1:8672345 2:6173485 3:1278645 4:1237865 5:8671234 6:8712543 7:1568432 8:1524376  
8 0     1:8627345 2:1856734 3:6812754 4:6812375 5:8143762 6:1834752 7:8125643 8:1734562  
8 0     1:6782345 2:6183475 3:1287645 4:1237865 5:7681234 6:7812543 7:8165243 8:1564732  
8 0     1:6728345 2:6178345 3:1728645 4:7123865 5:8671234 6:8712543 7:1456823 8:1276543  
8 0     1:6823745 2:6183475 3:1286475 4:1723865 5:6123874 6:8125743 7:1238465 8:1647532  
8 0     1:8627345 2:8613475 3:1726845 4:1723685 5:8612734 6:1258743 7:1234685 8:1257436  
8 0     1:6782345 2:6178345 3:1728645 4:7123865 5:6781234 6:8712543 7:1456823 8:1576432  
8 0     1:6728345 2:1567834 3:6127854 4:6123785 5:1438762 6:1834572 7:1658432 8:1275436  
8 0     1:8627345 2:8613475 3:1726845 4:1723685 5:8612734 6:1257843 7:1234865 8:1257436  
8 0     1:6723845 2:6178345 3:1278645 4:1273865 5:8617234 6:8172543 7:1834256 8:1327654  
8 0     1:8762345 2:7613485 3:1286745 4:1238675 5:8761234 6:8125743 7:1254386 8:1524367  
8 0     1:8762345 2:7613485 3:1268745 4:1238675 5:8761234 6:1257483 7:1254386 8:1524367  
8 0     1:8762345 2:7613485 3:1267845 4:1236875 5:8761234 6:1257843 7:1254836 8:1524367  
8 0     1:7263485 2:6187534 3:7162584 4:8716235 5:7184632 6:8172354 7:1348526 8:1643572  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:8617234 6:8712543 7:1684325 8:1654372  
8 0     1:8762345 2:1876345 3:1278645 4:1237685 5:6781234 6:1785432 7:1856432 8:1546372  
8 0     1:6823745 2:6183475 3:1286475 4:1723865 5:6123784 6:8125743 7:1238465 8:1645732  
8 0     1:8672345 2:6813475 3:1276485 4:1237685 5:7681234 6:7182543 7:1865243 8:1253467  
8 0     1:7623845 2:1763845 3:6812745 4:1283765 5:7612834 6:1835472 7:1854362 8:1234576  
8 0     1:7268345 2:6175384 3:1867254 4:7162835 5:7148632 6:1723584 7:8145236 8:1762354  
8 0     1:8627345 2:6813475 3:1726845 4:1723685 5:6812734 6:1825743 7:8123465 8:1275436  
8 0     1:6827345 2:6187345 3:1278645 4:1237865 5:8612374 6:7812543 7:1286453 8:1654372  
8 0     1:8762345 2:1675834 3:1625874 4:8761235 5:6781432 6:1478523 7:1438526 8:1432567  
8 0     1:6723845 2:6173845 3:8127645 4:1283765 5:6172834 6:7125843 7:1643285 8:1723465  
8 0     1:8672345 2:6178345 3:1278645 4:1237865 5:8617234 6:8712543 7:1684325 8:1543276  
8 0     1:7623845 2:6187345 3:1287645 4:1238765 5:8761234 6:7812543 7:1543286 8:1326754  
8 0     1:7682345 2:7618345 3:1286745 4:1238765 5:7618234 6:8125473 7:1254386 8:1674325  
8 0     1:6872345 2:1658734 3:1628754 4:6812375 5:6143782 6:1457823 7:1865432 8:1465732  
8 0     1:7628345 2:8167534 3:1682574 4:7618235 5:6714382 6:1475283 7:1438526 8:1625734  
8 0     1:6723845 2:6178345 3:1728645 4:7123865 5:8671234 6:8712543 7:8145623 8:1732654  
8 0     1:6782345 2:6178345 3:1728645 4:7123865 5:6718234 6:8712543 7:1456823 8:1764325  
8 0     1:6872345 2:6187345 3:1278645 4:1237865 5:6817234 6:7812543 7:1864325 8:1564372  
8 0     1:6723845 2:6178345 3:1728645 4:7123865 5:8671234 6:8712543 7:1458623 8:1326754  
8 0     1:6782345 2:6183475 3:1287645 4:1823765 5:7681234 6:7812543 7:8165243 8:1567324  
8 0     1:8762345 2:1587634 3:1258764 4:8761235 5:6781432 6:1432785 7:1432856 8:1432567  


==> anc/rotation_systems_convex_blind/F_rotationsystemblind__objective.txt <==
70 4 0  1:243  2:134 3:142  4:312

# Calculation runs on 8 vertices, so
\binom{8}{4} = 8*7*6*5/4*3*2 = 70
is the leading coefficient to make all entries of
the objective function integers


==> anc/rotation_systems_convex_blind/Makefile <==
CFLAGS=-DG_ROTATION_SYSTEM -DG_ROTATION_SYSTEM_REVERSE_BLIND
SRC=../flag.cpp  

-include ../Makefile.include



==> anc/rotation_systems_convex_blind/run.sh <==
#!/bin/bash


# This generates roations, creates SDP and runs CSDP to solve the SDP
#make gcc
make
./a.out -n 8 -ub -v

# This performs the rounding
sage -c 'load("../rounding_Integer.sage"); round_program("SDP_n8_UB_F_rotationsystemblind__objective.txt.dat-s", 70)'



==> anc/rounding_Integer.sage <==
#
# Program to work in conjunction with flag.cpp - provides inexact rounding.
#
# Carefull! This works  ONLY if all entries in the semidefinite program has integer
# values!!!! 
#  - This can be easily achieved by multiplying the objective function
#  - Also don't forget to multiply linear constraints if you use any
#  - If do not multiply the objective, you can provide a scale to this program to  make
#    the constants integers. No need to resolve the CSDP program. But linear constraints
#    are not scaled by this. Only the objective.
#
# This is a sage code for rounding CSDP programs
# It loads the solution, on every block X it computes decomposition
# that looks like X = A^T D A
# then it rounds A and D to Integers by multiplying by 1000000
# So all etries are integers scaled by 1000000^3
# If X is not a square block (slack variables and linear constraints - block
# with entries only on the diagonal), it is left as a row vector (1 x M) matrix.
#
# Moreover, the equations for flag algebras are actually inequalities.
# It makes no sense to round the 'slack variables' so the slack variables
# are all rounded to 0. Of course, the result are then inequalities and
# we just compute the minimum.
#
# Also, some SDP programs are way too big to fit in memory for rounding
# even on BIG machines.  A small workaround is that first, everything is
# rounded and then the rounding is tested and these can be separate  runs.
# Moreover, testing can be done by parts rather than all at once.
#
# Use Howto:
#
#
#
#

"""
Structures:

problem = dict()
problem['num_constraints'] = num_constraints       # total number of constraints - integer
problem['loaded_constraints'] = used_constraints   # if less than all constraints are loaded
problem['num_blocks'] = num_blocks                 # number of blocks on the program
problem['block_sizes'] = block_sizes               # list of block sizes ( list of integers )
problem['blocks'] = blocks                         # list[constriants][blocks]matrix
problem['constants'] = constants                   # list of constants (one per constriant)

"""

import numpy
import pickle  # for saving/loading the rounded matrices

######################################## Global Vagiables ######################

field=Integer
"""Field used in rounded matrices.
We chose arbitrary precision integers. They are fast for
computation. A drawback is that SAGE does NOT like
matrices over Integers as they are not a field. 
We use 2D lists instead.
"""

roundingDenominator = 10000000000
"""Scale of all rounded variables. 
Since we use integers, we need to carry decimal places
somehow and we do it by thinking of this as a universal
denominator for all.
"""


eigVZero = 0.000000001
"""Threshold when number is considered zero""" 

runParellel = True
"""Some parts can run in parallel if set to True"""

################################ Loading SDP in dat-s form and CSDP solution ###

def read_problem_outline(filename):
    """Loads dat-s file outline.

    Reads basic part of the problem but does not read the equations.
    It is faster than and more memory efficient to load just the
    outline and it is all that is needed when rounding a solution.
    Args:
        filename: String containing path to dat-s file to load
    Returns:
        problem without constraints
    """
    f = open(filename, 'r')

    line = f.readline()
    line = line.strip()
    num_constraints = int(line)

    line = f.readline()
    line = line.strip()
    num_blocks = int(line)

    line = f.readline()
    parts = line.split()
    block_sizes = []
    for part in parts:
        block_sizes.append(int(part))

    problem = dict()
    problem['num_constraints'] = num_constraints
    problem['num_blocks'] = num_blocks
    problem['block_sizes'] = block_sizes
    # problem['blocks'] = blocks            # not read
    # problem['constants'] = constants      # not read
    f.close()
    return problem


# Reads the whole problem as integer program
# the program has to be integral. This is a hack
# for SDP programs that were solved without scaled objective
# and are expensive to resolve
#
def read_problem_file(filename,constants_rescale=1,constraint_from=0, constraint_to=10000000):
    """Loads dat-s file.

    Reads dat-s fule and performs rescale if needed. Possible to load only some of the
    constraints from the file in order to save memory.
    Args:
        filename: String containing path to dat-s file to load.
        constants_rescale: Rescaling constants as would correspond to rescale the objective
            function at the beginning before running CSDP
        constraint_from: First constraint to be loaded
        constraint_to: Last constraint to be loaded (capped by number of constraints)
    Returns:
        problem structure
    """
    f = open(filename, 'r')

    line = f.readline()
    line = line.strip()
    num_constraints = int(line)

    line = f.readline()
    line = line.strip()
    num_blocks = int(line)

    line = f.readline()
    parts = line.split()
    block_sizes = []
    for part in parts:
        block_sizes.append(int(part))

    line = f.readline()
    parts = line.split()

    constants = []
    used_constraints=0
    if constants_rescale == 1:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(parts[i]))
               used_constraints += 1
    else:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(int(float(parts[i])*constants_rescale+0.5)))
               used_constraints += 1

    # blocks that are integer numbers right away
    blocks = []
    for size in block_sizes:
        if size < 0:
            #block = [ matrix(ZZ,1,-size) for x in range(num_constraints+1) ]
            block = [ matrix(ZZ,1,-size) for x in range(used_constraints+1) ]
        else:
            block = [ matrix(ZZ,size,size, sparse=True) for x in range(used_constraints+1) ]
            #block = [ matrix(ZZ,size,size, sparse=True) for x in range(num_constraints+1) ]
            #block = [ matrix(QQ,size,size) for x in range(num_constraints+1) ]
        blocks.append(block)


    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        # Read also a bit arround to accommodate for mistakes..
        # Blocks are shifted by one
        if constraint <= constraint_from or constraint > constraint_to:
            continue
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        if constants_rescale == 1:
            value = field(parts[4])
        else:
            value = field(float(parts[4])*constants_rescale)

        if block_sizes[block_num - 1] < 0:
            blocks[block_num - 1][constraint-constraint_from][0, column - 1] += value
        else:
            blocks[block_num - 1][constraint-constraint_from][row - 1, column - 1] += value
            if row != column:
                blocks[block_num - 1][constraint-constraint_from][column - 1, row - 1] += value

    problem = dict()
    problem['num_constraints'] = num_constraints
    problem['loaded_constraints'] = used_constraints
    problem['num_blocks'] = num_blocks
    problem['block_sizes'] = block_sizes
    problem['blocks'] = blocks
    problem['constants'] = constants
    f.close()
    return problem


# This reads the solution file - but only the primal. Dual is being ignored
# and it would waste space anyway. The problem is read as real numbers - because
# we 
def read_solution_file(filename, problem):
    """Reads solution file (no rounding).
    It reads only the primal from the solution as that is the part for rounding
    and it saves some memory to avoid the dual. The solution is read
    as RDF (real float) numbers.
    Args:
        filename: Name of file containing the solution to be loaded
        problem: problem OUTLINE that corresponds to the solution
    Returns:
        Solution to the primal in RDF matrix form
    """
    f = open(filename, 'r')

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']

    Y = numpy.zeros([num_constraints], float)
    line = f.readline()
    parts = line.split()
    for i in xrange(num_constraints):
        Y[i] = float(parts[i])

    Primal = []
    Dual = []


    # ignore Dual ############################ We work only with primal anyway

    for block_num in xrange(num_blocks):
        if block_sizes[block_num] < 0:
            Primal.append(matrix(RDF, 1, -block_sizes[block_num]))
            #Dual.append(numpy.zeros([1, -block_sizes[block_num]], float))
        else:
            Primal.append(matrix(RDF, block_sizes[block_num], block_sizes[block_num]))
            #Dual.append(numpy.zeros([block_sizes[block_num], block_sizes[block_num]], float))

    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        value = float(parts[4])

        if constraint == 2:
            block = Primal[block_num - 1]
        else:
            continue
            #block = Dual[block_num - 1]

        if block_sizes[block_num - 1] < 0:
            block[0, column - 1] += value
        else:
            block[row - 1, column - 1] += value
            if row != column:
                block[column - 1, row - 1] += value


    solution = dict()
    solution['Y'] = Y
    solution['Primal'] = Primal
    #solution['Dual'] = Dual     # not loaded
    return solution


##################################################################### Rounding

def rational_approximation(V, den = roundingDenominator):
    """Entry-wise rounding of a matrix.
    Rounds every entry of V and multiplies by the den.
    Args:
        V: matrix to be rounded
        den: when rounding, every entry is multiplied by den
    Returns:
        matrix as 2D lists of rounded V, sclaled by den.
    """
    m = V.nrows()
    n = V.ncols()

    #W = matrix(field, m, n)
    W = [[field(0) for x in range(m)] for y in range(n)]
    for i in xrange(m):
        for j in xrange(n):
            #W[i,j] = QQ(float(real_part(V[i, j])))
            W[i][j] = field(round(real_part(V[i, j])*roundingDenominator))
            #W[i,j] = field(round(real_part(V[i, j])*roundingDenominator))
    return W


# rounds one matrix A
def rounding_matrix(A):
    """Rounds a positive semidefinite matrix.
    Performs decomposition into eigenvalues and eigenvectors, they are
    simply rounded and mutliplied togethers. This assures A is positive
    semidefinite.
    Args:
        A: A square positive semidefinite matrix to be rounded
    Returns:
        Rounded matrix A as 2D list of integers with denominator
        roundingDenominator^3
    """

    n = A.nrows()
    evA, eigA = A.eigenmatrix_left()
    #print "Decomposition done"
   	# evA is a diagonal matrix, eigenvalues on the diagonal
	# eigA is a matrix of eigenvectors

	# unlikely but possible that we get a complex numbers
    # as eigenvalues so we get rid of them
    for i in range(n):
        evA[i,i] = real_part(evA[i,i])
        if (evA[i,i] < eigVZero):
            evA[i,i] = 0

    B = rational_approximation(eigA, roundingDenominator)
    evA = rational_approximation(evA, roundingDenominator)
    #print "Rounding of decomposition done"
    C = [[0 for x in range(n)] for y in range(n)]
    #C = matrix(field, m, n)
    for i in range(n):
        for j in range(n):
            C[i][j] = sum( B[k][i]*evA[k][k]*B[k][j] for k in range (n))
    #C = B.transpose() * evA * B
    #print "Product reconstructed"
    return C


@parallel
def roundAndPickleBlock(file, problem, solnMatrix, i):
    """Rounds one block of the solution matrix and saves it to a file.
    May run un parallel. Generates file file.result.rounded.Integer.i.pkl
    with rounded block.
    Args:
        file: Filename of the dat-s.
        problem: problem OUTLINE from the dat-s
        solnMatrix: List of all solution matrices. 
            Actually only solnMatrix[i] is used.
        i: solnMatrix[i] is the one to process
    Returns:
        nothing returned
    """
    print "Working on rounding matrix",i,"/",problem['num_blocks']-1
    if problem['block_sizes'][i] > 0:
        rounded = rounding_matrix(solnMatrix[i])
    elif problem['block_sizes'][i] != -problem['num_constraints'] -1:
        m = solnMatrix[i].nrows()
        n = solnMatrix[i].ncols()
        rounded = [[0 for y in range(n)] for x in range(m)] 
        #rounded = matrix(field,matrix.zero(m,n))
        for x in xrange(m):
            for y in xrange(n):
                rounded[x][y] = field(real_part(solnMatrix[i][x,y]*roundingDenominator*roundingDenominator*roundingDenominator))
                if rounded[x][y] < eigVZero:
                    rounded[x][y] = 0
    else:
        m = solnMatrix[i].nrows()
        n = solnMatrix[i].ncols()
        rounded = [[0 for y in range(n)] for x in range(m)]
        #rounded = matrix(field,matrix.zero(m,n))
    output = open(file+".result.rounded.Integer."+str(i)+".pkl",'wb')
    pickle.dump( rounded, output)
    output.close()
    print "Matrix", i, "/",problem['num_blocks']-1," is rounded and pickled"
 

def roundAndPickleBlocks(file, problem_outline, solnMatrix,useParallel=runParellel):
    """Rounds and pickles all block in solnMatrix.
    Args:
        file: filename for dat-s file
        problem_outline: loaded header from file
        solnMatrix: blocks in solution
        useParallel: enable run in parallel
    Returns:
        nothing
    """
    if useParallel:
        list(roundAndPickleBlock( [(file, problem_outline, solnMatrix, i) for i in range(problem_outline['num_blocks'])]))
    else:
	    for i in xrange(problem_outline['num_blocks']):
	        roundAndPickleBlock(file, problem_outline, solnMatrix, i)



def unpickleRoundedMatrices(file,problem_outline):
    """Unpickles blocks pickled by function roundAndPickleBlocks.
    Args:
        file: filename for dat-s file
        problem_outline: Problem outline for file
    Returns:
        Array of unpickled blocks
    """
    roundedMatrices = []
    for i in xrange(problem_outline['num_blocks']):
        input = open(file+".result.rounded.Integer."+str(i)+".pkl",'rb')
        roundedMatrices.append(pickle.load(input))
        input.close()
        print "Matrix", i+1, "/",problem_outline['num_blocks'],"is unpickled"
    return roundedMatrices



##################################################### Testing rounded matrices


@parallel
def testOneConstraint(problem, solutionMatrices,scale,constants_scaled,i):
    """Tests one constraint in of the rounding.
    Can be executed in parallel.
    Args:
        problem: Loaded problem
        solutionMatrices: list of 2D arrays of solution
        scale: what is the scale for the objective of problem
        constants_scaled: Array of scaled constants from problem (all Integers)
        i: ID of constraint from problem to be tested
    Returns:
        pair [i,c] where c is evalutaion of the 
    """

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']
    blocks = problem['blocks']
    #print "Have",num_constraints
    s = field(0)
    for j in xrange(0,num_blocks):
        if block_sizes[j] != 0 and block_sizes[j] != -num_constraints-1:
            A = blocks[j][i+1]
            x_len = len(solutionMatrices[j])
            y_len = len(solutionMatrices[j][0])
            #x_len = solutionMatrices[j].nrows()
            #y_len = solutionMatrices[j].ncols()
            if (A.nrows() != x_len or  A.ncols() != y_len):
                print "ERROR Solution:",x_len,y_len
                print "A:",A.nrows(),A.ncols()
                continue
            #print "x_len=",x_len, "  y_len=",y_len
            # coordinates swapped for unit diagonal ones
            delta_s = sum( sum(A[x,y]*solutionMatrices[j][x][y] for y in xrange(y_len)  ) for x in xrange(x_len) )
            s += delta_s
            #s += sum(sum(A.elementwise_product(solutionMatrices[j])))
            #print "Trying block",j,block_sizes[j],"  c-s=",(float(float(constants_scaled[i] -s)/(roundingDenominator^3))/scale),  "delta_s=",float((delta_s/(roundingDenominator^3))/scale)
#        else:
#            print "Trying block",j,block_sizes[j],"  c-s=",(float(float(constants_scaled[i] -s)/(roundingDenominator^3))/scale),  "delta_s=skipped"
    c = constants_scaled[i] -s
    print i,"/",num_constraints,"rounded to",float(float(c)/(roundingDenominator^3))/scale
    return [i,c]


def testMatrices(problem, solutionMatrices,scale,test_from=0,test_to=10000000,useParellel=runParellel):
    """Tests solutionMatrices in constraints of a problem.
    Args:
        problem: loaded problem with constraints to test.
        solutionMatrices: solution in form of integer 2D array
        scale: Scale for the objective function
        test_from: First constraint to test
        test_to: First constrraint to not test
        useParallel: Allow run in parallel
    Returns:
        Scaled minimum found in the constraints.
    """
    loaded_constraints = problem['loaded_constraints']
    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']
    blocks = problem['blocks']
    constants = problem['constants']
    min = 0
    min_i = 0
    min_real = 0
    const_scale=(Integer(roundingDenominator)^3)
    constants_scaled = [ Integer(c)*const_scale for c in constants  ] 
    if test_to > loaded_constraints:
        test_to = loaded_constraints
    #print num_constraints
    if useParellel:
        for X, Y in list(testOneConstraint([(problem, solutionMatrices,scale,constants_scaled,i) for i in range(test_from,test_to)])):
            i = Y[0]
            c = Y[1]
            if min == 0  or c < min:
                min = c
                min_i = i
            min_real = float(float(min)/(roundingDenominator^3))
    else:
        for i in xrange(test_from,test_to):
            x,c = testOneConstraint(problem, solutionMatrices,scale,constants_scaled,i)
            if min == 0  or c < min:
                min = c
                min_i = i
            min_real = float(float(min)/(roundingDenominator^3))
    print "Minimum (after unscaling) found at",min_i,"/",loaded_constraints,"Value is",float(min_real/scale)
    return min


############################################################################ Testing solution from CSDP

def matrix_to_arrays(M):
    """Converst one matrix from solution to form expected by test.
    Args:
        M: RDF matrix
    Returns:
        2D array that is properly scaled as would come from roudning.
    """
    A = [[(roundingDenominator^3)*M[x,y] for y in range(M.ncols())] for x in range(M.nrows())]
    return A

def soln_matrix_to_arrays(solnMatrix):
    """Converts matrices loaded from solution to matrices that can be used in testing.
    Pretty much provides the required scale and form for matrices from solution
    to be tested the same way rounded matrices are.
    Args:
        solnMatrix: Array of solution matrices
    Returns:
        Array af 2D arrays created from solnMatrix
    """
    return [ matrix_to_arrays(M) for M in solnMatrix ]


def test_solution(file, scale, sdp_scaled=True,test_from=0,test_to=1000000):
    """Test matrices that were created by CSDP the same way rounded matrices are.
    Args:
        file: Filename with dat-s.
        scale: Scale of the objective for dat-s file.
        sdp_scaled: True if dat-s was already scaled before running CSDP.
        test_from: First constraint from program to test.
        test_to: First not tested. Testing is [test_from, test_to)
    Returns:
        Nothing. Prints the result of test.
    """
    print "Reading problem file...",file
    if (sdp_scaled):
        problem = read_problem_file(file,1,test_from,test_to)
    else:
        problem = read_problem_file(file,scale,test_from,test_to)

    print "Reading solution file..."
    solution = read_solution_file(file+".result", problem)

    print "Solution loaded...."
    solnMatrix = solution['Primal']

    solnArray=soln_matrix_to_arrays(solnMatrix)

    print "Testing of rounded starts..."
    r = testMatrices(problem, solnArray, scale)

    print r,'/',scale*(roundingDenominator^3)," - ", float(r)/float(scale*(roundingDenominator^3))




########################################################################## For easy programs


def only_rounding(file, scale, sdp_scaled=True):
    """Performs rounding and pickling of a solution from CSDP.
    Assume that the solution to dat-s file is called file.result
    Args:
        file: filename for dat-s file
        scale: What was the scale of the objective function to make
            it integral coefficients in dat-s file
        sdp_scaled: True if the dat-s file was already scaled.
    Returns:
        Nothing. Files with pickled rounded arrays are written to disk.
    """
    print "Reading problem outline...",file
    print "With scale",scale
    problem_outline = read_problem_outline(file)


    print "Reading solution file..."
    solution = read_solution_file(file+".result", problem_outline)

    print "Solution loaded...."
    solnMatrix = solution['Primal']

    print "Rounding using pickle starts..."
    roundAndPickleBlocks(file,problem_outline,solnMatrix)



def test_rounding(file, scale, sdp_scaled=True, test_from=0, test_to=10000000):
    """Unpickles and tests rounding
    """
    print "Reading problem outline...",file
    print "With scale",scale
    problem_outline = read_problem_outline(file)

    print "Unpickling rounded matrices"
    roundedMatrices = unpickleRoundedMatrices(file,problem_outline)

    print "Reading problem file...",file
    if (sdp_scaled):
        problem = read_problem_file(file,1,test_from,test_to)
    else:
        problem = read_problem_file(file,scale,test_from,test_to)

    print "Testing of rounded starts..."
    r = testMatrices(problem, roundedMatrices,scale)

    print r,'/',scale*(roundingDenominator^3)," - ", float(r)/float(scale*(roundingDenominator^3))


def round_program(file, scale, sdp_scaled=True):
    """Rounds and tests rounding.
    Args:
        file: Name of dat-s file to test
        scale: How much is the objective function scaled to get integer coefficients
        sdp_scaled: True if it was scaled before CSDP
    """
    only_rounding(file, scale, sdp_scaled)
    test_rounding(file, scale, sdp_scaled)



